Sequential Certification of Partially Identified Product Targets: Information Limits and Adaptive Sampling

We study the cost of certifying a scalar target driven by a product of centered Bernoulli means when an unobserved terminal gate leaves irreducible uncertainty. Each factor can be queried independently at a price. We derive the exact identified interval and determine when a requested accuracy is feasible. At every fixed strictly feasible interior instance, the optimal high-confidence expected cost is $(1+o(1))\log(1/\delta)/D^*$, where $D^*$ is an answer-and-allocation information game; a globally honest procedure attains this benchmark. At product cancellation, we solve the game through a one-dimensional inverse-KL equation and explicit cost weights. For two tickets, quartic projections and rational bounds give checkable global optimality gaps. Joint confidence--precision limits expose a failure of the analyzed fixed pilot: it can cost asymptotically at least twice the optimum. A charged, precision-aware pilot with checkpoint certification restores optimal expected cost in exact arithmetic when $\log\{e+\log(1/g)\}=o(\log(1/\delta))$ for effective precision $g$, including exponential and certain double-exponential precision scales. Pooled rescue preserves validity and cannot increase observation cost on coupled paths. Implemented auditors verify returns by rational inequalities; reproducible experiments show both savings and finite-confidence overhead. These guarantees concern the specified independent-reference model and its scalar target.

==> anc/Supplement_A/README.md <==
# Supplement A - reproducibility code and synthetic results, v0.13

This archive accompanies the statistical article. The full research-history
archive is a separate deliverable. All data here are synthetic; no private
dataset is required. Install Python dependencies and reproduce checks:

    python3 -m pip install -r requirements.txt
    python3 reproducibility/verify_bundle.py
    python3 -m unittest discover -s tests -v
    python3 reproducibility/verify_certificates.py
    python3 reproducibility/verify_v09.py --all-witnesses
    python3 reproducibility/verify_v10.py
    python3 reproducibility/report_v10.py

Retained main-study records: 6,420 (3,900 historical, 120 earlier revision,
1,440 localization and 960 boundary/reuse ablation runs). Coupled methods are
not independent trials. Earlier auxiliary experiments remain separate.
The v0.13 revision adds no performance trials. Scientific code, raw records
and tests are unchanged from v0.12. Its 81-test suite and five global rational
certificates were freshly run; complete return-guard rechecks are retained
from v0.11 and are not described as rerun in v0.13.

The v0.10 driver resumes existing records. To regenerate its campaign in a
separate full copy, remove only experiments/results/v10_runs.jsonl and run:

    python3 experiments/code/run_v10.py --workers 4

Frozen protocols must not be edited. The historical v0.9 source hashes use
archive/v09_reviewed_snapshot/experiments/code/. That snapshot's old verifier
is retained for provenance; use the repaired current verifier above.
Session-recovery replays are the same study, not extra independent evidence.

All pilot queries are charged. Every reported return is rationally guarded;
offline rechecking shares mathematical primitives with online guards. Zero
observed error does not establish tiny error risk empirically. Cold-pooled
matches all pooled variants on the retained ablation grid; no incremental
hybrid cost benefit is claimed. The localized-only variant has no new
joint-efficiency theorem. Numerical/API limits are documented in the supplied
scope notes. The ideal asymptotic policy is uncapped and uses exact arithmetic.

Additional finite diagnostics, not proofs of asymptotic limits:

    python3 -m pip install -r finalization_v11/diagnostics_requirements.txt
    python3 finalization_v11/regular_limit_checks.py

The full 2015 comparison is included as an authored literature note. Its
third-party publisher PDF, internal reviewer reports, author metadata and
administrative documents are not included in this journal supplement.


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/adaptive_audit.py <==
"""Inverse-KL product designs and independent-pilot auditors (v0.3).

Floating point prototypes; use certified_decision.py for rational stopping checks.
All simulated Bernoulli draws, including pilot observations, are charged.
"""
import math
import numpy as np
from sharp_audit import kl_vector, product_glr, product_box, robust_fiber


def inverse_magnitude_kl(magnitudes, levels, iterations=65):
    m, levels = np.asarray(magnitudes, float), np.asarray(levels, float)
    if m.shape != levels.shape or np.any((m < 0) | (m >= 1)) or np.any(levels < 0):
        raise ValueError('Need matching magnitudes in [0,1) and nonnegative levels')
    lo, hi = m.copy(), np.full(m.shape, np.nextafter(1., 0.))
    if np.any(kl_vector((1+m)/2, (1+hi)/2) < levels):
        raise ArithmeticError('Inverse KL too close to one for double precision')
    # Stable centered case avoids cancellation for very small information.
    fair = m == 0
    for _ in range(iterations):
        mid = (lo+hi)/2
        value = magnitude_kl(m, mid)
        below = value < levels
        lo = np.where(below, mid, lo)
        hi = np.where(below, hi, mid)
    v = (lo+hi)/2
    v = np.where(fair, np.sqrt(-np.expm1(-2*levels)), v)
    return np.where(levels == 0, m, v)


def magnitude_kl(m, v):
    """Stable Bernoulli KL when the magnitude increment is small.

    Series is the integral of (v-m)/(1-v*v); for ordinary increments use
    log1p. Floating computation only; rational certificate is separate.
    """
    m, v = np.broadcast_arrays(np.asarray(m, float), np.asarray(v, float))
    d = v-m
    with np.errstate(divide='ignore', invalid='ignore'):
        out = -.5*(1+m)*np.log1p(d/(1+m))-.5*(1-m)*np.log1p(-d/(1-m))
    small = np.abs(d) < 1e-4*np.maximum(1-m, 1e-20)
    if np.any(small):
        # KL = sum_{k>=2} d^k/(2k) [(-1)^k/(1+m)^(k-1)+1/(1-m)^(k-1)].
        series = np.zeros_like(out)
        for k in range(2, 9):
            series += d**k/(2*k)*(((-1.)**k)/(1+m)**(k-1)+1/(1-m)**(k-1))
        out = np.where(small, series, out)
    return np.maximum(out, 0.)


def solve_general_game(theta, costs, gap, iterations=65):
    theta, costs = np.asarray(theta, float), np.asarray(costs, float)
    if theta.shape != costs.shape or not theta.size or np.any(costs <= 0):
        raise ValueError('Positive matching costs required')
    if np.any((theta <= 0) | (theta >= 1)) or not 0 < gap < 1:
        raise ValueError('Interior means and gap in (0,1) required')
    m = np.abs(2*theta-1)
    if np.prod(m) >= gap:
        raise ValueError('The current product must lie below the gap')
    logg = math.log(gap)
    lo, hi = 0., 1/max(costs)
    def vals(D):
        return inverse_magnitude_kl(m, costs*D)
    while np.log(vals(hi)).sum() < logg:
        hi *= 2
    for _ in range(iterations):
        mid = (lo+hi)/2
        if np.log(vals(mid)).sum() < logg:
            lo = mid
        else:
            hi = mid
    D = (lo+hi)/2
    v = vals(D)
    derivatives = v*(v-m)/(1-v*v)
    raw = costs/derivatives
    w = raw/raw.sum()
    return dict(information=float(D), cost_weights=w, magnitudes=v,
                product_residual=float(np.prod(v)-gap),
                equalization_error=float(np.max(np.abs(magnitude_kl(m,v)/costs-D))))


def sign_information(theta, costs, weights):
    theta, costs, weights = map(lambda a: np.asarray(a, float), (theta, costs, weights))
    return float(np.min(weights/costs*kl_vector(theta, np.full(theta.shape,.5))))


def adaptive_audit(theta, costs, epsilon, rho=0., log_confidence=math.log(20),
                   seed=0, mode='zero', max_stage=20000):
    theta, costs = np.asarray(theta, float), np.asarray(costs, float)
    if theta.shape != costs.shape or np.any(costs <= 0) or not rho < epsilon < 1:
        raise ValueError('Invalid costs or precision')
    if mode not in ('zero','signed') or (mode == 'signed' and (rho != 0 or 2*epsilon >= 1)):
        raise ValueError('signed mode requires rho=0 and 2*epsilon<1')
    if log_confidence <= math.log(2):
        raise ValueError('delta must be smaller than 1/2')
    r=len(theta); L=max(1.,log_confidence); n0=math.ceil(L**(2/3))
    rng=np.random.default_rng(seed)
    pilot_successes=rng.binomial(n0,theta)
    pilot=np.clip(pilot_successes/n0,1/(2*(n0+1)),1-1/(2*(n0+1)))
    gap=(epsilon-rho)/(1-rho) if mode=='zero' else 2*epsilon
    raw=np.full(r,1/r)
    if abs(np.prod(2*pilot-1)) < gap:
        try:
            raw=solve_general_game(pilot,costs,gap)['cost_weights']
        except ArithmeticError:
            # Numerical failure changes efficiency, not conditional validity.
            raw=np.full(r,1/r)
    kappa=L**(-1/8)
    weights=(1-kappa)*raw+kappa/r
    alpha=weights/costs;alpha/=alpha.sum()
    counts=np.zeros(r,dtype=np.int64);successes=counts.copy()
    pilot_cost=float(n0*costs.sum())
    truth=robust_fiber(float(np.prod(2*theta-1)),rho)
    max_gap=0.
    for stage in range(1,max_stage+1):
        next_counts=np.ceil(alpha*stage**2).astype(np.int64)
        if np.array_equal(next_counts,counts): continue
        successes+=rng.binomial(next_counts-counts,theta)
        counts=next_counts
        means=successes/counts;n=int(counts.sum())
        beta=log_confidence+math.log(math.pi**2/6)+(r+2)*math.log(n+1)
        stat=product_glr(counts,means,gap)
        max_gap=max(max_gap,stat['upper']-stat['lower'])
        lower=stat['lower']; product=float(np.prod(2*means-1))
        if mode=='signed':
            lower=min(lower,float(np.min(counts*kl_vector(means,np.full(r,.5)))))
            if product==0: lower=0.
        if lower-1e-9*(1+abs(lower))>beta:
            estimate=0. if mode=='zero' else float(np.sign(product)*epsilon)
            rule=mode+'_glr'
        else:
            a,b=product_box(means,np.sqrt(beta/(2*counts)))
            low,high=robust_fiber(a,rho)[0],robust_fiber(b,rho)[1]
            if high-low>2*epsilon: continue
            estimate,rule=(low+high)/2,'projected_fallback'
        error=max(abs(estimate-truth[0]),abs(estimate-truth[1]))
        return dict(stopped=True,stage=stage,queries=n+r*n0,
                    cost=pilot_cost+float(counts@costs),pilot_cost=pilot_cost,
                    estimate=estimate,rule=rule,robust_error=error,
                    robust_failure=error>epsilon+1e-10,
                    allocation_l1=float(np.abs(weights-raw).sum()),
                    weights=weights.tolist(),counts=counts.tolist(),successes=successes.tolist(),
                    max_primal_dual_gap=max_gap)
    return dict(stopped=False,stage=max_stage,queries=int(counts.sum())+r*n0,
                cost=pilot_cost+float(counts@costs),pilot_cost=pilot_cost)


def crossover_parameters(betas, coefficients, costs):
    betas=np.asarray(betas,float);a=np.asarray(coefficients,float);c=np.asarray(costs,float)
    if not np.isinf(betas).any() or np.any(betas<0):
        raise ValueError('At least one identically fair coordinate is required')
    lo,hi=0.,1.
    while np.minimum(betas,hi).sum()<1:hi*=2
    for _ in range(100):
        mid=(lo+hi)/2
        if np.minimum(betas,mid).sum()<1:lo=mid
        else:hi=mid
    kappa=(lo+hi)/2
    equal=np.isclose(betas,kappa,rtol=1e-12,atol=1e-14)
    slow=(betas<kappa)&~equal;fast=~(slow|equal)
    def product(d):
        v=np.where(slow,a,np.where(equal,a+np.sqrt(2*c*d),np.sqrt(2*c*d)))
        return np.prod(v)
    lo,hi=0.,1.
    while product(hi)<1:hi*=2
    for _ in range(100):
        mid=(lo+hi)/2
        if product(mid)<1:lo=mid
        else:hi=mid
    d=(lo+hi)/2
    w=np.zeros_like(c)
    w[fast]=1/(2*d)
    w[equal]=c[equal]/((a[equal]+np.sqrt(2*c[equal]*d))*np.sqrt(2*c[equal]*d))
    w/=w.sum()
    return dict(kappa=float(kappa),coefficient=float(d),cost_weights=w)


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/audit_algorithms.py <==
"""Honest dyadic projection auditor; no knowledge of true theta or contact order."""
from math import log, sqrt, pi
import numpy as np


def confidence_radius(k, d, delta):
    return sqrt(log(pi*pi*d*(k+1)**2/(3*delta))/(2*(2**k)))


def product_interval(intervals):
    lo = hi = 1.0
    for a, b in intervals:
        vals = (lo*a, lo*b, hi*a, hi*b)
        lo, hi = min(vals), max(vals)
    return lo, hi


def projected_range(means, radius, eta_bounds=(0.0, 1.0)):
    intervals = [(2*max(0, x-radius)-1, 2*min(1, x+radius)-1) for x in means]
    return product_interval(intervals + [eta_bounds])


def lipschitz_range(means, radius, eta_bounds=(0.0, 1.0)):
    lo, hi = projected_range(means, 0.0, eta_bounds)
    pad = 2*len(means)*radius
    return max(-1.0, lo-pad), min(1.0, hi+pad)


def audit(oracle, epsilon, delta=0.05, eta_bounds=(0.0, 1.0),
          method='projection', max_epoch=30):
    d = len(oracle.counts)
    range_function = projected_range if method == 'projection' else lipschitz_range
    for k in range(max_epoch+1):
        n = 2**k
        for j in range(d):
            oracle.query_batch(j, n-int(oracle.counts[j]))
        means = oracle.successes/oracle.counts
        radius = confidence_radius(k, d, delta)
        lo, hi = range_function(means, radius, eta_bounds)
        if hi-lo <= 2*epsilon:
            return dict(stopped=True, cost=oracle.cost, epoch=k, lower=lo,
                        upper=hi, estimate=(lo+hi)/2)
    return dict(stopped=False, cost=oracle.cost, epoch=k, lower=lo,
                upper=hi, estimate=None)


def center_upper_cost(r, epsilon, delta=0.05):
    for k in range(60):
        if confidence_radius(k, r, delta) <= epsilon**(1/r)/4:
            return r*2**k
    raise RuntimeError('Bound exceeds supported integer range.')


def center_lower_cost(r, epsilon, delta=0.05):
    # Alternative eta=1 and theta_j=1/2+(3 epsilon)^(1/r)/2.
    if not 0 < epsilon < 1/3:
        raise ValueError('Requires epsilon in (0, 1/3).')
    threshold_kl = (1-2*delta)*log((1-delta)/delta)
    arm_kl = -0.5*np.log1p(-(3*epsilon)**(2/r))
    return float(threshold_kl/arm_kl)


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/certified_decision.py <==
"""Conservative product/fallback decisions using exact rational arithmetic.

The float solver supplies ONLY a multiplier proposal. Every inequality that
authorizes return is recomputed with Fraction, integer root brackets and
rigorous logarithm bounds. The statistical schedule must have deterministic
counts, possibly conditional on a discarded independent pilot.
"""
from fractions import Fraction as Q
from math import isqrt, isfinite
from sharp_audit import product_glr


def log_bounds(x, terms=32):
    """Enclose log(x) for a positive Fraction, via range reduction + atanh."""
    x=Q(x)
    if x<=0 or terms<1:raise ValueError('Positive x and at least one term required')
    k=0;y=x
    while y<1:y*=2;k-=1
    while y>=2:y/=2;k+=1
    def unit_bounds(y):
        z=(y-1)/(y+1);z2=z*z;power=z;total=Q(0)
        for j in range(terms):
            total+=2*power/(2*j+1);power*=z2
        tail=2*power/((2*terms+1)*(1-z2))
        return total,total+tail
    low,high=unit_bounds(y)
    l2,u2=unit_bounds(Q(2))
    if k>=0:return low+k*l2,high+k*u2
    return low+k*u2,high+k*l2


def sqrt_upper(x,bits=80):
    x=Q(x)
    if x<0:raise ValueError('Nonnegative x required')
    scale=1<<bits
    q=isqrt((x.numerator*scale*scale)//x.denominator)
    if Q(q*q,scale*scale)<x:q+=1
    return Q(q,scale)


def product_dual_lower(counts,successes,gap,multiplier=None,bits=None,terms=None):
    n=[int(v) for v in counts];k=[int(v) for v in successes];gap=Q(gap)
    if any(a!=b for a,b in zip(n,counts)) or any(a!=b for a,b in zip(k,successes)):
        raise ValueError('Counts and successes must be integers')
    if len(n)!=len(k) or not n or any(v<=0 for v in n):raise ValueError('Invalid counts')
    if any(not 0<=s<=v for s,v in zip(k,n)) or not 0<gap<1:raise ValueError('Invalid data/gap')
    m=[abs(Q(2*s,v)-1) for s,v in zip(k,n)]
    empirical=Q(1)
    for v in m:empirical*=v
    if empirical>=gap:return Q(0)
    precision=sum(n).bit_length()
    bits=bits or (70+precision);terms=terms or (28+precision//2)
    if multiplier is None:
        try:
            suggestion=product_glr(n,[float(Q(s,v)) for s,v in zip(k,n)],float(gap))['multiplier']
            multiplier=Q(str(suggestion)) if isfinite(suggestion) and suggestion>0 else Q(1)
        except (ValueError,ArithmeticError,OverflowError):multiplier=Q(1)
    lam=Q(multiplier)
    if lam<=0:raise ValueError('Positive multiplier required')
    result=lam*log_bounds(gap,terms)[0]
    for count,mag in zip(n,m):
        if mag==1:continue
        lo,hi=mag,Q(1)
        # Increasing derivative equation: n*v*(v-m)=lambda*(1-v*v).
        for _ in range(bits):
            v=(lo+hi)/2
            if count*v*(v-mag) < lam*(1-v*v):lo=v
            else:hi=v
        p=(1+mag)/2
        entropy=p*log_bounds(p,terms)[0]+(1-p)*log_bounds(1-p,terms)[0]
        # Each root-dependent logarithm is enclosed in the conservative direction.
        part=entropy-p*log_bounds((1+hi)/2,terms)[1]
        part-=(1-p)*log_bounds((1-lo)/2,terms)[1]
        result+=count*part-lam*log_bounds(hi,terms)[1]
    return max(Q(0),result)


def certified_decision(counts,successes,epsilon,rho,delta):
    """Return an exactly justified Fraction estimate, or None.

    Inputs epsilon/rho/delta should be Fractions or decimal strings. The
    boundary log(2*(n+1)^(r+2)/delta) is slightly more conservative than the
    floating prototype. This function does not certify the simulator itself.
    """
    eps,rho,delta=Q(epsilon),Q(rho),Q(delta)
    if not 0<=rho<Q(1,2) or not rho<eps<1 or not 0<delta<Q(1,2):
        raise ValueError('Invalid precision, sharing radius or error probability')
    n=[int(v) for v in counts];k=[int(v) for v in successes]
    if any(a!=b for a,b in zip(n,counts)) or any(a!=b for a,b in zip(k,successes)):
        raise ValueError('Counts and successes must be integers')
    if len(n)!=len(k) or not n or any(v<=0 for v in n):raise ValueError('Invalid counts')
    if any(not 0<=s<=v for s,v in zip(k,n)):raise ValueError('Invalid successes')
    terms=28+sum(n).bit_length()//2
    beta=log_bounds(Q(2)*(sum(n)+1)**(len(n)+2)/delta,terms)[1]
    gap=(eps-rho)/(1-rho)
    dual=product_dual_lower(n,k,gap,terms=terms)
    if dual>beta:return dict(estimate=Q(0),rule='rational_zero_glr',dual_lower=dual,beta_upper=beta)
    low=high=Q(1)
    for count,succ in zip(n,k):
        p=Q(succ,count);radius=sqrt_upper(beta/(2*count))
        a=2*max(Q(0),p-radius)-1;b=2*min(Q(1),p+radius)-1
        candidates=[low*a,low*b,high*a,high*b]
        low,high=min(candidates),max(candidates)
    def endpoints(product):
        radius=rho+(Q(1,2)-rho)*abs(product)
        return product/2-radius,product/2+radius
    left,right=endpoints(low)[0],endpoints(high)[1]
    if right-left<=2*eps:
        return dict(estimate=(left+right)/2,rule='rational_projected_fallback',
                    dual_lower=dual,beta_upper=beta,interval=(left,right))
    return None


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/exact_dp.py <==
"""Signed history-tree evaluation and exact rectangular identified intervals."""
from fractions import Fraction as Q
from itertools import product
import random


def interval(node, known):
    if 'leaf' in node:
        return node['leaf'], node['leaf']
    lower, upper = Q(0), Q(0)
    for q, children in node['actions']:
        sub = [interval(ch, known) for ch in children]
        if q in known:
            probs = known[q]
            lower += sum(p*s[0] for p, s in zip(probs, sub))
            upper += sum(p*s[1] for p, s in zip(probs, sub))
        else:
            lower += min(s[0] for s in sub)
            upper += max(s[1] for s in sub)
    return lower, upper


def value(node, kernels):
    if 'leaf' in node:
        return node['leaf']
    return sum(sum(p*value(ch, kernels) for p, ch in zip(kernels[q], children))
               for q, children in node['actions'])


def make_tree(seed=0, horizon=2):
    """Two actions/outcomes. Leaf weights already include policy likelihoods."""
    rng = random.Random(seed)
    queries = []
    def rec(depth, w0, w1):
        if depth == horizon:
            return {'leaf': (w0-w1)*rng.randint(0, 1)}
        p0, p1 = Q(rng.randint(1, 3), 4), Q(rng.randint(1, 3), 4)
        actions = []
        for a in range(2):
            q = len(queries)
            queries.append(q)
            a0, a1 = (p0, p1) if a else (1-p0, 1-p1)
            children = [rec(depth+1, w0*a0, w1*a1) for _ in range(2)]
            actions.append((q, children))
        return {'actions': actions}
    root = rec(0, Q(1), Q(1))
    known = {q: (Q(1, 3), Q(2, 3)) for q in queries if q % 2 == 0}
    return root, known, queries


def enumerate_extrema(root, known, queries):
    unknown = [q for q in queries if q not in known]
    vals = []
    for bits in product((0, 1), repeat=len(unknown)):
        kernels = dict(known)
        kernels.update({q: (Q(1-b), Q(b)) for q, b in zip(unknown, bits)})
        vals.append(value(root, kernels))
    return min(vals), max(vals)


def parity_values(theta, eta):
    """Exhaustive path sum, independent check of the product formula."""
    p0 = p1 = 0
    for bits in product((0, 1), repeat=len(theta)):
        prob, sign = 1, 1
        for bit, t in zip(bits, theta):
            prob *= t if bit else 1-t
            sign *= 1 if bit else -1
        p0 += eta*prob*(sign == 1)
        p1 += eta*prob*(sign == -1)
    return p0, p1


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/information_design.py <==
"""Scalar solution of the centered parity information game (Theorem costgame)."""
from math import expm1, log, sqrt


def solve_cost_game(costs, displacement):
    costs = list(costs)
    if not costs or any(c <= 0 for c in costs) or not 0 < displacement < 1:
        raise ValueError('Positive costs and displacement in (0,1) required.')
    target = 2*log(displacement)
    def log_product(d):
        return sum(log(-expm1(-2*c*d)) for c in costs)
    low, high = 0.0, 1/min(costs)
    while log_product(high) < target:
        high *= 2
    for _ in range(150):
        mid = (low+high)/2
        if log_product(mid) < target:
            low = mid
        else:
            high = mid
    d = (low+high)/2
    s = [-expm1(-2*c*d) for c in costs]
    # exp(-x)/(1-exp(-x)) is stable in the large-x regime.
    from math import exp
    unnormalized = [c*exp(-2*c*d)/v for c, v in zip(costs, s)]
    total = sum(unnormalized)
    weights = [v/total for v in unnormalized]
    return dict(information=d, cost_weights=weights,
                alternative_theta=[0.5+sqrt(v)/2 for v in s])


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/learned_audit.py <==
"""Unknown-parameter two-ticket auditors; no true means enter the policy.

Sampling is supplied by a callback sample(arm, count). All pilot observations
are charged; reuse_pilot controls whether they also enter main inference. Float solvers propose only;
the default return path is authorized again with exact rational bounds.
"""
import math,time
from fractions import Fraction as Q
import numpy as np
from scipy.optimize import minimize_scalar
from two_ticket import fiber,boundary_float,info_float,info_certified,kl_bounds
from mixture_audit import mixture_beta
from certified_decision import log_bounds,sqrt_upper
from sharp_audit import product_box,robust_fiber


def answer_at_weight(p,c,eps,rho,w,iterations=23):
    """Balance monotone lower/upper bad-set distances, including endpoints."""
    from single_ticket import answer_thresholds
    prod=float(np.prod(2*np.asarray(p)-1));l,u=robust_fiber(prod,rho)
    lo,hi=max(-eps,u-eps),min(eps,l+eps)
    if lo>=hi:return dict(answer=(lo+hi)/2,information=0.)
    def sides(a):
        b,d=answer_thresholds(a,eps,rho)
        left=0. if prod<=b else boundary_float(p,c,w,b)
        right=0. if prod>=d else boundary_float(p,c,w,d)
        return left,right
    # The lower bad-set distance decreases with a; the upper one increases.
    for _ in range(iterations):
        mid=(lo+hi)/2;x,y=sides(mid)
        if x>y:lo=mid
        else:hi=mid
    candidates=[max(-eps,u-eps),min(eps,l+eps),lo,hi,(lo+hi)/2]
    values=[min(sides(a)) for a in candidates]
    j=int(np.argmax(values))
    return dict(answer=float(candidates[j]),information=float(values[j]))


def learned_design(p,c,eps,rho,L,grid=13):
    """Dense weight catalog plus local improvement; no global float claim.

    Catalog size increases with L, as needed for the pointwise theorem.
    Positive weight regularization happens here, before score evaluation.
    """
    kappa=min(.2,L**(-1/8));grid=max(grid,math.ceil(L**(1/8)));accuracy=max(16,math.ceil(math.log2(L)))
    ws=np.linspace(kappa/2,1-kappa/2,grid)
    scores=[answer_at_weight(p,c,eps,rho,w,iterations=accuracy) for w in ws]
    j=max(range(grid),key=lambda i:scores[i]['information']);w=float(ws[j]);best=scores[j]
    if best['information']<=0:return dict(weight=.5,answer=0.,information=0.)
    # Local refinement may improve the catalog but never replaces its winner.
    left=ws[max(0,j-1)];right=ws[min(grid-1,j+1)]
    opt=minimize_scalar(lambda v:-answer_at_weight(p,c,eps,rho,v,max(18,accuracy))['information'],bounds=(left,right),method='bounded',options={'xatol':2e-4,'maxiter':16})
    candidate=answer_at_weight(p,c,eps,rho,float(opt.x),max(23,accuracy))
    if candidate['information']>best['information']:w,best=float(opt.x),candidate
    return dict(weight=w,**best)


def atan_bounds(x,terms=40):
    x=Q(x);total=Q(0)
    for k in range(terms):total+=(-1)**k*x**(2*k+1)/(2*k+1)
    nxt=(-1)**terms*x**(2*terms+1)/(2*terms+1)
    return min(total,total+nxt),max(total,total+nxt)


def pi_bounds():
    a,b=atan_bounds(Q(1,5));c,d=atan_bounds(Q(1,239))
    return 16*a-4*d,16*b-4*c

_PI_LO,_PI_HI=pi_bounds()


def logfactorial_bounds(n,terms=28):
    """Robbins' rigorous Stirling enclosure, with Machin bounds for pi."""
    if int(n)!=n or n<0:raise ValueError('Nonnegative integer required')
    n=int(n)
    if n<2:return Q(0),Q(0)
    a,b=log_bounds(Q(n),terms)
    c=log_bounds(2*_PI_LO,terms)[0]/2;d=log_bounds(2*_PI_HI,terms)[1]/2
    return (Q(n)+Q(1,2))*a-n+c+Q(1,12*n+1),(Q(n)+Q(1,2))*b-n+d+Q(1,12*n)


def beta_upper(n,s,ell_upper):
    """Exact upper bound; ell_upper is a rational upper bound on log(1/delta)."""
    if len(n)!=len(s) or not len(n):raise ValueError('Matching counts required')
    out=Q(ell_upper);terms=28+sum(map(int,n)).bit_length()//2
    for count,succ in zip(n,s):
        if int(count)!=count or int(succ)!=succ or not 0<=succ<=count:raise ValueError('Invalid data')
        count,succ=int(count),int(succ)
        if count==0:continue
        out+=log_bounds(Q(count+1),terms)[1]+logfactorial_bounds(count,terms)[1]
        out-=logfactorial_bounds(succ,terms)[0]+logfactorial_bounds(count-succ,terms)[0]
        if succ:out+=succ*log_bounds(Q(succ,count),terms)[1]
        if succ<count:out+=(count-succ)*log_bounds(Q(count-succ,count),terms)[1]
    return out


def exact_rectangle(n,s,eps,rho,beta):
    low=high=Q(1)
    for count,succ in zip(n,s):
        p=Q(int(succ),int(count));rad=sqrt_upper(beta/(2*int(count)))
        a=2*max(Q(0),p-rad)-1;b=2*min(Q(1),p+rad)-1
        vals=[low*a,low*b,high*a,high*b];low,high=min(vals),max(vals)
    l=fiber(low,Q(rho))[0];u=fiber(high,Q(rho))[1]
    if u-l<=2*Q(eps):return (l+u)/2
    return None


def exact_glr(n,s,answer,eps,rho,beta):
    if any(a==0 or a==b for a,b in zip(s,n)):return False
    p=[Q(int(a),int(b)) for a,b in zip(s,n)];N=int(sum(n))
    lower,_=info_certified(p,[1,1],Q(eps),Q(rho),Q(answer),Q(int(n[0]),N),bits=max(36,N.bit_length()+10))
    return N*lower>beta


def candidate_rational(answer,epsilon):
    # Preserve the exact saturated endpoint instead of a nearby binary float.
    if answer==float(epsilon):return Q(epsilon)
    if answer==-float(epsilon):return -Q(epsilon)
    return Q.from_float(float(answer))


def coordinate_interval(n,s,ell):
    p=np.asarray(s)/n;lower=np.zeros(2);upper=np.ones(2)
    for j in range(2):
        b=mixture_beta([n[j]],[s[j]],ell+math.log(2))/n[j]
        # Binary inversion includes empirical endpoint cases.
        def klf(q):
            z=p[j];val=0.
            if z:val+=z*math.log(z/max(q,1e-300))
            if z<1:val+=(1-z)*math.log((1-z)/max(1-q,1e-300))
            return val
        lo,hi=0.,p[j]
        for _ in range(35):
            mid=(lo+hi)/2
            if klf(mid)>b:lo=mid
            else:hi=mid
        lower[j]=lo
        lo,hi=p[j],1.
        for _ in range(35):
            mid=(lo+hi)/2
            if klf(mid)>b:hi=mid
            else:lo=mid
        upper[j]=hi
    return lower,upper


def projected_interval(lower,upper,rho):
    a,b=2*np.asarray(lower)-1,2*np.asarray(upper)-1
    vals=[a[0]*a[1],a[0]*b[1],b[0]*a[1],b[0]*b[1]]
    return robust_fiber(min(vals),rho)[0],robust_fiber(max(vals),rho)[1]


def exact_coordinate(n,s,eps,rho,ell_upper):
    endpoints=[];extra=log_bounds(Q(2),36)[1]
    for count,succ in zip(n,s):
        count,succ=int(count),int(succ);p=Q(succ,count)
        b=beta_upper([count],[succ],ell_upper+extra)/count
        lo,hi=Q(0),p
        for _ in range(30):
            mid=(lo+hi)/2
            if mid==0:break
            if kl_bounds(p,mid,32)[0]>b:lo=mid
            else:hi=mid
        left=lo;lo,hi=p,Q(1)
        for _ in range(30):
            mid=(lo+hi)/2
            if mid==1:break
            if kl_bounds(p,mid,32)[0]>b:hi=mid
            else:lo=mid
        endpoints.append((2*left-1,2*hi-1))
    vals=[a*b for a in endpoints[0] for b in endpoints[1]]
    l=fiber(min(vals),Q(rho))[0];u=fiber(max(vals),Q(rho))[1]
    return (l+u)/2 if u-l<=2*Q(eps) else None


def audit(sample,costs,epsilon,rho,log_confidence,design='learned',rule='joint',max_queries=2000000,certify=True,delta=None,reuse_pilot=False):
    """Public auditor API. sample sees only an arm and requested fresh count.

    Known parameters: costs, precision, sharing radius, log confidence.
    No unknown Bernoulli mean is an input to design, stopping or estimation.
    """
    start=time.perf_counter();c=np.asarray(costs,float);eps,rr=float(epsilon),float(rho);L=float(log_confidence)
    if len(c)!=2 or np.any(c<=0) or not 0<=rr<.5 or not rr<eps<1 or L<math.log(4):raise ValueError('Invalid model')
    if design not in ['learned','equal','neyman'] or rule not in ['joint','coordinate']:raise ValueError('Invalid method')
    n0=max(32,math.ceil(L**(2/3))) if design!='equal' else 0
    pilot=np.array([sample(j,n0) for j in range(2)]) if n0 else np.zeros(2,dtype=int)
    pilot_cost=n0*sum(c);weight=.5;pilot_answer=0.;optimization_seconds=0.
    if n0:
        p=np.clip(pilot/n0,1/(2*(n0+1)),1-1/(2*(n0+1)))
        if design=='learned':
            t=time.perf_counter();choice=learned_design(p,c,eps,rr,L);optimization_seconds=time.perf_counter()-t
            weight=choice['weight'];pilot_answer=choice['answer']
        else:
            raw=np.abs((2*p-1)[::-1])*np.sqrt(p*(1-p)*c)
            weight=float(raw[0]/sum(raw)) if sum(raw)>0 else .5
            k=min(.2,L**(-1/8));weight=(1-k)*weight+k/2
    alpha=np.array([weight,1-weight])/c;alpha/=sum(alpha)
    n=np.full(2,n0,dtype=np.int64) if reuse_pilot else np.zeros(2,dtype=np.int64)
    s=pilot.copy() if reuse_pilot else n.copy()
    extra_cost=0. if reuse_pilot else pilot_cost
    extra_queries=0 if reuse_pilot else 2*n0
    N=max(16,int(min(n0/alpha))) if reuse_pilot and n0 else 16
    growth=1+min(.15,L**(-1/4));ellq=Q.from_float(L)
    if delta is not None:
        delta=Q(delta)
        if not 0<delta<Q(1,4):raise ValueError('Invalid delta')
        ellq=log_bounds(1/delta,40)[1];L=float(ellq)
    checks=0
    while N+extra_queries<=max_queries:
        nn=np.ceil(alpha*N).astype(np.int64)
        if reuse_pilot:nn=np.maximum(nn,n0)
        if sum(nn)+extra_queries>max_queries:break
        for j in range(2):s[j]+=sample(j,int(nn[j]-n[j]))
        n=nn;p=s/n;ans=None;exact_answer=None;reason='';beta=mixture_beta(n,s,L)
        if rule=='joint' and np.all((p>0)&(p<1)):
            # A short monotone search proposes a current-data answer; validity
            # comes from the simultaneous region, not from its selection rule.
            choice=answer_at_weight(p,[1,1],eps,rr,float(n[0]/sum(n)),iterations=max(9,math.ceil(math.log2(L))))
            a=choice['answer']
            frozen=info_float(p,[1,1],eps,rr,pilot_answer,float(n[0]/sum(n)))
            if frozen>choice['information']:a=pilot_answer;choice['information']=frozen
            if choice['information']*sum(n)>beta+1e-7:
                bq=beta_upper(n,s,ellq) if certify else None
                aq=candidate_rational(a,epsilon)
                if not certify or exact_glr(n,s,aq,epsilon,rho,bq):ans=float(aq);exact_answer=aq;reason='joint_glr'
        if ans is None and rule=='coordinate':
            low,high=coordinate_interval(n,s,L);left,right=projected_interval(low,high,rr)
            if right-left<=2*eps:
                a=exact_coordinate(n,s,epsilon,rho,ellq) if certify else (left+right)/2
                if a is not None:ans=float(a);exact_answer=Q(a);reason='coordinate_mixture'
        if ans is None and rule=='joint':
            low,high=product_box(p,np.sqrt(beta/(2*n)));left,right=robust_fiber(low,rr)[0],robust_fiber(high,rr)[1]
            if right-left<=2*eps:
                a=exact_rectangle(n,s,epsilon,rho,beta_upper(n,s,ellq)) if certify else (left+right)/2
                if a is not None:ans=float(a);exact_answer=Q(a);reason='rectangle_fallback'
        checks+=1
        if ans is not None:
            return dict(stopped=True,estimate=float(ans),estimate_rational=str(exact_answer),cost=float(n@c+extra_cost),pilot_cost=float(pilot_cost),queries=int(sum(n)+extra_queries),counts=n.tolist(),successes=s.tolist(),pilot_counts=[n0,n0],pilot_successes=pilot.tolist(),pilot_reused=bool(reuse_pilot),weight=float(weight),pilot_answer=pilot_answer,rule=reason,certified=certify,checks=checks,optimization_seconds=optimization_seconds,wall_seconds=time.perf_counter()-start)
        N=max(N+1,math.ceil(N*growth))
    return dict(stopped=False,cost=float(n@c+extra_cost),pilot_cost=float(pilot_cost),queries=int(sum(n)+extra_queries),pilot_reused=bool(reuse_pilot),weight=weight,checks=checks,certified=False,wall_seconds=time.perf_counter()-start,optimization_seconds=optimization_seconds)


def simulate(theta,costs,epsilon,rho,L,seed,**kwargs):
    # Independent random stream for each arm avoids using true means in policy.
    rng=[np.random.default_rng(np.random.SeedSequence([seed,j])) for j in range(2)]
    sample=lambda j,n:int(rng[j].binomial(n,theta[j]))
    result=audit(sample,costs,epsilon,rho,L,**kwargs)
    if result['stopped']:
        l,u=robust_fiber(float(np.prod(2*np.asarray(theta)-1)),float(rho))
        result['robust_error']=max(abs(result['estimate']-l),abs(result['estimate']-u))
        result['robust_failure']=bool(result['robust_error']>float(epsilon)+1e-10)
    return result


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/mixture_audit.py <==
"""Beta-binomial mixture boundary and matched finite-confidence diagnostics."""
import math
import numpy as np
from scipy.special import gammaln, xlogy
from fractions import Fraction as Q
from certified_decision import log_bounds
from two_ticket import info_float,info_certified,kl_bounds
from sharp_audit import product_box, robust_fiber


def mixture_beta(counts,successes,ell):
    n=np.asarray(counts,float);s=np.asarray(successes,float)
    if np.any(n<0) or np.any(s<0) or np.any(s>n):raise ValueError('Invalid counts')
    mask=n>0;n=n[mask];s=s[mask]
    p=s/n
    regret=np.log(n+1)+gammaln(n+1)-gammaln(s+1)-gammaln(n-s+1)
    regret+=xlogy(s,p)+xlogy(n-s,1-p)
    return float(ell+sum(regret))


def mixture_beta_upper(counts,successes,delta,terms=18):
    """Exact enclosure. Intended for moderate integer counts; no gamma functions."""
    out=log_bounds(1/Q(delta),terms)[1]
    for n,s in zip(counts,successes):
        if int(n)!=n or int(s)!=s or not 0<=s<=n:raise ValueError('Invalid counts')
        n,s=int(n),int(s)
        if n==0:continue
        out+=log_bounds(Q((n+1)*math.comb(n,s)),terms)[1]
        if s:out+=s*log_bounds(Q(s,n),terms)[1]
        if s<n:out+=(n-s)*log_bounds(Q(n-s,n),terms)[1]
    return out


def certified_two_ticket_decision(counts,successes,answer,epsilon,rho,delta):
    """Anytime-valid decision; None at an empirical endpoint or if undecided.

    Counts may arise from adaptive sampling. Empirical endpoints conservatively
    abstain here; they are covered by the separate rectangular fallback.
    """
    if len(counts)!=2 or any(n<=0 or int(n)!=n for n in counts):raise ValueError('Two positive integer counts required')
    if any(int(s)!=s or not 0<=s<=n for s,n in zip(successes,counts)):raise ValueError('Invalid successes')
    if any(s==0 or s==n for s,n in zip(successes,counts)):return None
    p=[Q(s,n) for s,n in zip(successes,counts)];total=sum(counts)
    low,_=info_certified(p,[1,1],Q(epsilon),Q(rho),Q(answer),Q(counts[0],total),bits=36)
    beta=mixture_beta_upper(counts,successes,delta)
    if total*low>beta:return dict(answer=str(Q(answer)),statistic_lower=str(total*low),boundary_upper=str(beta))
    return None


def tuned_audit(theta,costs,epsilon,rho,answer,weight,ell,seed,boundary='mixture',rule='glr',max_stage=2000):
    """Known-instance tuned diagnostic, NOT an implemented adaptive optimal auditor.

    All compared boundaries share the exact same design and random observations.
    Floating evaluation is for simulation; exact certificates are separate.
    """
    theta=np.asarray(theta,float);c=np.asarray(costs,float);w=np.array([weight,1-weight])
    alpha=w/c;alpha/=alpha.sum();n=np.zeros(2,dtype=np.int64);s=n.copy();rng=np.random.default_rng(seed)
    truth=robust_fiber(float(np.prod(2*theta-1)),rho)
    for k in range(1,max_stage+1):
        nn=np.ceil(alpha*k*k).astype(np.int64);s+=rng.binomial(nn-n,theta);n=nn;p=s/n;N=int(sum(n))
        beta=mixture_beta(n,s,ell) if boundary=='mixture' else ell+math.log(math.pi**2/6)+4*math.log(N+1)
        if rule=='glr' and np.all((p>0)&(p<1)):
            stat=N*info_float(p,[1,1],epsilon,rho,answer,float(n[0]/N))
            if stat>beta+1e-8:
                error=max(abs(answer-truth[0]),abs(answer-truth[1]))
                return dict(stopped=True,cost=float(n@c),queries=N,estimate=answer,robust_failure=bool(error>epsilon+1e-10),rule='glr')
        a,b=product_box(p,np.sqrt(beta/(2*n)))
        left,right=robust_fiber(a,rho)[0],robust_fiber(b,rho)[1]
        if right-left<=2*epsilon:
            ans=(left+right)/2;error=max(abs(ans-truth[0]),abs(ans-truth[1]))
            return dict(stopped=True,cost=float(n@c),queries=N,estimate=float(ans),robust_failure=bool(error>epsilon+1e-10),rule='rectangle')
    return dict(stopped=False,cost=float(n@c),queries=int(sum(n)))


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/oracle_protocol.py <==
"""Repeated reference tickets. No access to the unavailable gate parameter."""
import numpy as np


class TicketOracle:
    def __init__(self, theta, seed):
        self._theta = np.asarray(theta, dtype=float)
        self._rng = np.random.default_rng(seed)
        self.counts = np.zeros(len(theta), dtype=np.int64)
        self.successes = np.zeros(len(theta), dtype=np.int64)

    def query_batch(self, ticket, count):
        if not 0 <= ticket < len(self._theta):
            raise PermissionError('Ticket is outside the fixed accessible menu.')
        if count < 0:
            raise ValueError('Negative sample count.')
        # A binomial aggregate has exactly the law of count fresh Bernoulli calls.
        successes = int(self._rng.binomial(count, self._theta[ticket]))
        self.counts[ticket] += count
        self.successes[ticket] += successes
        return successes

    @property
    def cost(self):
        return int(self.counts.sum())


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/polynomial.py <==
"""Small exact polynomial engine; no symbolic-algebra dependency.

Coefficients are fractions, monomials are tuples of nonnegative exponents.
Vertex ranges are exact ONLY for multi-affine polynomials (checked).
"""
from fractions import Fraction as Q
from itertools import product
from math import comb


def clean(p):
    return {a: Q(c) for a, c in p.items() if c}


def add(p, q):
    out = dict(p)
    for a, c in q.items():
        out[a] = out.get(a, Q(0)) + c
    return clean(out)


def multiply(p, q):
    out = {}
    for a, c in p.items():
        for b, d in q.items():
            e = tuple(x+y for x, y in zip(a, b))
            out[e] = out.get(e, Q(0)) + c*d
    return clean(out)


def evaluate(p, x):
    ans = 0
    for a, c in p.items():
        term = c
        for xi, power in zip(x, a):
            term *= xi**power
        ans += term
    return ans


def parity_polynomial(r):
    """eta * product_j (2 theta_j - 1); eta is the last coordinate."""
    zero = (0,)*(r+1)
    p = {zero: Q(1)}
    for j in range(r):
        e = tuple(int(k == j) for k in range(r+1))
        p = multiply(p, {e: Q(2), zero: Q(-1)})
    e = (0,)*r + (1,)
    return multiply(p, {e: Q(1)})


def observable_taylor(p, theta):
    """Expansion in u of F(theta+u,eta), retaining nuisance exponents."""
    d = len(theta)
    out = {}
    for powers, coef in p.items():
        for beta in product(*(range(a+1) for a in powers[:d])):
            val = coef
            for a, b, center in zip(powers[:d], beta, theta):
                val *= comb(a, b)*center**(a-b)
            key = tuple(beta) + powers[d:]
            out[key] = out.get(key, Q(0)) + val
    return clean(out)


def identified_and_order(p, theta):
    """Return (identified, order). None denotes non-ID or constant target."""
    d = len(theta)
    shifted = observable_taylor(p, theta)
    for a, c in shifted.items():
        if sum(a[:d]) == 0 and sum(a[d:]) > 0 and c:
            return False, None
    orders = [sum(a[:d]) for a, c in shifted.items() if c and sum(a[:d]) > 0]
    return True, min(orders) if orders else None


def vertex_range(p, bounds):
    if any(max(a, default=0) > 1 for a in p):
        raise ValueError('Vertex enumeration is invalid for repeated powers.')
    vals = [evaluate(p, x) for x in product(*[(lo, hi) for lo, hi in bounds])]
    return min(vals), max(vals)


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/resolved_pilot.py <==
"""Information-scaled pilot for zero-product certification.

The implemented two-ticket policy has no access to true means. Pilot and main
stages use separate risk budgets exp(-L)/2. Numerical stopping suggestions are
rechecked with rational enclosures by default.
"""
import math,time
import numpy as np
from fractions import Fraction as Q
from adaptive_audit import solve_general_game
from learned_audit import beta_upper,exact_glr,exact_rectangle
from mixture_audit import mixture_beta
from sharp_audit import product_box,robust_fiber
from two_ticket import info_float
from certified_decision import log_bounds


def pilot_threshold(L,k):
    return math.sqrt(L)+math.log(k+2)**2


def zero_audit(sample,costs,epsilon,rho,L,pilot_mode='adaptive',max_queries=10**15,certify=True):
    start=time.perf_counter();c=np.asarray(costs,float);eps,rr=float(epsilon),float(rho);g=(eps-rr)/(1-rr)
    if len(c)!=2 or np.any(c<=0) or not 0<=rr<.5 or not rr<eps<1 or L<math.log(4):raise ValueError('Invalid parameters')
    if pilot_mode not in ['adaptive','fixed']:raise ValueError('Invalid pilot mode')
    ell=L+math.log(2);ellq=Q.from_float(L)+log_bounds(Q(2),40)[1]
    n0=0;s0=np.zeros(2,dtype=np.int64);k=0;weight=.5;learned=False
    def result(ans,reason,n,s,pc,**extra):
        return dict(stopped=True,estimate=float(ans),estimate_rational=str(Q(ans)),cost=float(n@c+pc),pilot_cost=float(pc),queries=int(sum(n)+2*n0),counts=n.tolist(),successes=s.tolist(),pilot_counts=[n0,n0],pilot_successes=s0.tolist(),weight=float(weight),pilot_mode=pilot_mode,learned_branch=learned,rule=reason,certified=certify,wall_seconds=time.perf_counter()-start,**extra)
    while True:
        nn=(2**k) if pilot_mode=='adaptive' else math.ceil(L**(2/3))
        if 2*nn>max_queries:return dict(stopped=False,cost=float(n0*sum(c)),pilot_cost=float(n0*sum(c)),queries=2*n0,pilot_mode=pilot_mode,wall_seconds=time.perf_counter()-start)
        for j in range(2):s0[j]+=sample(j,nn-n0)
        n0=nn;p=np.clip(s0/n0,1/(2*(n0+1)),1-1/(2*(n0+1)))
        prod=abs(float(np.prod(2*p-1)));choice=None
        if prod<(g/2 if pilot_mode=='adaptive' else g):
            try:choice=solve_general_game(p,c,g,iterations=42)
            except (ValueError,ArithmeticError):choice=None
        if pilot_mode=='fixed' or (choice is not None and n0*choice['information']>=pilot_threshold(L,k)):
            if choice is not None:weight=float(choice['cost_weights'][0]);learned=True
            break
        # This parallel fallback guarantees finite-mean termination on every
        # strict fiber, including cases for which zero is not an acceptable answer.
        means=s0/n0;beta=mixture_beta([n0,n0],s0,ell)
        a,b=product_box(means,np.sqrt(beta/(2*n0)));left,right=robust_fiber(a,rr)[0],robust_fiber(b,rr)[1]
        if right-left<=2*eps:
            ans=exact_rectangle([n0,n0],s0,epsilon,rho,beta_upper([n0,n0],s0,ellq)) if certify else (left+right)/2
            if ans is not None:
                return result(ans,'pilot_fallback',np.zeros(2,dtype=np.int64),np.zeros(2,dtype=np.int64),float(n0*sum(c)),pilot_round=k)
        k+=1
    kappa=min(.2,L**(-1/8));weight=(1-kappa)*weight+kappa/2
    alpha=np.array([weight,1-weight])/c;alpha/=sum(alpha)
    n=np.zeros(2,dtype=np.int64);s=n.copy();N=16;growth=1+min(.15,L**(-1/4));pc=float(n0*sum(c))
    while N+2*n0<=max_queries:
        nn=np.ceil(alpha*N).astype(np.int64)
        for j in range(2):s[j]+=sample(j,int(nn[j]-n[j]))
        n=nn;p=s/n;beta=mixture_beta(n,s,ell)
        if np.all((p>0)&(p<1)) and sum(n)*info_float(p,[1,1],eps,rr,0.,float(n[0]/sum(n)))>beta+1e-7:
            if not certify or exact_glr(n,s,Q(0),epsilon,rho,beta_upper(n,s,ellq)):
                return result(0.,'zero_glr',n,s,pc,pilot_round=k)
        a,b=product_box(p,np.sqrt(beta/(2*n)));left,right=robust_fiber(a,rr)[0],robust_fiber(b,rr)[1]
        if right-left<=2*eps:
            ans=exact_rectangle(n,s,epsilon,rho,beta_upper(n,s,ellq)) if certify else (left+right)/2
            if ans is not None:return result(ans,'main_fallback',n,s,pc,pilot_round=k)
        N=max(N+1,math.ceil(N*growth))
    return dict(stopped=False,cost=float(n@c+pc),pilot_cost=pc,queries=int(sum(n)+2*n0),pilot_mode=pilot_mode,weight=weight,learned_branch=learned,wall_seconds=time.perf_counter()-start)


def simulate_zero(theta,costs,epsilon,rho,L,seed,**kwargs):
    rng=[np.random.default_rng(np.random.SeedSequence([seed,j])) for j in range(2)]
    sample=lambda j,n:int(rng[j].binomial(n,theta[j]))
    out=zero_audit(sample,costs,epsilon,rho,L,**kwargs)
    if out['stopped']:
        l,u=robust_fiber(float(np.prod(2*np.asarray(theta)-1)),float(rho))
        out['robust_error']=max(abs(out['estimate']-l),abs(out['estimate']-u))
        out['robust_failure']=bool(out['robust_error']>float(epsilon)+1e-10)
    return out


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/run_adaptation_experiments.py <==
"""Reproduce the v0.3 adaptive and deterministic crossover diagnostics."""
from pathlib import Path
import csv,json,math,shutil
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from adaptive_audit import adaptive_audit,solve_general_game,sign_information,crossover_parameters
ROOT=Path(__file__).resolve().parents[2]
config=json.loads((ROOT/'experiments/configs/adaptation.json').read_text())
results=ROOT/'experiments/results';figures=ROOT/'experiments/figures'

def save_csv(name,rows):
    with (results/name).open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)

rows=[]
for case in config['cases']:
    name=case['name'];theta=case['theta'];costs=case['costs'];eps=case['epsilon'];rho=case['rho']
    gap=(eps-rho)/(1-rho) if case['mode']=='zero' else 2*eps
    design=solve_general_game(theta,costs,gap);D=design['information']
    if case['mode']=='signed':assert sign_information(theta,costs,design['cost_weights'])>=D
    for ell in config['log_confidences']:
        for rep in range(config['repetitions']):
            out=adaptive_audit(theta,costs,eps,rho,ell,seed=config['seed']+rep,mode=case['mode'])
            if not out['stopped']:raise RuntimeError(f'Configured cap reached: {name}, {ell}, {rep}')
            out['true_allocation_l1']=float(np.abs(np.array(out['weights'])-design['cost_weights']).sum())
            for key in ['weights','counts','successes']:out[key]=json.dumps(out[key])
            rows.append(dict(case=name,log_confidence=ell,replicate=rep,information=D,
                             normalized_cost=out['cost']*D/ell,**out))
        print(name,ell,'done',flush=True)
save_csv('adaptation_runs.csv',rows)
summary=[]
for case in config['cases']:
    for ell in config['log_confidences']:
        group=[x for x in rows if x['case']==case['name'] and x['log_confidence']==ell]
        summary.append(dict(case=case['name'],log_confidence=ell,runs=len(group),
                            mean_cost=float(np.mean([x['cost'] for x in group])),
                            mean_normalized_cost=float(np.mean([x['normalized_cost'] for x in group])),
                            mean_pilot_fraction=float(np.mean([x['pilot_cost']/x['cost'] for x in group])),
                            mean_allocation_l1=float(np.mean([x['true_allocation_l1'] for x in group])),
                            failures=sum(x['robust_failure'] for x in group)))
save_csv('adaptation_summary.csv',summary)

cross=[]
for b in [.2,1/3,.6]:
    law=crossover_parameters([math.inf,b,b],[0,.6,.8],[1,2,3])
    for g in np.geomspace(1e-7,.01,45):
        mags=np.array([0,.6*g**b,.8*g**b])
        result=solve_general_game((1+mags)/2,[1,2,3],float(g))
        cross.append(dict(b=b,g=float(g),kappa=law['kappa'],d=law['coefficient'],
                          information=result['information'],normalized_information=result['information']/(law['coefficient']*g**(2*law['kappa']))))
save_csv('crossover_constants.csv',cross)
regular=[]
theta=np.array([.7,.8]);costs=np.array([1.,3.]);m=np.abs(2*theta-1);P=np.prod(m)
V=P**2*np.sum(np.sqrt(costs*(1-m*m))/m)**2
for s in np.geomspace(1e-4,.06,45):
    answer=solve_general_game(theta,costs,float(P+2*s))
    H=sign_information(theta,costs,answer['cost_weights'])
    regular.append(dict(slack=float(s),information=answer['information'],sign_information=H,
                        exact_region=H>=answer['information'],scaled_cost=s*s/answer['information'],limit=V/2))
save_csv('regular_boundary.csv',regular)

fig,axes=plt.subplots(1,2,figsize=(10.8,4.2))
for case in config['cases']:
    group=[x for x in summary if x['case']==case['name']]
    label=case['name'].replace('_',' ')
    axes[0].plot([x['log_confidence'] for x in group],[x['mean_normalized_cost'] for x in group],marker='o',label=label)
    axes[1].plot([x['log_confidence'] for x in group],[x['mean_pilot_fraction'] for x in group],marker='o',label=label)
axes[0].axhline(1,color='black',ls='--',lw=1,label='Proved asymptotic limit')
axes[0].set(xscale='log',xlabel='log(1/delta)',ylabel='Mean total cost * D / log(1/delta)',title='Automatic allocation, including pilot cost')
axes[1].set(xscale='log',xlabel='log(1/delta)',ylabel='Mean pilot cost / total cost',title='Pilot observations are charged')
for ax in axes:ax.grid(alpha=.2);ax.legend(fontsize=8)
fig.tight_layout();fig.savefig(figures/'adaptation_costs.pdf');fig.savefig(figures/'adaptation_costs.png',dpi=170);plt.close(fig)
fig,axes=plt.subplots(1,2,figsize=(10.8,4.2))
bs=np.linspace(0,.75,200)
axes[0].plot(bs,np.where(bs<1/3,2*(1-2*bs),2/3),color='#245a81',lw=2)
axes[0].axvline(1/3,color='gray',ls='--',lw=1)
axes[0].set(xlabel='Bias approach exponent b',ylabel='High-confidence cost exponent 2 kappa',title='One fair ticket; two magnitudes proportional to g^b')
for b in [.2,1/3,.6]:
    group=[x for x in cross if x['b']==b]
    axes[1].semilogx([x['g'] for x in group],[x['normalized_information'] for x in group],label=f'b = {b:.3g}')
axes[1].axhline(1,color='black',ls='--',lw=1)
axes[1].set(xlabel='Effective displacement g',ylabel='Exact D / (d * g^(2 kappa))',title='Exact inverse-KL roots verify the crossover')
axes[1].legend()
for ax in axes:ax.grid(alpha=.2)
fig.tight_layout();fig.savefig(figures/'crossover.pdf');fig.savefig(figures/'crossover.png',dpi=170);plt.close(fig)
for name in ['adaptation_costs.pdf','crossover.pdf']:shutil.copy2(figures/name,ROOT/'latex/figures'/name)
report=dict(runs=len(rows),nonstops=0,robust_failures=sum(x['robust_failure'] for x in rows),
            max_primal_dual_gap=max(x['max_primal_dual_gap'] for x in rows),
            additional_deterministic_roots=len(cross)+len(regular),
            caveat='Synthetic paired seeds; float decision prototype; no empirical proof of uniform validity or originality.')
(results/'adaptation_report.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report),flush=True)


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/run_experiments.py <==
"""Run seeded simulations and regenerate CSVs, figures and LaTeX table."""
from pathlib import Path
import json, csv, sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from oracle_protocol import TicketOracle
from audit_algorithms import audit, center_lower_cost, center_upper_cost

ROOT = Path(__file__).resolve().parents[2]
CONFIG = json.loads((ROOT/'experiments/configs/main.json').read_text())
RESULTS = ROOT/'experiments/results'
FIGURES = ROOT/'experiments/figures'
RESULTS.mkdir(exist_ok=True)
FIGURES.mkdir(exist_ok=True)


def write_csv(path, rows):
    with path.open('w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main():
    raw, summaries = [], []
    delta, reps = CONFIG['delta'], CONFIG['repetitions']
    for r in CONFIG['orders']:
        for eps in CONFIG['epsilons']:
            for method in ['projection', 'lipschitz']:
                group = []
                for rep in range(reps):
                    seed = CONFIG['seed'] + 100000*r + rep
                    result = audit(TicketOracle([0.5]*r, seed), eps, delta,
                                   method=method, max_epoch=CONFIG['max_epoch'])
                    row = dict(order=r, epsilon=eps, method=method, replicate=rep,
                               seed=seed, truth=0.0, **result)
                    row['covered'] = result['lower'] <= 0 <= result['upper']
                    row['accurate'] = result['stopped'] and abs(result['estimate']) <= eps
                    raw.append(row)
                    group.append(row)
                costs = np.array([x['cost'] for x in group])
                summaries.append(dict(order=r, epsilon=eps, method=method, repetitions=reps,
                                      mean_cost=float(costs.mean()), median_cost=float(np.median(costs)),
                                      q95_cost=float(np.quantile(costs, 0.95)), max_cost=int(costs.max()),
                                      stop_rate=float(np.mean([x['stopped'] for x in group])),
                                      coverage=float(np.mean([x['covered'] for x in group])),
                                      accuracy=float(np.mean([x['accurate'] for x in group])),
                                      lower_expected=center_lower_cost(r, eps, delta),
                                      upper_high_probability=center_upper_cost(r, eps, delta)))
    write_csv(RESULTS/'center_runs.csv', raw)
    write_csv(RESULTS/'center_summary.csv', summaries)

    # Off-center checks: one-zero stratum, identified model with known gate,
    # and a nonidentified fiber. Exhausting the budget is NOT an identification test.
    scenarios = [
        ('one_zero_r3', [0.5, 0.75, 0.75], (0.0, 1.0), 0.7, 0.01, 24),
        ('known_gate_regular', [0.65, 0.65, 0.65], (0.7, 0.7), 0.7, 0.01, 24),
        ('unidentified', [0.7, 0.7], (0.0, 1.0), 0.7, 0.02, 14),
    ]
    stress = []
    for label, theta, eta_bounds, eta, eps, cap in scenarios:
        truth = eta*float(np.prod(2*np.array(theta)-1))
        for rep in range(reps):
            result = audit(TicketOracle(theta, CONFIG['seed']+rep+17), eps, delta,
                           eta_bounds=eta_bounds, max_epoch=cap)
            stress.append(dict(scenario=label, replicate=rep, truth=truth, epsilon=eps,
                               **result, covered=result['lower'] <= truth <= result['upper']))
    write_csv(RESULTS/'stress_runs.csv', stress)

    plt.rcParams.update({'font.size': 10, 'axes.spines.top': False, 'axes.spines.right': False})
    fig, axes = plt.subplots(1, 2, figsize=(10, 3.7), constrained_layout=True)
    colors = {1:'#24689b', 2:'#d45b26', 3:'#2d8d70', 5:'#8062a4', 9:'#887031'}
    for r in CONFIG['orders']:
        group = [s for s in summaries if s['order']==r and s['method']=='projection']
        x = [s['epsilon'] for s in group]
        y = [s['mean_cost'] for s in group]
        axes[0].loglog(x, y, 'o-', color=colors[r], label=f'r = {r}')
        axes[1].loglog(x, [s['lower_expected'] for s in group], '--', color=colors[r])
        axes[1].loglog(x, [s['upper_high_probability'] for s in group], '-', color=colors[r], label=f'r = {r}')
    axes[0].set_title('Observed mean query cost (300 runs)')
    axes[1].set_title('Lower expected / upper high-probability bounds')
    for ax in axes:
        ax.set_xlabel('Requested error epsilon')
        ax.set_ylabel('Reference queries')
        ax.invert_xaxis()
        ax.grid(True, which='both', alpha=.18)
        ax.legend(fontsize=8)
    fig.savefig(FIGURES/'cost_orders.pdf')
    fig.savefig(FIGURES/'cost_orders.png', dpi=160)
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(7, 3.5), constrained_layout=True)
    eps = 0.01
    a = [next(s['mean_cost'] for s in summaries if s['order']==r and s['epsilon']==eps and s['method']=='projection') for r in CONFIG['orders']]
    b = [next(s['mean_cost'] for s in summaries if s['order']==r and s['epsilon']==eps and s['method']=='lipschitz') for r in CONFIG['orders']]
    x = np.arange(len(a))
    ax.bar(x-.18, a, .36, label='Exact product projection', color='#24689b')
    ax.bar(x+.18, b, .36, label='Global Lipschitz interval', color='#99b9cf')
    ax.set_yscale('log')
    ax.set_xticks(x, [str(r) for r in CONFIG['orders']])
    ax.set_xlabel('Contact order at the centered instance')
    ax.set_ylabel('Mean reference-query cost')
    ax.set_title('Same ticket oracle; epsilon = 0.01, delta = 0.05')
    ax.legend(fontsize=8)
    fig.savefig(FIGURES/'baseline_comparison.pdf')
    fig.savefig(FIGURES/'baseline_comparison.png', dpi=160)
    plt.close(fig)

    table = ['\\begin{tabular}{rrrrr}', '\\toprule',
             '$r$ & Projection mean & Lipschitz mean & Coverage & Stopped \\\\', '\\midrule']
    for r, ca, cb in zip(CONFIG['orders'], a, b):
        s = next(s for s in summaries if s['order']==r and s['epsilon']==eps and s['method']=='projection')
        table.append(f"{r} & {ca:,.0f} & {cb:,.0f} & {s['coverage']:.3f} & {s['stop_rate']:.3f} \\\\")
    table += ['\\bottomrule', '\\end{tabular}']
    (ROOT/'latex/sections/generated_table.tex').write_text('\n'.join(table)+'\n')
    for name in ['cost_orders.pdf', 'baseline_comparison.pdf']:
        (ROOT/'latex/figures'/name).write_bytes((FIGURES/name).read_bytes())
    report = {
        'center_runs': len(raw), 'stress_runs': len(stress),
        'center_nonstops': sum(not x['stopped'] for x in raw),
        'center_interval_failures': sum(not x['covered'] for x in raw),
        'center_estimation_failures': sum(x['stopped'] and not x['accurate'] for x in raw),
        'stress': {label: {'runs':reps,
                           'stopped':sum(x['stopped'] for x in stress if x['scenario']==label),
                           'interval_failures':sum(not x['covered'] for x in stress if x['scenario']==label)}
                   for label, *_ in scenarios},
        'interpretation': 'Synthetic aggregate-binomial experiments; no operational validation; the baseline is not the best published method.'}
    (RESULTS/'summary.json').write_text(json.dumps(report, indent=2)+'\n')
    print(json.dumps(report, indent=2))


if __name__ == '__main__':
    main()


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/run_information_design.py <==
"""Reproduce heterogeneous-cost information allocations (no sampling claim)."""
from pathlib import Path
import csv, json
from information_design import solve_cost_game

ROOT = Path(__file__).resolve().parents[2]


def main():
    rows = []
    for costs in [[1, 1, 1], [1, 2, 5], [1, 10, 100]]:
        for gap in [0.2, 0.05, 0.01, 0.001]:
            result = solve_cost_game(costs, gap)
            rows.append(dict(costs=json.dumps(costs), displacement=gap,
                             information=result['information'],
                             cost_weights=json.dumps(result['cost_weights']),
                             alternative_theta=json.dumps(result['alternative_theta'])))
    output = ROOT/'experiments/results/information_design.csv'
    with output.open('w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=rows[0].keys())
        w.writeheader()
        w.writerows(rows)
    print(f'Wrote {len(rows)} exact-game numerical solutions to {output.name}')


if __name__ == '__main__':
    main()


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/run_joint_extensions_v05.py <==
"""Predeclared extension: full cancellation and a moving cancellation stratum."""
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor,as_completed
import json,math,time
import numpy as np
from resolved_pilot import simulate_zero
from adaptive_audit import solve_general_game

ROOT=Path(__file__).resolve().parents[2]

def job(task):
    kind,L,mode,rep=task
    theta=[.5,.5] if kind=='two_fair' else [.5,(1+L**(-.3))/2]
    costs=[1,3];D=solve_general_game(theta,costs,1/L)['information']
    out=simulate_zero(theta,costs,str(1/L),'0',L,910000+rep,pilot_mode=mode)
    out.update(case=kind,L=L,method=mode,replication=rep,theta=theta,costs=costs,information=D,normalized_cost=out['cost']*D/L)
    return out

if __name__=='__main__':
    path=ROOT/'experiments/results/v05_joint_extensions.jsonl'
    rows=[json.loads(x) for x in path.read_text().splitlines()] if path.exists() else []
    done={(x['case'],x['L'],x['method'],x['replication']) for x in rows}
    tasks=[(kind,L,mode,rep) for kind in ['two_fair','moving_stratum'] for L in [30,100,300] for mode in ['fixed','adaptive'] for rep in range(30)]
    pending=[t for t in tasks if t not in done];start=time.time()
    with path.open('a') as stream,ProcessPoolExecutor(max_workers=2) as pool:
        for i,f in enumerate(as_completed([pool.submit(job,t) for t in pending]),1):
            row=f.result();stream.write(json.dumps(row)+'\n');stream.flush();rows.append(row)
            if i%30==0:print('Finished',i,'/',len(pending),'elapsed',round(time.time()-start,1),flush=True)
    summaries=[]
    for kind,L,mode in sorted(set(t[:3] for t in tasks)):
        rr=[x for x in rows if (x['case'],x['L'],x['method'])==(kind,L,mode)];v=np.array([x['normalized_cost'] for x in rr])
        summaries.append(dict(case=kind,L=L,method=mode,runs=len(rr),normalized_cost=float(v.mean()),normalized_se=float(v.std(ddof=1)/math.sqrt(len(rr))),stopped=sum(x['stopped'] for x in rr),robust_failures=sum(x.get('robust_failure',False) for x in rr),mean_pilot_fraction=float(np.mean([x['pilot_cost']/x['cost'] for x in rr]))))
    (ROOT/'experiments/results/v05_joint_extensions_summary.json').write_text(json.dumps(summaries,indent=2)+'\n')
    print('Completed',len(rows),'records',flush=True)


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/run_null_stress.py <==
"""Finite-budget false-certificate stress check for an intentionally wrong answer."""
import math,json
from pathlib import Path
import numpy as np
from mixture_audit import mixture_beta
from two_ticket import info_float
from sharp_audit import robust_fiber
p=np.array([.639,.8]);a=.05;eps=.2;rho=.1
lo,hi=robust_fiber(float(np.prod(2*p-1)),rho)
assert max(abs(a-lo),abs(a-hi))>eps
rows=[]
for run in range(400):
    rng=np.random.default_rng(19000+run);n=np.zeros(2,dtype=np.int64);s=n.copy();returned=False
    for stage in range(1,101):
        nn=np.array([stage*stage,stage*stage]);s+=rng.binomial(nn-n,p);n=nn;means=s/n
        if np.all((means>0)&(means<1)):
            stat=sum(n)*info_float(means,[1,1],eps,rho,a,.5)
            if stat>mixture_beta(n,s,math.log(20))+1e-8:
                returned=True;break
    rows.append(dict(run=run,false_certificate=bool(returned),queries=int(sum(n))))
report=dict(theta=p.tolist(),answer=a,epsilon=eps,rho=rho,delta=.05,truth_interval=[lo,hi],
            budget_per_run=20000,runs=400,false_certificates=sum(z['false_certificate'] for z in rows),
            note='Finite-budget diagnostic. Non-return is expected; no fallback. This is not a validation of astronomically small risk.',records=rows)
path=Path(__file__).resolve().parents[2]/'experiments/results/v04_null_stress.json'
path.write_text(json.dumps(report,indent=2))
print({k:v for k,v in report.items() if k!='records'})


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/run_reuse_v05.py <==
"""Fresh-seed validation of fixed-pilot data reuse, specified after initial grid.

No pilot-size, boundary or allocation parameter is tuned to this validation set.
"""
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor,as_completed
import json,math,time
import numpy as np
from learned_audit import simulate
from run_v05 import CASES,METHODS
ROOT=Path(__file__).resolve().parents[2]

def job(t):
    name,p,c,e,r,method,rep=t;design,rule=method.split(':')
    out=simulate(p,c,e,r,math.log(20),1310000+rep,design=design,rule=rule,delta='.05',reuse_pilot=True)
    out.update(case=name,method=method,replication=rep,experiment='reuse_validation')
    return out

if __name__=='__main__':
    path=ROOT/'experiments/results/v05_reuse_runs.jsonl'
    rows=[json.loads(x) for x in path.read_text().splitlines()] if path.exists() else []
    done={(x['case'],x['method'],x['replication']) for x in rows}
    tasks=[(name,p,c,e,r,d+':'+rule,rep) for name,p,c,e,r,_ in CASES for d,rule in METHODS for rep in range(40)]
    tasks=[t for t in tasks if (t[0],t[-2],t[-1]) not in done];start=time.time()
    with path.open('a') as stream,ProcessPoolExecutor(max_workers=4) as pool:
        for i,f in enumerate(as_completed([pool.submit(job,t) for t in tasks]),1):
            row=f.result();stream.write(json.dumps(row)+'\n');stream.flush();rows.append(row)
            if i%80==0:print('Finished',i,'/',len(tasks),'elapsed',round(time.time()-start,1),flush=True)
    summary=[]
    for case,method in sorted(set((x['case'],x['method']) for x in rows)):
        rr=[x for x in rows if (x['case'],x['method'])==(case,method)];v=np.array([x['cost'] for x in rr])
        summary.append(dict(case=case,method=method,runs=len(rr),mean_cost=float(v.mean()),se_cost=float(v.std(ddof=1)/math.sqrt(len(rr))),stopped=sum(x['stopped'] for x in rr),robust_failures=sum(x.get('robust_failure',False) for x in rr),certified_returns=sum(x.get('certified',False) for x in rr),mean_wall_seconds=float(np.mean([x['wall_seconds'] for x in rr]))))
    (ROOT/'experiments/results/v05_reuse_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    print('Completed',len(rows),'records',flush=True)


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/run_sharp_experiments.py <==
"""Reproduce v0.2 diagnostics; all data are synthetic aggregate-binomial draws."""
from pathlib import Path
import csv, json, math
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from sharp_audit import sharp_audit, product_glr
from information_design import solve_cost_game
ROOT=Path(__file__).resolve().parents[2]
config=json.loads((ROOT/'experiments/configs/sharp.json').read_text())
rows=[]
for name,costs,rho,eps in config['cases']:
    D=solve_cost_game(costs,(eps-rho)/(1-rho))['information']
    for ell in config['log_confidences']:
        for rep in range(config['repetitions']):
            result=sharp_audit([.5]*len(costs),costs,eps,rho,ell,seed=config['seed']+rep)
            rows.append(dict(case=name,r=len(costs),rho=rho,epsilon=eps,log_confidence=ell,
                             replicate=rep,information=D,normalized_cost=result['cost']*D/ell,**result))
        print(name,ell,'done',flush=True)
results=ROOT/'experiments/results';figures=ROOT/'experiments/figures'
with (results/'sharp_runs.csv').open('w',newline='') as f:
    writer=csv.DictWriter(f,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
summary=[]
for name,*_ in config['cases']:
    for ell in config['log_confidences']:
        group=[r for r in rows if r['case']==name and r['log_confidence']==ell]
        summary.append(dict(case=name,log_confidence=ell,runs=len(group),
                            mean_normalized_cost=float(np.mean([r['normalized_cost'] for r in group])),
                            mean_cost=float(np.mean([r['cost'] for r in group])),
                            robust_failures=sum(r['robust_failure'] for r in group)))
with (results/'sharp_summary.csv').open('w',newline='') as f:
    writer=csv.DictWriter(f,fieldnames=list(summary[0]));writer.writeheader();writer.writerows(summary)
# Nonasymptotic robust margin curve and exact-vs-two-point constants.
phase=[]
for r in [1,2,3,5]:
    for slack in np.geomspace(.001,.4,60):
        rho=.05;g=slack/(1-rho)
        D=solve_cost_game([1]*r,float(g))['information']
        phase.append(dict(r=r,rho=rho,slack=float(slack),constant=1/D,
                          approximation=2*g**(-2/r)))
with (results/'robust_phase.csv').open('w',newline='') as f:
    w=csv.DictWriter(f,fieldnames=list(phase[0]));w.writeheader();w.writerows(phase)
strata=[]
for m in [1,2,3]:
    theta=[.5]*m+[.75];costs=np.array([1+i for i in range(m)]+[5.])
    target=2*float(np.prod(costs[:m]))**(1/m)*.5**(2/m)
    for g in np.geomspace(1e-7,.1,60):
        gamma=g**(1/m);w=np.array([(1-gamma)/m]*m+[gamma])
        J=product_glr(w/costs,theta,float(g))['lower']
        strata.append(dict(m=m,g=float(g),normalized_constant=float(g**(2/m)/J),limit=target))
with (results/'strata_constants.csv').open('w',newline='') as f:
    w=csv.DictWriter(f,fieldnames=list(strata[0]));w.writeheader();w.writerows(strata)
fig,axes=plt.subplots(1,2,figsize=(11,4.1))
for name,*_ in config['cases']:
    group=[r for r in summary if r['case']==name]
    axes[0].plot([r['log_confidence'] for r in group],[r['mean_normalized_cost'] for r in group],marker='o',label=name)
axes[0].axhline(1,color='black',ls='--',lw=1,label='Proved asymptotic limit')
axes[0].set(xscale='log',xlabel='log(1/delta)',ylabel='Mean cost * D / log(1/delta)',title='Sharp auditor at the fair instance')
axes[0].legend(fontsize=8);axes[0].grid(alpha=.2)
for r in [1,2,3,5]:
    group=[x for x in phase if x['r']==r]
    axes[1].loglog([x['slack'] for x in group],[x['constant'] for x in group],label=f'r = {r}')
axes[1].set(xlabel='Precision slack epsilon - rho',ylabel='Exact high-confidence cost constant',title='Divergence as the robustness floor is approached')
axes[1].legend(fontsize=8);axes[1].grid(alpha=.2)
fig.tight_layout();fig.savefig(figures/'sharp_costs.pdf');fig.savefig(figures/'sharp_costs.png',dpi=170);plt.close(fig)
fig,axes=plt.subplots(1,2,figsize=(11,4.1))
for m in [1,2,3]:
    group=[r for r in strata if r['m']==m]
    axes[0].semilogx([r['g'] for r in group],[r['normalized_constant']/r['limit'] for r in group],label=f'm = {m}')
axes[0].axhline(1,color='black',ls='--',lw=1)
axes[0].set(xlabel='Effective displacement g',ylabel='Normalized constant / proved limit',title='Tuned designs on lower-dimensional strata')
axes[0].legend();axes[0].grid(alpha=.2)
for r in [2,3,5]:
    eps=np.geomspace(.01,.5,80)
    h=lambda x:-.5*np.log1p(-x*x)
    axes[1].loglog(eps,r*h(eps**(1/r))/h(eps),label=f'r = {r}')
axes[1].set(xlabel='epsilon (exact sharing)',ylabel='Dependent / independent cost constant',title='Structural price of hidden dependence')
axes[1].legend();axes[1].grid(alpha=.2)
fig.tight_layout();fig.savefig(figures/'strata_dependence.pdf');fig.savefig(figures/'strata_dependence.png',dpi=170);plt.close(fig)
import shutil
for file in ['sharp_costs.pdf','strata_dependence.pdf']:shutil.copy2(figures/file,ROOT/'latex/figures'/file)
report={'runs':len(rows),'nonstops':sum(not r['stopped'] for r in rows),
        'robust_failures':sum(r['robust_failure'] for r in rows),
        'max_primal_dual_gap':max(r['max_primal_dual_gap'] for r in rows),
        'interpretation':'Synthetic checks, paired seeds, not operational or formal numerical certification.'}
(results/'sharp_report.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report),flush=True)


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/run_v04.py <==
"""Reproduce v0.4 game certificates, matched diagnostics, and pilot stress test."""
from pathlib import Path
import json,math,csv,time
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from two_ticket import certify_game,verify_game,solve_float
from mixture_audit import tuned_audit

root=Path(__file__).resolve().parents[2];out=root/'experiments/results';fig=root/'experiments/figures'
out.mkdir(exist_ok=True);fig.mkdir(exist_ok=True)
cases=[
 ('center',['.5','.5'],[1,4],'.18','.05'),
 ('one_fair',['.5','.8'],[1,2],'.18','.05'),
 ('robust_off_center',['.7','.8'],[1,2],'.22','.1'),
 ('exact_off_center',['.75','.8'],[1,3],'.24','0'),
 ('opposite_sign',['.2','.8'],[2,1],'.29','.1')]
rows=[];summaries=[];certsumm=[]
for name,p,c,e,r in cases:
    start=time.time();ff=solve_float(list(map(float,p)),c,float(e),float(r))
    cert=certify_game(p,c,e,r,tolerance=max(1e-7,ff['information']*.002),max_splits=180)
    report=verify_game(cert)
    (out/f'certificate_{name}.json').write_text(json.dumps(cert,indent=2))
    d=(cert['lower_float']+cert['upper_float'])/2
    from fractions import Fraction
    a=float(Fraction(cert['answer']));w=float(Fraction(cert['weight']))
    certsumm.append(dict(case=name,lower=cert['lower_float'],upper=cert['upper_float'],answer=a,weight=w,blocks=report['blocks'],valid=report['valid'],converged=cert['converged']))
    for rule,boundary in [('glr','types'),('glr','mixture'),('rectangle','mixture')]:
        local=[]
        for run in range(80):
            res=tuned_audit(list(map(float,p)),c,float(e),float(r),a,w,math.log(20),7000+run,boundary,rule)
            res.update(case=name,run=run,method=rule+'_'+boundary)
            rows.append(res);local.append(res)
        costs=np.array([z['cost'] for z in local]);fail=sum(z.get('robust_failure',False) for z in local)
        summaries.append(dict(case=name,method=rule+'_'+boundary,runs=len(local),mean_cost=float(costs.mean()),se_cost=float(costs.std(ddof=1)/math.sqrt(len(costs))),stopped=sum(z['stopped'] for z in local),robust_failures=fail,asymptotic_reference=math.log(20)/d))
    print(name,'seconds',round(time.time()-start,2),'gap',cert['gap'],flush=True)
(out/'v04_game_summary.json').write_text(json.dumps(certsumm,indent=2))
(out/'v04_simulations.json').write_text(json.dumps(rows,indent=2))
(out/'v04_summary.json').write_text(json.dumps(summaries,indent=2))
# This diagnostic only tests the pilot branch, not a full joint-limit stopping law.
rng=np.random.default_rng(20261027);pilot=[]
for L in [30,100,300,1000,3000,10000,100000,1000000]:
    n=math.ceil(L**(2/3));s=rng.binomial(n,[.5,.8],size=(20000,2));p=np.clip(s/n,1/(2*(n+1)),1-1/(2*(n+1)))
    prob=float(np.mean(np.abs(np.prod(2*p-1,axis=1))>=1/L))
    pilot.append(dict(L=L,g=1/L,pilot_per_ticket=n,uniform_branch_frequency=prob,replicates=20000))
(out/'v04_pilot_stress.json').write_text(json.dumps(pilot,indent=2))
# Export manuscript table.
lines=['\\begin{tabular}{lrrr}','\\toprule','Instance & Type GLR & Mixture GLR & Mixture rectangle\\\\','\\midrule']
for name,*_ in cases:
    vals=[z['mean_cost'] for z in summaries if z['case']==name]
    lines.append(name.replace('_',' ')+ ' & '+' & '.join(f'{v:.0f}' for v in vals)+'\\\\')
lines+=['\\bottomrule','\\end{tabular}']
(root/'latex/paper_sections/v04_table.tex').write_text('\n'.join(lines)+'\n')
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10})
figu,ax=plt.subplots(1,2,figsize=(10,3.5))
x=np.arange(len(cases));width=.25
for j,method in enumerate(['glr_types','glr_mixture','rectangle_mixture']):
    data=[z for z in summaries if z['method']==method]
    ax[0].bar(x+(j-1)*width,[z['mean_cost'] for z in data],width,label=method.replace('_',' '))
ax[0].set_xticks(x,[z[0].replace('_','\n') for z in cases]);ax[0].set_yscale('log');ax[0].set_ylabel('Mean charged cost (log scale)');ax[0].legend(fontsize=8)
ax[1].plot([z['L'] for z in pilot],[z['uniform_branch_frequency'] for z in pilot],'o-',color='#24556e')
ax[1].set_xscale('log');ax[1].set_ylim(0,1.03);ax[1].set_xlabel('L = log(1/delta), g = 1/L');ax[1].set_ylabel('Pilot selects uniform-cost fallback')
figu.tight_layout();figu.savefig(fig/'v04_results.pdf');figu.savefig(fig/'v04_results.png',dpi=180)
print('Finished',len(rows),'audits;',sum(x.get('robust_failure',False) for x in rows),'robust failures;',sum(not x['stopped'] for x in rows),'censored')


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/run_v05.py <==
"""Run the predeclared v0.5 grid with resumable raw JSONL records.

Use --workers N for independent Monte Carlo replications. These are processes,
not research agents. Every successful stopping decision uses rational checks.
"""
from pathlib import Path
import sys,json,math,argparse,time,os,hashlib
from concurrent.futures import ProcessPoolExecutor,as_completed
import numpy as np
from learned_audit import simulate
from resolved_pilot import simulate_zero
from adaptive_audit import solve_general_game

ROOT=Path(__file__).resolve().parents[2]
CASES=[
 ('center',[.5,.5],[1,4],'.18','.05',80),
 ('one_fair',[.5,.8],[1,2],'.18','.05',80),
 ('robust_off_center',[.7,.8],[1,2],'.22','.1',80),
 ('exact_off_center',[.75,.8],[1,3],'.24','0',80),
 ('opposite_sign',[.2,.8],[2,1],'.29','.1',80),
 ('near_boundary',[.7,.8],[1,2],'.205','.1',40),
 ('near_endpoint',[.02,.5],[3,1],'.12','.02',40)]
METHODS=[('learned','joint'),('equal','joint'),('neyman','joint'),('equal','coordinate')]

def job(task):
    kind,name,method,rep,params=task
    if kind=='learned':
        theta,c,e,r=params;design,rule=method.split(':')
        out=simulate(theta,c,e,r,math.log(20),510000+rep,design=design,rule=rule,delta='.05')
    else:
        L=params[0];out=simulate_zero([.5,.8],[1,1],str(1/L),'0',L,710000+rep,pilot_mode=method)
    out.update(experiment=kind,case=name,method=method,replication=rep)
    return out

def main():
    parser=argparse.ArgumentParser();parser.add_argument('--workers',type=int,default=1);args=parser.parse_args()
    outdir=ROOT/'experiments/results';path=outdir/'v05_runs.jsonl'
    existing=[json.loads(x) for x in path.read_text().splitlines()] if path.exists() else []
    done={(x['experiment'],x['case'],x['method'],x['replication']) for x in existing}
    tasks=[]
    for name,p,c,e,r,reps in CASES:
        for design,rule in METHODS:
            for rep in range(reps):tasks.append(('learned',name,design+':'+rule,rep,(p,c,e,r)))
    for L in [10,30,100,300,1000]:
        for method in ['fixed','adaptive']:
            for rep in range(50):tasks.append(('joint',str(L),method,rep,(L,)))
    config=dict(date='2026-10-28',cases=CASES,methods=METHODS,joint_L=[10,30,100,300,1000],joint_reps=50,workers=args.workers,total_runs=len(tasks),confidence_delta='.05',main_cap=2000000,exact_return_checks=True,seed_rule='510000+rep for learned; 710000+rep for joint; independent arm streams',pairing_note='Shared seed identifiers form replication blocks; differing binomial batch sizes need not preserve identical sample prefixes. Mean standard errors are per method; ratio bootstrap resamples replication blocks.')
    (outdir/'v05_configuration.json').write_text(json.dumps(config,indent=2)+'\n')
    pending=[t for t in tasks if t[:4] not in done];start=time.time();print('Pending',len(pending),'of',len(tasks),flush=True)
    with path.open('a') as stream,ProcessPoolExecutor(max_workers=args.workers) as pool:
        futures=[pool.submit(job,t) for t in pending]
        for i,f in enumerate(as_completed(futures),1):
            row=f.result();stream.write(json.dumps(row)+'\n');stream.flush();existing.append(row)
            if i%40==0:print('Finished',i,'/',len(pending),'elapsed',round(time.time()-start,1),flush=True)
    summary=[]
    for kind,name,method in sorted(set((t[0],t[1],t[2]) for t in tasks)):
        rows=[x for x in existing if (x['experiment'],x['case'],x['method'])==(kind,name,method)]
        costs=np.array([x['cost'] for x in rows]);r=dict(experiment=kind,case=name,method=method,runs=len(rows),stopped=sum(x['stopped'] for x in rows),robust_failures=sum(x.get('robust_failure',False) for x in rows),mean_cost=float(costs.mean()),se_cost=float(costs.std(ddof=1)/math.sqrt(len(rows))),median_cost=float(np.median(costs)),p90_cost=float(np.quantile(costs,.9)),mean_pilot_cost=float(np.mean([x['pilot_cost'] for x in rows])),mean_wall_seconds=float(np.mean([x['wall_seconds'] for x in rows])),certified_returns=sum(x.get('certified',False) for x in rows))
        if kind=='joint':
            L=int(name);D=solve_general_game([.5,.8],[1,1],1/L)['information'];r.update(information=D,normalized_cost=r['mean_cost']*D/L,normalized_se=r['se_cost']*D/L,learned_branch_fraction=float(np.mean([x.get('learned_branch',False) for x in rows])))
        summary.append(r)
    (outdir/'v05_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    print('Completed',len(existing),'records;',sum(x.get('robust_failure',False) for x in existing),'failures;',sum(not x['stopped'] for x in existing),'censored',flush=True)

if __name__=='__main__':main()


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/sharp_audit.py <==
"""Product GLR, robust fibers and the proved deterministic-design auditor.

The dual bound is mathematically valid in exact arithmetic. This floating-point
prototype reports the primal-dual gap; it is not an interval-arithmetic certificate.
"""
import math
import numpy as np
from information_design import solve_cost_game


def robust_fiber(product, rho):
    if not 0 <= rho < 0.5:
        raise ValueError('rho must be in [0, 1/2)')
    radius = rho + (0.5-rho)*abs(product)
    return product/2-radius, product/2+radius


def kl_vector(p, q):
    p, q = np.asarray(p, dtype=float), np.asarray(q, dtype=float)
    ans = np.zeros_like(p)
    mask = p > 0
    with np.errstate(divide='ignore', invalid='ignore'):
        ans[mask] += p[mask]*np.log(p[mask]/q[mask])
        mask = p < 1
        ans[mask] += (1-p[mask])*np.log((1-p[mask])/(1-q[mask]))
    return ans


def product_glr(counts, means, gap, iterations=65):
    counts, means = np.asarray(counts, float), np.asarray(means, float)
    if counts.shape != means.shape or not len(counts) or np.any(counts <= 0):
        raise ValueError('Positive matching counts required')
    if not 0 < gap < 1 or np.any((means < 0)|(means > 1)):
        raise ValueError('Invalid means or gap')
    m = np.abs(2*means-1)
    if np.prod(m) >= gap:
        return dict(lower=0., upper=0., multiplier=0., log_residual=0., magnitudes=m)
    scale = counts.sum()
    a = counts/scale
    def magnitudes(lam):
        v = (a*m+np.sqrt((a*m)**2+4*lam*(a+lam)))/(2*(a+lam))
        return np.where(m == 1, 1., v)
    logg = math.log(gap)
    lo, hi = 0., 1.
    while np.log(magnitudes(hi)).sum() < logg:
        hi *= 2
    for _ in range(iterations):
        mid = (lo+hi)/2
        if np.log(magnitudes(mid)).sum() >= logg:
            hi = mid
        else:
            lo = mid
    v = magnitudes(hi)
    primal = float(np.sum(a*kl_vector((1+m)/2, (1+v)/2)))
    residual = float(logg-np.log(v).sum())
    dual = primal+hi*residual
    return dict(lower=max(0., scale*dual), upper=scale*primal,
                multiplier=scale*hi, log_residual=residual, magnitudes=v)


def product_box(means, radii):
    lows = 2*np.maximum(0, means-radii)-1
    highs = 2*np.minimum(1, means+radii)-1
    lower = upper = 1.
    for low, high in zip(lows, highs):
        candidates = [lower*low, lower*high, upper*low, upper*high]
        lower, upper = min(candidates), max(candidates)
    return lower, upper


def sharp_audit(theta, costs, epsilon, rho=0., log_confidence=math.log(20),
                seed=0, cost_weights=None, max_stage=10000):
    theta, costs = np.asarray(theta, float), np.asarray(costs, float)
    if not rho < epsilon < 1 or log_confidence <= math.log(2):
        raise ValueError('Need rho < epsilon < 1 and delta < 1/2')
    if theta.shape != costs.shape or np.any(costs <= 0):
        raise ValueError('Positive matching costs required')
    gap = (epsilon-rho)/(1-rho)
    if cost_weights is None:
        cost_weights = solve_cost_game(costs, gap)['cost_weights']
    w = np.asarray(cost_weights, float)
    if w.shape != theta.shape or np.any(w <= 0) or not np.isclose(w.sum(), 1):
        raise ValueError('Positive cost weights summing to one required')
    alpha = w/costs
    alpha /= alpha.sum()
    rng = np.random.default_rng(seed)
    counts = np.zeros(len(theta), dtype=np.int64)
    successes = counts.copy()
    true_lower, true_upper = robust_fiber(float(np.prod(2*theta-1)), rho)
    max_dual_gap = 0.
    for stage in range(1, max_stage+1):
        new_counts = np.ceil(alpha*stage**2).astype(np.int64)
        if np.array_equal(counts, new_counts):
            continue
        increments = new_counts-counts
        assert np.all(increments >= 0)
        successes += rng.binomial(increments, theta)
        counts = new_counts
        means = successes/counts
        n = int(counts.sum())
        beta = log_confidence+math.log(math.pi**2/6)+(len(theta)+2)*math.log(n+1)
        stat = product_glr(counts, means, gap)
        max_dual_gap = max(max_dual_gap, stat['upper']-stat['lower'])
        # Guard limits floating rounding error; no formal certification claim.
        guard = 1e-9*(1+abs(stat['lower']))
        if stat['lower']-guard > beta:
            estimate, rule = 0., 'zero_glr'
        else:
            a,b = product_box(means, np.sqrt(beta/(2*counts)))
            lower = robust_fiber(a,rho)[0]
            upper = robust_fiber(b,rho)[1]
            if upper-lower > 2*epsilon:
                continue
            estimate, rule = (lower+upper)/2, 'projected_fallback'
        return dict(stopped=True, stage=stage, queries=n, cost=float(counts@costs),
                    estimate=estimate, rule=rule, beta=beta, glr=stat['lower'],
                    robust_error=max(abs(estimate-true_lower),abs(estimate-true_upper)),
                    robust_failure=max(abs(estimate-true_lower),abs(estimate-true_upper))>epsilon+1e-10,
                    max_primal_dual_gap=max_dual_gap)
    return dict(stopped=False,stage=max_stage,queries=int(counts.sum()),cost=float(counts@costs))


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/single_ticket.py <==
"""Complete one-ticket answer optimization; floating diagnostic solver."""
import math
from sharp_audit import robust_fiber


def kl(p,q):
    if q<=0 or q>=1:return math.inf
    return max(0.,p*math.log(p/q)+(1-p)*math.log((1-p)/(1-q)))


def answer_thresholds(answer,epsilon,rho):
    x,y=answer-epsilon,answer+epsilon
    if rho==0:return max(-1.,x),min(1.,y)
    if x<=-1:lo=-1.
    elif x<-rho:lo=(x+rho)/(1-rho)
    else:lo=1+x/rho
    if y>=1:hi=1.
    elif y>=rho:hi=(y-rho)/(1-rho)
    else:hi=y/rho-1
    return max(-1.,lo),min(1.,hi)


def answer_information(theta,answer,epsilon,rho,cost=1.):
    lo,hi=answer_thresholds(answer,epsilon,rho)
    if 2*theta-1 < lo-1e-14 or 2*theta-1 > hi+1e-14:return 0.,0.
    return kl(theta,(1+lo)/2)/cost,kl(theta,(1+hi)/2)/cost


def solve_single_ticket(theta,epsilon,rho=0.,cost=1.):
    if not 0<theta<1 or not 0<=rho<.5 or cost<=0 or not 0<epsilon<1:
        raise ValueError('Invalid parameter')
    lo,hi=robust_fiber(2*theta-1,rho)
    left,right=hi-epsilon,lo+epsilon
    if left>=right:raise ValueError('Need a strictly feasible fiber')
    def difference(a):
        lower,upper=answer_information(theta,a,epsilon,rho,cost)
        return lower-upper
    if difference(left)<=0:answer=left
    elif difference(right)>=0:answer=right
    else:
        a,b=left,right
        for _ in range(80):
            mid=(a+b)/2
            if difference(mid)>0:a=mid
            else:b=mid
        answer=(a+b)/2
    rates=answer_information(theta,answer,epsilon,rho,cost)
    return dict(answer=answer,information=min(rates),lower_information=rates[0],
                upper_information=rates[1],thresholds=answer_thresholds(answer,epsilon,rho),
                acceptable_answers=(left,right))


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/summarize_v05.py <==
"""Rebuild paper tables, uncertainty summaries and scientific figures."""
from pathlib import Path
import json,math
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from run_v05 import CASES,METHODS
root=Path(__file__).resolve().parents[2];out=root/'experiments/results';fig=root/'experiments/figures'
s=json.loads((out/'v05_summary.json').read_text());extra=json.loads((out/'v05_joint_extensions_summary.json').read_text());reuse=json.loads((out/'v05_reuse_summary.json').read_text())
rows=[json.loads(z) for z in (out/'v05_reuse_runs.jsonl').read_text().splitlines()]
lookup={(x['case'],x['method']):x for x in reuse};rng=np.random.default_rng(20261028);comparisons=[]
for name,*_ in CASES:
    rr={m:sorted([z for z in rows if z['case']==name and z['method']==m],key=lambda x:x['replication']) for m in ['learned:joint','equal:joint']}
    a=np.array([z['cost'] for z in rr['learned:joint']]);b=np.array([z['cost'] for z in rr['equal:joint']]);idx=rng.integers(0,len(a),(10000,len(a)))
    ratio=a[idx].mean(1)/b[idx].mean(1)
    comparisons.append(dict(case=name,learned_over_equal=float(a.mean()/b.mean()),bootstrap_95=list(map(float,np.quantile(ratio,[.025,.975]))),replications=len(a),bootstrap_replicates=10000,interpretation='Exploratory percentile interval, resampling replication blocks; no multiplicity correction.'))
(out/'v05_reuse_comparisons.json').write_text(json.dumps(comparisons,indent=2)+'\n')
lines=['\\begin{tabular}{lrrrr}','\\toprule','Instance & Learned & Equal & Neyman & Coord. CS\\\\','\\midrule']
for name,*_ in CASES:
    vals=[lookup[(name,m)]['mean_cost'] for m in ['learned:joint','equal:joint','neyman:joint','equal:coordinate']]
    lines.append(name.replace('_',' ')+ ' & '+' & '.join(f'{v:.0f}' for v in vals)+'\\\\')
lines+=['\\bottomrule','\\end{tabular}'];(root/'latex/paper_sections/v05_table.tex').write_text('\n'.join(lines)+'\n')
plt.rcParams.update({'font.size':10,'font.family':'DejaVu Sans'})
f,axes=plt.subplots(1,2,figsize=(10.5,3.6),gridspec_kw={'width_ratios':[1.1,1]})
x=np.arange(len(CASES));colors=['#226b87','#d68b31','#73856a','#8571a2'];labels=['Learned + joint','Equal + joint','Neyman + joint','Equal + coordinate']
for j,(d,rule) in enumerate(METHODS):
    vals=[lookup[(z[0],d+':'+rule)] for z in CASES]
    axes[0].errorbar(x+(j-1.5)*.16,[v['mean_cost'] for v in vals],yerr=[1.96*v['se_cost'] for v in vals],fmt='o',ms=4,capsize=2,color=colors[j],label=labels[j])
axes[0].set_yscale('log');axes[0].set_ylabel('Mean charged cost (log scale)');axes[0].set_xticks(x,[z[0].replace('_','\n') for z in CASES],fontsize=8);axes[0].legend(fontsize=7,loc='upper left')
v=np.array([z['learned_over_equal'] for z in comparisons]);lo=np.array([z['bootstrap_95'][0] for z in comparisons]);hi=np.array([z['bootstrap_95'][1] for z in comparisons])
axes[1].errorbar(v,x,xerr=[v-lo,hi-v],fmt='o',color=colors[0],capsize=3);axes[1].axvline(1,color='gray',ls='--');axes[1].set_yticks(x,[z[0].replace('_',' ') for z in CASES],fontsize=8);axes[1].invert_yaxis();axes[1].set_xlabel('Learned / equal cost; below 1 is better')
f.tight_layout();f.savefig(fig/'v05_learned.pdf');f.savefig(fig/'v05_learned.png',dpi=170);plt.close(f)
f,axes=plt.subplots(1,3,figsize=(10.8,3.3))
for ax,name,source in [(axes[0],'One fair factor',[dict(x,L=int(x['case'])) for x in s if x['experiment']=='joint']), (axes[1],'Moving stratum',[x for x in extra if x['case']=='moving_stratum']),(axes[2],'Two fair factors',[x for x in extra if x['case']=='two_fair'])]:
    for mode,color,label in [('fixed','#8c6a60','Fixed pilot'),('adaptive','#226b87','Information-scaled pilot')]:
        vals=sorted([z for z in source if z['method']==mode],key=lambda z:z['L'])
        ax.errorbar([z['L'] for z in vals],[z['normalized_cost'] for z in vals],yerr=[1.96*z['normalized_se'] for z in vals],fmt='o-',capsize=2,ms=4,color=color,label=label)
    ax.axhline(1,color='gray',ls='--');ax.set_xscale('log');ax.set_xlabel('L = log(1/delta), g = 1/L');ax.set_title(name,fontsize=10)
axes[0].set_ylabel('Mean cost / (L / D)');axes[2].legend(fontsize=7,loc='upper right');f.tight_layout();f.savefig(fig/'v05_joint.pdf');f.savefig(fig/'v05_joint.png',dpi=170)
print('Rebuilt tables, two figures and exploratory bootstrap intervals.')


==> anc/Supplement_A/archive/v07_reviewed_snapshot/experiments/code/two_ticket.py <==
"""Two-ticket finite-slack game: fast proposals and exact rational certificates.

Floating polynomial roots/optimizers only propose designs and feasible cuts.
Sturm isolation and rational logarithm bounds authorize all reported brackets.
"""
from fractions import Fraction as Q
import math
import numpy as np
from scipy.optimize import differential_evolution, minimize_scalar
from certified_decision import log_bounds
from single_ticket import answer_thresholds


def fiber(t,rho):
    R=rho+(Q(1,2)-rho)*abs(t)
    return t/2-R,t/2+R


def thresholds(a,eps,rho):
    a,eps,rho=map(Q,(a,eps,rho));x,y=a-eps,a+eps
    if rho==0:return max(Q(-1),x),min(Q(1),y)
    low=Q(-1) if x<=-1 else ((x+rho)/(1-rho) if x<-rho else 1+x/rho)
    high=Q(1) if y>=1 else ((y-rho)/(1-rho) if y>=rho else y/rho-1)
    return max(Q(-1),low),min(Q(1),high)


def kl(p,q):
    if q<=0 or q>=1:return math.inf
    return max(0.,p*math.log(p/q)+(1-p)*math.log((1-p)/(1-q)))


def poly_coeff(m1,m2,b,q1,q2):
    # Ascending order: q1(t-m1)t(t^2-b^2)-q2*b*(b-m2*t)*(1-t^2).
    return [-q2*b*b, q1*m1*b*b+q2*b*m2,
            (q2-q1)*b*b, -q1*m1-q2*b*m2, q1]


def boundary_proposals(theta,costs,w,b):
    """Feasible points on product=b, proposed in double precision."""
    p=np.asarray(theta,float);m=2*p-1;b=float(b)
    if abs(b)>=1:return []
    if b==0:return [(0.,float(m[1])),(float(m[0]),0.)]
    c=np.asarray(costs,float);q=np.array([w,1-w])/c
    roots=np.roots(list(reversed(poly_coeff(m[0],m[1],b,q[0],q[1]))))
    pts=[]
    for z in roots:
        if abs(z.imag)<1e-7 and abs(b)<abs(z.real)<1:
            pts.append((float(z.real),float(b/z.real)))
    return pts


def boundary_float(theta,costs,w,b):
    pts=boundary_proposals(theta,costs,w,b)
    if not pts:return math.inf
    return min(w/costs[0]*kl(theta[0],(1+t)/2)+(1-w)/costs[1]*kl(theta[1],(1+u)/2) for t,u in pts)


def info_float(theta,costs,eps,rho,a,w):
    low,high=answer_thresholds(a,eps,rho)
    t=float(np.prod(2*np.asarray(theta)-1))
    if not low<t<high:return 0.
    return min(boundary_float(theta,costs,w,low),boundary_float(theta,costs,w,high))


def solve_float(theta,costs,eps,rho=0.,seed=17):
    t=float(np.prod(2*np.asarray(theta)-1));l,u=fiber(t,rho)
    bounds=[(float(u-eps),float(l+eps)),(1e-7,1-1e-7)]
    if bounds[0][0]>=bounds[0][1]:raise ValueError('Strict feasibility required')
    res=differential_evolution(lambda z:-info_float(theta,costs,eps,rho,*z),bounds,
                               seed=seed,tol=2e-9,popsize=14,maxiter=180,polish=True)
    return dict(answer=float(res.x[0]),weight=float(res.x[1]),information=float(-res.fun))

# Small exact polynomial arithmetic; no symbolic package is required.
def trim(p):
    p=list(p)
    while len(p)>1 and p[-1]==0:p.pop()
    return p

def value(p,x):
    out=Q(0)
    for a in reversed(p):out=out*x+a
    return out

def remainder(p,q):
    p=trim(p);q=trim(q)
    while len(p)>=len(q) and any(p):
        k=len(p)-len(q);a=p[-1]/q[-1]
        for j in range(len(q)):p[j+k]-=a*q[j]
        p=trim(p)
    return p

def sturm(p):
    p=trim(p);seq=[p,trim([i*p[i] for i in range(1,len(p))])]
    while any(seq[-1]):
        rem=[-x for x in remainder(seq[-2],seq[-1])]
        if not any(rem):break
        # Positive normalization controls numerator sizes without changing signs.
        scale=abs(rem[-1]);seq.append([x/scale for x in rem])
    return seq

def variations(seq,x):
    signs=[1 if y>0 else -1 for y in (value(p,x) for p in seq) if y]
    return sum(a!=b for a,b in zip(signs,signs[1:]))

def isolate(p,lo,hi,bits=32):
    seq=sturm(p);out=[];stack=[(lo,hi,variations(seq,lo)-variations(seq,hi))]
    while stack:
        a,b,n=stack.pop()
        if not n:continue
        # Projection brackets must exclude the original open-domain endpoints.
        # A root can be much closer to an endpoint than the requested width.
        if n==1 and b-a<=Q(1,1<<bits) and a>lo and b<hi:out.append((a,b));continue
        mid=(a+b)/2
        # Endpoints of a Sturm count must not be roots.
        j=2
        while value(p,mid)==0:
            mid=a+(b-a)*Q(j,2*j+1);j+=1
        left=variations(seq,a)-variations(seq,mid)
        stack.append((mid,b,n-left));stack.append((a,mid,left))
    return out

def down(x,bits=60):
    scale=1<<bits
    return Q((x.numerator*scale)//x.denominator,scale)

def up(x,bits=60):
    return -down(-x,bits)

def kl_bounds(p,x,terms=18):
    p,x=Q(p),Q(x)
    if not 0<x<1:raise ValueError('Interior alternative required')
    lo=hi=Q(0)
    if p:
        l,u=log_bounds(p/x,terms);lo+=p*l;hi+=p*u
    if p<1:
        l,u=log_bounds((1-p)/(1-x),terms);lo+=(1-p)*l;hi+=(1-p)*u
    return max(Q(0),down(lo)),max(Q(0),up(hi))

def kl_interval(p,lo,hi,terms):
    x=min(max(p,lo),hi)
    lower=kl_bounds(p,x,terms)[0]
    upper=max(kl_bounds(p,lo,terms)[1],kl_bounds(p,hi,terms)[1])
    return lower,upper

def boundary_certified(theta,costs,w,b,bits=30,terms=18):
    p=list(map(Q,theta));c=list(map(Q,costs));w,b=Q(w),Q(b)
    if not 0<w<1:raise ValueError('Positive design weights required')
    if abs(b)>=1:return None
    m=[2*x-1 for x in p];q=[w/c[0],(1-w)/c[1]]
    if b==0:
        pairs=[tuple(q[j]*x for x in kl_bounds(p[j],Q(1,2),terms)) for j in range(2)]
        return min(x[0] for x in pairs),min(x[1] for x in pairs)
    pol=poly_coeff(*m,b,*q)
    roots=isolate(pol,Q(-1),-abs(b),bits)+isolate(pol,abs(b),Q(1),bits)
    if not roots:raise ArithmeticError('No stationary point: invalid isolation')
    vals=[]
    for lo,hi in roots:
        lo2,hi2=sorted([b/lo,b/hi])
        k1=kl_interval(p[0],(1+lo)/2,(1+hi)/2,terms)
        k2=kl_interval(p[1],(1+lo2)/2,(1+hi2)/2,terms)
        vals.append((q[0]*k1[0]+q[1]*k2[0],q[0]*k1[1]+q[1]*k2[1]))
    return min(x[0] for x in vals),min(x[1] for x in vals)

def info_certified(theta,costs,eps,rho,a,w,bits=30,terms=18):
    t=(2*Q(theta[0])-1)*(2*Q(theta[1])-1)
    low,high=thresholds(a,eps,rho)
    if not low<t<high:return Q(0),Q(0)
    vals=[boundary_certified(theta,costs,w,b,bits,terms) for b in [low,high]]
    vals=[v for v in vals if v is not None]
    if not vals:raise ValueError('A universally valid answer is outside this model')
    return min(v[0] for v in vals),min(v[1] for v in vals)

def rational_points(theta,costs,w,b):
    b=Q(b);p=list(map(Q,theta));m=[2*x-1 for x in p]
    if abs(b)>=1:return []
    if b==0:return [(Q(0),m[1]),(m[0],Q(0))]
    pts=boundary_proposals(list(map(float,p)),list(map(float,costs)),float(w),float(b))
    out=[]
    for t,_ in pts:
        t=Q(t).limit_denominator(10**8)
        if abs(b)<abs(t)<1:out.append((t,b/t))
    # Numerical root failure cannot invalidate a bound; a feasible fallback is added.
    if not out:
        for s in [-1,1]:
            t=s*(1+abs(b))/2;out.append((t,b/t))
    return out

def envelope_max(lines,lo=Q(0),hi=Q(1)):
    # lines are (per-cost KL ticket1, per-cost KL ticket2); min is concave.
    candidates=[lo,hi]
    for i,(a,b) in enumerate(lines):
        for c,d in lines[:i]:
            den=a-b-c+d
            if den:
                x=(d-b)/den
                if lo<=x<=hi:candidates.append(x)
    vals=[min(w*a+(1-w)*b for a,b in lines) for w in candidates]
    idx=max(range(len(vals)),key=vals.__getitem__)
    return vals[idx],candidates[idx]

def block_upper(theta,costs,eps,rho,aleft,aright,iterations=10,terms=18):
    p=list(map(Q,theta));c=list(map(Q,costs));t=(2*p[0]-1)*(2*p[1]-1)
    low=thresholds(aleft,eps,rho)[0];high=thresholds(aright,eps,rho)[1]
    cuts=[];lines=[];w=Q(1,2)
    for _ in range(iterations):
        w=min(max(w,Q(1,10**6)),1-Q(1,10**6))
        for side,b in [('lower',low),('upper',high)]:
            if (side=='lower' and b<=-1) or (side=='upper' and b>=1):continue
            points=[(2*p[0]-1,2*p[1]-1)] if ((side=='lower' and t<=b) or (side=='upper' and t>=b)) else rational_points(p,c,w,b)
            for u,v in points:
                line=(kl_bounds(p[0],(1+u)/2,terms)[1]/c[0],kl_bounds(p[1],(1+v)/2,terms)[1]/c[1])
                lines.append(line);cuts.append(dict(side=side,t=[str(u),str(v)]))
        if not lines:raise ArithmeticError('No upper certificate')
        upper,w=envelope_max(lines)
    return upper,cuts

def certify_game(theta,costs,eps,rho=0,tolerance=1e-4,max_splits=150):
    p=list(map(Q,theta));c=list(map(Q,costs));eps,rho=Q(eps),Q(rho)
    if len(p)!=2 or len(c)!=2 or any(not 0<x<1 for x in p) or any(x<=0 for x in c) or not 0<=rho<Q(1,2) or not rho<eps<1:
        raise ValueError('Two interior means, positive costs and rho < epsilon < 1 required')
    t=(2*p[0]-1)*(2*p[1]-1);l,u=fiber(t,rho);left,right=u-eps,l+eps
    if left>=right:raise ValueError('Strict feasibility required')
    proposal=solve_float(list(map(float,p)),list(map(float,c)),float(eps),float(rho))
    a=min(max(Q(proposal['answer']).limit_denominator(10**7),left),right)
    w=Q(proposal['weight']).limit_denominator(10**7)
    lower,_=info_certified(p,c,eps,rho,a,w,bits=36)
    lower=down(lower,48)
    upper,cuts=block_upper(p,c,eps,rho,left,right)
    blocks=[dict(left=left,right=right,upper=upper,cuts=cuts)]
    for k in range(max_splits):
        idx=max(range(len(blocks)),key=lambda j:blocks[j]['upper'])
        if float(blocks[idx]['upper']-lower)<=tolerance:break
        b=blocks.pop(idx);mid=(b['left']+b['right'])/2
        for al,ar in [(b['left'],mid),(mid,b['right'])]:
            upper,cuts=block_upper(p,c,eps,rho,al,ar)
            blocks.append(dict(left=al,right=ar,upper=upper,cuts=cuts))
    upper=up(max(b['upper'] for b in blocks),48)
    return dict(theta=list(map(str,p)),costs=list(map(str,c)),epsilon=str(eps),rho=str(rho),
                answer=str(a),weight=str(w),information_lower=str(lower),information_upper=str(upper),
                lower_float=float(lower),upper_float=float(upper),gap=float(upper-lower),
                tolerance=tolerance,converged=float(upper-lower)<=tolerance,
                blocks=[dict(left=str(b['left']),right=str(b['right']),cuts=b['cuts']) for b in sorted(blocks,key=lambda b:b['left'])])

def verify_game(cert):
    p=list(map(Q,cert['theta']));c=list(map(Q,cert['costs']));eps=Q(cert['epsilon']);rho=Q(cert['rho'])
    if len(p)!=2 or len(c)!=2 or any(not 0<x<1 for x in p) or any(x<=0 for x in c) or not 0<=rho<Q(1,2) or not rho<eps<1:
        raise AssertionError('Invalid model parameters')
    a,w=Q(cert['answer']),Q(cert['weight'])
    t=(2*p[0]-1)*(2*p[1]-1);l,u=fiber(t,rho)
    if u-eps>=l+eps or not u-eps<=a<=l+eps or not 0<w<1:
        raise AssertionError('Invalid candidate answer or design')
    if not cert['blocks'] or not 0<=Q(cert['information_lower'])<=Q(cert['information_upper']):
        raise AssertionError('Invalid bracket or empty partition')
    lower,_=info_certified(p,c,eps,rho,a,w,bits=36)
    if Q(cert['information_lower'])>lower:raise AssertionError('Unjustified lower bound')
    cursor=u-eps;uppers=[]
    for block in cert['blocks']:
        al,ar=Q(block['left']),Q(block['right'])
        if al!=cursor or ar<=al:raise AssertionError('Invalid answer-space partition')
        cursor=ar;low=thresholds(al,eps,rho)[0];high=thresholds(ar,eps,rho)[1];lines=[]
        for cut in block['cuts']:
            x,y=map(Q,cut['t'])
            if not (-1<x<1 and -1<y<1):raise AssertionError('Noninterior cut')
            if cut['side']=='lower':
                if low<=-1 or x*y>low:raise AssertionError('Invalid lower cut')
            elif cut['side']=='upper':
                if high>=1 or x*y<high:raise AssertionError('Invalid upper cut')
            else:raise AssertionError('Invalid cut side')
            lines.append((kl_bounds(p[0],(1+x)/2)[1]/c[0],kl_bounds(p[1],(1+y)/2)[1]/c[1]))
        uppers.append(envelope_max(lines)[0])
    if cursor!=l+eps:raise AssertionError('Incomplete answer coverage')
    if max(uppers)>Q(cert['information_upper']):raise AssertionError('Unjustified upper bound')
    return dict(valid=True,lower=float(lower),upper=float(max(uppers)),blocks=len(uppers))


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/adaptive_audit.py <==
"""Inverse-KL product designs and independent-pilot auditors (v0.3).

Floating point prototypes; use certified_decision.py for rational stopping checks.
All simulated Bernoulli draws, including pilot observations, are charged.
"""
import math
import numpy as np
from sharp_audit import kl_vector, product_glr, product_box, robust_fiber


def inverse_magnitude_kl(magnitudes, levels, iterations=65):
    m, levels = np.asarray(magnitudes, float), np.asarray(levels, float)
    if m.shape != levels.shape or np.any((m < 0) | (m >= 1)) or np.any(levels < 0):
        raise ValueError('Need matching magnitudes in [0,1) and nonnegative levels')
    lo, hi = m.copy(), np.full(m.shape, np.nextafter(1., 0.))
    if np.any(kl_vector((1+m)/2, (1+hi)/2) < levels):
        raise ArithmeticError('Inverse KL too close to one for double precision')
    # Stable centered case avoids cancellation for very small information.
    fair = m == 0
    for _ in range(iterations):
        mid = (lo+hi)/2
        value = magnitude_kl(m, mid)
        below = value < levels
        lo = np.where(below, mid, lo)
        hi = np.where(below, hi, mid)
    v = (lo+hi)/2
    v = np.where(fair, np.sqrt(-np.expm1(-2*levels)), v)
    return np.where(levels == 0, m, v)


def magnitude_kl(m, v):
    """Stable Bernoulli KL when the magnitude increment is small.

    Series is the integral of (v-m)/(1-v*v); for ordinary increments use
    log1p. Floating computation only; rational certificate is separate.
    """
    m, v = np.broadcast_arrays(np.asarray(m, float), np.asarray(v, float))
    d = v-m
    with np.errstate(divide='ignore', invalid='ignore'):
        out = -.5*(1+m)*np.log1p(d/(1+m))-.5*(1-m)*np.log1p(-d/(1-m))
    small = np.abs(d) < 1e-4*np.maximum(1-m, 1e-20)
    if np.any(small):
        # KL = sum_{k>=2} d^k/(2k) [(-1)^k/(1+m)^(k-1)+1/(1-m)^(k-1)].
        series = np.zeros_like(out)
        for k in range(2, 9):
            series += d**k/(2*k)*(((-1.)**k)/(1+m)**(k-1)+1/(1-m)**(k-1))
        out = np.where(small, series, out)
    return np.maximum(out, 0.)


def solve_general_game(theta, costs, gap, iterations=65):
    theta, costs = np.asarray(theta, float), np.asarray(costs, float)
    if theta.shape != costs.shape or not theta.size or np.any(costs <= 0):
        raise ValueError('Positive matching costs required')
    if np.any((theta <= 0) | (theta >= 1)) or not 0 < gap < 1:
        raise ValueError('Interior means and gap in (0,1) required')
    m = np.abs(2*theta-1)
    if np.prod(m) >= gap:
        raise ValueError('The current product must lie below the gap')
    logg = math.log(gap)
    lo, hi = 0., 1/max(costs)
    def vals(D):
        return inverse_magnitude_kl(m, costs*D)
    while np.log(vals(hi)).sum() < logg:
        hi *= 2
    for _ in range(iterations):
        mid = (lo+hi)/2
        if np.log(vals(mid)).sum() < logg:
            lo = mid
        else:
            hi = mid
    D = (lo+hi)/2
    v = vals(D)
    derivatives = v*(v-m)/(1-v*v)
    raw = costs/derivatives
    w = raw/raw.sum()
    return dict(information=float(D), cost_weights=w, magnitudes=v,
                product_residual=float(np.prod(v)-gap),
                equalization_error=float(np.max(np.abs(magnitude_kl(m,v)/costs-D))))


def sign_information(theta, costs, weights):
    theta, costs, weights = map(lambda a: np.asarray(a, float), (theta, costs, weights))
    return float(np.min(weights/costs*kl_vector(theta, np.full(theta.shape,.5))))


def adaptive_audit(theta, costs, epsilon, rho=0., log_confidence=math.log(20),
                   seed=0, mode='zero', max_stage=20000):
    theta, costs = np.asarray(theta, float), np.asarray(costs, float)
    if theta.shape != costs.shape or np.any(costs <= 0) or not rho < epsilon < 1:
        raise ValueError('Invalid costs or precision')
    if mode not in ('zero','signed') or (mode == 'signed' and (rho != 0 or 2*epsilon >= 1)):
        raise ValueError('signed mode requires rho=0 and 2*epsilon<1')
    if log_confidence <= math.log(2):
        raise ValueError('delta must be smaller than 1/2')
    r=len(theta); L=max(1.,log_confidence); n0=math.ceil(L**(2/3))
    rng=np.random.default_rng(seed)
    pilot_successes=rng.binomial(n0,theta)
    pilot=np.clip(pilot_successes/n0,1/(2*(n0+1)),1-1/(2*(n0+1)))
    gap=(epsilon-rho)/(1-rho) if mode=='zero' else 2*epsilon
    raw=np.full(r,1/r)
    if abs(np.prod(2*pilot-1)) < gap:
        try:
            raw=solve_general_game(pilot,costs,gap)['cost_weights']
        except ArithmeticError:
            # Numerical failure changes efficiency, not conditional validity.
            raw=np.full(r,1/r)
    kappa=L**(-1/8)
    weights=(1-kappa)*raw+kappa/r
    alpha=weights/costs;alpha/=alpha.sum()
    counts=np.zeros(r,dtype=np.int64);successes=counts.copy()
    pilot_cost=float(n0*costs.sum())
    truth=robust_fiber(float(np.prod(2*theta-1)),rho)
    max_gap=0.
    for stage in range(1,max_stage+1):
        next_counts=np.ceil(alpha*stage**2).astype(np.int64)
        if np.array_equal(next_counts,counts): continue
        successes+=rng.binomial(next_counts-counts,theta)
        counts=next_counts
        means=successes/counts;n=int(counts.sum())
        beta=log_confidence+math.log(math.pi**2/6)+(r+2)*math.log(n+1)
        stat=product_glr(counts,means,gap)
        max_gap=max(max_gap,stat['upper']-stat['lower'])
        lower=stat['lower']; product=float(np.prod(2*means-1))
        if mode=='signed':
            lower=min(lower,float(np.min(counts*kl_vector(means,np.full(r,.5)))))
            if product==0: lower=0.
        if lower-1e-9*(1+abs(lower))>beta:
            estimate=0. if mode=='zero' else float(np.sign(product)*epsilon)
            rule=mode+'_glr'
        else:
            a,b=product_box(means,np.sqrt(beta/(2*counts)))
            low,high=robust_fiber(a,rho)[0],robust_fiber(b,rho)[1]
            if high-low>2*epsilon: continue
            estimate,rule=(low+high)/2,'projected_fallback'
        error=max(abs(estimate-truth[0]),abs(estimate-truth[1]))
        return dict(stopped=True,stage=stage,queries=n+r*n0,
                    cost=pilot_cost+float(counts@costs),pilot_cost=pilot_cost,
                    estimate=estimate,rule=rule,robust_error=error,
                    robust_failure=error>epsilon+1e-10,
                    allocation_l1=float(np.abs(weights-raw).sum()),
                    weights=weights.tolist(),counts=counts.tolist(),successes=successes.tolist(),
                    max_primal_dual_gap=max_gap)
    return dict(stopped=False,stage=max_stage,queries=int(counts.sum())+r*n0,
                cost=pilot_cost+float(counts@costs),pilot_cost=pilot_cost)


def crossover_parameters(betas, coefficients, costs):
    betas=np.asarray(betas,float);a=np.asarray(coefficients,float);c=np.asarray(costs,float)
    if not np.isinf(betas).any() or np.any(betas<0):
        raise ValueError('At least one identically fair coordinate is required')
    lo,hi=0.,1.
    while np.minimum(betas,hi).sum()<1:hi*=2
    for _ in range(100):
        mid=(lo+hi)/2
        if np.minimum(betas,mid).sum()<1:lo=mid
        else:hi=mid
    kappa=(lo+hi)/2
    equal=np.isclose(betas,kappa,rtol=1e-12,atol=1e-14)
    slow=(betas<kappa)&~equal;fast=~(slow|equal)
    def product(d):
        v=np.where(slow,a,np.where(equal,a+np.sqrt(2*c*d),np.sqrt(2*c*d)))
        return np.prod(v)
    lo,hi=0.,1.
    while product(hi)<1:hi*=2
    for _ in range(100):
        mid=(lo+hi)/2
        if product(mid)<1:lo=mid
        else:hi=mid
    d=(lo+hi)/2
    w=np.zeros_like(c)
    w[fast]=1/(2*d)
    w[equal]=c[equal]/((a[equal]+np.sqrt(2*c[equal]*d))*np.sqrt(2*c[equal]*d))
    w/=w.sum()
    return dict(kappa=float(kappa),coefficient=float(d),cost_weights=w)


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/audit_algorithms.py <==
"""Honest dyadic projection auditor; no knowledge of true theta or contact order."""
from math import log, sqrt, pi
import numpy as np


def confidence_radius(k, d, delta):
    return sqrt(log(pi*pi*d*(k+1)**2/(3*delta))/(2*(2**k)))


def product_interval(intervals):
    lo = hi = 1.0
    for a, b in intervals:
        vals = (lo*a, lo*b, hi*a, hi*b)
        lo, hi = min(vals), max(vals)
    return lo, hi


def projected_range(means, radius, eta_bounds=(0.0, 1.0)):
    intervals = [(2*max(0, x-radius)-1, 2*min(1, x+radius)-1) for x in means]
    return product_interval(intervals + [eta_bounds])


def lipschitz_range(means, radius, eta_bounds=(0.0, 1.0)):
    lo, hi = projected_range(means, 0.0, eta_bounds)
    pad = 2*len(means)*radius
    return max(-1.0, lo-pad), min(1.0, hi+pad)


def audit(oracle, epsilon, delta=0.05, eta_bounds=(0.0, 1.0),
          method='projection', max_epoch=30):
    d = len(oracle.counts)
    range_function = projected_range if method == 'projection' else lipschitz_range
    for k in range(max_epoch+1):
        n = 2**k
        for j in range(d):
            oracle.query_batch(j, n-int(oracle.counts[j]))
        means = oracle.successes/oracle.counts
        radius = confidence_radius(k, d, delta)
        lo, hi = range_function(means, radius, eta_bounds)
        if hi-lo <= 2*epsilon:
            return dict(stopped=True, cost=oracle.cost, epoch=k, lower=lo,
                        upper=hi, estimate=(lo+hi)/2)
    return dict(stopped=False, cost=oracle.cost, epoch=k, lower=lo,
                upper=hi, estimate=None)


def center_upper_cost(r, epsilon, delta=0.05):
    for k in range(60):
        if confidence_radius(k, r, delta) <= epsilon**(1/r)/4:
            return r*2**k
    raise RuntimeError('Bound exceeds supported integer range.')


def center_lower_cost(r, epsilon, delta=0.05):
    # Alternative eta=1 and theta_j=1/2+(3 epsilon)^(1/r)/2.
    if not 0 < epsilon < 1/3:
        raise ValueError('Requires epsilon in (0, 1/3).')
    threshold_kl = (1-2*delta)*log((1-delta)/delta)
    arm_kl = -0.5*np.log1p(-(3*epsilon)**(2/r))
    return float(threshold_kl/arm_kl)


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/certified_decision.py <==
"""Conservative product/fallback decisions using exact rational arithmetic.

The float solver supplies ONLY a multiplier proposal. Every inequality that
authorizes return is recomputed with Fraction, integer root brackets and
rigorous logarithm bounds. The statistical schedule must have deterministic
counts, possibly conditional on a discarded independent pilot.
"""
from fractions import Fraction as Q
from math import isqrt, isfinite
from sharp_audit import product_glr


def log_bounds(x, terms=32):
    """Enclose log(x) for a positive Fraction, via range reduction + atanh."""
    x=Q(x)
    if x<=0 or terms<1:raise ValueError('Positive x and at least one term required')
    k=0;y=x
    while y<1:y*=2;k-=1
    while y>=2:y/=2;k+=1
    def unit_bounds(y):
        z=(y-1)/(y+1);z2=z*z;power=z;total=Q(0)
        for j in range(terms):
            total+=2*power/(2*j+1);power*=z2
        tail=2*power/((2*terms+1)*(1-z2))
        return total,total+tail
    low,high=unit_bounds(y)
    l2,u2=unit_bounds(Q(2))
    if k>=0:return low+k*l2,high+k*u2
    return low+k*u2,high+k*l2


def sqrt_upper(x,bits=80):
    x=Q(x)
    if x<0:raise ValueError('Nonnegative x required')
    scale=1<<bits
    q=isqrt((x.numerator*scale*scale)//x.denominator)
    if Q(q*q,scale*scale)<x:q+=1
    return Q(q,scale)


def product_dual_lower(counts,successes,gap,multiplier=None,bits=None,terms=None):
    n=[int(v) for v in counts];k=[int(v) for v in successes];gap=Q(gap)
    if any(a!=b for a,b in zip(n,counts)) or any(a!=b for a,b in zip(k,successes)):
        raise ValueError('Counts and successes must be integers')
    if len(n)!=len(k) or not n or any(v<=0 for v in n):raise ValueError('Invalid counts')
    if any(not 0<=s<=v for s,v in zip(k,n)) or not 0<gap<1:raise ValueError('Invalid data/gap')
    m=[abs(Q(2*s,v)-1) for s,v in zip(k,n)]
    empirical=Q(1)
    for v in m:empirical*=v
    if empirical>=gap:return Q(0)
    precision=sum(n).bit_length()
    bits=bits or (70+precision);terms=terms or (28+precision//2)
    if multiplier is None:
        try:
            suggestion=product_glr(n,[float(Q(s,v)) for s,v in zip(k,n)],float(gap))['multiplier']
            multiplier=Q(str(suggestion)) if isfinite(suggestion) and suggestion>0 else Q(1)
        except (ValueError,ArithmeticError,OverflowError):multiplier=Q(1)
    lam=Q(multiplier)
    if lam<=0:raise ValueError('Positive multiplier required')
    result=lam*log_bounds(gap,terms)[0]
    for count,mag in zip(n,m):
        if mag==1:continue
        lo,hi=mag,Q(1)
        # Increasing derivative equation: n*v*(v-m)=lambda*(1-v*v).
        for _ in range(bits):
            v=(lo+hi)/2
            if count*v*(v-mag) < lam*(1-v*v):lo=v
            else:hi=v
        p=(1+mag)/2
        entropy=p*log_bounds(p,terms)[0]+(1-p)*log_bounds(1-p,terms)[0]
        # Each root-dependent logarithm is enclosed in the conservative direction.
        part=entropy-p*log_bounds((1+hi)/2,terms)[1]
        part-=(1-p)*log_bounds((1-lo)/2,terms)[1]
        result+=count*part-lam*log_bounds(hi,terms)[1]
    return max(Q(0),result)


def certified_decision(counts,successes,epsilon,rho,delta):
    """Return an exactly justified Fraction estimate, or None.

    Inputs epsilon/rho/delta should be Fractions or decimal strings. The
    boundary log(2*(n+1)^(r+2)/delta) is slightly more conservative than the
    floating prototype. This function does not certify the simulator itself.
    """
    eps,rho,delta=Q(epsilon),Q(rho),Q(delta)
    if not 0<=rho<Q(1,2) or not rho<eps<1 or not 0<delta<Q(1,2):
        raise ValueError('Invalid precision, sharing radius or error probability')
    n=[int(v) for v in counts];k=[int(v) for v in successes]
    if any(a!=b for a,b in zip(n,counts)) or any(a!=b for a,b in zip(k,successes)):
        raise ValueError('Counts and successes must be integers')
    if len(n)!=len(k) or not n or any(v<=0 for v in n):raise ValueError('Invalid counts')
    if any(not 0<=s<=v for s,v in zip(k,n)):raise ValueError('Invalid successes')
    terms=28+sum(n).bit_length()//2
    beta=log_bounds(Q(2)*(sum(n)+1)**(len(n)+2)/delta,terms)[1]
    gap=(eps-rho)/(1-rho)
    dual=product_dual_lower(n,k,gap,terms=terms)
    if dual>beta:return dict(estimate=Q(0),rule='rational_zero_glr',dual_lower=dual,beta_upper=beta)
    low=high=Q(1)
    for count,succ in zip(n,k):
        p=Q(succ,count);radius=sqrt_upper(beta/(2*count))
        a=2*max(Q(0),p-radius)-1;b=2*min(Q(1),p+radius)-1
        candidates=[low*a,low*b,high*a,high*b]
        low,high=min(candidates),max(candidates)
    def endpoints(product):
        radius=rho+(Q(1,2)-rho)*abs(product)
        return product/2-radius,product/2+radius
    left,right=endpoints(low)[0],endpoints(high)[1]
    if right-left<=2*eps:
        return dict(estimate=(left+right)/2,rule='rational_projected_fallback',
                    dual_lower=dual,beta_upper=beta,interval=(left,right))
    return None


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/exact_dp.py <==
"""Signed history-tree evaluation and exact rectangular identified intervals."""
from fractions import Fraction as Q
from itertools import product
import random


def interval(node, known):
    if 'leaf' in node:
        return node['leaf'], node['leaf']
    lower, upper = Q(0), Q(0)
    for q, children in node['actions']:
        sub = [interval(ch, known) for ch in children]
        if q in known:
            probs = known[q]
            lower += sum(p*s[0] for p, s in zip(probs, sub))
            upper += sum(p*s[1] for p, s in zip(probs, sub))
        else:
            lower += min(s[0] for s in sub)
            upper += max(s[1] for s in sub)
    return lower, upper


def value(node, kernels):
    if 'leaf' in node:
        return node['leaf']
    return sum(sum(p*value(ch, kernels) for p, ch in zip(kernels[q], children))
               for q, children in node['actions'])


def make_tree(seed=0, horizon=2):
    """Two actions/outcomes. Leaf weights already include policy likelihoods."""
    rng = random.Random(seed)
    queries = []
    def rec(depth, w0, w1):
        if depth == horizon:
            return {'leaf': (w0-w1)*rng.randint(0, 1)}
        p0, p1 = Q(rng.randint(1, 3), 4), Q(rng.randint(1, 3), 4)
        actions = []
        for a in range(2):
            q = len(queries)
            queries.append(q)
            a0, a1 = (p0, p1) if a else (1-p0, 1-p1)
            children = [rec(depth+1, w0*a0, w1*a1) for _ in range(2)]
            actions.append((q, children))
        return {'actions': actions}
    root = rec(0, Q(1), Q(1))
    known = {q: (Q(1, 3), Q(2, 3)) for q in queries if q % 2 == 0}
    return root, known, queries


def enumerate_extrema(root, known, queries):
    unknown = [q for q in queries if q not in known]
    vals = []
    for bits in product((0, 1), repeat=len(unknown)):
        kernels = dict(known)
        kernels.update({q: (Q(1-b), Q(b)) for q, b in zip(unknown, bits)})
        vals.append(value(root, kernels))
    return min(vals), max(vals)


def parity_values(theta, eta):
    """Exhaustive path sum, independent check of the product formula."""
    p0 = p1 = 0
    for bits in product((0, 1), repeat=len(theta)):
        prob, sign = 1, 1
        for bit, t in zip(bits, theta):
            prob *= t if bit else 1-t
            sign *= 1 if bit else -1
        p0 += eta*prob*(sign == 1)
        p1 += eta*prob*(sign == -1)
    return p0, p1


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/information_design.py <==
"""Scalar solution of the centered parity information game (Theorem costgame)."""
from math import expm1, log, sqrt


def solve_cost_game(costs, displacement):
    costs = list(costs)
    if not costs or any(c <= 0 for c in costs) or not 0 < displacement < 1:
        raise ValueError('Positive costs and displacement in (0,1) required.')
    target = 2*log(displacement)
    def log_product(d):
        return sum(log(-expm1(-2*c*d)) for c in costs)
    low, high = 0.0, 1/min(costs)
    while log_product(high) < target:
        high *= 2
    for _ in range(150):
        mid = (low+high)/2
        if log_product(mid) < target:
            low = mid
        else:
            high = mid
    d = (low+high)/2
    s = [-expm1(-2*c*d) for c in costs]
    # exp(-x)/(1-exp(-x)) is stable in the large-x regime.
    from math import exp
    unnormalized = [c*exp(-2*c*d)/v for c, v in zip(costs, s)]
    total = sum(unnormalized)
    weights = [v/total for v in unnormalized]
    return dict(information=d, cost_weights=weights,
                alternative_theta=[0.5+sqrt(v)/2 for v in s])


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/learned_audit.py <==
"""Unknown-parameter two-ticket auditors; no true means enter the policy.

Sampling is supplied by a callback sample(arm, count). All pilot observations
are charged; reuse_pilot controls whether they also enter main inference. Float solvers propose only;
the default return path is authorized again with exact rational bounds.
"""
import math,time
from fractions import Fraction as Q
import numpy as np
from scipy.optimize import minimize_scalar
from two_ticket import fiber,boundary_float,info_float,info_certified,kl_bounds
from mixture_audit import mixture_beta
from certified_decision import log_bounds,sqrt_upper
from sharp_audit import product_box,robust_fiber


def answer_at_weight(p,c,eps,rho,w,iterations=23):
    """Balance monotone lower/upper bad-set distances, including endpoints."""
    from single_ticket import answer_thresholds
    prod=float(np.prod(2*np.asarray(p)-1));l,u=robust_fiber(prod,rho)
    lo,hi=max(-eps,u-eps),min(eps,l+eps)
    if lo>=hi:return dict(answer=(lo+hi)/2,information=0.)
    def sides(a):
        b,d=answer_thresholds(a,eps,rho)
        left=0. if prod<=b else boundary_float(p,c,w,b)
        right=0. if prod>=d else boundary_float(p,c,w,d)
        return left,right
    # The lower bad-set distance decreases with a; the upper one increases.
    for _ in range(iterations):
        mid=(lo+hi)/2;x,y=sides(mid)
        if x>y:lo=mid
        else:hi=mid
    candidates=[max(-eps,u-eps),min(eps,l+eps),lo,hi,(lo+hi)/2]
    values=[min(sides(a)) for a in candidates]
    j=int(np.argmax(values))
    return dict(answer=float(candidates[j]),information=float(values[j]))


def learned_design(p,c,eps,rho,L,grid=13):
    """Dense weight catalog plus local improvement; no global float claim.

    Catalog size increases with L, as needed for the pointwise theorem.
    Positive weight regularization happens here, before score evaluation.
    """
    kappa=min(.2,L**(-1/8));grid=max(grid,math.ceil(L**(1/8)));accuracy=max(16,math.ceil(math.log2(L)))
    ws=np.linspace(kappa/2,1-kappa/2,grid)
    scores=[answer_at_weight(p,c,eps,rho,w,iterations=accuracy) for w in ws]
    j=max(range(grid),key=lambda i:scores[i]['information']);w=float(ws[j]);best=scores[j]
    if best['information']<=0:return dict(weight=.5,answer=0.,information=0.)
    # Local refinement may improve the catalog but never replaces its winner.
    left=ws[max(0,j-1)];right=ws[min(grid-1,j+1)]
    opt=minimize_scalar(lambda v:-answer_at_weight(p,c,eps,rho,v,max(18,accuracy))['information'],bounds=(left,right),method='bounded',options={'xatol':2e-4,'maxiter':16})
    candidate=answer_at_weight(p,c,eps,rho,float(opt.x),max(23,accuracy))
    if candidate['information']>best['information']:w,best=float(opt.x),candidate
    return dict(weight=w,**best)


def atan_bounds(x,terms=40):
    x=Q(x);total=Q(0)
    for k in range(terms):total+=(-1)**k*x**(2*k+1)/(2*k+1)
    nxt=(-1)**terms*x**(2*terms+1)/(2*terms+1)
    return min(total,total+nxt),max(total,total+nxt)


def pi_bounds():
    a,b=atan_bounds(Q(1,5));c,d=atan_bounds(Q(1,239))
    return 16*a-4*d,16*b-4*c

_PI_LO,_PI_HI=pi_bounds()


def logfactorial_bounds(n,terms=28):
    """Robbins' rigorous Stirling enclosure, with Machin bounds for pi."""
    if int(n)!=n or n<0:raise ValueError('Nonnegative integer required')
    n=int(n)
    if n<2:return Q(0),Q(0)
    a,b=log_bounds(Q(n),terms)
    c=log_bounds(2*_PI_LO,terms)[0]/2;d=log_bounds(2*_PI_HI,terms)[1]/2
    return (Q(n)+Q(1,2))*a-n+c+Q(1,12*n+1),(Q(n)+Q(1,2))*b-n+d+Q(1,12*n)


def beta_upper(n,s,ell_upper):
    """Exact upper bound; ell_upper is a rational upper bound on log(1/delta)."""
    if len(n)!=len(s) or not len(n):raise ValueError('Matching counts required')
    out=Q(ell_upper);terms=28+sum(map(int,n)).bit_length()//2
    for count,succ in zip(n,s):
        if int(count)!=count or int(succ)!=succ or not 0<=succ<=count:raise ValueError('Invalid data')
        count,succ=int(count),int(succ)
        if count==0:continue
        out+=log_bounds(Q(count+1),terms)[1]+logfactorial_bounds(count,terms)[1]
        out-=logfactorial_bounds(succ,terms)[0]+logfactorial_bounds(count-succ,terms)[0]
        if succ:out+=succ*log_bounds(Q(succ,count),terms)[1]
        if succ<count:out+=(count-succ)*log_bounds(Q(count-succ,count),terms)[1]
    return out


def exact_rectangle(n,s,eps,rho,beta,answer=None):
    low=high=Q(1)
    for count,succ in zip(n,s):
        p=Q(int(succ),int(count));rad=sqrt_upper(beta/(2*int(count)),bits=80+int(sum(n)).bit_length())
        a=2*max(Q(0),p-rad)-1;b=2*min(Q(1),p+rad)-1
        vals=[low*a,low*b,high*a,high*b];low,high=min(vals),max(vals)
    l=fiber(low,Q(rho))[0];u=fiber(high,Q(rho))[1]
    if answer is not None:
        a=Q(answer)
        return a if max(abs(a-l),abs(a-u))<=Q(eps) else None
    if u-l<=2*Q(eps):return (l+u)/2
    return None


def exact_glr(n,s,answer,eps,rho,beta):
    if any(a==0 or a==b for a,b in zip(s,n)):return False
    p=[Q(int(a),int(b)) for a,b in zip(s,n)];N=int(sum(n))
    lower,_=info_certified(p,[1,1],Q(eps),Q(rho),Q(answer),Q(int(n[0]),N),bits=max(48,2*N.bit_length()+16),terms=32+N.bit_length(),rounding_bits=80+2*N.bit_length())
    return N*lower>beta


def candidate_rational(answer,epsilon):
    # Preserve the exact saturated endpoint instead of a nearby binary float.
    if answer==float(epsilon):return Q(epsilon)
    if answer==-float(epsilon):return -Q(epsilon)
    return Q.from_float(float(answer))


def coordinate_interval(n,s,ell):
    p=np.asarray(s)/n;lower=np.zeros(2);upper=np.ones(2)
    for j in range(2):
        b=mixture_beta([n[j]],[s[j]],ell+math.log(2))/n[j]
        # Binary inversion includes empirical endpoint cases.
        def klf(q):
            z=p[j];val=0.
            if z:val+=z*math.log(z/max(q,1e-300))
            if z<1:val+=(1-z)*math.log((1-z)/max(1-q,1e-300))
            return val
        lo,hi=0.,p[j]
        for _ in range(35):
            mid=(lo+hi)/2
            if klf(mid)>b:lo=mid
            else:hi=mid
        lower[j]=lo
        lo,hi=p[j],1.
        for _ in range(35):
            mid=(lo+hi)/2
            if klf(mid)>b:hi=mid
            else:lo=mid
        upper[j]=hi
    return lower,upper


def projected_interval(lower,upper,rho):
    a,b=2*np.asarray(lower)-1,2*np.asarray(upper)-1
    vals=[a[0]*a[1],a[0]*b[1],b[0]*a[1],b[0]*b[1]]
    return robust_fiber(min(vals),rho)[0],robust_fiber(max(vals),rho)[1]


def exact_coordinate(n,s,eps,rho,ell_upper,answer=None):
    endpoints=[];extra=log_bounds(Q(2),36)[1]
    for count,succ in zip(n,s):
        count,succ=int(count),int(succ);p=Q(succ,count)
        b=beta_upper([count],[succ],ell_upper+extra)/count
        lo,hi=Q(0),p
        for _ in range(max(40,2*count.bit_length()+16)):
            mid=(lo+hi)/2
            if mid==0:break
            if kl_bounds(p,mid,32+count.bit_length(),80+2*count.bit_length())[0]>b:lo=mid
            else:hi=mid
        left=lo;lo,hi=p,Q(1)
        for _ in range(max(40,2*count.bit_length()+16)):
            mid=(lo+hi)/2
            if mid==1:break
            if kl_bounds(p,mid,32+count.bit_length(),80+2*count.bit_length())[0]>b:hi=mid
            else:lo=mid
        endpoints.append((2*left-1,2*hi-1))
    vals=[a*b for a in endpoints[0] for b in endpoints[1]]
    l=fiber(min(vals),Q(rho))[0];u=fiber(max(vals),Q(rho))[1]
    if answer is not None:
        a=Q(answer)
        return a if max(abs(a-l),abs(a-u))<=Q(eps) else None
    return (l+u)/2 if u-l<=2*Q(eps) else None


def audit(sample,costs,epsilon,rho,log_confidence,design='learned',rule='joint',max_queries=2000000,certify=True,delta=None,reuse_pilot=False):
    """Public auditor API. sample sees only an arm and requested fresh count.

    Known parameters: costs, precision, sharing radius, log confidence.
    No unknown Bernoulli mean is an input to design, stopping or estimation.
    """
    start=time.perf_counter();c=np.asarray(costs,float);eps,rr=float(epsilon),float(rho);L=float(log_confidence)
    # Resolve confidence before design or sampling: exact delta is authoritative.
    ellq=Q.from_float(L) if math.isfinite(L) else Q(0)
    if delta is not None:
        delta=Q(delta)
        if not 0<delta<Q(1,4):raise ValueError('Invalid delta')
        ellq=log_bounds(1/delta,40)[1];L=float(ellq)
    if c.shape!=(2,) or not np.all(np.isfinite(c)) or np.any(c<=0) or not 0<=rr<.5 or not rr<eps<1 or not math.isfinite(L) or L<math.log(4):raise ValueError('Invalid model')
    if isinstance(max_queries,bool) or int(max_queries)!=max_queries or not 0<=max_queries<=2**52:raise ValueError('Integer query cap in [0,2**52] required')
    max_queries=int(max_queries)
    if design not in ['learned','equal','neyman'] or rule not in ['joint','coordinate']:raise ValueError('Invalid method')
    n0=max(32,math.ceil(L**(2/3))) if design!='equal' else 0
    if 2*n0>max_queries:
        return dict(stopped=False,cost=0.,pilot_cost=0.,queries=0,pilot_reused=bool(reuse_pilot),weight=.5,checks=0,certified=False,stop_reason='budget_before_pilot',wall_seconds=time.perf_counter()-start,optimization_seconds=0.)
    pilot=np.array([sample(j,n0) for j in range(2)]) if n0 else np.zeros(2,dtype=int)
    pilot_cost=n0*sum(c);weight=.5;pilot_answer=0.;optimization_seconds=0.
    if n0:
        p=np.clip(pilot/n0,1/(2*(n0+1)),1-1/(2*(n0+1)))
        if design=='learned':
            t=time.perf_counter();choice=learned_design(p,c,eps,rr,L);optimization_seconds=time.perf_counter()-t
            weight=choice['weight'];pilot_answer=choice['answer']
        else:
            raw=np.abs((2*p-1)[::-1])*np.sqrt(p*(1-p)*c)
            weight=float(raw[0]/sum(raw)) if sum(raw)>0 else .5
            k=min(.2,L**(-1/8));weight=(1-k)*weight+k/2
    alpha=np.array([weight,1-weight])/c;alpha/=sum(alpha)
    n=np.full(2,n0,dtype=np.int64) if reuse_pilot else np.zeros(2,dtype=np.int64)
    s=pilot.copy() if reuse_pilot else n.copy()
    extra_cost=0. if reuse_pilot else pilot_cost
    extra_queries=0 if reuse_pilot else 2*n0
    N=max(16,int(min(n0/alpha))) if reuse_pilot and n0 else 16
    growth=1+min(.15,L**(-1/4))
    checks=0
    while N+extra_queries<=max_queries:
        nn=np.ceil(alpha*N).astype(np.int64)
        if reuse_pilot:nn=np.maximum(nn,n0)
        if sum(nn)+extra_queries>max_queries:break
        for j in range(2):s[j]+=sample(j,int(nn[j]-n[j]))
        n=nn;p=s/n;ans=None;exact_answer=None;reason='';beta=mixture_beta(n,s,L)
        if rule=='joint' and np.all((p>0)&(p<1)):
            # A short monotone search proposes a current-data answer; validity
            # comes from the simultaneous region, not from its selection rule.
            choice=answer_at_weight(p,[1,1],eps,rr,float(n[0]/sum(n)),iterations=max(9,math.ceil(math.log2(L))))
            a=choice['answer']
            frozen=info_float(p,[1,1],eps,rr,pilot_answer,float(n[0]/sum(n)))
            if frozen>choice['information']:a=pilot_answer;choice['information']=frozen
            if choice['information']*sum(n)>beta+1e-7:
                bq=beta_upper(n,s,ellq) if certify else None
                aq=candidate_rational(a,epsilon)
                if not certify or exact_glr(n,s,aq,epsilon,rho,bq):ans=float(aq);exact_answer=aq;reason='joint_glr'
        if ans is None and rule=='coordinate':
            low,high=coordinate_interval(n,s,L);left,right=projected_interval(low,high,rr)
            if right-left<=2*eps:
                a=exact_coordinate(n,s,epsilon,rho,ellq) if certify else (left+right)/2
                if a is not None:ans=float(a);exact_answer=Q(a);reason='coordinate_mixture'
        if ans is None and rule=='joint':
            low,high=product_box(p,np.sqrt(beta/(2*n)));left,right=robust_fiber(low,rr)[0],robust_fiber(high,rr)[1]
            if right-left<=2*eps:
                a=exact_rectangle(n,s,epsilon,rho,beta_upper(n,s,ellq)) if certify else (left+right)/2
                if a is not None:ans=float(a);exact_answer=Q(a);reason='rectangle_fallback'
        checks+=1
        if ans is not None:
            return dict(stopped=True,estimate=float(ans),estimate_rational=str(exact_answer),cost=float(n@c+extra_cost),pilot_cost=float(pilot_cost),queries=int(sum(n)+extra_queries),counts=n.tolist(),successes=s.tolist(),pilot_counts=[n0,n0],pilot_successes=pilot.tolist(),pilot_reused=bool(reuse_pilot),weight=float(weight),pilot_answer=pilot_answer,rule=reason,certified=certify,checks=checks,optimization_seconds=optimization_seconds,wall_seconds=time.perf_counter()-start)
        N=max(N+1,math.ceil(N*growth))
    return dict(stopped=False,cost=float(n@c+extra_cost),pilot_cost=float(pilot_cost),queries=int(sum(n)+extra_queries),pilot_reused=bool(reuse_pilot),weight=weight,checks=checks,certified=False,wall_seconds=time.perf_counter()-start,optimization_seconds=optimization_seconds)


def simulate(theta,costs,epsilon,rho,L,seed,**kwargs):
    # Independent random stream for each arm avoids using true means in policy.
    rng=[np.random.default_rng(np.random.SeedSequence([seed,j])) for j in range(2)]
    sample=lambda j,n:int(rng[j].binomial(n,theta[j]))
    result=audit(sample,costs,epsilon,rho,L,**kwargs)
    if result['stopped']:
        l,u=robust_fiber(float(np.prod(2*np.asarray(theta)-1)),float(rho))
        result['robust_error']=max(abs(result['estimate']-l),abs(result['estimate']-u))
        result['robust_failure']=bool(result['robust_error']>float(epsilon)+1e-10)
    return result


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/localized_audit.py <==
"""v0.9: fresh-main pilot localization and checkpoint KL spending.

No true means enter the auditor. Pilot observations set a beta mixing density,
but are NOT reused as main likelihood observations. Three main regions receive
separate error budgets. The checkpoint region requires the frozen, deterministic
main count schedule used here. Floating values only propose returns; rational
upper boundaries and lower GLRs authorize every certified return.
"""
import math
import time
from functools import lru_cache
from fractions import Fraction as Q
import numpy as np
from scipy.special import betaln, xlogy
from adaptive_audit import solve_general_game
from certified_decision import log_bounds
from learned_audit import beta_upper, exact_glr, exact_rectangle, _PI_LO, _PI_HI
from mixture_audit import mixture_beta
from resolved_pilot import pilot_threshold
from sharp_audit import product_box, robust_fiber
from two_ticket import info_float, down, up


def calibrated_parameters(L, g):
    if not math.isfinite(L) or L < math.log(4) or not 0 < g < 1:
        raise ValueError('Need L >= log(4) and 0 < g < 1')
    H = math.sqrt(L) + math.log(math.e + math.log(1/g))
    q = max(1., (L/H)**.25)
    return H, q


def calibrated_threshold(L, g, k, dimension=2):
    H, q = calibrated_parameters(L, g)
    return q*(H + 3*math.log(k+2) + math.log(8*dimension))


def _counts(n, s):
    if len(n) != len(s) or not len(n):
        raise ValueError('Matching nonempty data required')
    for a, b in zip(n, s):
        if isinstance(a, bool) or isinstance(b, bool) or int(a) != a or int(b) != b or not 0 <= b <= a:
            raise ValueError('Nonnegative integer counts and bounded successes required')


def localized_beta(n, s, pilot_n, pilot_s, ell):
    _counts(n, s); _counts(pilot_n, pilot_s)
    if len(n) != len(pilot_n):
        raise ValueError('Pilot and main dimensions differ')
    out = float(ell)
    for nn, ss, mm, tt in zip(n, s, pilot_n, pilot_s):
        nn, ss, mm, tt = map(int, (nn, ss, mm, tt))
        if nn:
            out += (xlogy(ss, ss/nn) + xlogy(nn-ss, (nn-ss)/nn)
                    + betaln(tt+1, mm-tt+1) - betaln(tt+ss+1, mm+nn-tt-ss+1))
    return max(float(ell), float(out))


@lru_cache(maxsize=128)
def _half_log_two_pi(terms, bits):
    return (down(log_bounds(2*_PI_LO, terms)[0]/2, bits),
            up(log_bounds(2*_PI_HI, terms)[1]/2, bits))


def _factorial_enclosure(n, terms, bits):
    if n < 2:
        return Q(0), Q(0)
    lo, hi = log_bounds(Q(n), terms)
    a, b = _half_log_two_pi(terms, bits)
    return (down((Q(n)+Q(1, 2))*down(lo, bits)-n+a+Q(1, 12*n+1), bits),
            up((Q(n)+Q(1, 2))*up(hi, bits)-n+b+Q(1, 12*n), bits))


def localized_beta_upper(n, s, pilot_n, pilot_s, ell_upper):
    _counts(n, s); _counts(pilot_n, pilot_s)
    if len(n) != len(pilot_n):
        raise ValueError('Pilot and main dimensions differ')
    terms = 32 + (sum(map(int, n)) + sum(map(int, pilot_n))).bit_length()
    bits = 80 + 2*(sum(map(int, n)) + sum(map(int, pilot_n))).bit_length()
    out = Q(ell_upper)
    for nn, ss, mm, tt in zip(n, s, pilot_n, pilot_s):
        nn, ss, mm, tt = map(int, (nn, ss, mm, tt))
        if not nn:
            continue
        # log B(t+1,m-t+1) - log B(t+s+1,m+n-t-s+1).
        positive = [tt, mm-tt, mm+nn+1]
        negative = [mm+1, tt+ss, mm+nn-tt-ss]
        out += sum((_factorial_enclosure(v, terms, bits)[1] for v in positive), Q(0))
        out -= sum((_factorial_enclosure(v, terms, bits)[0] for v in negative), Q(0))
        if ss:
            out += ss*up(log_bounds(Q(ss, nn), terms)[1], bits)
        if ss < nn:
            out += (nn-ss)*up(log_bounds(Q(nn-ss, nn), terms)[1], bits)
    return max(Q(ell_upper), out)


def checkpoint_beta(checkpoint, dimension, L, ell):
    if int(checkpoint) != checkpoint or checkpoint < 0 or dimension < 1:
        raise ValueError('Nonnegative checkpoint and positive dimension required')
    m = max(2, math.ceil(L))
    return (ell + math.log((checkpoint+1)*(checkpoint+2))
            + dimension*math.log(2*m))/(1-1/m)


def checkpoint_beta_upper(checkpoint, dimension, L, ell_upper):
    if int(checkpoint) != checkpoint or checkpoint < 0 or int(dimension) != dimension or dimension < 1:
        raise ValueError('Integer checkpoint and dimension required')
    m = max(2, math.ceil(L)); k = int(checkpoint)
    terms = 40 + (k+2).bit_length()
    return (Q(ell_upper) + log_bounds(Q((k+1)*(k+2)), terms)[1]
            + dimension*log_bounds(Q(2*m), terms)[1])/Q(m-1, m)


def main_boundary(n, s, pn, ps, checkpoint, L, mode, exact=False):
    if mode not in ('cold', 'checkpoint', 'hybrid'):
        raise ValueError('Unknown boundary mode')
    # Pilot receives delta/2. A hybrid uses delta/6 for each of three regions.
    split = 6 if mode == 'hybrid' else 2
    ell = Q.from_float(float(L)) + log_bounds(Q(split), 50)[1] if exact else L+math.log(split)
    cold = beta_upper(n, s, ell) if exact else mixture_beta(n, s, ell)
    if mode == 'cold':
        return cold, 'cold', {'cold': cold}
    cp = checkpoint_beta_upper(checkpoint, len(n), L, ell) if exact else checkpoint_beta(checkpoint, len(n), L, ell)
    if mode == 'checkpoint':
        return cp, 'checkpoint', {'checkpoint': cp}
    warm = localized_beta_upper(n, s, pn, ps, ell) if exact else localized_beta(n, s, pn, ps, ell)
    candidates = {'cold': cold, 'localized': warm, 'checkpoint': cp}
    winner = min(candidates, key=candidates.get)
    return candidates[winner], winner, candidates


def localized_zero_audit(sample, costs, epsilon, rho, L, pilot_mode='calibrated',
                         boundary='hybrid', max_queries=10**15, certify=True):
    start = time.perf_counter()
    c = np.asarray(costs, float); eps, rr = float(epsilon), float(rho)
    if c.shape != (2,) or not np.all(np.isfinite(c)) or np.any(c <= 0) or not math.isfinite(L) or L < math.log(4) or not 0 <= rr < .5 or not rr < eps < 1:
        raise ValueError('Invalid parameters')
    if isinstance(max_queries, bool) or int(max_queries) != max_queries or not 0 <= max_queries <= 2**52:
        raise ValueError('Integer query cap in [0,2**52] required')
    if pilot_mode not in ('adaptive', 'calibrated') or boundary not in ('cold', 'checkpoint', 'hybrid'):
        raise ValueError('Invalid pilot or boundary mode')
    max_queries = int(max_queries); g = (eps-rr)/(1-rr)
    ell = L+math.log(2); ellq = Q.from_float(float(L))+log_bounds(Q(2), 50)[1]
    n0 = 0; s0 = np.zeros(2, dtype=np.int64); k = 0; weight = .5

    def result(ans, reason, n, s, **extra):
        pc = float(n0*sum(c))
        return dict(stopped=ans is not None, estimate=float(ans) if ans is not None else None,
                    estimate_rational=str(Q(ans)) if ans is not None else None,
                    cost=float(n@c+pc), pilot_cost=pc, queries=int(sum(n)+2*n0),
                    counts=n.tolist(), successes=s.tolist(), pilot_counts=[n0, n0],
                    pilot_successes=s0.tolist(), weight=float(weight), pilot_mode=pilot_mode,
                    boundary=boundary, pilot_round=k, rule=reason, certified=certify,
                    wall_seconds=time.perf_counter()-start, **extra)

    empty = np.zeros(2, dtype=np.int64)
    while True:
        nn = 2**k
        if 2*nn > max_queries:
            return result(None, 'pilot_budget', empty, empty)
        for j in range(2):
            s0[j] += sample(j, nn-n0)
        n0 = nn
        p = np.clip(s0/n0, 1/(2*(n0+1)), 1-1/(2*(n0+1)))
        choice = None
        if abs(float(np.prod(2*p-1))) < g/2:
            try:
                choice = solve_general_game(p, c, g, iterations=42 if pilot_mode == 'adaptive' else 65)
            except (ValueError, ArithmeticError):
                pass
        threshold = pilot_threshold(L, k) if pilot_mode == 'adaptive' else calibrated_threshold(L, g, k)
        if choice is not None and n0*choice['information'] >= threshold:
            weight = float(choice['cost_weights'][0]); break
        beta = mixture_beta([n0, n0], s0, ell)
        a, b = product_box(s0/n0, np.sqrt(beta/(2*n0)))
        left, right = robust_fiber(a, rr)[0], robust_fiber(b, rr)[1]
        if right-left <= 2*eps:
            ans = exact_rectangle([n0, n0], s0, epsilon, rho, beta_upper([n0, n0], s0, ellq)) if certify else (left+right)/2
            if ans is not None:
                return result(ans, 'pilot_fallback', empty, empty)
        k += 1

    kappa = min(.2, L**(-1/8)); weight = (1-kappa)*weight+kappa/2
    alpha = np.array([weight, 1-weight])/c; alpha /= alpha.sum()
    n = empty.copy(); s = empty.copy(); N = 16; checkpoint = 0
    growth = 1+min(.15, L**(-.25)); pn = [n0, n0]
    while True:
        nn = np.ceil(alpha*N).astype(np.int64)
        if int(sum(nn))+2*n0 > max_queries:
            return result(None, 'main_budget', n, s, checkpoint=checkpoint)
        for j in range(2):
            s[j] += sample(j, int(nn[j]-n[j]))
        n = nn; p = s/n
        beta, _, _ = main_boundary(n, s, pn, s0, checkpoint, L, boundary)
        exact = None
        def certified_boundary():
            nonlocal exact
            if exact is None:
                exact = main_boundary(n, s, pn, s0, checkpoint, L, boundary, exact=True)
            return exact
        def details():
            b, winner, candidates = certified_boundary() if certify else main_boundary(n, s, pn, s0, checkpoint, L, boundary)
            return dict(checkpoint=checkpoint, boundary_winner=winner, boundary_value=float(b),
                        boundary_checked_with_rationals=bool(certify),
                        boundary_candidates={key:float(v) for key,v in candidates.items()})
        if np.all((p > 0)&(p < 1)) and sum(n)*info_float(p, [1, 1], eps, rr, 0., float(n[0]/sum(n))) > beta+1e-7:
            if not certify or exact_glr(n, s, Q(0), epsilon, rho, certified_boundary()[0]):
                return result(Q(0), 'zero_glr', n, s, **details())
        a, b = product_box(p, np.sqrt(beta/(2*n)))
        left, right = robust_fiber(a, rr)[0], robust_fiber(b, rr)[1]
        if right-left <= 2*eps:
            ans = exact_rectangle(n, s, epsilon, rho, certified_boundary()[0]) if certify else (left+right)/2
            if ans is not None:
                return result(ans, 'main_fallback', n, s, **details())
        N = max(N+1, math.ceil(N*growth)); checkpoint += 1


def simulate_localized(theta, costs, epsilon, rho, L, seed, **kwargs):
    rng = [np.random.default_rng(np.random.SeedSequence([seed, j])) for j in range(2)]
    def sample(j, n):
        return int(rng[j].binomial(n, theta[j]))
    out = localized_zero_audit(sample, costs, epsilon, rho, L, **kwargs)
    if out['stopped']:
        l, u = robust_fiber(float(np.prod(2*np.asarray(theta)-1)), float(rho))
        out['robust_error'] = max(abs(out['estimate']-l), abs(out['estimate']-u))
        out['robust_failure'] = bool(out['robust_error'] > float(epsilon)+1e-10)
    return out


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/mixture_audit.py <==
"""Beta-binomial mixture boundary and matched finite-confidence diagnostics."""
import math
import numpy as np
from scipy.special import gammaln, xlogy
from fractions import Fraction as Q
from certified_decision import log_bounds
from two_ticket import info_float,info_certified,kl_bounds
from sharp_audit import product_box, robust_fiber


def mixture_beta(counts,successes,ell):
    n=np.asarray(counts,float);s=np.asarray(successes,float)
    if np.any(n<0) or np.any(s<0) or np.any(s>n):raise ValueError('Invalid counts')
    mask=n>0;n=n[mask];s=s[mask]
    p=s/n
    regret=np.log(n+1)+gammaln(n+1)-gammaln(s+1)-gammaln(n-s+1)
    regret+=xlogy(s,p)+xlogy(n-s,1-p)
    return float(ell+sum(regret))


def mixture_beta_upper(counts,successes,delta,terms=18):
    """Exact enclosure. Intended for moderate integer counts; no gamma functions."""
    out=log_bounds(1/Q(delta),terms)[1]
    for n,s in zip(counts,successes):
        if int(n)!=n or int(s)!=s or not 0<=s<=n:raise ValueError('Invalid counts')
        n,s=int(n),int(s)
        if n==0:continue
        out+=log_bounds(Q((n+1)*math.comb(n,s)),terms)[1]
        if s:out+=s*log_bounds(Q(s,n),terms)[1]
        if s<n:out+=(n-s)*log_bounds(Q(n-s,n),terms)[1]
    return out


def certified_two_ticket_decision(counts,successes,answer,epsilon,rho,delta):
    """Anytime-valid decision; None at an empirical endpoint or if undecided.

    Counts may arise from adaptive sampling. Empirical endpoints conservatively
    abstain here; they are covered by the separate rectangular fallback.
    """
    if len(counts)!=2 or any(n<=0 or int(n)!=n for n in counts):raise ValueError('Two positive integer counts required')
    if any(int(s)!=s or not 0<=s<=n for s,n in zip(successes,counts)):raise ValueError('Invalid successes')
    if any(s==0 or s==n for s,n in zip(successes,counts)):return None
    p=[Q(s,n) for s,n in zip(successes,counts)];total=sum(counts)
    low,_=info_certified(p,[1,1],Q(epsilon),Q(rho),Q(answer),Q(counts[0],total),bits=36)
    beta=mixture_beta_upper(counts,successes,delta)
    if total*low>beta:return dict(answer=str(Q(answer)),statistic_lower=str(total*low),boundary_upper=str(beta))
    return None


def tuned_audit(theta,costs,epsilon,rho,answer,weight,ell,seed,boundary='mixture',rule='glr',max_stage=2000):
    """Known-instance tuned diagnostic, NOT an implemented adaptive optimal auditor.

    All compared boundaries share the exact same design and random observations.
    Floating evaluation is for simulation; exact certificates are separate.
    """
    theta=np.asarray(theta,float);c=np.asarray(costs,float);w=np.array([weight,1-weight])
    alpha=w/c;alpha/=alpha.sum();n=np.zeros(2,dtype=np.int64);s=n.copy();rng=np.random.default_rng(seed)
    truth=robust_fiber(float(np.prod(2*theta-1)),rho)
    for k in range(1,max_stage+1):
        nn=np.ceil(alpha*k*k).astype(np.int64);s+=rng.binomial(nn-n,theta);n=nn;p=s/n;N=int(sum(n))
        beta=mixture_beta(n,s,ell) if boundary=='mixture' else ell+math.log(math.pi**2/6)+4*math.log(N+1)
        if rule=='glr' and np.all((p>0)&(p<1)):
            stat=N*info_float(p,[1,1],epsilon,rho,answer,float(n[0]/N))
            if stat>beta+1e-8:
                error=max(abs(answer-truth[0]),abs(answer-truth[1]))
                return dict(stopped=True,cost=float(n@c),queries=N,estimate=answer,robust_failure=bool(error>epsilon+1e-10),rule='glr')
        a,b=product_box(p,np.sqrt(beta/(2*n)))
        left,right=robust_fiber(a,rho)[0],robust_fiber(b,rho)[1]
        if right-left<=2*epsilon:
            ans=(left+right)/2;error=max(abs(ans-truth[0]),abs(ans-truth[1]))
            return dict(stopped=True,cost=float(n@c),queries=N,estimate=float(ans),robust_failure=bool(error>epsilon+1e-10),rule='rectangle')
    return dict(stopped=False,cost=float(n@c),queries=int(sum(n)))


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/oracle_protocol.py <==
"""Repeated reference tickets. No access to the unavailable gate parameter."""
import numpy as np


class TicketOracle:
    def __init__(self, theta, seed):
        self._theta = np.asarray(theta, dtype=float)
        self._rng = np.random.default_rng(seed)
        self.counts = np.zeros(len(theta), dtype=np.int64)
        self.successes = np.zeros(len(theta), dtype=np.int64)

    def query_batch(self, ticket, count):
        if not 0 <= ticket < len(self._theta):
            raise PermissionError('Ticket is outside the fixed accessible menu.')
        if count < 0:
            raise ValueError('Negative sample count.')
        # A binomial aggregate has exactly the law of count fresh Bernoulli calls.
        successes = int(self._rng.binomial(count, self._theta[ticket]))
        self.counts[ticket] += count
        self.successes[ticket] += successes
        return successes

    @property
    def cost(self):
        return int(self.counts.sum())


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/polynomial.py <==
"""Small exact polynomial engine; no symbolic-algebra dependency.

Coefficients are fractions, monomials are tuples of nonnegative exponents.
Vertex ranges are exact ONLY for multi-affine polynomials (checked).
"""
from fractions import Fraction as Q
from itertools import product
from math import comb


def clean(p):
    return {a: Q(c) for a, c in p.items() if c}


def add(p, q):
    out = dict(p)
    for a, c in q.items():
        out[a] = out.get(a, Q(0)) + c
    return clean(out)


def multiply(p, q):
    out = {}
    for a, c in p.items():
        for b, d in q.items():
            e = tuple(x+y for x, y in zip(a, b))
            out[e] = out.get(e, Q(0)) + c*d
    return clean(out)


def evaluate(p, x):
    ans = 0
    for a, c in p.items():
        term = c
        for xi, power in zip(x, a):
            term *= xi**power
        ans += term
    return ans


def parity_polynomial(r):
    """eta * product_j (2 theta_j - 1); eta is the last coordinate."""
    zero = (0,)*(r+1)
    p = {zero: Q(1)}
    for j in range(r):
        e = tuple(int(k == j) for k in range(r+1))
        p = multiply(p, {e: Q(2), zero: Q(-1)})
    e = (0,)*r + (1,)
    return multiply(p, {e: Q(1)})


def observable_taylor(p, theta):
    """Expansion in u of F(theta+u,eta), retaining nuisance exponents."""
    d = len(theta)
    out = {}
    for powers, coef in p.items():
        for beta in product(*(range(a+1) for a in powers[:d])):
            val = coef
            for a, b, center in zip(powers[:d], beta, theta):
                val *= comb(a, b)*center**(a-b)
            key = tuple(beta) + powers[d:]
            out[key] = out.get(key, Q(0)) + val
    return clean(out)


def identified_and_order(p, theta):
    """Return (identified, order). None denotes non-ID or constant target."""
    d = len(theta)
    shifted = observable_taylor(p, theta)
    for a, c in shifted.items():
        if sum(a[:d]) == 0 and sum(a[d:]) > 0 and c:
            return False, None
    orders = [sum(a[:d]) for a, c in shifted.items() if c and sum(a[:d]) > 0]
    return True, min(orders) if orders else None


def vertex_range(p, bounds):
    if any(max(a, default=0) > 1 for a in p):
        raise ValueError('Vertex enumeration is invalid for repeated powers.')
    vals = [evaluate(p, x) for x in product(*[(lo, hi) for lo, hi in bounds])]
    return min(vals), max(vals)


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/pooled_rescue.py <==
"""Continue the existing pilot confidence process across every observation.

This adds no error budget: the pilot's delta/2 uniform-beta process now runs
through the main phase too. Its zero GLR and rectangle can stop the base policy
early. The main policy keeps its own conditional delta/2 budget. The wrapper
records actual callbacks, and never consumes or charges an observation twice.
"""
import math
import time
from fractions import Fraction as Q
import numpy as np
from certified_decision import log_bounds
from learned_audit import beta_upper, exact_glr, exact_rectangle
from mixture_audit import mixture_beta
from sharp_audit import product_box, robust_fiber
from two_ticket import info_float
from localized_audit import localized_zero_audit


class _PooledReturn(Exception):
    def __init__(self, answer, rule, beta):
        self.answer, self.rule, self.beta = answer, rule, beta


def pooled_zero_audit(sample, costs, epsilon, rho, L, **kwargs):
    start = time.perf_counter()
    n = np.zeros(2, dtype=np.int64); s = n.copy()
    certify = kwargs.get('certify', True)
    # Parameter validation occurs inside the base auditor before any callback.
    def observed_sample(j, count):
        value = sample(j, count)
        n[j] += count; s[j] += value
        if j == 1 and np.all(n > 0):
            ell = L+math.log(2)
            p = s/n; beta = mixture_beta(n, s, ell)
            exact = None
            def upper():
                nonlocal exact
                if exact is None:
                    exact = beta_upper(n, s, Q.from_float(float(L))+log_bounds(Q(2), 50)[1])
                return exact
            if np.all((p > 0)&(p < 1)) and sum(n)*info_float(p, [1,1], float(epsilon), float(rho), 0., float(n[0]/sum(n))) > beta+1e-7:
                if not certify or exact_glr(n, s, Q(0), epsilon, rho, upper()):
                    raise _PooledReturn(Q(0), 'pooled_zero_glr', float(upper()) if certify else beta)
            a, b = product_box(p, np.sqrt(beta/(2*n)))
            left, right = robust_fiber(a, float(rho))[0], robust_fiber(b, float(rho))[1]
            if right-left <= 2*float(epsilon):
                ans = exact_rectangle(n, s, epsilon, rho, upper()) if certify else (left+right)/2
                if ans is not None:
                    raise _PooledReturn(ans, 'pooled_rectangle', float(upper()) if certify else beta)
        return value
    try:
        out = localized_zero_audit(observed_sample, costs, epsilon, rho, L, **kwargs)
        out['base_policy_return'] = True
    except _PooledReturn as stop:
        out = dict(stopped=True, estimate=float(stop.answer), estimate_rational=str(Q(stop.answer)),
                   cost=float(n@np.asarray(costs)), queries=int(sum(n)), counts=n.tolist(),
                   successes=s.tolist(), rule=stop.rule, certified=certify,
                   inference_scope='all_observations', base_policy_return=False,
                   boundary_value=stop.beta, pilot_cost=None,
                   pilot_mode=kwargs.get('pilot_mode', 'calibrated'),
                   boundary=kwargs.get('boundary', 'hybrid'))
    out['all_counts'] = n.tolist(); out['all_successes'] = s.tolist()
    assert out['queries'] == int(sum(n))
    assert math.isclose(out['cost'], float(n@np.asarray(costs)), rel_tol=1e-14)
    out['wall_seconds'] = time.perf_counter()-start
    return out


def simulate_pooled(theta, costs, epsilon, rho, L, seed, **kwargs):
    rng = [np.random.default_rng(np.random.SeedSequence([seed,j])) for j in range(2)]
    out = pooled_zero_audit(lambda j,n:int(rng[j].binomial(n,theta[j])), costs, epsilon, rho, L, **kwargs)
    if out['stopped']:
        l,u = robust_fiber(float(np.prod(2*np.asarray(theta)-1)), float(rho))
        out['robust_error'] = max(abs(out['estimate']-l), abs(out['estimate']-u))
        out['robust_failure'] = bool(out['robust_error'] > float(epsilon)+1e-10)
    return out


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/resolved_pilot.py <==
"""Information-scaled pilot for zero-product certification.

The implemented two-ticket policy has no access to true means. Pilot and main
stages use separate risk budgets exp(-L)/2. Numerical stopping suggestions are
rechecked with rational enclosures by default.
"""
import math,time
import numpy as np
from fractions import Fraction as Q
from adaptive_audit import solve_general_game
from learned_audit import beta_upper,exact_glr,exact_rectangle
from mixture_audit import mixture_beta
from sharp_audit import product_box,robust_fiber
from two_ticket import info_float
from certified_decision import log_bounds


def pilot_threshold(L,k):
    return math.sqrt(L)+math.log(k+2)**2


def zero_audit(sample,costs,epsilon,rho,L,pilot_mode='adaptive',max_queries=10**15,certify=True):
    start=time.perf_counter();c=np.asarray(costs,float);eps,rr=float(epsilon),float(rho);g=(eps-rr)/(1-rr)
    if c.shape!=(2,) or not np.all(np.isfinite(c)) or np.any(c<=0) or not math.isfinite(L) or not 0<=rr<.5 or not rr<eps<1 or L<math.log(4):raise ValueError('Invalid parameters')
    if isinstance(max_queries,bool) or int(max_queries)!=max_queries or not 0<=max_queries<=2**52:raise ValueError('Integer query cap in [0,2**52] required')
    max_queries=int(max_queries)
    if pilot_mode not in ['adaptive','fixed']:raise ValueError('Invalid pilot mode')
    ell=L+math.log(2);ellq=Q.from_float(L)+log_bounds(Q(2),40)[1]
    n0=0;s0=np.zeros(2,dtype=np.int64);k=0;weight=.5;learned=False
    def result(ans,reason,n,s,pc,**extra):
        return dict(stopped=True,estimate=float(ans),estimate_rational=str(Q(ans)),cost=float(n@c+pc),pilot_cost=float(pc),queries=int(sum(n)+2*n0),counts=n.tolist(),successes=s.tolist(),pilot_counts=[n0,n0],pilot_successes=s0.tolist(),weight=float(weight),pilot_mode=pilot_mode,learned_branch=learned,rule=reason,certified=certify,wall_seconds=time.perf_counter()-start,**extra)
    while True:
        nn=(2**k) if pilot_mode=='adaptive' else math.ceil(L**(2/3))
        if 2*nn>max_queries:return dict(stopped=False,cost=float(n0*sum(c)),pilot_cost=float(n0*sum(c)),queries=2*n0,pilot_mode=pilot_mode,wall_seconds=time.perf_counter()-start)
        for j in range(2):s0[j]+=sample(j,nn-n0)
        n0=nn;p=np.clip(s0/n0,1/(2*(n0+1)),1-1/(2*(n0+1)))
        prod=abs(float(np.prod(2*p-1)));choice=None
        if prod<(g/2 if pilot_mode=='adaptive' else g):
            try:choice=solve_general_game(p,c,g,iterations=42)
            except (ValueError,ArithmeticError):choice=None
        if pilot_mode=='fixed' or (choice is not None and n0*choice['information']>=pilot_threshold(L,k)):
            if choice is not None:weight=float(choice['cost_weights'][0]);learned=True
            break
        # This parallel fallback guarantees finite-mean termination on every
        # strict fiber, including cases for which zero is not an acceptable answer.
        means=s0/n0;beta=mixture_beta([n0,n0],s0,ell)
        a,b=product_box(means,np.sqrt(beta/(2*n0)));left,right=robust_fiber(a,rr)[0],robust_fiber(b,rr)[1]
        if right-left<=2*eps:
            ans=exact_rectangle([n0,n0],s0,epsilon,rho,beta_upper([n0,n0],s0,ellq)) if certify else (left+right)/2
            if ans is not None:
                return result(ans,'pilot_fallback',np.zeros(2,dtype=np.int64),np.zeros(2,dtype=np.int64),float(n0*sum(c)),pilot_round=k)
        k+=1
    kappa=min(.2,L**(-1/8));weight=(1-kappa)*weight+kappa/2
    alpha=np.array([weight,1-weight])/c;alpha/=sum(alpha)
    n=np.zeros(2,dtype=np.int64);s=n.copy();N=16;growth=1+min(.15,L**(-1/4));pc=float(n0*sum(c))
    while N+2*n0<=max_queries:
        nn=np.ceil(alpha*N).astype(np.int64)
        if int(sum(nn))+2*n0>max_queries:break
        for j in range(2):s[j]+=sample(j,int(nn[j]-n[j]))
        n=nn;p=s/n;beta=mixture_beta(n,s,ell)
        if np.all((p>0)&(p<1)) and sum(n)*info_float(p,[1,1],eps,rr,0.,float(n[0]/sum(n)))>beta+1e-7:
            if not certify or exact_glr(n,s,Q(0),epsilon,rho,beta_upper(n,s,ellq)):
                return result(0.,'zero_glr',n,s,pc,pilot_round=k)
        a,b=product_box(p,np.sqrt(beta/(2*n)));left,right=robust_fiber(a,rr)[0],robust_fiber(b,rr)[1]
        if right-left<=2*eps:
            ans=exact_rectangle(n,s,epsilon,rho,beta_upper(n,s,ellq)) if certify else (left+right)/2
            if ans is not None:return result(ans,'main_fallback',n,s,pc,pilot_round=k)
        N=max(N+1,math.ceil(N*growth))
    return dict(stopped=False,cost=float(n@c+pc),pilot_cost=pc,queries=int(sum(n)+2*n0),pilot_mode=pilot_mode,weight=weight,learned_branch=learned,wall_seconds=time.perf_counter()-start)


def simulate_zero(theta,costs,epsilon,rho,L,seed,**kwargs):
    rng=[np.random.default_rng(np.random.SeedSequence([seed,j])) for j in range(2)]
    sample=lambda j,n:int(rng[j].binomial(n,theta[j]))
    out=zero_audit(sample,costs,epsilon,rho,L,**kwargs)
    if out['stopped']:
        l,u=robust_fiber(float(np.prod(2*np.asarray(theta)-1)),float(rho))
        out['robust_error']=max(abs(out['estimate']-l),abs(out['estimate']-u))
        out['robust_failure']=bool(out['robust_error']>float(epsilon)+1e-10)
    return out


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/run_adaptation_experiments.py <==
"""Reproduce the v0.3 adaptive and deterministic crossover diagnostics."""
from pathlib import Path
import csv,json,math,shutil
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from adaptive_audit import adaptive_audit,solve_general_game,sign_information,crossover_parameters
ROOT=Path(__file__).resolve().parents[2]
config=json.loads((ROOT/'experiments/configs/adaptation.json').read_text())
results=ROOT/'experiments/results';figures=ROOT/'experiments/figures'

def save_csv(name,rows):
    with (results/name).open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)

rows=[]
for case in config['cases']:
    name=case['name'];theta=case['theta'];costs=case['costs'];eps=case['epsilon'];rho=case['rho']
    gap=(eps-rho)/(1-rho) if case['mode']=='zero' else 2*eps
    design=solve_general_game(theta,costs,gap);D=design['information']
    if case['mode']=='signed':assert sign_information(theta,costs,design['cost_weights'])>=D
    for ell in config['log_confidences']:
        for rep in range(config['repetitions']):
            out=adaptive_audit(theta,costs,eps,rho,ell,seed=config['seed']+rep,mode=case['mode'])
            if not out['stopped']:raise RuntimeError(f'Configured cap reached: {name}, {ell}, {rep}')
            out['true_allocation_l1']=float(np.abs(np.array(out['weights'])-design['cost_weights']).sum())
            for key in ['weights','counts','successes']:out[key]=json.dumps(out[key])
            rows.append(dict(case=name,log_confidence=ell,replicate=rep,information=D,
                             normalized_cost=out['cost']*D/ell,**out))
        print(name,ell,'done',flush=True)
save_csv('adaptation_runs.csv',rows)
summary=[]
for case in config['cases']:
    for ell in config['log_confidences']:
        group=[x for x in rows if x['case']==case['name'] and x['log_confidence']==ell]
        summary.append(dict(case=case['name'],log_confidence=ell,runs=len(group),
                            mean_cost=float(np.mean([x['cost'] for x in group])),
                            mean_normalized_cost=float(np.mean([x['normalized_cost'] for x in group])),
                            mean_pilot_fraction=float(np.mean([x['pilot_cost']/x['cost'] for x in group])),
                            mean_allocation_l1=float(np.mean([x['true_allocation_l1'] for x in group])),
                            failures=sum(x['robust_failure'] for x in group)))
save_csv('adaptation_summary.csv',summary)

cross=[]
for b in [.2,1/3,.6]:
    law=crossover_parameters([math.inf,b,b],[0,.6,.8],[1,2,3])
    for g in np.geomspace(1e-7,.01,45):
        mags=np.array([0,.6*g**b,.8*g**b])
        result=solve_general_game((1+mags)/2,[1,2,3],float(g))
        cross.append(dict(b=b,g=float(g),kappa=law['kappa'],d=law['coefficient'],
                          information=result['information'],normalized_information=result['information']/(law['coefficient']*g**(2*law['kappa']))))
save_csv('crossover_constants.csv',cross)
regular=[]
theta=np.array([.7,.8]);costs=np.array([1.,3.]);m=np.abs(2*theta-1);P=np.prod(m)
V=P**2*np.sum(np.sqrt(costs*(1-m*m))/m)**2
for s in np.geomspace(1e-4,.06,45):
    answer=solve_general_game(theta,costs,float(P+2*s))
    H=sign_information(theta,costs,answer['cost_weights'])
    regular.append(dict(slack=float(s),information=answer['information'],sign_information=H,
                        exact_region=H>=answer['information'],scaled_cost=s*s/answer['information'],limit=V/2))
save_csv('regular_boundary.csv',regular)

fig,axes=plt.subplots(1,2,figsize=(10.8,4.2))
for case in config['cases']:
    group=[x for x in summary if x['case']==case['name']]
    label=case['name'].replace('_',' ')
    axes[0].plot([x['log_confidence'] for x in group],[x['mean_normalized_cost'] for x in group],marker='o',label=label)
    axes[1].plot([x['log_confidence'] for x in group],[x['mean_pilot_fraction'] for x in group],marker='o',label=label)
axes[0].axhline(1,color='black',ls='--',lw=1,label='Proved asymptotic limit')
axes[0].set(xscale='log',xlabel='log(1/delta)',ylabel='Mean total cost * D / log(1/delta)',title='Automatic allocation, including pilot cost')
axes[1].set(xscale='log',xlabel='log(1/delta)',ylabel='Mean pilot cost / total cost',title='Pilot observations are charged')
for ax in axes:ax.grid(alpha=.2);ax.legend(fontsize=8)
fig.tight_layout();fig.savefig(figures/'adaptation_costs.pdf');fig.savefig(figures/'adaptation_costs.png',dpi=170);plt.close(fig)
fig,axes=plt.subplots(1,2,figsize=(10.8,4.2))
bs=np.linspace(0,.75,200)
axes[0].plot(bs,np.where(bs<1/3,2*(1-2*bs),2/3),color='#245a81',lw=2)
axes[0].axvline(1/3,color='gray',ls='--',lw=1)
axes[0].set(xlabel='Bias approach exponent b',ylabel='High-confidence cost exponent 2 kappa',title='One fair ticket; two magnitudes proportional to g^b')
for b in [.2,1/3,.6]:
    group=[x for x in cross if x['b']==b]
    axes[1].semilogx([x['g'] for x in group],[x['normalized_information'] for x in group],label=f'b = {b:.3g}')
axes[1].axhline(1,color='black',ls='--',lw=1)
axes[1].set(xlabel='Effective displacement g',ylabel='Exact D / (d * g^(2 kappa))',title='Exact inverse-KL roots verify the crossover')
axes[1].legend()
for ax in axes:ax.grid(alpha=.2)
fig.tight_layout();fig.savefig(figures/'crossover.pdf');fig.savefig(figures/'crossover.png',dpi=170);plt.close(fig)
for name in ['adaptation_costs.pdf','crossover.pdf']:shutil.copy2(figures/name,ROOT/'latex/figures'/name)
report=dict(runs=len(rows),nonstops=0,robust_failures=sum(x['robust_failure'] for x in rows),
            max_primal_dual_gap=max(x['max_primal_dual_gap'] for x in rows),
            additional_deterministic_roots=len(cross)+len(regular),
            caveat='Synthetic paired seeds; float decision prototype; no empirical proof of uniform validity or originality.')
(results/'adaptation_report.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report),flush=True)


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/run_experiments.py <==
"""Run seeded simulations and regenerate CSVs, figures and LaTeX table."""
from pathlib import Path
import json, csv, sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from oracle_protocol import TicketOracle
from audit_algorithms import audit, center_lower_cost, center_upper_cost

ROOT = Path(__file__).resolve().parents[2]
CONFIG = json.loads((ROOT/'experiments/configs/main.json').read_text())
RESULTS = ROOT/'experiments/results'
FIGURES = ROOT/'experiments/figures'
RESULTS.mkdir(exist_ok=True)
FIGURES.mkdir(exist_ok=True)


def write_csv(path, rows):
    with path.open('w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main():
    raw, summaries = [], []
    delta, reps = CONFIG['delta'], CONFIG['repetitions']
    for r in CONFIG['orders']:
        for eps in CONFIG['epsilons']:
            for method in ['projection', 'lipschitz']:
                group = []
                for rep in range(reps):
                    seed = CONFIG['seed'] + 100000*r + rep
                    result = audit(TicketOracle([0.5]*r, seed), eps, delta,
                                   method=method, max_epoch=CONFIG['max_epoch'])
                    row = dict(order=r, epsilon=eps, method=method, replicate=rep,
                               seed=seed, truth=0.0, **result)
                    row['covered'] = result['lower'] <= 0 <= result['upper']
                    row['accurate'] = result['stopped'] and abs(result['estimate']) <= eps
                    raw.append(row)
                    group.append(row)
                costs = np.array([x['cost'] for x in group])
                summaries.append(dict(order=r, epsilon=eps, method=method, repetitions=reps,
                                      mean_cost=float(costs.mean()), median_cost=float(np.median(costs)),
                                      q95_cost=float(np.quantile(costs, 0.95)), max_cost=int(costs.max()),
                                      stop_rate=float(np.mean([x['stopped'] for x in group])),
                                      coverage=float(np.mean([x['covered'] for x in group])),
                                      accuracy=float(np.mean([x['accurate'] for x in group])),
                                      lower_expected=center_lower_cost(r, eps, delta),
                                      upper_high_probability=center_upper_cost(r, eps, delta)))
    write_csv(RESULTS/'center_runs.csv', raw)
    write_csv(RESULTS/'center_summary.csv', summaries)

    # Off-center checks: one-zero stratum, identified model with known gate,
    # and a nonidentified fiber. Exhausting the budget is NOT an identification test.
    scenarios = [
        ('one_zero_r3', [0.5, 0.75, 0.75], (0.0, 1.0), 0.7, 0.01, 24),
        ('known_gate_regular', [0.65, 0.65, 0.65], (0.7, 0.7), 0.7, 0.01, 24),
        ('unidentified', [0.7, 0.7], (0.0, 1.0), 0.7, 0.02, 14),
    ]
    stress = []
    for label, theta, eta_bounds, eta, eps, cap in scenarios:
        truth = eta*float(np.prod(2*np.array(theta)-1))
        for rep in range(reps):
            result = audit(TicketOracle(theta, CONFIG['seed']+rep+17), eps, delta,
                           eta_bounds=eta_bounds, max_epoch=cap)
            stress.append(dict(scenario=label, replicate=rep, truth=truth, epsilon=eps,
                               **result, covered=result['lower'] <= truth <= result['upper']))
    write_csv(RESULTS/'stress_runs.csv', stress)

    plt.rcParams.update({'font.size': 10, 'axes.spines.top': False, 'axes.spines.right': False})
    fig, axes = plt.subplots(1, 2, figsize=(10, 3.7), constrained_layout=True)
    colors = {1:'#24689b', 2:'#d45b26', 3:'#2d8d70', 5:'#8062a4', 9:'#887031'}
    for r in CONFIG['orders']:
        group = [s for s in summaries if s['order']==r and s['method']=='projection']
        x = [s['epsilon'] for s in group]
        y = [s['mean_cost'] for s in group]
        axes[0].loglog(x, y, 'o-', color=colors[r], label=f'r = {r}')
        axes[1].loglog(x, [s['lower_expected'] for s in group], '--', color=colors[r])
        axes[1].loglog(x, [s['upper_high_probability'] for s in group], '-', color=colors[r], label=f'r = {r}')
    axes[0].set_title('Observed mean query cost (300 runs)')
    axes[1].set_title('Lower expected / upper high-probability bounds')
    for ax in axes:
        ax.set_xlabel('Requested error epsilon')
        ax.set_ylabel('Reference queries')
        ax.invert_xaxis()
        ax.grid(True, which='both', alpha=.18)
        ax.legend(fontsize=8)
    fig.savefig(FIGURES/'cost_orders.pdf')
    fig.savefig(FIGURES/'cost_orders.png', dpi=160)
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(7, 3.5), constrained_layout=True)
    eps = 0.01
    a = [next(s['mean_cost'] for s in summaries if s['order']==r and s['epsilon']==eps and s['method']=='projection') for r in CONFIG['orders']]
    b = [next(s['mean_cost'] for s in summaries if s['order']==r and s['epsilon']==eps and s['method']=='lipschitz') for r in CONFIG['orders']]
    x = np.arange(len(a))
    ax.bar(x-.18, a, .36, label='Exact product projection', color='#24689b')
    ax.bar(x+.18, b, .36, label='Global Lipschitz interval', color='#99b9cf')
    ax.set_yscale('log')
    ax.set_xticks(x, [str(r) for r in CONFIG['orders']])
    ax.set_xlabel('Contact order at the centered instance')
    ax.set_ylabel('Mean reference-query cost')
    ax.set_title('Same ticket oracle; epsilon = 0.01, delta = 0.05')
    ax.legend(fontsize=8)
    fig.savefig(FIGURES/'baseline_comparison.pdf')
    fig.savefig(FIGURES/'baseline_comparison.png', dpi=160)
    plt.close(fig)

    table = ['\\begin{tabular}{rrrrr}', '\\toprule',
             '$r$ & Projection mean & Lipschitz mean & Coverage & Stopped \\\\', '\\midrule']
    for r, ca, cb in zip(CONFIG['orders'], a, b):
        s = next(s for s in summaries if s['order']==r and s['epsilon']==eps and s['method']=='projection')
        table.append(f"{r} & {ca:,.0f} & {cb:,.0f} & {s['coverage']:.3f} & {s['stop_rate']:.3f} \\\\")
    table += ['\\bottomrule', '\\end{tabular}']
    (ROOT/'latex/sections/generated_table.tex').write_text('\n'.join(table)+'\n')
    for name in ['cost_orders.pdf', 'baseline_comparison.pdf']:
        (ROOT/'latex/figures'/name).write_bytes((FIGURES/name).read_bytes())
    report = {
        'center_runs': len(raw), 'stress_runs': len(stress),
        'center_nonstops': sum(not x['stopped'] for x in raw),
        'center_interval_failures': sum(not x['covered'] for x in raw),
        'center_estimation_failures': sum(x['stopped'] and not x['accurate'] for x in raw),
        'stress': {label: {'runs':reps,
                           'stopped':sum(x['stopped'] for x in stress if x['scenario']==label),
                           'interval_failures':sum(not x['covered'] for x in stress if x['scenario']==label)}
                   for label, *_ in scenarios},
        'interpretation': 'Synthetic aggregate-binomial experiments; no operational validation; the baseline is not the best published method.'}
    (RESULTS/'summary.json').write_text(json.dumps(report, indent=2)+'\n')
    print(json.dumps(report, indent=2))


if __name__ == '__main__':
    main()


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/run_information_design.py <==
"""Reproduce heterogeneous-cost information allocations (no sampling claim)."""
from pathlib import Path
import csv, json
from information_design import solve_cost_game

ROOT = Path(__file__).resolve().parents[2]


def main():
    rows = []
    for costs in [[1, 1, 1], [1, 2, 5], [1, 10, 100]]:
        for gap in [0.2, 0.05, 0.01, 0.001]:
            result = solve_cost_game(costs, gap)
            rows.append(dict(costs=json.dumps(costs), displacement=gap,
                             information=result['information'],
                             cost_weights=json.dumps(result['cost_weights']),
                             alternative_theta=json.dumps(result['alternative_theta'])))
    output = ROOT/'experiments/results/information_design.csv'
    with output.open('w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=rows[0].keys())
        w.writeheader()
        w.writerows(rows)
    print(f'Wrote {len(rows)} exact-game numerical solutions to {output.name}')


if __name__ == '__main__':
    main()


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/run_joint_extensions_v05.py <==
"""Specified exploratory extension: full cancellation and a moving cancellation stratum."""
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor,as_completed
import json,math,time
import numpy as np
from resolved_pilot import simulate_zero
from adaptive_audit import solve_general_game

ROOT=Path(__file__).resolve().parents[2]

def job(task):
    kind,L,mode,rep=task
    theta=[.5,.5] if kind=='two_fair' else [.5,(1+L**(-.3))/2]
    costs=[1,3];D=solve_general_game(theta,costs,1/L)['information']
    out=simulate_zero(theta,costs,str(1/L),'0',L,910000+rep,pilot_mode=mode)
    out.update(case=kind,L=L,method=mode,replication=rep,theta=theta,costs=costs,information=D,normalized_cost=out['cost']*D/L)
    return out

if __name__=='__main__':
    path=ROOT/'experiments/results/v05_joint_extensions.jsonl'
    rows=[json.loads(x) for x in path.read_text().splitlines()] if path.exists() else []
    done={(x['case'],x['L'],x['method'],x['replication']) for x in rows}
    tasks=[(kind,L,mode,rep) for kind in ['two_fair','moving_stratum'] for L in [30,100,300] for mode in ['fixed','adaptive'] for rep in range(30)]
    pending=[t for t in tasks if t not in done];start=time.time()
    with path.open('a') as stream,ProcessPoolExecutor(max_workers=2) as pool:
        for i,f in enumerate(as_completed([pool.submit(job,t) for t in pending]),1):
            row=f.result();stream.write(json.dumps(row)+'\n');stream.flush();rows.append(row)
            if i%30==0:print('Finished',i,'/',len(pending),'elapsed',round(time.time()-start,1),flush=True)
    summaries=[]
    for kind,L,mode in sorted(set(t[:3] for t in tasks)):
        rr=[x for x in rows if (x['case'],x['L'],x['method'])==(kind,L,mode)];v=np.array([x['normalized_cost'] for x in rr])
        summaries.append(dict(case=kind,L=L,method=mode,runs=len(rr),normalized_cost=float(v.mean()),normalized_se=float(v.std(ddof=1)/math.sqrt(len(rr))),stopped=sum(x['stopped'] for x in rr),robust_failures=sum(x.get('robust_failure',False) for x in rr),mean_pilot_fraction=float(np.mean([x['pilot_cost']/x['cost'] for x in rr]))))
    (ROOT/'experiments/results/v05_joint_extensions_summary.json').write_text(json.dumps(summaries,indent=2)+'\n')
    print('Completed',len(rows),'records',flush=True)


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/run_null_stress.py <==
"""Finite-budget false-certificate stress check for an intentionally wrong answer."""
import math,json
from pathlib import Path
import numpy as np
from mixture_audit import mixture_beta
from two_ticket import info_float
from sharp_audit import robust_fiber
p=np.array([.639,.8]);a=.05;eps=.2;rho=.1
lo,hi=robust_fiber(float(np.prod(2*p-1)),rho)
assert max(abs(a-lo),abs(a-hi))>eps
rows=[]
for run in range(400):
    rng=np.random.default_rng(19000+run);n=np.zeros(2,dtype=np.int64);s=n.copy();returned=False
    for stage in range(1,101):
        nn=np.array([stage*stage,stage*stage]);s+=rng.binomial(nn-n,p);n=nn;means=s/n
        if np.all((means>0)&(means<1)):
            stat=sum(n)*info_float(means,[1,1],eps,rho,a,.5)
            if stat>mixture_beta(n,s,math.log(20))+1e-8:
                returned=True;break
    rows.append(dict(run=run,false_certificate=bool(returned),queries=int(sum(n))))
report=dict(theta=p.tolist(),answer=a,epsilon=eps,rho=rho,delta=.05,truth_interval=[lo,hi],
            budget_per_run=20000,runs=400,false_certificates=sum(z['false_certificate'] for z in rows),
            note='Finite-budget diagnostic. Non-return is expected; no fallback. This is not a validation of astronomically small risk.',records=rows)
path=Path(__file__).resolve().parents[2]/'experiments/results/v04_null_stress.json'
path.write_text(json.dumps(report,indent=2))
print({k:v for k,v in report.items() if k!='records'})


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/run_reuse_v05.py <==
"""Fresh-seed validation of fixed-pilot data reuse, specified after initial grid.

No pilot-size, boundary or allocation parameter is tuned to this validation set.
"""
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor,as_completed
import json,math,time
import numpy as np
from learned_audit import simulate
from run_v05 import CASES,METHODS
ROOT=Path(__file__).resolve().parents[2]

def job(t):
    name,p,c,e,r,method,rep=t;design,rule=method.split(':')
    out=simulate(p,c,e,r,math.log(20),1310000+rep,design=design,rule=rule,delta='.05',reuse_pilot=True)
    out.update(case=name,method=method,replication=rep,experiment='reuse_validation')
    return out

if __name__=='__main__':
    path=ROOT/'experiments/results/v05_reuse_runs.jsonl'
    rows=[json.loads(x) for x in path.read_text().splitlines()] if path.exists() else []
    done={(x['case'],x['method'],x['replication']) for x in rows}
    tasks=[(name,p,c,e,r,d+':'+rule,rep) for name,p,c,e,r,_ in CASES for d,rule in METHODS for rep in range(40)]
    tasks=[t for t in tasks if (t[0],t[-2],t[-1]) not in done];start=time.time()
    with path.open('a') as stream,ProcessPoolExecutor(max_workers=4) as pool:
        for i,f in enumerate(as_completed([pool.submit(job,t) for t in tasks]),1):
            row=f.result();stream.write(json.dumps(row)+'\n');stream.flush();rows.append(row)
            if i%80==0:print('Finished',i,'/',len(tasks),'elapsed',round(time.time()-start,1),flush=True)
    summary=[]
    for case,method in sorted(set((x['case'],x['method']) for x in rows)):
        rr=[x for x in rows if (x['case'],x['method'])==(case,method)];v=np.array([x['cost'] for x in rr])
        summary.append(dict(case=case,method=method,runs=len(rr),mean_cost=float(v.mean()),se_cost=float(v.std(ddof=1)/math.sqrt(len(rr))),stopped=sum(x['stopped'] for x in rr),robust_failures=sum(x.get('robust_failure',False) for x in rr),certified_returns=sum(x.get('certified',False) for x in rr),mean_wall_seconds=float(np.mean([x['wall_seconds'] for x in rr]))))
    (ROOT/'experiments/results/v05_reuse_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    print('Completed',len(rows),'records',flush=True)


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/run_revision_v08.py <==
"""Revision diagnostics: cost decomposition and fresh-seed smoke replication.
The 120-run grid is specified in this source before execution. It is
exploratory and does not replace the 3,900 historical records.
"""
from pathlib import Path
import sys,json,math,hashlib
from collections import defaultdict
import numpy as np
ROOT=Path(__file__).resolve().parents[2]
sys.path.insert(0,str(ROOT/'experiments/code'))
from learned_audit import simulate
from run_v05 import CASES,METHODS
from adaptive_audit import solve_general_game
from two_ticket import info_float
from mixture_audit import mixture_beta

def main():
    output=ROOT/'experiments/results'
    rows=[json.loads(s) for s in (output/'v05_runs.jsonl').read_text().splitlines() if json.loads(s).get('experiment')=='joint']
    rows += [json.loads(s) for s in (output/'v05_joint_extensions.jsonl').read_text().splitlines()]
    groups=defaultdict(list)
    for row in rows:
        L=int(row.get('L',row['case'])) if 'L' not in row else int(row['L'])
        theta=row.get('theta',[.5,.8]);costs=row.get('costs',[1,1]);w=row['weight']
        D=solve_general_game(theta,costs,1/L)['information']
        I=info_float(theta,costs,1/L,0.,0.,w)
        total=row['cost'];pilot=row['pilot_cost'];maincost=total-pilot
        beta=mixture_beta(row['counts'],row['successes'],L+math.log(2))
        n=np.array(row['counts']);alpha=np.array([w,1-w])/costs;alpha/=alpha.sum()
        growth=1+min(.15,L**(-.25));N=16;last=0.;ratio=None
        if maincost:
            for _ in range(2000):
                nn=np.ceil(alpha*N).astype(np.int64);cost=float(nn@costs)
                if np.array_equal(nn,n):
                    ratio=cost/last if last else None;break
                assert np.all(nn<=n),(nn,n)
                last=cost;N=max(N+1,math.ceil(N*growth))
            else:raise AssertionError('Checkpoint not reconstructed')
        item=dict(normalized_total=total*D/L,normalized_pilot=pilot*D/L,
                  inverse_information_efficiency=D/I,boundary_factor=beta/L,
                  residual_sampling_checkpoint_factor=maincost*I/beta,
                  checkpoint_cost_ratio=ratio,pilot_fraction=pilot/total,
                  normalized_main=maincost*D/L)
        assert math.isclose(item['normalized_total'],item['normalized_pilot']+item['inverse_information_efficiency']*item['boundary_factor']*item['residual_sampling_checkpoint_factor'],rel_tol=1e-10)
        case='one_fair' if row.get('experiment')=='joint' else row['case']
        groups[(case,L,row['method'])].append(item)
    summary=[]
    for (case,L,method),rr in sorted(groups.items()):
        z=dict(case=case,L=L,method=method,runs=len(rr))
        for key in rr[0]:
            vals=[x[key] for x in rr if x[key] is not None]
            z[key+'_mean']=float(np.mean(vals)) if vals else None
        z['normalized_cost_median']=float(np.median([x['normalized_total'] for x in rr]))
        z['normalized_cost_p90']=float(np.quantile([x['normalized_total'] for x in rr],.9))
        summary.append(z)
    (output/'v08_decomposition.json').write_text(json.dumps(summary,indent=2)+'\n')
    # Deterministic calibration, with true parameters used only for diagnosis.
    calibration=[]
    for L in [30,100,300,1000]:
        sol=solve_general_game([.5,.8],[1,1],1/L)
        for k in [0.,.05,.2]:
            w=(1-k)*sol['cost_weights'][0]+k/2
            I=info_float([.5,.8],[1,1],1/L,0.,0.,w)
            calibration.append(dict(L=L,kappa=k,optimal_weight=float(sol['cost_weights'][0]),mixed_weight=float(w),information_efficiency=I/sol['information']))
    (output/'v08_regularization_calibration.json').write_text(json.dumps(calibration,indent=2)+'\n')
    path=output/'v08_runs.jsonl'
    fresh=[json.loads(s) for s in path.read_text().splitlines()] if path.exists() else []
    done={(x['case'],x['method'],x['replication']) for x in fresh}
    selected=[c for c in CASES if c[0] in ['one_fair','exact_off_center','near_endpoint']]
    with path.open('a') as f:
        for name,theta,c,e,r,_ in selected:
            for design,rule in METHODS:
                for rep in range(10):
                    method=design+':'+rule
                    if (name,method,rep) in done:continue
                    out=simulate(theta,c,e,r,math.log(20),202610290+rep,
                                 design=design,rule=rule,delta='.05',reuse_pilot=True)
                    out.update(case=name,method=method,replication=rep)
                    f.write(json.dumps(out)+'\n');f.flush();fresh.append(out)
                print(name,method,'complete',flush=True)
    summaries=[]
    for name,*_ in selected:
        for design,rule in METHODS:
            method=design+':'+rule;rr=[x for x in fresh if x['case']==name and x['method']==method]
            v=np.array([x['cost'] for x in rr])
            summaries.append(dict(case=name,method=method,runs=len(rr),mean_cost=float(v.mean()),se_cost=float(v.std(ddof=1)/math.sqrt(len(rr))),median_cost=float(np.median(v)),p90_cost=float(np.quantile(v,.9)),stopped=sum(x['stopped'] for x in rr),failures=sum(x.get('robust_failure',False) for x in rr)))
    (output/'v08_summary.json').write_text(json.dumps(summaries,indent=2)+'\n')
    print('Finished',len(fresh),'new runs;',len(rows),'historical decompositions.',flush=True)

if __name__=='__main__':main()



==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/run_sharp_experiments.py <==
"""Reproduce v0.2 diagnostics; all data are synthetic aggregate-binomial draws."""
from pathlib import Path
import csv, json, math
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from sharp_audit import sharp_audit, product_glr
from information_design import solve_cost_game
ROOT=Path(__file__).resolve().parents[2]
config=json.loads((ROOT/'experiments/configs/sharp.json').read_text())
rows=[]
for name,costs,rho,eps in config['cases']:
    D=solve_cost_game(costs,(eps-rho)/(1-rho))['information']
    for ell in config['log_confidences']:
        for rep in range(config['repetitions']):
            result=sharp_audit([.5]*len(costs),costs,eps,rho,ell,seed=config['seed']+rep)
            rows.append(dict(case=name,r=len(costs),rho=rho,epsilon=eps,log_confidence=ell,
                             replicate=rep,information=D,normalized_cost=result['cost']*D/ell,**result))
        print(name,ell,'done',flush=True)
results=ROOT/'experiments/results';figures=ROOT/'experiments/figures'
with (results/'sharp_runs.csv').open('w',newline='') as f:
    writer=csv.DictWriter(f,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
summary=[]
for name,*_ in config['cases']:
    for ell in config['log_confidences']:
        group=[r for r in rows if r['case']==name and r['log_confidence']==ell]
        summary.append(dict(case=name,log_confidence=ell,runs=len(group),
                            mean_normalized_cost=float(np.mean([r['normalized_cost'] for r in group])),
                            mean_cost=float(np.mean([r['cost'] for r in group])),
                            robust_failures=sum(r['robust_failure'] for r in group)))
with (results/'sharp_summary.csv').open('w',newline='') as f:
    writer=csv.DictWriter(f,fieldnames=list(summary[0]));writer.writeheader();writer.writerows(summary)
# Nonasymptotic robust margin curve and exact-vs-two-point constants.
phase=[]
for r in [1,2,3,5]:
    for slack in np.geomspace(.001,.4,60):
        rho=.05;g=slack/(1-rho)
        D=solve_cost_game([1]*r,float(g))['information']
        phase.append(dict(r=r,rho=rho,slack=float(slack),constant=1/D,
                          approximation=2*g**(-2/r)))
with (results/'robust_phase.csv').open('w',newline='') as f:
    w=csv.DictWriter(f,fieldnames=list(phase[0]));w.writeheader();w.writerows(phase)
strata=[]
for m in [1,2,3]:
    theta=[.5]*m+[.75];costs=np.array([1+i for i in range(m)]+[5.])
    target=2*float(np.prod(costs[:m]))**(1/m)*.5**(2/m)
    for g in np.geomspace(1e-7,.1,60):
        gamma=g**(1/m);w=np.array([(1-gamma)/m]*m+[gamma])
        J=product_glr(w/costs,theta,float(g))['lower']
        strata.append(dict(m=m,g=float(g),normalized_constant=float(g**(2/m)/J),limit=target))
with (results/'strata_constants.csv').open('w',newline='') as f:
    w=csv.DictWriter(f,fieldnames=list(strata[0]));w.writeheader();w.writerows(strata)
fig,axes=plt.subplots(1,2,figsize=(11,4.1))
for name,*_ in config['cases']:
    group=[r for r in summary if r['case']==name]
    axes[0].plot([r['log_confidence'] for r in group],[r['mean_normalized_cost'] for r in group],marker='o',label=name)
axes[0].axhline(1,color='black',ls='--',lw=1,label='Proved asymptotic limit')
axes[0].set(xscale='log',xlabel='log(1/delta)',ylabel='Mean cost * D / log(1/delta)',title='Sharp auditor at the fair instance')
axes[0].legend(fontsize=8);axes[0].grid(alpha=.2)
for r in [1,2,3,5]:
    group=[x for x in phase if x['r']==r]
    axes[1].loglog([x['slack'] for x in group],[x['constant'] for x in group],label=f'r = {r}')
axes[1].set(xlabel='Precision slack epsilon - rho',ylabel='Exact high-confidence cost constant',title='Divergence as the robustness floor is approached')
axes[1].legend(fontsize=8);axes[1].grid(alpha=.2)
fig.tight_layout();fig.savefig(figures/'sharp_costs.pdf');fig.savefig(figures/'sharp_costs.png',dpi=170);plt.close(fig)
fig,axes=plt.subplots(1,2,figsize=(11,4.1))
for m in [1,2,3]:
    group=[r for r in strata if r['m']==m]
    axes[0].semilogx([r['g'] for r in group],[r['normalized_constant']/r['limit'] for r in group],label=f'm = {m}')
axes[0].axhline(1,color='black',ls='--',lw=1)
axes[0].set(xlabel='Effective displacement g',ylabel='Normalized constant / proved limit',title='Tuned designs on lower-dimensional strata')
axes[0].legend();axes[0].grid(alpha=.2)
for r in [2,3,5]:
    eps=np.geomspace(.01,.5,80)
    h=lambda x:-.5*np.log1p(-x*x)
    axes[1].loglog(eps,r*h(eps**(1/r))/h(eps),label=f'r = {r}')
axes[1].set(xlabel='epsilon (exact sharing)',ylabel='Dependent / independent cost constant',title='Structural price of hidden dependence')
axes[1].legend();axes[1].grid(alpha=.2)
fig.tight_layout();fig.savefig(figures/'strata_dependence.pdf');fig.savefig(figures/'strata_dependence.png',dpi=170);plt.close(fig)
import shutil
for file in ['sharp_costs.pdf','strata_dependence.pdf']:shutil.copy2(figures/file,ROOT/'latex/figures'/file)
report={'runs':len(rows),'nonstops':sum(not r['stopped'] for r in rows),
        'robust_failures':sum(r['robust_failure'] for r in rows),
        'max_primal_dual_gap':max(r['max_primal_dual_gap'] for r in rows),
        'interpretation':'Synthetic checks, paired seeds, not operational or formal numerical certification.'}
(results/'sharp_report.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report),flush=True)


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/run_v04.py <==
"""Reproduce v0.4 game certificates, matched diagnostics, and pilot stress test."""
from pathlib import Path
import json,math,csv,time
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from two_ticket import certify_game,verify_game,solve_float
from mixture_audit import tuned_audit

root=Path(__file__).resolve().parents[2];out=root/'experiments/results';fig=root/'experiments/figures'
out.mkdir(exist_ok=True);fig.mkdir(exist_ok=True)
cases=[
 ('center',['.5','.5'],[1,4],'.18','.05'),
 ('one_fair',['.5','.8'],[1,2],'.18','.05'),
 ('robust_off_center',['.7','.8'],[1,2],'.22','.1'),
 ('exact_off_center',['.75','.8'],[1,3],'.24','0'),
 ('opposite_sign',['.2','.8'],[2,1],'.29','.1')]
rows=[];summaries=[];certsumm=[]
for name,p,c,e,r in cases:
    start=time.time();ff=solve_float(list(map(float,p)),c,float(e),float(r))
    cert=certify_game(p,c,e,r,tolerance=max(1e-7,ff['information']*.002),max_splits=180)
    report=verify_game(cert)
    (out/f'certificate_{name}.json').write_text(json.dumps(cert,indent=2))
    d=(cert['lower_float']+cert['upper_float'])/2
    from fractions import Fraction
    a=float(Fraction(cert['answer']));w=float(Fraction(cert['weight']))
    certsumm.append(dict(case=name,lower=cert['lower_float'],upper=cert['upper_float'],answer=a,weight=w,blocks=report['blocks'],valid=report['valid'],converged=cert['converged']))
    for rule,boundary in [('glr','types'),('glr','mixture'),('rectangle','mixture')]:
        local=[]
        for run in range(80):
            res=tuned_audit(list(map(float,p)),c,float(e),float(r),a,w,math.log(20),7000+run,boundary,rule)
            res.update(case=name,run=run,method=rule+'_'+boundary)
            rows.append(res);local.append(res)
        costs=np.array([z['cost'] for z in local]);fail=sum(z.get('robust_failure',False) for z in local)
        summaries.append(dict(case=name,method=rule+'_'+boundary,runs=len(local),mean_cost=float(costs.mean()),se_cost=float(costs.std(ddof=1)/math.sqrt(len(costs))),stopped=sum(z['stopped'] for z in local),robust_failures=fail,asymptotic_reference=math.log(20)/d))
    print(name,'seconds',round(time.time()-start,2),'gap',cert['gap'],flush=True)
(out/'v04_game_summary.json').write_text(json.dumps(certsumm,indent=2))
(out/'v04_simulations.json').write_text(json.dumps(rows,indent=2))
(out/'v04_summary.json').write_text(json.dumps(summaries,indent=2))
# This diagnostic only tests the pilot branch, not a full joint-limit stopping law.
rng=np.random.default_rng(20261027);pilot=[]
for L in [30,100,300,1000,3000,10000,100000,1000000]:
    n=math.ceil(L**(2/3));s=rng.binomial(n,[.5,.8],size=(20000,2));p=np.clip(s/n,1/(2*(n+1)),1-1/(2*(n+1)))
    prob=float(np.mean(np.abs(np.prod(2*p-1,axis=1))>=1/L))
    pilot.append(dict(L=L,g=1/L,pilot_per_ticket=n,uniform_branch_frequency=prob,replicates=20000))
(out/'v04_pilot_stress.json').write_text(json.dumps(pilot,indent=2))
# Export manuscript table.
lines=['\\begin{tabular}{lrrr}','\\toprule','Instance & Type GLR & Mixture GLR & Mixture rectangle\\\\','\\midrule']
for name,*_ in cases:
    vals=[z['mean_cost'] for z in summaries if z['case']==name]
    lines.append(name.replace('_',' ')+ ' & '+' & '.join(f'{v:.0f}' for v in vals)+'\\\\')
lines+=['\\bottomrule','\\end{tabular}']
(root/'latex/paper_sections/v04_table.tex').write_text('\n'.join(lines)+'\n')
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10})
figu,ax=plt.subplots(1,2,figsize=(10,3.5))
x=np.arange(len(cases));width=.25
for j,method in enumerate(['glr_types','glr_mixture','rectangle_mixture']):
    data=[z for z in summaries if z['method']==method]
    ax[0].bar(x+(j-1)*width,[z['mean_cost'] for z in data],width,label=method.replace('_',' '))
ax[0].set_xticks(x,[z[0].replace('_','\n') for z in cases]);ax[0].set_yscale('log');ax[0].set_ylabel('Mean charged cost (log scale)');ax[0].legend(fontsize=8)
ax[1].plot([z['L'] for z in pilot],[z['uniform_branch_frequency'] for z in pilot],'o-',color='#24556e')
ax[1].set_xscale('log');ax[1].set_ylim(0,1.03);ax[1].set_xlabel('L = log(1/delta), g = 1/L');ax[1].set_ylabel('Pilot selects uniform-cost fallback')
figu.tight_layout();figu.savefig(fig/'v04_results.pdf');figu.savefig(fig/'v04_results.png',dpi=180)
print('Finished',len(rows),'audits;',sum(x.get('robust_failure',False) for x in rows),'robust failures;',sum(not x['stopped'] for x in rows),'censored')


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/run_v05.py <==
"""Run the specified v0.5 grid with resumable raw JSONL records.

Use --workers N for independent Monte Carlo replications. These are processes,
not research agents. Every successful stopping decision uses rational checks.
"""
from pathlib import Path
import sys,json,math,argparse,time,os,hashlib
from concurrent.futures import ProcessPoolExecutor,as_completed
import numpy as np
from learned_audit import simulate
from resolved_pilot import simulate_zero
from adaptive_audit import solve_general_game

ROOT=Path(__file__).resolve().parents[2]
CASES=[
 ('center',[.5,.5],[1,4],'.18','.05',80),
 ('one_fair',[.5,.8],[1,2],'.18','.05',80),
 ('robust_off_center',[.7,.8],[1,2],'.22','.1',80),
 ('exact_off_center',[.75,.8],[1,3],'.24','0',80),
 ('opposite_sign',[.2,.8],[2,1],'.29','.1',80),
 ('near_boundary',[.7,.8],[1,2],'.205','.1',40),
 ('near_endpoint',[.02,.5],[3,1],'.12','.02',40)]
METHODS=[('learned','joint'),('equal','joint'),('neyman','joint'),('equal','coordinate')]

def job(task):
    kind,name,method,rep,params=task
    if kind=='learned':
        theta,c,e,r=params;design,rule=method.split(':')
        out=simulate(theta,c,e,r,math.log(20),510000+rep,design=design,rule=rule,delta='.05')
    else:
        L=params[0];out=simulate_zero([.5,.8],[1,1],str(1/L),'0',L,710000+rep,pilot_mode=method)
    out.update(experiment=kind,case=name,method=method,replication=rep)
    return out

def main():
    parser=argparse.ArgumentParser();parser.add_argument('--workers',type=int,default=1);args=parser.parse_args()
    outdir=ROOT/'experiments/results';path=outdir/'v05_runs.jsonl'
    existing=[json.loads(x) for x in path.read_text().splitlines()] if path.exists() else []
    done={(x['experiment'],x['case'],x['method'],x['replication']) for x in existing}
    tasks=[]
    for name,p,c,e,r,reps in CASES:
        for design,rule in METHODS:
            for rep in range(reps):tasks.append(('learned',name,design+':'+rule,rep,(p,c,e,r)))
    for L in [10,30,100,300,1000]:
        for method in ['fixed','adaptive']:
            for rep in range(50):tasks.append(('joint',str(L),method,rep,(L,)))
    config=dict(date='2026-10-28',cases=CASES,methods=METHODS,joint_L=[10,30,100,300,1000],joint_reps=50,workers=args.workers,total_runs=len(tasks),confidence_delta='.05',main_cap=2000000,exact_return_checks=True,seed_rule='510000+rep for learned; 710000+rep for joint; independent arm streams',pairing_note='Shared seed identifiers form replication blocks; differing binomial batch sizes need not preserve identical sample prefixes. Mean standard errors are per method; ratio bootstrap resamples replication blocks.')
    (outdir/'v05_configuration.json').write_text(json.dumps(config,indent=2)+'\n')
    pending=[t for t in tasks if t[:4] not in done];start=time.time();print('Pending',len(pending),'of',len(tasks),flush=True)
    with path.open('a') as stream,ProcessPoolExecutor(max_workers=args.workers) as pool:
        futures=[pool.submit(job,t) for t in pending]
        for i,f in enumerate(as_completed(futures),1):
            row=f.result();stream.write(json.dumps(row)+'\n');stream.flush();existing.append(row)
            if i%40==0:print('Finished',i,'/',len(pending),'elapsed',round(time.time()-start,1),flush=True)
    summary=[]
    for kind,name,method in sorted(set((t[0],t[1],t[2]) for t in tasks)):
        rows=[x for x in existing if (x['experiment'],x['case'],x['method'])==(kind,name,method)]
        costs=np.array([x['cost'] for x in rows]);r=dict(experiment=kind,case=name,method=method,runs=len(rows),stopped=sum(x['stopped'] for x in rows),robust_failures=sum(x.get('robust_failure',False) for x in rows),mean_cost=float(costs.mean()),se_cost=float(costs.std(ddof=1)/math.sqrt(len(rows))),median_cost=float(np.median(costs)),p90_cost=float(np.quantile(costs,.9)),mean_pilot_cost=float(np.mean([x['pilot_cost'] for x in rows])),mean_wall_seconds=float(np.mean([x['wall_seconds'] for x in rows])),certified_returns=sum(x.get('certified',False) for x in rows))
        if kind=='joint':
            L=int(name);D=solve_general_game([.5,.8],[1,1],1/L)['information'];r.update(information=D,normalized_cost=r['mean_cost']*D/L,normalized_se=r['se_cost']*D/L,learned_branch_fraction=float(np.mean([x.get('learned_branch',False) for x in rows])))
        summary.append(r)
    (outdir/'v05_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    print('Completed',len(existing),'records;',sum(x.get('robust_failure',False) for x in existing),'failures;',sum(not x['stopped'] for x in existing),'censored',flush=True)

if __name__=='__main__':main()


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/run_v09.py <==
"""Exploratory v0.9 campaign, fixed before its 960 recorded runs.

Development timings used a separate seed and are not part of this campaign.
All eight cases and all four methods are retained. This is not preregistered.
"""
from pathlib import Path
import argparse
from concurrent.futures import ProcessPoolExecutor, as_completed
from collections import defaultdict
import hashlib
import json
import math
import sys
import numpy as np
ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT/'experiments/code'))
from localized_audit import simulate_localized
from adaptive_audit import solve_general_game

CASES = [
    ('one_fair_coarse', [.5, .8], [1, 1], '.05', '0', 10.),
    ('one_fair_small', [.5, .8], [1, 1], '.001', '0', 10.),
    ('one_fair_tiny', [.5, .8], [1, 1], '.0001', '0', 10.),
    ('one_fair_tiny_L30', [.5, .8], [1, 1], '.0001', '0', 30.),
    ('two_fair', [.5, .5], [1, 1], '.001', '0', 10.),
    ('near_stratum', [.5, .516], [1, 1], '.001', '0', 10.),
    ('unequal_costs', [.5, .8], [1, 4], '.001', '0', 10.),
    ('nonzero_fallback', [.8, .8], [1, 1], '.25', '0', math.log(20)),
]
METHODS = [('adaptive', 'cold'), ('adaptive', 'hybrid'),
           ('calibrated', 'checkpoint'), ('calibrated', 'hybrid')]
REPLICATIONS = 30
SEED_START = 2026103100


def job(case, method, rep):
    name, theta, costs, eps, rho, L = case
    pilot, boundary = method
    out = simulate_localized(theta, costs, eps, rho, L, SEED_START+rep,
                             pilot_mode=pilot, boundary=boundary, max_queries=2**44)
    out.update(case=name, theta=theta, costs=costs, epsilon=eps, rho=rho, L=L,
               method=pilot+':'+boundary, replication=rep, seed=SEED_START+rep)
    return out


def summarize(rows):
    groups = defaultdict(list)
    for row in rows:
        groups[(row['case'], row['method'])].append(row)
    summaries = []
    rng = np.random.default_rng(2026103199)
    for case in CASES:
        name, theta, costs, eps, rho, L = case
        base = {x['replication']:x for x in groups[(name, 'adaptive:cold')]}
        D = None
        if np.prod(2*np.asarray(theta)-1) == 0:
            D = solve_general_game(theta, costs, (float(eps)-float(rho))/(1-float(rho)))['information']
        for pilot, boundary in METHODS:
            method = pilot+':'+boundary
            rr = sorted(groups[(name, method)], key=lambda x:x['replication'])
            if not rr:
                continue
            vals = np.array([x['cost'] for x in rr]); b = np.array([base[x['replication']]['cost'] for x in rr])
            indices = rng.integers(0, len(vals), (10000, len(vals)))
            ratio_samples = vals[indices].mean(axis=1)/b[indices].mean(axis=1)
            means = vals[indices].mean(axis=1)
            winners = defaultdict(int)
            for x in rr:
                winners[x.get('boundary_winner', 'pilot_fallback')] += 1
            summaries.append(dict(case=name, method=method, runs=len(rr), mean_cost=float(vals.mean()),
                median_cost=float(np.median(vals)), p90_cost=float(np.quantile(vals,.9)),
                mean_cost_bootstrap95=np.quantile(means,[.025,.975]).tolist(),
                cost_ratio_to_cold=float(vals.mean()/b.mean()), ratio_bootstrap95=np.quantile(ratio_samples,[.025,.975]).tolist(),
                mean_pilot_cost=float(np.mean([x['pilot_cost'] for x in rr])),
                normalized_mean_cost=float(vals.mean()*D/L) if D else None,
                stopped=sum(x['stopped'] for x in rr), failures=sum(x.get('robust_failure',False) for x in rr),
                boundary_winners=dict(winners)))
    (ROOT/'experiments/results/v09_summary.json').write_text(json.dumps(summaries,indent=2)+'\n')
    return summaries


def main():
    parser=argparse.ArgumentParser();parser.add_argument('--workers',type=int,default=4)
    args=parser.parse_args()
    output=ROOT/'experiments/results';path=output/'v09_runs.jsonl'
    protocol=dict(cases=CASES,methods=METHODS,replications=REPLICATIONS,seed_start=SEED_START,
        total_runs=len(CASES)*len(METHODS)*REPLICATIONS,query_cap=2**44,
        primary_comparison='adaptive:hybrid versus adaptive:cold; identical pilot policy',
        interpretation='Exploratory study specified before recorded campaign; not externally preregistered. All cases retained. Shared seed labels do not guarantee identical prefixes under differing batch sizes.',
        driver_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        auditor_sha256=hashlib.sha256((ROOT/'experiments/code/localized_audit.py').read_bytes()).hexdigest())
    protocol_path=output/'v09_protocol.json'
    if protocol_path.exists():
        assert json.loads(protocol_path.read_text())==json.loads(json.dumps(protocol)), 'Protocol/code changed: use a separate campaign'
    else:
        protocol_path.write_text(json.dumps(protocol,indent=2)+'\n')
    rows=[json.loads(x) for x in path.read_text().splitlines()] if path.exists() else []
    done={(x['case'],x['method'],x['replication']) for x in rows}
    jobs=[(case,method,rep) for case in CASES for method in METHODS for rep in range(REPLICATIONS)
          if (case[0],':'.join(method),rep) not in done]
    with path.open('a') as f, ProcessPoolExecutor(max_workers=args.workers) as pool:
        futures=[pool.submit(job,*args) for args in jobs]
        for future in as_completed(futures):
            row=future.result();f.write(json.dumps(row)+'\n');f.flush();rows.append(row)
            if len(rows)%20==0:
                print(len(rows),'/',protocol['total_runs'],'recorded',flush=True)
    summarize(rows)
    print('Campaign and bootstrap summaries complete:',len(rows),'runs.',flush=True)


if __name__=='__main__':
    main()


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/run_v09_pooled.py <==
"""Exploratory pooled-rescue follow-up, coupled to the recorded primary grid.

The idea was developed after one separate-seed timing experiment, during the
primary campaign. Same campaign seeds support pathwise comparisons; these are
not an independent holdout or a preregistered confirmatory analysis.
"""
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor,as_completed
from collections import defaultdict
import argparse,hashlib,json,sys
import numpy as np
ROOT=Path(__file__).resolve().parents[2]
sys.path.insert(0,str(ROOT/'experiments/code'))
from run_v09 import CASES,REPLICATIONS,SEED_START
from pooled_rescue import simulate_pooled


def job(case,pilot,rep):
    name,theta,costs,eps,rho,L=case
    out=simulate_pooled(theta,costs,eps,rho,L,SEED_START+rep,
                        pilot_mode=pilot,boundary='hybrid',max_queries=2**44)
    out.update(case=name,theta=theta,costs=costs,epsilon=eps,rho=rho,L=L,
               method=pilot+':hybrid:pooled',replication=rep,seed=SEED_START+rep)
    return out


def summarize(rows):
    base=[json.loads(x) for x in (ROOT/'experiments/results/v09_runs.jsonl').read_text().splitlines()]
    lookup={(x['case'],x['method'],x['replication']):x for x in base}
    if len(base)!=960:
        print('Pooled data complete; rerun after primary campaign for final comparisons.',flush=True)
        return
    groups=defaultdict(list)
    for row in rows:
        groups[(row['case'],row['method'])].append(row)
    rng=np.random.default_rng(2026103198);summary=[]
    for (case,method),rr in sorted(groups.items()):
        rr=sorted(rr,key=lambda x:x['replication']);pilot=method.split(':')[0]
        paired=[lookup[(case,pilot+':hybrid',x['replication'])] for x in rr]
        cold=np.array([lookup[(case,'adaptive:cold',x['replication'])]['cost'] for x in rr])
        vals=np.array([x['cost'] for x in rr]);basevals=np.array([x['cost'] for x in paired])
        assert np.all(vals<=basevals),('Pathwise dominance failed',case,method)
        idx=rng.integers(0,len(rr),(10000,len(rr)))
        summary.append(dict(case=case,method=method,runs=len(rr),mean_cost=float(vals.mean()),
            median_cost=float(np.median(vals)),p90_cost=float(np.quantile(vals,.9)),
            ratio_to_original_cold=float(vals.mean()/cold.mean()),
            ratio_to_original_cold_bootstrap95=np.quantile(vals[idx].mean(1)/cold[idx].mean(1),[.025,.975]).tolist(),
            ratio_to_same_pilot_hybrid=float(vals.mean()/basevals.mean()),
            pathwise_dominance_passed=len(rr),strict_savings=int(np.sum(vals<basevals)),
            stopped=sum(x['stopped'] for x in rr),failures=sum(x.get('robust_failure',False) for x in rr),
            pooled_returns=sum(not x['base_policy_return'] for x in rr)))
    (ROOT/'experiments/results/v09_pooled_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    print('Pooled summaries and 480 pathwise comparisons complete.',flush=True)


def main():
    p=argparse.ArgumentParser();p.add_argument('--workers',type=int,default=2);args=p.parse_args()
    output=ROOT/'experiments/results';path=output/'v09_pooled_runs.jsonl'
    protocol=dict(total_runs=480,cases=CASES,replications=REPLICATIONS,seed_start=SEED_START,
        methods=['adaptive:hybrid:pooled','calibrated:hybrid:pooled'],
        development='Follow-up defined during primary campaign, after separate-seed development examples; same recorded seeds enable coupled pathwise checks; exploratory, not a holdout.',
        driver_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        wrapper_sha256=hashlib.sha256((ROOT/'experiments/code/pooled_rescue.py').read_bytes()).hexdigest())
    pp=output/'v09_pooled_protocol.json'
    if pp.exists():assert json.loads(pp.read_text())==json.loads(json.dumps(protocol))
    else:pp.write_text(json.dumps(protocol,indent=2)+'\n')
    rows=[json.loads(x) for x in path.read_text().splitlines()] if path.exists() else []
    done={(x['case'],x['method'],x['replication']) for x in rows}
    jobs=[(case,pilot,rep) for case in CASES for pilot in ['adaptive','calibrated'] for rep in range(REPLICATIONS)
          if (case[0],pilot+':hybrid:pooled',rep) not in done]
    with path.open('a') as f,ProcessPoolExecutor(max_workers=args.workers) as pool:
        futures=[pool.submit(job,*j) for j in jobs]
        for future in as_completed(futures):
            row=future.result();f.write(json.dumps(row)+'\n');f.flush();rows.append(row)
            if len(rows)%20==0:print(len(rows),'/ 480 pooled runs recorded',flush=True)
    summarize(rows)


if __name__=='__main__':main()


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/sharp_audit.py <==
"""Product GLR, robust fibers and the proved deterministic-design auditor.

The dual bound is mathematically valid in exact arithmetic. This floating-point
prototype reports the primal-dual gap; it is not an interval-arithmetic certificate.
"""
import math
import numpy as np
from information_design import solve_cost_game


def robust_fiber(product, rho):
    if not 0 <= rho < 0.5:
        raise ValueError('rho must be in [0, 1/2)')
    radius = rho + (0.5-rho)*abs(product)
    return product/2-radius, product/2+radius


def kl_vector(p, q):
    p, q = np.asarray(p, dtype=float), np.asarray(q, dtype=float)
    ans = np.zeros_like(p)
    mask = p > 0
    with np.errstate(divide='ignore', invalid='ignore'):
        ans[mask] += p[mask]*np.log(p[mask]/q[mask])
        mask = p < 1
        ans[mask] += (1-p[mask])*np.log((1-p[mask])/(1-q[mask]))
    return ans


def product_glr(counts, means, gap, iterations=65):
    counts, means = np.asarray(counts, float), np.asarray(means, float)
    if counts.shape != means.shape or not len(counts) or np.any(counts <= 0):
        raise ValueError('Positive matching counts required')
    if not 0 < gap < 1 or np.any((means < 0)|(means > 1)):
        raise ValueError('Invalid means or gap')
    m = np.abs(2*means-1)
    if np.prod(m) >= gap:
        return dict(lower=0., upper=0., multiplier=0., log_residual=0., magnitudes=m)
    scale = counts.sum()
    a = counts/scale
    def magnitudes(lam):
        v = (a*m+np.sqrt((a*m)**2+4*lam*(a+lam)))/(2*(a+lam))
        return np.where(m == 1, 1., v)
    logg = math.log(gap)
    lo, hi = 0., 1.
    while np.log(magnitudes(hi)).sum() < logg:
        hi *= 2
    for _ in range(iterations):
        mid = (lo+hi)/2
        if np.log(magnitudes(mid)).sum() >= logg:
            hi = mid
        else:
            lo = mid
    v = magnitudes(hi)
    primal = float(np.sum(a*kl_vector((1+m)/2, (1+v)/2)))
    residual = float(logg-np.log(v).sum())
    dual = primal+hi*residual
    return dict(lower=max(0., scale*dual), upper=scale*primal,
                multiplier=scale*hi, log_residual=residual, magnitudes=v)


def product_box(means, radii):
    lows = 2*np.maximum(0, means-radii)-1
    highs = 2*np.minimum(1, means+radii)-1
    lower = upper = 1.
    for low, high in zip(lows, highs):
        candidates = [lower*low, lower*high, upper*low, upper*high]
        lower, upper = min(candidates), max(candidates)
    return lower, upper


def sharp_audit(theta, costs, epsilon, rho=0., log_confidence=math.log(20),
                seed=0, cost_weights=None, max_stage=10000):
    theta, costs = np.asarray(theta, float), np.asarray(costs, float)
    if not rho < epsilon < 1 or log_confidence <= math.log(2):
        raise ValueError('Need rho < epsilon < 1 and delta < 1/2')
    if theta.shape != costs.shape or np.any(costs <= 0):
        raise ValueError('Positive matching costs required')
    gap = (epsilon-rho)/(1-rho)
    if cost_weights is None:
        cost_weights = solve_cost_game(costs, gap)['cost_weights']
    w = np.asarray(cost_weights, float)
    if w.shape != theta.shape or np.any(w <= 0) or not np.isclose(w.sum(), 1):
        raise ValueError('Positive cost weights summing to one required')
    alpha = w/costs
    alpha /= alpha.sum()
    rng = np.random.default_rng(seed)
    counts = np.zeros(len(theta), dtype=np.int64)
    successes = counts.copy()
    true_lower, true_upper = robust_fiber(float(np.prod(2*theta-1)), rho)
    max_dual_gap = 0.
    for stage in range(1, max_stage+1):
        new_counts = np.ceil(alpha*stage**2).astype(np.int64)
        if np.array_equal(counts, new_counts):
            continue
        increments = new_counts-counts
        assert np.all(increments >= 0)
        successes += rng.binomial(increments, theta)
        counts = new_counts
        means = successes/counts
        n = int(counts.sum())
        beta = log_confidence+math.log(math.pi**2/6)+(len(theta)+2)*math.log(n+1)
        stat = product_glr(counts, means, gap)
        max_dual_gap = max(max_dual_gap, stat['upper']-stat['lower'])
        # Guard limits floating rounding error; no formal certification claim.
        guard = 1e-9*(1+abs(stat['lower']))
        if stat['lower']-guard > beta:
            estimate, rule = 0., 'zero_glr'
        else:
            a,b = product_box(means, np.sqrt(beta/(2*counts)))
            lower = robust_fiber(a,rho)[0]
            upper = robust_fiber(b,rho)[1]
            if upper-lower > 2*epsilon:
                continue
            estimate, rule = (lower+upper)/2, 'projected_fallback'
        return dict(stopped=True, stage=stage, queries=n, cost=float(counts@costs),
                    estimate=estimate, rule=rule, beta=beta, glr=stat['lower'],
                    robust_error=max(abs(estimate-true_lower),abs(estimate-true_upper)),
                    robust_failure=max(abs(estimate-true_lower),abs(estimate-true_upper))>epsilon+1e-10,
                    max_primal_dual_gap=max_dual_gap)
    return dict(stopped=False,stage=max_stage,queries=int(counts.sum()),cost=float(counts@costs))


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/single_ticket.py <==
"""Complete one-ticket answer optimization; floating diagnostic solver."""
import math
from sharp_audit import robust_fiber


def kl(p,q):
    if q<=0 or q>=1:return math.inf
    return max(0.,p*math.log(p/q)+(1-p)*math.log((1-p)/(1-q)))


def answer_thresholds(answer,epsilon,rho):
    x,y=answer-epsilon,answer+epsilon
    if rho==0:return max(-1.,x),min(1.,y)
    if x<=-1:lo=-1.
    elif x<-rho:lo=(x+rho)/(1-rho)
    else:lo=1+x/rho
    if y>=1:hi=1.
    elif y>=rho:hi=(y-rho)/(1-rho)
    else:hi=y/rho-1
    return max(-1.,lo),min(1.,hi)


def answer_information(theta,answer,epsilon,rho,cost=1.):
    lo,hi=answer_thresholds(answer,epsilon,rho)
    if 2*theta-1 < lo-1e-14 or 2*theta-1 > hi+1e-14:return 0.,0.
    return kl(theta,(1+lo)/2)/cost,kl(theta,(1+hi)/2)/cost


def solve_single_ticket(theta,epsilon,rho=0.,cost=1.):
    if not 0<theta<1 or not 0<=rho<.5 or cost<=0 or not 0<epsilon<1:
        raise ValueError('Invalid parameter')
    lo,hi=robust_fiber(2*theta-1,rho)
    left,right=hi-epsilon,lo+epsilon
    if left>=right:raise ValueError('Need a strictly feasible fiber')
    def difference(a):
        lower,upper=answer_information(theta,a,epsilon,rho,cost)
        return lower-upper
    if difference(left)<=0:answer=left
    elif difference(right)>=0:answer=right
    else:
        a,b=left,right
        for _ in range(80):
            mid=(a+b)/2
            if difference(mid)>0:a=mid
            else:b=mid
        answer=(a+b)/2
    rates=answer_information(theta,answer,epsilon,rho,cost)
    return dict(answer=answer,information=min(rates),lower_information=rates[0],
                upper_information=rates[1],thresholds=answer_thresholds(answer,epsilon,rho),
                acceptable_answers=(left,right))


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/summarize_v05.py <==
"""Rebuild paper tables, uncertainty summaries and scientific figures."""
from pathlib import Path
import json,math
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from run_v05 import CASES,METHODS
root=Path(__file__).resolve().parents[2];out=root/'experiments/results';fig=root/'experiments/figures'
s=json.loads((out/'v05_summary.json').read_text());extra=json.loads((out/'v05_joint_extensions_summary.json').read_text());reuse=json.loads((out/'v05_reuse_summary.json').read_text())
rows=[json.loads(z) for z in (out/'v05_reuse_runs.jsonl').read_text().splitlines()]
lookup={(x['case'],x['method']):x for x in reuse};rng=np.random.default_rng(20261028);comparisons=[]
for name,*_ in CASES:
    rr={m:sorted([z for z in rows if z['case']==name and z['method']==m],key=lambda x:x['replication']) for m in ['learned:joint','equal:joint']}
    a=np.array([z['cost'] for z in rr['learned:joint']]);b=np.array([z['cost'] for z in rr['equal:joint']]);idx=rng.integers(0,len(a),(10000,len(a)))
    ratio=a[idx].mean(1)/b[idx].mean(1)
    comparisons.append(dict(case=name,learned_over_equal=float(a.mean()/b.mean()),bootstrap_95=list(map(float,np.quantile(ratio,[.025,.975]))),replications=len(a),bootstrap_replicates=10000,interpretation='Exploratory percentile interval, resampling replication blocks; no multiplicity correction.'))
(out/'v05_reuse_comparisons.json').write_text(json.dumps(comparisons,indent=2)+'\n')
lines=['\\begin{tabular}{lrrrr}','\\toprule','Instance & Learned & Equal & Neyman & Coord. CS\\\\','\\midrule']
for name,*_ in CASES:
    vals=[lookup[(name,m)]['mean_cost'] for m in ['learned:joint','equal:joint','neyman:joint','equal:coordinate']]
    lines.append(name.replace('_',' ')+ ' & '+' & '.join(f'{v:.0f}' for v in vals)+'\\\\')
lines+=['\\bottomrule','\\end{tabular}'];(root/'latex/paper_sections/v05_table.tex').write_text('\n'.join(lines)+'\n')
plt.rcParams.update({'font.size':10,'font.family':'DejaVu Sans'})
f,axes=plt.subplots(1,2,figsize=(10.5,3.6),gridspec_kw={'width_ratios':[1.1,1]})
x=np.arange(len(CASES));colors=['#226b87','#d68b31','#73856a','#8571a2'];labels=['Learned + joint','Equal + joint','Neyman + joint','Equal + coordinate']
for j,(d,rule) in enumerate(METHODS):
    vals=[lookup[(z[0],d+':'+rule)] for z in CASES]
    axes[0].errorbar(x+(j-1.5)*.16,[v['mean_cost'] for v in vals],yerr=[1.96*v['se_cost'] for v in vals],fmt='o',ms=4,capsize=2,color=colors[j],label=labels[j])
axes[0].set_yscale('log');axes[0].set_ylabel('Mean charged cost (log scale)');axes[0].set_xticks(x,[z[0].replace('_','\n') for z in CASES],fontsize=8);axes[0].legend(fontsize=7,loc='upper left')
v=np.array([z['learned_over_equal'] for z in comparisons]);lo=np.array([z['bootstrap_95'][0] for z in comparisons]);hi=np.array([z['bootstrap_95'][1] for z in comparisons])
axes[1].errorbar(v,x,xerr=[v-lo,hi-v],fmt='o',color=colors[0],capsize=3);axes[1].axvline(1,color='gray',ls='--');axes[1].set_yticks(x,[z[0].replace('_',' ') for z in CASES],fontsize=8);axes[1].invert_yaxis();axes[1].set_xlabel('Learned / equal cost; below 1 is better')
f.tight_layout();f.savefig(fig/'v05_learned.pdf');f.savefig(fig/'v05_learned.png',dpi=170);plt.close(f)
f,axes=plt.subplots(1,3,figsize=(10.8,3.3))
for ax,name,source in [(axes[0],'One fair factor',[dict(x,L=int(x['case'])) for x in s if x['experiment']=='joint']), (axes[1],'Moving stratum',[x for x in extra if x['case']=='moving_stratum']),(axes[2],'Two fair factors',[x for x in extra if x['case']=='two_fair'])]:
    for mode,color,label in [('fixed','#8c6a60','Fixed pilot'),('adaptive','#226b87','Information-scaled pilot')]:
        vals=sorted([z for z in source if z['method']==mode],key=lambda z:z['L'])
        ax.errorbar([z['L'] for z in vals],[z['normalized_cost'] for z in vals],yerr=[1.96*z['normalized_se'] for z in vals],fmt='o-',capsize=2,ms=4,color=color,label=label)
    ax.axhline(1,color='gray',ls='--');ax.set_xscale('log');ax.set_xlabel('L = log(1/delta), g = 1/L');ax.set_title(name,fontsize=10)
axes[0].set_ylabel('Mean cost / (L / D)');axes[2].legend(fontsize=7,loc='upper right');f.tight_layout();f.savefig(fig/'v05_joint.pdf');f.savefig(fig/'v05_joint.png',dpi=170)
print('Rebuilt tables, two figures and exploratory bootstrap intervals.')


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/code/two_ticket.py <==
"""Two-ticket finite-slack game: fast proposals and exact rational certificates.

Floating polynomial roots/optimizers only propose designs and feasible cuts.
Sturm isolation and rational logarithm bounds authorize all reported brackets.
"""
from fractions import Fraction as Q
import math
import numpy as np
from scipy.optimize import differential_evolution, minimize_scalar
from certified_decision import log_bounds
from single_ticket import answer_thresholds


def fiber(t,rho):
    R=rho+(Q(1,2)-rho)*abs(t)
    return t/2-R,t/2+R


def thresholds(a,eps,rho):
    a,eps,rho=map(Q,(a,eps,rho));x,y=a-eps,a+eps
    if rho==0:return max(Q(-1),x),min(Q(1),y)
    low=Q(-1) if x<=-1 else ((x+rho)/(1-rho) if x<-rho else 1+x/rho)
    high=Q(1) if y>=1 else ((y-rho)/(1-rho) if y>=rho else y/rho-1)
    return max(Q(-1),low),min(Q(1),high)


def kl(p,q):
    if q<=0 or q>=1:return math.inf
    return max(0.,p*math.log(p/q)+(1-p)*math.log((1-p)/(1-q)))


def poly_coeff(m1,m2,b,q1,q2):
    # Ascending order: q1(t-m1)t(t^2-b^2)-q2*b*(b-m2*t)*(1-t^2).
    return [-q2*b*b, q1*m1*b*b+q2*b*m2,
            (q2-q1)*b*b, -q1*m1-q2*b*m2, q1]


def boundary_proposals(theta,costs,w,b):
    """Feasible points on product=b, proposed in double precision."""
    p=np.asarray(theta,float);m=2*p-1;b=float(b)
    if abs(b)>=1:return []
    if b==0:return [(0.,float(m[1])),(float(m[0]),0.)]
    c=np.asarray(costs,float);q=np.array([w,1-w])/c
    roots=np.roots(list(reversed(poly_coeff(m[0],m[1],b,q[0],q[1]))))
    pts=[]
    for z in roots:
        if abs(z.imag)<1e-7 and abs(b)<abs(z.real)<1:
            pts.append((float(z.real),float(b/z.real)))
    return pts


def boundary_float(theta,costs,w,b):
    pts=boundary_proposals(theta,costs,w,b)
    if not pts:return math.inf
    return min(w/costs[0]*kl(theta[0],(1+t)/2)+(1-w)/costs[1]*kl(theta[1],(1+u)/2) for t,u in pts)


def info_float(theta,costs,eps,rho,a,w):
    low,high=answer_thresholds(a,eps,rho)
    t=float(np.prod(2*np.asarray(theta)-1))
    if not low<t<high:return 0.
    return min(boundary_float(theta,costs,w,low),boundary_float(theta,costs,w,high))


def solve_float(theta,costs,eps,rho=0.,seed=17):
    t=float(np.prod(2*np.asarray(theta)-1));l,u=fiber(t,rho)
    bounds=[(float(u-eps),float(l+eps)),(1e-7,1-1e-7)]
    if bounds[0][0]>=bounds[0][1]:raise ValueError('Strict feasibility required')
    res=differential_evolution(lambda z:-info_float(theta,costs,eps,rho,*z),bounds,
                               seed=seed,tol=2e-9,popsize=14,maxiter=180,polish=True)
    return dict(answer=float(res.x[0]),weight=float(res.x[1]),information=float(-res.fun))

# Small exact polynomial arithmetic; no symbolic package is required.
def trim(p):
    p=list(p)
    while len(p)>1 and p[-1]==0:p.pop()
    return p

def value(p,x):
    out=Q(0)
    for a in reversed(p):out=out*x+a
    return out

def remainder(p,q):
    p=trim(p);q=trim(q)
    while len(p)>=len(q) and any(p):
        k=len(p)-len(q);a=p[-1]/q[-1]
        for j in range(len(q)):p[j+k]-=a*q[j]
        p=trim(p)
    return p

def sturm(p):
    p=trim(p);seq=[p,trim([i*p[i] for i in range(1,len(p))])]
    while any(seq[-1]):
        rem=[-x for x in remainder(seq[-2],seq[-1])]
        if not any(rem):break
        # Positive normalization controls numerator sizes without changing signs.
        scale=abs(rem[-1]);seq.append([x/scale for x in rem])
    return seq

def variations(seq,x):
    signs=[1 if y>0 else -1 for y in (value(p,x) for p in seq) if y]
    return sum(a!=b for a,b in zip(signs,signs[1:]))

def isolate(p,lo,hi,bits=32):
    seq=sturm(p);out=[];stack=[(lo,hi,variations(seq,lo)-variations(seq,hi))]
    while stack:
        a,b,n=stack.pop()
        if not n:continue
        # Projection brackets must exclude the original open-domain endpoints.
        # A root can be much closer to an endpoint than the requested width.
        if n==1 and b-a<=Q(1,1<<bits) and a>lo and b<hi:out.append((a,b));continue
        mid=(a+b)/2
        # Endpoints of a Sturm count must not be roots.
        j=2
        while value(p,mid)==0:
            mid=a+(b-a)*Q(j,2*j+1);j+=1
        left=variations(seq,a)-variations(seq,mid)
        stack.append((mid,b,n-left));stack.append((a,mid,left))
    return out

def down(x,bits=60):
    scale=1<<bits
    return Q((x.numerator*scale)//x.denominator,scale)

def up(x,bits=60):
    return -down(-x,bits)

def kl_bounds(p,x,terms=18,rounding_bits=60):
    p,x=Q(p),Q(x)
    if not 0<x<1:raise ValueError('Interior alternative required')
    lo=hi=Q(0)
    if p:
        l,u=log_bounds(p/x,terms);lo+=p*l;hi+=p*u
    if p<1:
        l,u=log_bounds((1-p)/(1-x),terms);lo+=(1-p)*l;hi+=(1-p)*u
    return max(Q(0),down(lo,rounding_bits)),max(Q(0),up(hi,rounding_bits))

def kl_interval(p,lo,hi,terms,rounding_bits=60):
    x=min(max(p,lo),hi)
    lower=kl_bounds(p,x,terms,rounding_bits)[0]
    upper=max(kl_bounds(p,lo,terms,rounding_bits)[1],kl_bounds(p,hi,terms,rounding_bits)[1])
    return lower,upper

def boundary_certified(theta,costs,w,b,bits=30,terms=18,rounding_bits=60):
    p=list(map(Q,theta));c=list(map(Q,costs));w,b=Q(w),Q(b)
    if not 0<w<1:raise ValueError('Positive design weights required')
    if abs(b)>=1:return None
    m=[2*x-1 for x in p];q=[w/c[0],(1-w)/c[1]]
    if b==0:
        pairs=[tuple(q[j]*x for x in kl_bounds(p[j],Q(1,2),terms,rounding_bits)) for j in range(2)]
        return min(x[0] for x in pairs),min(x[1] for x in pairs)
    pol=poly_coeff(*m,b,*q)
    roots=isolate(pol,Q(-1),-abs(b),bits)+isolate(pol,abs(b),Q(1),bits)
    if not roots:raise ArithmeticError('No stationary point: invalid isolation')
    vals=[]
    for lo,hi in roots:
        lo2,hi2=sorted([b/lo,b/hi])
        k1=kl_interval(p[0],(1+lo)/2,(1+hi)/2,terms,rounding_bits)
        k2=kl_interval(p[1],(1+lo2)/2,(1+hi2)/2,terms,rounding_bits)
        vals.append((q[0]*k1[0]+q[1]*k2[0],q[0]*k1[1]+q[1]*k2[1]))
    return min(x[0] for x in vals),min(x[1] for x in vals)

def info_certified(theta,costs,eps,rho,a,w,bits=30,terms=18,rounding_bits=60):
    t=(2*Q(theta[0])-1)*(2*Q(theta[1])-1)
    low,high=thresholds(a,eps,rho)
    if not low<t<high:return Q(0),Q(0)
    vals=[boundary_certified(theta,costs,w,b,bits,terms,rounding_bits) for b in [low,high]]
    vals=[v for v in vals if v is not None]
    if not vals:raise ValueError('A universally valid answer is outside this model')
    return min(v[0] for v in vals),min(v[1] for v in vals)

def rational_points(theta,costs,w,b):
    b=Q(b);p=list(map(Q,theta));m=[2*x-1 for x in p]
    if abs(b)>=1:return []
    if b==0:return [(Q(0),m[1]),(m[0],Q(0))]
    pts=boundary_proposals(list(map(float,p)),list(map(float,costs)),float(w),float(b))
    out=[]
    for t,_ in pts:
        t=Q(t).limit_denominator(10**8)
        if abs(b)<abs(t)<1:out.append((t,b/t))
    # Numerical root failure cannot invalidate a bound; a feasible fallback is added.
    if not out:
        for s in [-1,1]:
            t=s*(1+abs(b))/2;out.append((t,b/t))
    return out

def envelope_max(lines,lo=Q(0),hi=Q(1)):
    # lines are (per-cost KL ticket1, per-cost KL ticket2); min is concave.
    candidates=[lo,hi]
    for i,(a,b) in enumerate(lines):
        for c,d in lines[:i]:
            den=a-b-c+d
            if den:
                x=(d-b)/den
                if lo<=x<=hi:candidates.append(x)
    vals=[min(w*a+(1-w)*b for a,b in lines) for w in candidates]
    idx=max(range(len(vals)),key=vals.__getitem__)
    return vals[idx],candidates[idx]

def block_upper(theta,costs,eps,rho,aleft,aright,iterations=10,terms=18):
    p=list(map(Q,theta));c=list(map(Q,costs));t=(2*p[0]-1)*(2*p[1]-1)
    low=thresholds(aleft,eps,rho)[0];high=thresholds(aright,eps,rho)[1]
    cuts=[];lines=[];w=Q(1,2)
    for _ in range(iterations):
        w=min(max(w,Q(1,10**6)),1-Q(1,10**6))
        for side,b in [('lower',low),('upper',high)]:
            if (side=='lower' and b<=-1) or (side=='upper' and b>=1):continue
            points=[(2*p[0]-1,2*p[1]-1)] if ((side=='lower' and t<=b) or (side=='upper' and t>=b)) else rational_points(p,c,w,b)
            for u,v in points:
                line=(kl_bounds(p[0],(1+u)/2,terms)[1]/c[0],kl_bounds(p[1],(1+v)/2,terms)[1]/c[1])
                lines.append(line);cuts.append(dict(side=side,t=[str(u),str(v)]))
        if not lines:raise ArithmeticError('No upper certificate')
        upper,w=envelope_max(lines)
    return upper,cuts

def certify_game(theta,costs,eps,rho=0,tolerance=1e-4,max_splits=150):
    p=list(map(Q,theta));c=list(map(Q,costs));eps,rho=Q(eps),Q(rho)
    if len(p)!=2 or len(c)!=2 or any(not 0<x<1 for x in p) or any(x<=0 for x in c) or not 0<=rho<Q(1,2) or not rho<eps<1:
        raise ValueError('Two interior means, positive costs and rho < epsilon < 1 required')
    t=(2*p[0]-1)*(2*p[1]-1);l,u=fiber(t,rho);left,right=u-eps,l+eps
    if left>=right:raise ValueError('Strict feasibility required')
    proposal=solve_float(list(map(float,p)),list(map(float,c)),float(eps),float(rho))
    a=min(max(Q(proposal['answer']).limit_denominator(10**7),left),right)
    w=Q(proposal['weight']).limit_denominator(10**7)
    lower,_=info_certified(p,c,eps,rho,a,w,bits=36)
    lower=down(lower,48)
    upper,cuts=block_upper(p,c,eps,rho,left,right)
    blocks=[dict(left=left,right=right,upper=upper,cuts=cuts)]
    for k in range(max_splits):
        idx=max(range(len(blocks)),key=lambda j:blocks[j]['upper'])
        if float(blocks[idx]['upper']-lower)<=tolerance:break
        b=blocks.pop(idx);mid=(b['left']+b['right'])/2
        for al,ar in [(b['left'],mid),(mid,b['right'])]:
            upper,cuts=block_upper(p,c,eps,rho,al,ar)
            blocks.append(dict(left=al,right=ar,upper=upper,cuts=cuts))
    upper=up(max(b['upper'] for b in blocks),48)
    return dict(theta=list(map(str,p)),costs=list(map(str,c)),epsilon=str(eps),rho=str(rho),
                answer=str(a),weight=str(w),information_lower=str(lower),information_upper=str(upper),
                lower_float=float(lower),upper_float=float(upper),gap=float(upper-lower),
                tolerance=tolerance,converged=float(upper-lower)<=tolerance,
                blocks=[dict(left=str(b['left']),right=str(b['right']),cuts=b['cuts']) for b in sorted(blocks,key=lambda b:b['left'])])

def verify_game(cert):
    p=list(map(Q,cert['theta']));c=list(map(Q,cert['costs']));eps=Q(cert['epsilon']);rho=Q(cert['rho'])
    if len(p)!=2 or len(c)!=2 or any(not 0<x<1 for x in p) or any(x<=0 for x in c) or not 0<=rho<Q(1,2) or not rho<eps<1:
        raise AssertionError('Invalid model parameters')
    a,w=Q(cert['answer']),Q(cert['weight'])
    t=(2*p[0]-1)*(2*p[1]-1);l,u=fiber(t,rho)
    if u-eps>=l+eps or not u-eps<=a<=l+eps or not 0<w<1:
        raise AssertionError('Invalid candidate answer or design')
    if not cert['blocks'] or not 0<=Q(cert['information_lower'])<=Q(cert['information_upper']):
        raise AssertionError('Invalid bracket or empty partition')
    lower,_=info_certified(p,c,eps,rho,a,w,bits=36)
    if Q(cert['information_lower'])>lower:raise AssertionError('Unjustified lower bound')
    cursor=u-eps;uppers=[]
    for block in cert['blocks']:
        al,ar=Q(block['left']),Q(block['right'])
        if al!=cursor or ar<=al:raise AssertionError('Invalid answer-space partition')
        cursor=ar;low=thresholds(al,eps,rho)[0];high=thresholds(ar,eps,rho)[1];lines=[]
        for cut in block['cuts']:
            x,y=map(Q,cut['t'])
            if not (-1<x<1 and -1<y<1):raise AssertionError('Noninterior cut')
            if cut['side']=='lower':
                if low<=-1 or x*y>low:raise AssertionError('Invalid lower cut')
            elif cut['side']=='upper':
                if high>=1 or x*y<high:raise AssertionError('Invalid upper cut')
            else:raise AssertionError('Invalid cut side')
            lines.append((kl_bounds(p[0],(1+x)/2)[1]/c[0],kl_bounds(p[1],(1+y)/2)[1]/c[1]))
        uppers.append(envelope_max(lines)[0])
    if cursor!=l+eps:raise AssertionError('Incomplete answer coverage')
    if max(uppers)>Q(cert['information_upper']):raise AssertionError('Unjustified upper bound')
    return dict(valid=True,lower=float(lower),upper=float(max(uppers)),blocks=len(uppers))


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/adaptation_report.json <==
{
  "runs": 240,
  "nonstops": 0,
  "robust_failures": 0,
  "max_primal_dual_gap": 1.3642420526593924e-12,
  "additional_deterministic_roots": 180,
  "caveat": "Synthetic paired seeds; float decision prototype; no empirical proof of uniform validity or originality."
}


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/adaptation_runs.csv <==
case,log_confidence,replicate,information,normalized_cost,stopped,stage,queries,cost,pilot_cost,estimate,rule,robust_error,robust_failure,allocation_l1,weights,counts,successes,max_primal_dual_gap,true_allocation_l1
three_fair,2.995732273553991,0,0.040002877439900275,17.532867854134846,True,27,739,1313.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[429, 215, 86]","[214, 103, 51]",0.0,0.06332641176658321
three_fair,2.995732273553991,1,0.040002877439900275,15.089216051159463,True,25,635,1130.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[368, 184, 74]","[181, 94, 38]",7.105427357601002e-15,0.06332641176658321
three_fair,2.995732273553991,2,0.040002877439900275,17.532867854134846,True,27,739,1313.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[429, 215, 86]","[214, 118, 46]",0.0,0.06332641176658321
three_fair,2.995732273553991,3,0.040002877439900275,16.29101201983588,True,26,686,1220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[398, 199, 80]","[203, 96, 37]",1.4210854715202004e-14,0.06332641176658321
three_fair,2.995732273553991,4,0.040002877439900275,17.906759933278618,True,27,740,1341.0,24.0,0.0,zero_glr,0.02,False,0.204483064245069,"[0.32067895824173465, 0.3309583498621764, 0.34836269189608887]","[421, 218, 92]","[222, 104, 47]",0.0,0.09338512889209433
three_fair,2.995732273553991,5,0.040002877439900275,17.906759933278618,True,27,740,1341.0,24.0,0.0,zero_glr,0.02,False,0.204483064245069,"[0.32067895824173465, 0.3309583498621764, 0.34836269189608887]","[421, 218, 92]","[215, 104, 54]",7.105427357601002e-15,0.09338512889209433
three_fair,2.995732273553991,6,0.040002877439900275,15.089216051159463,True,25,635,1130.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[368, 184, 74]","[175, 91, 37]",3.552713678800501e-15,0.06332641176658321
three_fair,2.995732273553991,7,0.040002877439900275,14.234605584545122,True,24,587,1066.0,24.0,0.0,zero_glr,0.02,False,0.2044830642450684,"[0.3206789582417347, 0.33095834986217637, 0.3483626918960888]","[333, 172, 73]","[159, 87, 36]",7.105427357601002e-15,0.09338512889209427
three_fair,2.995732273553991,8,0.040002877439900275,17.532867854134846,True,27,739,1313.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[429, 215, 86]","[212, 109, 50]",2.6645352591003757e-15,0.06332641176658321
three_fair,2.995732273553991,9,0.040002877439900275,17.906759933278618,True,27,740,1341.0,24.0,0.0,zero_glr,0.02,False,0.2044830642450684,"[0.3206789582417347, 0.33095834986217637, 0.3483626918960888]","[421, 218, 92]","[202, 100, 44]",1.4210854715202004e-14,0.09338512889209427
three_fair,2.995732273553991,10,0.040002877439900275,16.29101201983588,True,26,686,1220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[398, 199, 80]","[205, 104, 36]",2.6645352591003757e-15,0.06332641176658321
three_fair,2.995732273553991,11,0.040002877439900275,16.29101201983588,True,26,686,1220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[398, 199, 80]","[195, 97, 35]",7.105427357601002e-15,0.06332641176658321
three_fair,2.995732273553991,12,0.040002877439900275,15.089216051159463,True,25,635,1130.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[368, 184, 74]","[183, 93, 42]",5.329070518200751e-15,0.06332641176658321
three_fair,2.995732273553991,13,0.040002877439900275,16.29101201983588,True,26,686,1220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[398, 199, 80]","[199, 92, 41]",0.0,0.06332641176658321
three_fair,2.995732273553991,14,0.040002877439900275,13.927479948105594,True,24,586,1043.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[339, 170, 68]","[167, 82, 34]",0.0,0.06332641176658321
three_fair,2.995732273553991,15,0.040002877439900275,17.532867854134846,True,27,739,1313.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[429, 215, 86]","[210, 115, 48]",0.0,0.06332641176658321
three_fair,2.995732273553991,16,0.040002877439900275,17.532867854134846,True,27,739,1313.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[429, 215, 86]","[212, 99, 44]",3.552713678800501e-15,0.06332641176658321
three_fair,2.995732273553991,17,0.040002877439900275,18.868196708219752,True,28,795,1413.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[462, 231, 93]","[232, 109, 56]",1.0658141036401503e-14,0.06332641176658321
three_fair,2.995732273553991,18,0.040002877439900275,16.29101201983588,True,26,686,1220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[398, 199, 80]","[194, 108, 38]",0.0,0.06332641176658321
three_fair,2.995732273553991,19,0.040002877439900275,16.29101201983588,True,26,686,1220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[398, 199, 80]","[207, 105, 39]",7.105427357601002e-15,0.06332641176658321
three_fair,50,0,0.040002877439900275,2.5649845014464057,True,42,1807,3206.0,112.0,0.0,zero_glr,0.02,False,0.05151681157199722,"[0.33192878554387706, 0.34957888705408435, 0.3184923274020387]","[1027, 541, 197]","[497, 252, 109]",1.4210854715202004e-14,0.048717225004478726
three_fair,50,1,0.040002877439900275,2.2385610215368192,True,39,1564,2798.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[895, 448, 179]","[450, 240, 94]",2.842170943040401e-14,0.06332641176658316
three_fair,50,2,0.040002877439900275,2.099351008045966,True,35,1268,2624.0,112.0,0.0,zero_glr,0.02,False,0.3501630920684224,"[0.2426148834379514, 0.31362970644176696, 0.44375541012028163]","[609, 394, 223]","[304, 199, 111]",2.6645352591003757e-15,0.2841705653404798
three_fair,50,3,0.040002877439900275,2.5641844438976076,True,45,2068,3205.0,112.0,0.0,zero_glr,0.02,False,0.4251232836380966,"[0.46739370957833404, 0.27075596238962363, 0.2618503280320424]","[1445, 419, 162]","[701, 192, 76]",2.842170943040401e-14,0.2222126230644353
three_fair,50,4,0.040002877439900275,2.202558431840909,True,40,1644,2753.0,112.0,0.0,zero_glr,0.02,False,0.17478543347432388,"[0.388450994199118, 0.32041835565215404, 0.291130650148728]","[1025, 423, 154]","[524, 217, 81]",7.105427357601002e-15,0.0643271923060032
three_fair,50,5,0.040002877439900275,2.2353607913416274,True,39,1565,2794.0,112.0,0.0,zero_glr,0.02,False,0.18836699330747614,"[0.3124909773890344, 0.3927338671710354, 0.2947751554399302]","[838, 527, 158]","[446, 265, 79]",2.842170943040401e-14,0.10138278533438688
three_fair,50,6,0.040002877439900275,2.4449758691267047,True,40,1644,3056.0,112.0,0.0,zero_glr,0.02,False,0.13373357638711006,"[0.291161158208934, 0.3708791913686228, 0.33795965042244325]","[857, 546, 199]","[402, 267, 99]",5.684341886080802e-14,0.13025247967436476
three_fair,50,7,0.040002877439900275,2.1657557845962008,True,38,1487,2707.0,112.0,0.0,zero_glr,0.02,False,0.03975425768119839,"[0.32079703869316706, 0.3347418570611149, 0.344461104245718]","[832, 434, 179]","[407, 218, 82]",3.552713678800501e-15,0.08558195359135257
three_fair,50,8,0.040002877439900275,2.020945368263762,True,36,1340,2526.0,112.0,0.0,zero_glr,0.02,False,0.2015724553803095,"[0.31433859901856825, 0.28876326127556107, 0.39689813970587073]","[758, 348, 192]","[379, 182, 95]",2.842170943040401e-14,0.19045602451165794
three_fair,50,9,0.040002877439900275,2.044947094727702,True,36,1340,2556.0,112.0,0.0,zero_glr,0.02,False,0.15734134160353944,"[0.2837165744634048, 0.3489840511326274, 0.36729937440396776]","[692, 426, 180]","[348, 214, 87]",2.1316282072803006e-14,0.1451416471654231
three_fair,50,10,0.040002877439900275,2.308966085831044,True,41,1724,2886.0,112.0,0.0,zero_glr,0.02,False,0.17478543347432388,"[0.388450994199118, 0.32041835565215404, 0.291130650148728]","[1076, 444, 162]","[524, 224, 76]",0.0,0.0643271923060032
three_fair,50,11,0.040002877439900275,2.2241599856584555,True,37,1413,2780.0,112.0,0.0,zero_glr,0.02,False,0.23642402838680188,"[0.25877826797051706, 0.35769440983549095, 0.383527322193992]","[689, 477, 205]","[347, 221, 105]",5.329070518200751e-15,0.1950182601511986
three_fair,50,12,0.040002877439900275,2.2257601007560512,True,37,1413,2782.0,112.0,0.0,zero_glr,0.02,False,0.26575012128102093,"[0.24953043987333462, 0.3798188943335447, 0.37065066579312067]","[666, 507, 198]","[329, 263, 103]",2.1316282072803006e-14,0.2135139163455635
three_fair,50,13,0.040002877439900275,2.0625483608012583,True,37,1412,2578.0,112.0,0.0,zero_glr,0.02,False,0.10684156848609005,"[0.3313660987611771, 0.3016086450654212, 0.3670252561734017]","[817, 372, 181]","[407, 180, 88]",2.842170943040401e-14,0.13071025744671994
three_fair,50,14,0.040002877439900275,2.144954288327453,True,39,1565,2681.0,112.0,0.0,zero_glr,0.02,False,0.19012478104408947,"[0.35072768104335805, 0.3758938285153457, 0.27337849044129625]","[900, 482, 141]","[457, 232, 72]",2.842170943040401e-14,0.06770270802300749
three_fair,50,15,0.040002877439900275,2.3161666037702258,True,37,1412,2895.0,112.0,0.0,zero_glr,0.02,False,0.3985722148690274,"[0.26095821373572714, 0.28002081562046033, 0.45902097064381253]","[725, 389, 256]","[378, 199, 129]",0.0,0.3147016863875416
three_fair,50,16,0.040002877439900275,2.315366546221428,True,41,1725,2894.0,112.0,0.0,zero_glr,0.02,False,0.27492984167700857,"[0.41410107331130624, 0.24663566365788359, 0.33926326303081017]","[1151, 343, 189]","[558, 170, 88]",2.6645352591003757e-15,0.19081362169191673
three_fair,50,17,0.040002877439900275,2.4929793220545853,True,42,1807,3116.0,112.0,0.0,zero_glr,0.02,False,0.09443659546961136,"[0.3631134136234794, 0.3242576522042632, 0.3126289341722575]","[1090, 487, 188]","[542, 225, 103]",2.842170943040401e-14,0.03556964459915757
three_fair,50,18,0.040002877439900275,2.046547209825298,True,36,1340,2558.0,112.0,0.0,zero_glr,0.02,False,0.1779477886035921,"[0.27721844052385936, 0.36278446663406266, 0.35999709284207804]","[678, 444, 176]","[341, 217, 87]",2.842170943040401e-14,0.15813791504451408
three_fair,50,19,0.040002877439900275,2.292164877306286,True,37,1413,2865.0,112.0,0.0,zero_glr,0.02,False,0.4848103958874299,"[0.2884522595261613, 0.22533201612217374, 0.48621572435166494]","[793, 310, 268]","[399, 164, 133]",1.4210854715202004e-14,0.3690911938032464
three_fair,500,0,0.040002877439900275,1.268011209089959,True,93,8839,15849.0,504.0,0.0,zero_glr,0.02,False,0.04737931910663623,"[0.31921420284343954, 0.361158242707936, 0.3196275544486245]","[4898, 2771, 981]","[2461, 1343, 478]",2.2737367544323206e-13,0.0741463904053537
three_fair,500,1,0.040002877439900275,1.2408892581857065,True,93,8839,15510.0,504.0,0.0,zero_glr,0.02,False,0.0727341656012177,"[0.36168264536196737, 0.29061803888732773, 0.3476993157507049]","[5426, 2180, 1044]","[2754, 1113, 525]",2.2737367544323206e-13,0.10284887123302844
three_fair,500,2,0.040002877439900275,1.2164875029473674,True,92,8655,15205.0,504.0,0.0,zero_glr,0.02,False,0.023766507134313775,"[0.3472909190401846, 0.32689126134020285, 0.3258178196196126]","[5105, 2403, 958]","[2547, 1162, 483]",1.7053025658242404e-13,0.048295384339141656
three_fair,500,3,0.040002877439900275,1.227848320140299,True,92,8655,15347.0,504.0,0.0,zero_glr,0.02,False,0.02950519122930323,"[0.34457356707091885, 0.31600553530846276, 0.3394208976206184]","[5113, 2345, 1008]","[2620, 1174, 497]",1.1368683772161603e-13,0.0755015403411533
three_fair,500,4,0.040002877439900275,1.207926887175229,True,92,8655,15098.0,504.0,0.0,zero_glr,0.02,False,0.03057927593118026,"[0.35129191943312565, 0.3305584702496338, 0.31814961031724065]","[5125, 2412, 929]","[2578, 1231, 471]",5.684341886080802e-14,0.032958965734397716
three_fair,500,5,0.040002877439900275,1.2354488668538801,True,93,8840,15442.0,504.0,0.0,zero_glr,0.02,False,0.06169563560408009,"[0.3366553743071722, 0.3662438829045027, 0.2971007427883251]","[5028, 2735, 888]","[2472, 1347, 440]",1.7053025658242404e-13,0.048402816801321524
three_fair,500,6,0.040002877439900275,1.2508099717908019,True,91,8471,15634.0,504.0,0.0,zero_glr,0.02,False,0.09004151036481828,"[0.3266168553655374, 0.28717026568726045, 0.38621287894720213]","[4941, 2172, 1169]","[2455, 1111, 595]",1.7053025658242404e-13,0.1690855029943208
three_fair,500,7,0.040002877439900275,1.3198549382520697,True,97,9599,16497.0,504.0,0.0,zero_glr,0.02,False,0.0509443487291269,"[0.3589917450706023, 0.3375935002768958, 0.30341475465250206]","[5740, 2699, 971]","[2819, 1384, 458]",5.684341886080802e-14,0.008897948453892468
three_fair,500,8,0.040002877439900275,1.2092069792533056,True,90,8291,15114.0,504.0,0.0,zero_glr,0.02,False,0.03198046088515705,"[0.3145518598409699, 0.34333150520457356, 0.3421166349544566]","[4594, 2508, 1000]","[2263, 1270, 498]",1.1368683772161603e-13,0.083471076410293
three_fair,500,9,0.040002877439900275,1.2953731772588508,True,90,8291,16191.0,504.0,0.0,zero_glr,0.02,False,0.11771664339344493,"[0.2642007456122437, 0.3504647775937565, 0.38533447679399985]","[4144, 2749, 1209]","[2147, 1364, 608]",1.7053025658242404e-13,0.18417330486774536
three_fair,500,10,0.040002877439900275,1.1887255060040767,True,90,8290,14858.0,504.0,0.0,zero_glr,0.02,False,0.09377845611311242,"[0.35113508048855063, 0.27825915557310416, 0.3706057639383452]","[5040, 1997, 1064]","[2504, 1003, 529]",2.2737367544323206e-13,0.13787127297660695
three_fair,500,11,0.040002877439900275,1.2103270598216227,True,90,8291,15128.0,504.0,0.0,zero_glr,0.02,False,0.0663477540084369,"[0.30298234994859713, 0.3722980182908807, 0.32471963176052215]","[4430, 2722, 950]","[2227, 1356, 486]",2.8421709430404007e-13,0.10661009619503847
three_fair,500,12,0.040002877439900275,1.2639309155910892,True,91,8472,15798.0,504.0,0.0,zero_glr,0.02,False,0.059734266857590146,"[0.29825261471578834, 0.34356318173958433, 0.3581842035446274]","[4560, 2627, 1096]","[2324, 1308, 560]",2.2737367544323206e-13,0.1160695666606561
three_fair,500,13,0.040002877439900275,1.2291284122183759,True,91,8471,15363.0,504.0,0.0,zero_glr,0.02,False,0.024759700006045604,"[0.32352469187748245, 0.32860110713213786, 0.3478742009903798]","[4807, 2441, 1034]","[2390, 1183, 518]",1.7053025658242404e-13,0.09240814708067602
three_fair,500,14,0.040002877439900275,1.2396091661076298,True,91,8472,15494.0,504.0,0.0,zero_glr,0.02,False,0.11804141484215344,"[0.3417807305125819, 0.26401001395340684, 0.3942092555340113]","[5122, 1979, 1182]","[2540, 986, 579]",3.410605131648481e-13,0.1850782561679391
three_fair,500,15,0.040002877439900275,1.3336959338462753,True,98,9795,16670.0,504.0,0.0,zero_glr,0.02,False,0.10550259863279685,"[0.3514950387104794, 0.37713115589147733, 0.27137380539804323]","[5680, 3048, 878]","[2899, 1476, 460]",1.1368683772161603e-13,0.07017736277527081
three_fair,500,16,0.040002877439900275,1.2530501329274362,True,92,8655,15662.0,504.0,0.0,zero_glr,0.02,False,0.02589753356179908,"[0.32628749694803016, 0.32517007558283967, 0.3485424274691302]","[4945, 2464, 1057]","[2428, 1220, 538]",2.2737367544323206e-13,0.09374460003817692
three_fair,500,17,0.040002877439900275,1.1912856901602302,True,91,8472,14890.0,504.0,0.0,zero_glr,0.02,False,0.023766507134313553,"[0.3472909190401844, 0.32689126134020285, 0.32581781961961287]","[4994, 2351, 938]","[2463, 1181, 468]",2.2737367544323206e-13,0.048295384339142156
three_fair,500,18,0.040002877439900275,1.2477697531053693,True,88,7934,15596.0,504.0,0.0,zero_glr,0.02,False,0.12910249761157103,"[0.2718646402087919, 0.31898275839301005, 0.4091526013981981]","[4103, 2407, 1235]","[2055, 1220, 631]",1.1368683772161603e-13,0.21496494789631265
three_fair,500,19,0.040002877439900275,1.3160146620178392,True,92,8655,16449.0,504.0,0.0,zero_glr,0.02,False,0.08552649886593061,"[0.29200211273281973, 0.32443658263870334, 0.38356130462847693]","[4656, 2587, 1223]","[2263, 1325, 614]",1.7053025658242404e-13,0.16378235435687039
two_fair,2.995732273553991,0,0.025805338481391854,27.599363676211162,True,42,1775,3204.0,24.0,0.0,zero_glr,0.02,False,0.20448306424506837,"[0.3206789582417347, 0.3309583498621764, 0.3483626918960888]","[1018, 526, 222]","[489, 281, 187]",3.552713678800501e-15,0.48471335933609155
two_fair,2.995732273553991,1,0.025805338481391854,21.069926202251093,True,37,1380,2446.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[806, 403, 162]","[415, 218, 123]",2.1316282072803006e-14,0.45465464221058055
two_fair,2.995732273553991,2,0.025805338481391854,17.779365364450637,True,34,1165,2064.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[680, 340, 136]","[340, 179, 106]",1.0658141036401503e-14,0.45465464221058055
two_fair,2.995732273553991,3,0.025805338481391854,22.17252250392245,True,38,1454,2574.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[850, 425, 170]","[422, 199, 140]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,4,0.025805338481391854,19.950101833366123,True,36,1307,2316.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[763, 382, 153]","[397, 197, 117]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,5,0.025805338481391854,21.069926202251093,True,37,1380,2446.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[806, 403, 162]","[428, 201, 127]",3.552713678800501e-15,0.45465464221058055
two_fair,2.995732273553991,6,0.025805338481391854,22.17252250392245,True,38,1454,2574.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[850, 425, 170]","[400, 207, 136]",1.0658141036401503e-14,0.45465464221058055
two_fair,2.995732273553991,7,0.025805338481391854,16.814593600488198,True,33,1100,1952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[641, 321, 129]","[322, 162, 102]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,8,0.025805338481391854,13.007190746279294,True,29,851,1510.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[495, 248, 99]","[246, 124, 70]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,9,0.025805338481391854,17.779365364450637,True,34,1165,2064.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[680, 340, 136]","[343, 168, 108]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,10,0.025805338481391854,21.069926202251093,True,37,1380,2446.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[806, 403, 162]","[401, 210, 133]",1.0658141036401503e-14,0.45465464221058055
two_fair,2.995732273553991,11,0.025805338481391854,17.779365364450637,True,34,1165,2064.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[680, 340, 136]","[340, 172, 112]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,12,0.025805338481391854,14.86782200534971,True,31,972,1726.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[566, 283, 114]","[286, 143, 84]",5.329070518200751e-15,0.45465464221058055
two_fair,2.995732273553991,13,0.025805338481391854,18.881961666121995,True,35,1236,2192.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[721, 361, 145]","[349, 181, 116]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,14,0.025805338481391854,19.217908976787488,True,35,1235,2231.0,24.0,0.0,zero_glr,0.02,False,0.204483064245069,"[0.32067895824173465, 0.3309583498621764, 0.34836269189608887]","[707, 365, 154]","[337, 187, 117]",1.4210854715202004e-14,0.48471335933609166
two_fair,2.995732273553991,15,0.025805338481391854,19.950101833366123,True,36,1307,2316.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[763, 382, 153]","[387, 208, 117]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,16,0.025805338481391854,22.17252250392245,True,38,1454,2574.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[850, 425, 170]","[426, 199, 137]",2.1316282072803006e-14,0.45465464221058055
two_fair,2.995732273553991,17,0.025805338481391854,18.881961666121995,True,35,1236,2192.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[721, 361, 145]","[349, 168, 105]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,18,0.025805338481391854,16.814593600488198,True,33,1100,1952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[641, 321, 129]","[322, 164, 102]",1.0658141036401503e-14,0.45465464221058055
two_fair,2.995732273553991,19,0.025805338481391854,17.779365364450637,True,34,1165,2064.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[680, 340, 136]","[343, 179, 104]",1.0658141036401503e-14,0.45465464221058055
two_fair,50,0,0.025805338481391854,2.413831361549394,True,51,2645,4677.0,112.0,0.0,zero_glr,0.02,False,0.05151681157199722,"[0.33192878554387706, 0.34957888705408435, 0.3184923274020387]","[1514, 798, 291]","[740, 392, 225]",4.263256414560601e-14,0.42497263034799115
two_fair,50,1,0.025805338481391854,2.4308628849471123,True,51,2646,4710.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[1531, 766, 307]","[755, 397, 235]",2.842170943040401e-14,0.4546546422105805
two_fair,50,2,0.025805338481391854,2.523762103480123,True,52,2748,4890.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[1591, 796, 319]","[797, 380, 248]",4.263256414560601e-14,0.4546546422105805
two_fair,50,3,0.025805338481391854,2.750849082116372,True,56,3180,5330.0,112.0,0.0,zero_glr,0.02,False,0.22156843638312326,"[0.4032037664259238, 0.26368033229822774, 0.33311590127584845]","[2102, 688, 348]","[1025, 336, 282]",7.105427357601002e-14,0.45421977809561076
two_fair,50,4,0.025805338481391854,2.0675237191291154,True,50,2543,4006.0,112.0,0.0,zero_glr,0.02,False,0.30951252552860564,"[0.42657944439176243, 0.3376903581695455, 0.2357301974386921]","[1660, 657, 184]","[848, 333, 135]",2.1316282072803006e-14,0.25944837042129804
two_fair,50,5,0.025805338481391854,2.4788608145225015,True,53,2852,4803.0,112.0,0.0,zero_glr,0.02,False,0.3715767981605971,"[0.32985847129993473, 0.4505081089396684, 0.21963341976039683]","[1547, 1057, 206]","[756, 541, 166]",2.842170943040401e-14,0.24596010334004412
two_fair,50,6,0.025805338481391854,2.527890957637146,True,51,2645,4898.0,112.0,0.0,zero_glr,0.02,False,0.13373357638711006,"[0.291161158208934, 0.3708791913686228, 0.33795965042244325]","[1392, 887, 324]","[681, 426, 248]",2.842170943040401e-14,0.4639072763888003
two_fair,50,7,0.025805338481391854,2.3720267132095394,True,52,2748,4596.0,112.0,0.0,zero_glr,0.02,False,0.2550507876576526,"[0.3590799779698858, 0.3880156039572214, 0.2529044180728928]","[1609, 870, 227]","[797, 416, 180]",1.4210854715202004e-14,0.2937968116896995
two_fair,50,8,0.025805338481391854,2.3782199944450735,True,52,2748,4608.0,112.0,0.0,zero_glr,0.02,False,0.14196352335514617,"[0.3775561261677325, 0.33387798581782746, 0.28856588801444005]","[1696, 750, 260]","[845, 391, 202]",2.842170943040401e-14,0.36511975157279397
two_fair,50,9,0.025805338481391854,2.4349917391041354,True,51,2644,4718.0,112.0,0.0,zero_glr,0.02,False,0.2481546953980127,"[0.3019507202590376, 0.41158760241811393, 0.28646167732284855]","[1390, 948, 264]","[705, 447, 198]",5.684341886080802e-14,0.3609113301896109
two_fair,50,10,0.025805338481391854,2.0329445655640503,True,50,2544,3939.0,112.0,0.0,zero_glr,0.02,False,0.36634468315733515,"[0.43888078303409656, 0.3433107394794137, 0.2178084774864898]","[1678, 657, 167]","[833, 324, 124]",4.263256414560601e-14,0.2236049305168934
two_fair,50,11,0.025805338481391854,2.4602809708158997,True,50,2544,4767.0,112.0,0.0,zero_glr,0.02,False,0.25188071099871867,"[0.2670280145601347, 0.41276258170659397, 0.3202094037332714]","[1243, 961, 298]","[634, 479, 241]",2.842170943040401e-14,0.4284067830104566
two_fair,50,12,0.025805338481391854,2.1371981330288734,True,47,2252,4141.0,112.0,0.0,zero_glr,0.02,False,0.4785105200870584,"[0.25421824793794945, 0.4842290918791572, 0.26155266018289336]","[1024, 975, 211]","[514, 486, 160]",7.105427357601002e-15,0.3972405500640147
two_fair,50,13,0.025805338481391854,2.2538382629647646,True,50,2543,4367.0,112.0,0.0,zero_glr,0.02,False,0.09443659546961114,"[0.36311341362347926, 0.3242576522042634, 0.31262893417225734]","[1545, 690, 266]","[784, 345, 206]",1.4210854715202004e-14,0.41324584388842855
two_fair,50,14,0.025805338481391854,2.6321445251019693,True,52,2747,5100.0,112.0,0.0,zero_glr,0.02,False,0.1250780984269534,"[0.3084241207057522, 0.3187998299759649, 0.3727760493182829]","[1538, 795, 372]","[750, 395, 296]",2.1316282072803006e-14,0.5335400741804797
two_fair,50,15,0.025805338481391854,2.2471288749596026,True,49,2445,4354.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[1413, 707, 283]","[713, 357, 216]",7.105427357601002e-14,0.4546546422105805
two_fair,50,16,0.025805338481391854,2.884004628680353,True,61,3764,5588.0,112.0,0.0,zero_glr,0.02,False,0.5471761913739601,"[0.5058824476988163, 0.25043055556506355, 0.24368699673612015]","[2769, 686, 267]","[1332, 332, 214]",4.263256414560601e-14,0.38144981847387316
two_fair,50,17,0.025805338481391854,2.448410515114459,True,54,2960,4744.0,112.0,0.0,zero_glr,0.02,False,0.2882904774203319,"[0.40591235145951887, 0.3516651906126961, 0.24242245792778505]","[1879, 814, 225]","[954, 403, 184]",7.105427357601002e-15,0.27283289139948397
two_fair,50,18,0.025805338481391854,2.523762103480123,True,52,2748,4890.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[1591, 796, 319]","[809, 390, 252]",1.0658141036401503e-14,0.4546546422105805
two_fair,50,19,0.025805338481391854,2.6187257490916456,True,53,2853,5074.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[1653, 827, 331]","[791, 423, 252]",2.842170943040401e-14,0.4546546422105805
two_fair,500,0,0.025805338481391854,1.2643583642342753,True,122,15075,24498.0,504.0,0.0,zero_glr,0.02,False,0.22320218722689877,"[0.36225293243890494, 0.4354958339477567, 0.2022512336133384]","[8691, 5224, 971]","[4355, 2579, 767]",2.2737367544323206e-13,0.19249044277059063
two_fair,500,1,0.025805338481391854,1.2759191558739387,True,126,16066,24722.0,504.0,0.0,zero_glr,0.02,False,0.18979586478228264,"[0.4447965801004584, 0.33278454383592926, 0.22241887606361244]","[10770, 4029, 1078]","[5365, 2051, 842]",2.2737367544323206e-13,0.23282572767113863
two_fair,500,2,0.025805338481391854,1.293570007395211,True,125,15815,25064.0,504.0,0.0,zero_glr,0.02,False,0.195321776221636,"[0.4036834843938284, 0.37769168430980005, 0.21862483129637167]","[9914, 4638, 1074]","[4864, 2304, 840]",1.1368683772161603e-13,0.2252376381366571
two_fair,500,3,0.025805338481391854,1.2604875634620665,True,123,15320,24423.0,504.0,0.0,zero_glr,0.02,False,0.17411453304641886,"[0.403982233311188, 0.36493835329708635, 0.23107941339172566]","[9661, 4364, 1106]","[4797, 2134, 837]",2.2737367544323206e-13,0.2501468023273652
two_fair,500,4,0.025805338481391854,1.225753577866113,True,123,15320,23750.0,504.0,0.0,zero_glr,0.02,False,0.2394915216373082,"[0.4174861166120398, 0.3898290441907618, 0.1926848391971984]","[9704, 4531, 896]","[4854, 2292, 702]",3.979039320256561e-13,0.17335765393831062
two_fair,500,5,0.025805338481391854,1.3227300398791835,True,123,15319,25629.0,504.0,0.0,zero_glr,0.02,False,0.13932246437783116,"[0.35531495491506415, 0.393172958199538, 0.25151208688539783]","[8927, 4939, 1264]","[4407, 2492, 991]",1.1368683772161603e-13,0.29101214931470953
two_fair,500,6,0.025805338481391854,1.2859832378816816,True,122,15075,24917.0,504.0,0.0,zero_glr,0.02,False,0.09321355376714954,"[0.3880757554483085, 0.33123393525029987, 0.2806903093013917]","[9472, 4043, 1371]","[4690, 2029, 1068]",2.2737367544323206e-13,0.3493685941466972
two_fair,500,7,0.025805338481391854,1.2310694775932798,True,123,15319,23853.0,504.0,0.0,zero_glr,0.02,False,0.2306756896389197,"[0.4147288490670811, 0.38740895311085755, 0.19786219782206144]","[9683, 4523, 924]","[4767, 2247, 708]",1.7053025658242404e-13,0.18371237118803668
two_fair,500,8,0.025805338481391854,1.2776739188906736,True,121,14831,24756.0,504.0,0.0,zero_glr,0.02,False,0.15286495657084143,"[0.3537657651016738, 0.40267537792593466, 0.2435588569723915]","[8578, 4882, 1182]","[4324, 2475, 917]",1.7053025658242404e-13,0.2751056894886969
two_fair,500,9,0.025805338481391854,1.3609219408316435,True,120,14591,26369.0,504.0,0.0,zero_glr,0.02,False,0.15289760253928691,"[0.28740570136439647, 0.42312698200680665, 0.2894673166287969]","[7433, 5471, 1498]","[3726, 2804, 1159]",1.7053025658242404e-13,0.3669226088015076
two_fair,500,10,0.025805338481391854,1.2582683043526668,True,123,15320,24380.0,504.0,0.0,zero_glr,0.02,False,0.15494476259998516,"[0.4243292374262235, 0.314356086822982, 0.2613146757507945]","[10130, 3753, 1248]","[5059, 1843, 961]",1.7053025658242404e-13,0.3106173270455028
two_fair,500,11,0.025805338481391854,1.2924861831789924,True,121,14831,25043.0,504.0,0.0,zero_glr,0.02,False,0.17867473611154044,"[0.331495365043429, 0.4382653676803254, 0.23023926727624555]","[8135, 5377, 1130]","[4049, 2652, 889]",1.7053025658242404e-13,0.24846651009640497
two_fair,500,12,0.025805338481391854,1.2600230673694013,True,120,14591,24414.0,504.0,0.0,zero_glr,0.02,False,0.17642566037171725,"[0.3426453253920261, 0.4276325392352688, 0.2297221353727052]","[8191, 5112, 1099]","[4123, 2568, 864]",1.7053025658242404e-13,0.2474322462893242
two_fair,500,13,0.025805338481391854,1.2610036702316942,True,121,14832,24433.0,504.0,0.0,zero_glr,0.02,False,0.1506202939482996,"[0.37082240797315824, 0.38430049040200587, 0.244877101624836]","[8873, 4598, 1172]","[4434, 2269, 915]",3.979039320256561e-13,0.27774217879358576
two_fair,500,14,0.025805338481391854,1.3038405321108049,True,126,16066,25263.0,504.0,0.0,zero_glr,0.02,False,0.1766572127819324,"[0.4370805173096155, 0.30552748213061337, 0.2573920005597712]","[10820, 3782, 1275]","[5465, 1869, 994]",1.7053025658242404e-13,0.3027719766634562
two_fair,500,15,0.025805338481391854,1.2309662562393542,True,119,14352,23851.0,504.0,0.0,zero_glr,0.02,False,0.1466129156311644,"[0.3617177841928191, 0.3910516624948466, 0.24723055331233434]","[8444, 4564, 1155]","[4242, 2259, 890]",1.7053025658242404e-13,0.28244908216858255
two_fair,500,16,0.025805338481391854,1.3066275086667951,True,124,15567,25317.0,504.0,0.0,zero_glr,0.02,False,0.16789621624038562,"[0.38039241903130494, 0.38487627673402547, 0.2347313042346696]","[9438, 4775, 1165]","[4740, 2453, 912]",3.979039320256561e-13,0.25745058401325305
two_fair,500,17,0.025805338481391854,1.3535932247029283,True,127,16320,26227.0,504.0,0.0,zero_glr,0.02,False,0.16789840116129523,"[0.39513911813250047, 0.3701308607923909, 0.2347300210751087]","[10163, 4760, 1208]","[5178, 2300, 920]",3.979039320256561e-13,0.2574480176941312
two_fair,500,18,0.025805338481391854,1.3243815815419928,True,121,14831,25661.0,504.0,0.0,zero_glr,0.02,False,0.1486917612206757,"[0.319813903791446, 0.420656977039641, 0.259529119168913]","[8045, 5291, 1306]","[4007, 2670, 1041]",1.7053025658242404e-13,0.3070462138817399
two_fair,500,19,0.025805338481391854,1.3175173615059426,True,123,15319,25528.0,504.0,0.0,zero_glr,0.02,False,0.1729851815697529,"[0.34831187055192203, 0.41994547092993806, 0.23174265851813997]","[8716, 5254, 1160]","[4297, 2665, 901]",2.2737367544323206e-13,0.25147329258019374
one_fair,2.995732273553991,0,0.008908383131227032,23.39402980434593,True,66,4367,7867.0,24.0,0.0,zero_glr,0.02,False,0.20448306424506837,"[0.3206789582417347, 0.3309583498621764, 0.3483626918960888]","[2514, 1297, 547]","[1257, 936, 435]",1.0658141036401503e-14,0.7194877454642497
one_fair,2.995732273553991,1,0.008908383131227032,23.646793568597793,True,67,4500,7952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2641, 1321, 529]","[1293, 937, 412]",2.1316282072803006e-14,0.6941789952810523
one_fair,2.995732273553991,2,0.008908383131227032,23.646793568597793,True,67,4500,7952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2641, 1321, 529]","[1314, 972, 410]",1.4210854715202004e-14,0.6941789952810523
one_fair,2.995732273553991,3,0.008908383131227032,29.383044171443007,True,74,5487,9881.0,24.0,0.0,zero_glr,0.02,False,0.20448306424506923,"[0.3206789582417346, 0.3309583498621765, 0.3483626918960889]","[3160, 1631, 687]","[1537, 1183, 530]",2.842170943040401e-14,0.7194877454642499
one_fair,2.995732273553991,4,0.008908383131227032,23.646793568597793,True,67,4500,7952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2641, 1321, 529]","[1349, 944, 409]",1.0658141036401503e-14,0.6941789952810523
one_fair,2.995732273553991,5,0.008908383131227032,30.39112553710632,True,76,5786,10220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[3398, 1699, 680]","[1728, 1245, 536]",1.0658141036401503e-14,0.6941789952810523
one_fair,2.995732273553991,6,0.008908383131227032,26.543168937789723,True,71,5052,8926.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2966, 1483, 594]","[1449, 1068, 467]",2.842170943040401e-14,0.6941789952810523
one_fair,2.995732273553991,7,0.008908383131227032,27.280644391136338,True,72,5194,9174.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[3050, 1525, 610]","[1496, 1118, 474]",1.7763568394002505e-14,0.6941789952810523
one_fair,2.995732273553991,8,0.008908383131227032,24.336689960438175,True,68,4633,8184.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2720, 1360, 544]","[1338, 966, 429]",1.4210854715202004e-14,0.6941789952810523
one_fair,2.995732273553991,9,0.008908383131227032,22.261053402228757,True,65,4236,7486.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2486, 1243, 498]","[1255, 911, 375]",3.552713678800501e-14,0.6941789952810523
one_fair,2.995732273553991,10,0.008908383131227032,23.646793568597793,True,67,4500,7952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2641, 1321, 529]","[1300, 959, 407]",2.842170943040401e-14,0.6941789952810523
one_fair,2.995732273553991,11,0.008908383131227032,23.646793568597793,True,67,4500,7952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2641, 1321, 529]","[1334, 948, 417]",2.842170943040401e-14,0.6941789952810523
one_fair,2.995732273553991,12,0.008908383131227032,19.605547031912128,True,61,3731,6593.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2189, 1095, 438]","[1091, 796, 331]",8.881784197001252e-16,0.6941789952810523
one_fair,2.995732273553991,13,0.008908383131227032,22.945002411380855,True,66,4367,7716.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2563, 1282, 513]","[1303, 899, 406]",2.842170943040401e-14,0.6941789952810523
one_fair,2.995732273553991,14,0.008908383131227032,25.549956028847113,True,69,4771,8592.0,24.0,0.0,zero_glr,0.02,False,0.204483064245069,"[0.32067895824173465, 0.3309583498621764, 0.34836269189608887]","[2747, 1418, 597]","[1366, 1033, 476]",2.842170943040401e-14,0.7194877454642497
one_fair,2.995732273553991,15,0.008908383131227032,24.336689960438175,True,68,4633,8184.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2720, 1360, 544]","[1379, 983, 426]",2.842170943040401e-14,0.6941789952810523
one_fair,2.995732273553991,16,0.008908383131227032,27.280644391136338,True,72,5194,9174.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[3050, 1525, 610]","[1504, 1118, 476]",8.881784197001252e-16,0.6941789952810523
one_fair,2.995732273553991,17,0.008908383131227032,24.336689960438175,True,68,4633,8184.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2720, 1360, 544]","[1362, 1017, 422]",1.4210854715202004e-14,0.6941789952810523
one_fair,2.995732273553991,18,0.008908383131227032,21.571157010388376,True,64,4106,7254.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2410, 1205, 482]","[1208, 862, 383]",1.4210854715202004e-14,0.6941789952810523
one_fair,2.995732273553991,19,0.008908383131227032,25.074165413784783,True,69,4772,8432.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2801, 1401, 561]","[1367, 1000, 437]",2.1316282072803006e-14,0.6941789952810523
one_fair,50,0,0.008908383131227032,3.3810877336259075,True,104,10859,18977.0,112.0,0.0,zero_glr,0.02,False,0.1533323081832181,"[0.35988443776716095, 0.2849808019225731, 0.35513476031026603]","[6789, 2688, 1340]","[3455, 1972, 1056]",7.105427357601002e-14,0.6410767864133972
one_fair,50,1,0.008908383131227032,3.3249649198991773,True,101,10245,18662.0,112.0,0.0,zero_glr,0.02,False,0.6575835580671492,"[0.2347685125243227, 0.5406988261207257, 0.22453266135495165]","[4355, 5015, 833]","[2173, 3581, 645]",4.263256414560601e-14,0.8913086368990737
one_fair,50,2,0.008908383131227032,2.739862315840186,True,93,8692,15378.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[5088, 2544, 1018]","[2513, 1821, 783]",4.263256414560601e-14,0.6941789952810524
one_fair,50,3,0.008908383131227032,2.9351340740766823,True,98,9648,16474.0,112.0,0.0,zero_glr,0.02,False,0.11071583265942428,"[0.3533973997150077, 0.3481829184825319, 0.2984196818024604]","[5781, 2848, 977]","[2865, 2094, 754]",4.263256414560601e-14,0.6540508625177036
one_fair,50,4,0.008908383131227032,1.9878166119019998,True,86,7439,11157.0,112.0,0.0,zero_glr,0.02,False,0.4821802513132437,"[0.4853863221881872, 0.2716601039773081, 0.24295357383450464]","[5360, 1500, 537]","[2659, 1067, 402]",5.684341886080802e-14,0.39007301757134455
one_fair,50,5,0.008908383131227032,2.462811600459025,True,94,8880,13823.0,112.0,0.0,zero_glr,0.02,False,0.3371664285608331,"[0.43965698110729834, 0.3100515345609003, 0.2502914843318014]","[6026, 2125, 687]","[3002, 1565, 520]",5.684341886080802e-14,0.4815316997331224
one_fair,50,6,0.008908383131227032,2.9032420624668895,True,93,8692,16295.0,112.0,0.0,zero_glr,0.02,False,0.20280102271568734,"[0.30747758805756564, 0.2952368500332593, 0.3972855619091751]","[4975, 2389, 1286]","[2501, 1704, 1010]",2.842170943040401e-14,0.7458904858325878
one_fair,50,7,0.008908383131227032,2.437333624703716,True,93,8692,13680.0,112.0,0.0,zero_glr,0.02,False,0.3498017162418156,"[0.4436414521670353, 0.2756961372056762, 0.28066241062728847]","[6018, 1870, 762]","[3026, 1354, 597]",2.842170943040401e-14,0.4735627576136484
one_fair,50,8,0.008908383131227032,2.5422743779895702,True,94,8879,14269.0,112.0,0.0,zero_glr,0.02,False,0.3255010025378292,"[0.43597835078548, 0.2514682102697861, 0.312553438944734]","[6172, 1780, 885]","[3110, 1305, 684]",5.684341886080802e-14,0.4888889603767591
one_fair,50,9,0.008908383131227032,3.4215317930416784,True,104,10860,19204.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[6363, 3182, 1273]","[3136, 2340, 999]",5.684341886080802e-14,0.6941789952810524
one_fair,50,10,0.008908383131227032,2.3703425835568885,True,95,9068,13304.0,112.0,0.0,zero_glr,0.02,False,0.5386102089274228,"[0.5031812104956608, 0.2726593541374221, 0.22415943536691713]","[6636, 1798, 592]","[3261, 1283, 459]",2.1316282072803006e-14,0.3544832409563975
one_fair,50,11,0.008908383131227032,2.739862315840186,True,93,8692,15378.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[5088, 2544, 1018]","[2544, 1848, 789]",5.684341886080802e-14,0.6941789952810524
one_fair,50,12,0.008908383131227032,2.681601490161961,True,92,8507,15051.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[4979, 2490, 996]","[2482, 1766, 781]",5.684341886080802e-14,0.6941789952810524
one_fair,50,13,0.008908383131227032,2.814336398817244,True,97,9452,15796.0,112.0,0.0,zero_glr,0.02,False,0.26843121140955434,"[0.4067189888958088, 0.24868497229907702, 0.34459603880511414]","[6379, 1950, 1081]","[3232, 1414, 848]",4.263256414560601e-14,0.5474076841561014
one_fair,50,14,0.008908383131227032,2.9078744216951278,True,93,8693,16321.0,112.0,0.0,zero_glr,0.02,False,0.264490379346343,"[0.3175296846994721, 0.2657313414553037, 0.4167389738452242]","[5146, 2154, 1351]","[2573, 1546, 1076]",5.684341886080802e-14,0.7257862925487748
one_fair,50,15,0.008908383131227032,3.039896659699912,True,98,9647,17062.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[5650, 2825, 1130]","[2872, 2061, 862]",7.105427357601002e-14,0.6941789952810524
one_fair,50,16,0.008908383131227032,2.6864120170528234,True,102,10448,15078.0,112.0,0.0,zero_glr,0.02,False,0.6442048494345036,"[0.5364799212006848, 0.22074351558766492, 0.24277656321165034]","[8027, 1652, 727]","[3951, 1197, 579]",7.105427357601002e-14,0.2878858195463495
one_fair,50,17,0.008908383131227032,2.6265476824109784,True,96,9260,14742.0,112.0,0.0,zero_glr,0.02,False,0.2882904774203319,"[0.40591235145951887, 0.3516651906126961, 0.24242245792778505]","[5936, 2572, 710]","[2985, 1861, 561]",5.684341886080802e-14,0.5490209590286813
one_fair,50,18,0.008908383131227032,2.9786069837570706,True,97,9452,16718.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[5535, 2768, 1107]","[2738, 2006, 862]",3.552713678800501e-14,0.6941789952810524
one_fair,50,19,0.008908383131227032,3.3139185248164558,True,101,10244,18600.0,112.0,0.0,zero_glr,0.02,False,0.1047091357706898,"[0.32355315091551795, 0.3100940442755346, 0.36635280480894744]","[5981, 2866, 1355]","[3025, 2085, 1076]",2.842170943040401e-14,0.713739360116683
one_fair,500,0,0.008908383131227032,1.3573347041725379,True,216,46847,76183.0,504.0,0.0,zero_glr,0.02,False,0.14279486258204335,"[0.4171938485417015, 0.2759280623666046, 0.3068780890916939]","[31572, 10441, 4645]","[15804, 7563, 3615]",3.410605131648481e-13,0.5264579648643161
one_fair,500,1,0.008908383131227032,1.2236376901390826,True,217,47279,68679.0,504.0,0.0,zero_glr,0.02,False,0.31519833945204345,"[0.5184429000313894, 0.25324486005292046, 0.22831223991569033]","[35344, 8633, 3113]","[17614, 6167, 2448]",2.5579538487363607e-13,0.3239598618849404
one_fair,500,2,0.008908383131227032,1.2422205773508221,True,221,49031,69722.0,504.0,0.0,zero_glr,0.02,False,0.34220430225432286,"[0.5343029520903068, 0.2606219674935273, 0.20507508041616604]","[36983, 9020, 2839]","[18534, 6528, 2221]",2.8421709430404007e-13,0.2922397577671056
one_fair,500,3,0.008908383131227032,1.2682865063927924,True,219,48151,71185.0,504.0,0.0,zero_glr,0.02,False,0.2949450786220731,"[0.5065485723424297, 0.24444088783447981, 0.24901053982309057]","[35803, 8639, 3520]","[17923, 6292, 2746]",2.8421709430404007e-13,0.3477485172628597
one_fair,500,4,0.008908383131227032,1.2830031553255796,True,218,47714,72011.0,504.0,0.0,zero_glr,0.02,False,0.21866322193675664,"[0.461749791160746, 0.3174656204008347, 0.2207845884384192]","[33017, 11350, 3158]","[16447, 8155, 2452]",4.547473508864641e-13,0.43734607962622696
one_fair,500,5,0.008908383131227032,1.2839474439374896,True,217,47280,72064.0,504.0,0.0,zero_glr,0.02,False,0.25599582467667853,"[0.48367446858421015, 0.23715938472359244, 0.27916614669219747]","[34610, 8485, 3996]","[17356, 6094, 3134]",3.410605131648481e-13,0.39349672477929876
one_fair,500,6,0.008908383131227032,1.4449753774175496,True,226,51267,81102.0,504.0,0.0,zero_glr,0.02,False,0.16701715588751398,"[0.43141910818616436, 0.2953869858548149, 0.2731939059590207]","[34770, 11904, 4404]","[17502, 8561, 3491]",2.8421709430404007e-13,0.49800744557539023
one_fair,500,7,0.008908383131227032,1.1570742513825543,True,214,45986,64943.0,504.0,0.0,zero_glr,0.02,False,0.3801395945491148,"[0.5565815768173936, 0.21818434215184146, 0.22523408103076487]","[35864, 7030, 2903]","[17871, 4971, 2284]",3.410605131648481e-13,0.24768250831293173
one_fair,500,8,0.008908383131227032,1.2665226465328097,True,215,46415,71086.0,504.0,0.0,zero_glr,0.02,False,0.22153224057145776,"[0.46343470738600745, 0.28065048134213766, 0.255914811271855]","[32709, 9904, 3613]","[16361, 7104, 2837]",3.410605131648481e-13,0.43397624717570427
one_fair,500,9,0.008908383131227032,1.5726146909217702,True,223,49920,88266.0,504.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[29253, 14627, 5851]","[14685, 10535, 4566]",5.684341886080801e-13,0.6941789952810524
one_fair,500,10,0.008908383131227032,1.413101182574019,True,225,50816,79313.0,504.0,0.0,zero_glr,0.02,False,0.17082738070951176,"[0.43365677564040395, 0.3182842975471719, 0.24805892681242406]","[34175, 12542, 3910]","[17259, 9073, 3018]",3.410605131648481e-13,0.49353211066691105
one_fair,500,11,0.008908383131227032,1.4184105789202304,True,223,49919,79611.0,504.0,0.0,zero_glr,0.02,False,0.13353537114416597,"[0.4102286864585938, 0.33486058463655055, 0.25491072890485567]","[32452, 13245, 4033]","[16222, 9586, 3172]",3.410605131648481e-13,0.5403882890305315
one_fair,500,12,0.008908383131227032,1.3735301447051085,True,222,49474,77092.0,504.0,0.0,zero_glr,0.02,False,0.20910958206939848,"[0.45613913299766584, 0.26206309340478706, 0.2817977735975471]","[34933, 10035, 4317]","[17396, 7262, 3392]",2.8421709430404007e-13,0.44856739595238737
one_fair,500,13,0.008908383131227032,1.4594782251551872,True,220,48591,81916.0,504.0,0.0,zero_glr,0.02,False,0.08548028298779536,"[0.3835341629842949, 0.2923892480944985, 0.3240765889212066]","[31223, 11902, 5277]","[15619, 8622, 4144]",3.979039320256561e-13,0.5937773359791293
one_fair,500,14,0.008908383131227032,1.4391671116159894,True,223,49920,80776.0,504.0,0.0,zero_glr,0.02,False,0.1131967907488329,"[0.3998115036293891, 0.3322970272461032, 0.26789146912450756]","[32093, 13337, 4301]","[16093, 9629, 3371]",3.410605131648481e-13,0.5612226546889407
one_fair,500,15,0.008908383131227032,1.1955050162106677,True,210,44291,67100.0,504.0,0.0,zero_glr,0.02,False,0.26124919616904085,"[0.48675966669263193, 0.24284400921154947, 0.2703963240958186]","[32414, 8086, 3602]","[16206, 5832, 2774]",2.8421709430404007e-13,0.3873263285624552
one_fair,500,16,0.008908383131227032,1.3126324376200407,True,219,48152,73674.0,504.0,0.0,zero_glr,0.02,False,0.23472612418257777,"[0.47118320657723045, 0.2619489203184007, 0.26686787310436894]","[34474, 9583, 3906]","[17136, 6880, 3043]",3.410605131648481e-13,0.41847924879325826
one_fair,500,17,0.008908383131227032,1.2021328532603006,True,217,47279,67472.0,504.0,0.0,zero_glr,0.02,False,0.3675788047074925,"[0.5492048807059543, 0.21269867892159167, 0.23809644037245414]","[36779, 7122, 3189]","[18379, 5157, 2491]",2.8421709430404007e-13,0.26243590053581056
one_fair,500,18,0.008908383131227032,1.5409186637408645,True,217,47280,86487.0,504.0,0.0,zero_glr,0.02,False,0.17182223623250853,"[0.3474555600431531, 0.23242563263483446, 0.42011880732201257]","[29874, 9992, 7225]","[14999, 7196, 5615]",3.979039320256561e-13,0.665934541861413
one_fair,500,19,0.008908383131227032,1.42341709023998,True,223,49919,79892.0,504.0,0.0,zero_glr,0.02,False,0.16197437560701752,"[0.42845758600841755, 0.2788913808994635, 0.2926510330921188]","[34013, 11070, 4647]","[16924, 8021, 3638]",3.410605131648481e-13,0.5039304899308839
off_center_signed,2.995732273553991,0,0.006546881367112151,13.925385936356701,True,69,4768,6372.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387011,"[0.49673971770209746, 0.5032602822979025]","[3161, 1601]","[2197, 1302]",3.197442310920451e-14,0.13702653770416529
off_center_signed,2.995732273553991,1,0.006546881367112151,8.105658574693502,True,52,2711,3709.0,9.0,0.18,signed_glr,0.18,False,0.516130894558444,"[0.4620647494291366, 0.5379352505708634]","[1710, 995]","[1179, 774]",2.842170943040401e-14,0.20637647425008704
off_center_signed,2.995732273553991,2,0.006546881367112151,15.125172012794211,True,72,5190,6921.0,9.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[3456, 1728]","[2420, 1399]",4.263256414560601e-14,0.1305059731083602
off_center_signed,2.995732273553991,3,0.006546881367112151,17.78917789107714,True,78,6091,8140.0,9.0,0.18,signed_glr,0.18,False,0.044358015133868944,"[0.4967397177020975, 0.5032602822979024]","[4039, 2046]","[2866, 1647]",4.618527782440651e-14,0.13702653770416512
off_center_signed,2.995732273553991,4,0.006546881367112151,8.538368307179162,True,54,2923,3907.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387028,"[0.4967397177020974, 0.5032602822979025]","[1936, 981]","[1320, 783]",3.552713678800501e-14,0.13702653770416534
off_center_signed,2.995732273553991,5,0.006546881367112151,10.188347337616907,True,59,3488,4662.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387028,"[0.4967397177020974, 0.5032602822979025]","[2311, 1171]","[1606, 922]",5.551115123125783e-16,0.13702653770416534
off_center_signed,2.995732273553991,6,0.006546881367112151,16.44952604252305,True,75,5632,7527.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387011,"[0.49673971770209746, 0.5032602822979025]","[3734, 1892]","[2678, 1495]",4.973799150320701e-14,0.13702653770416529
off_center_signed,2.995732273553991,7,0.006546881367112151,13.263208921492279,True,68,4631,6069.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173316,"[0.5263813454386321, 0.4736186545613679]","[3190, 1435]","[2255, 1138]",4.263256414560601e-14,0.077743282231096
off_center_signed,2.995732273553991,8,0.006546881367112151,11.029727373005692,True,62,3851,5047.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173316,"[0.5263813454386321, 0.4736186545613679]","[2652, 1193]","[1864, 938]",2.842170943040401e-14,0.077743282231096
off_center_signed,2.995732273553991,9,0.006546881367112151,13.263208921492279,True,68,4631,6069.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173315,"[0.526381345438632, 0.4736186545613679]","[3190, 1435]","[2245, 1141]",3.552713678800501e-14,0.07774328223109611
off_center_signed,2.995732273553991,10,0.006546881367112151,16.44952604252305,True,75,5632,7527.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387028,"[0.4967397177020974, 0.5032602822979025]","[3734, 1892]","[2629, 1524]",7.105427357601002e-14,0.13702653770416534
off_center_signed,2.995732273553991,11,0.006546881367112151,14.45862419255115,True,71,5048,6616.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173315,"[0.526381345438632, 0.4736186545613679]","[3477, 1565]","[2457, 1245]",4.263256414560601e-14,0.07774328223109611
off_center_signed,2.995732273553991,12,0.006546881367112151,12.120243314977126,True,65,4232,5546.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173315,"[0.526381345438632, 0.4736186545613679]","[2915, 1311]","[2029, 1054]",3.552713678800501e-14,0.07774328223109611
off_center_signed,2.995732273553991,13,0.006546881367112151,13.263208921492279,True,68,4631,6069.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173316,"[0.5263813454386321, 0.4736186545613679]","[3190, 1435]","[2247, 1144]",3.907985046680551e-14,0.077743282231096
off_center_signed,2.995732273553991,14,0.006546881367112151,15.162323858512677,True,72,5191,6938.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387028,"[0.4967397177020974, 0.5032602822979025]","[3441, 1744]","[2414, 1408]",4.973799150320701e-14,0.13702653770416534
off_center_signed,2.995732273553991,15,0.006546881367112151,7.307986593091149,True,50,2507,3344.0,9.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[1667, 834]","[1156, 643]",3.197442310920451e-14,0.1305059731083602
off_center_signed,2.995732273553991,16,0.006546881367112151,15.704303725464413,True,74,5483,7186.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173316,"[0.5263813454386321, 0.4736186545613679]","[3777, 1700]","[2647, 1377]",2.1316282072803006e-14,0.077743282231096
off_center_signed,2.995732273553991,17,0.006546881367112151,16.01463090734807,True,74,5483,7328.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387028,"[0.4967397177020974, 0.5032602822979025]","[3635, 1842]","[2559, 1484]",1.0658141036401503e-13,0.13702653770416534
off_center_signed,2.995732273553991,18,0.006546881367112151,12.360637610802494,True,65,4232,5656.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387011,"[0.49673971770209746, 0.5032602822979025]","[2805, 1421]","[1953, 1142]",8.171241461241152e-14,0.13702653770416529
off_center_signed,2.995732273553991,19,0.006546881367112151,10.677877540024927,True,61,3728,4886.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173315,"[0.526381345438632, 0.4736186545613679]","[2567, 1155]","[1813, 899]",4.263256414560601e-14,0.07774328223109611
off_center_signed,50,0,0.006546881367112151,2.458484890977955,True,122,14913,18776.0,42.0,0.18,signed_glr,0.18,False,0.2826497621688561,"[0.5891321057215346, 0.4108678942784653]","[11036, 3849]","[7744, 3143]",2.1316282072803006e-13,0.0477582383347091
off_center_signed,50,1,0.006546881367112151,1.5755724698092102,True,95,9054,12033.0,42.0,0.18,signed_glr,0.18,False,0.017501510865467862,"[0.5055190087717659, 0.4944809912282341]","[6061, 2965]","[4231, 2348]",9.947598300641403e-14,0.11946795556482837
off_center_signed,50,2,0.006546881367112151,1.7866439250849058,True,101,10230,13645.0,42.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[6801, 3401]","[4772, 2713]",7.105427357601002e-14,0.1305059731083602
off_center_signed,50,3,0.006546881367112151,2.379922314572609,True,114,13025,18176.0,42.0,0.18,signed_glr,0.18,False,0.2111342794008299,"[0.4334199230574538, 0.5665800769425462]","[7860, 5137]","[5557, 4135]",9.947598300641403e-14,0.2636661269934526
off_center_signed,50,4,0.006546881367112151,1.7389826287323293,True,100,10029,13281.0,42.0,0.18,signed_glr,0.18,False,0.03431614258116494,"[0.5108214138410363, 0.48917858615896376]","[6763, 3238]","[4721, 2593]",7.815970093361102e-14,0.10886314542628767
off_center_signed,50,5,0.006546881367112151,1.6824175737204805,True,97,9438,12849.0,42.0,0.18,signed_glr,0.18,False,0.09678493625043183,"[0.46947938288031577, 0.5305206171196842]","[6013, 3397]","[4201, 2699]",1.1368683772161603e-13,0.19154720734772868
off_center_signed,50,6,0.006546881367112151,2.109928926992904,True,113,12798,16114.0,42.0,0.18,signed_glr,0.18,False,0.2826497621688561,"[0.5891321057215346, 0.4108678942784653]","[9468, 3302]","[6718, 2631]",1.1368683772161603e-13,0.0477582383347091
off_center_signed,50,7,0.006546881367112151,1.9700875409913883,True,109,11910,15046.0,42.0,0.18,signed_glr,0.18,False,0.2660913601239705,"[0.5839105013220846, 0.4160894986779154]","[8760, 3122]","[6185, 2491]",9.237055564881302e-14,0.03731502953580895
off_center_signed,50,8,0.006546881367112151,1.6521709818044223,True,101,10230,12618.0,42.0,0.18,signed_glr,0.18,False,0.3886172767343421,"[0.6225484002863135, 0.3774515997136865]","[7828, 2374]","[5432, 1909]",1.1368683772161603e-13,0.1145908274642668
off_center_signed,50,9,0.006546881367112151,2.143187084337834,True,115,13254,16368.0,42.0,0.18,signed_glr,0.18,False,0.3815301146987591,"[0.6203135012686244, 0.37968649873137567]","[10126, 3100]","[7109, 2504]",4.973799150320701e-14,0.11012102942888852
off_center_signed,50,10,0.006546881367112151,2.2189999705689925,True,113,12798,16947.0,42.0,0.18,signed_glr,0.18,False,0.03431614258116494,"[0.5108214138410363, 0.48917858615896376]","[8635, 4135]","[6120, 3303]",1.2789769243681803e-13,0.10886314542628767
off_center_signed,50,11,0.006546881367112151,1.8563027428309793,True,108,11693,14177.0,42.0,0.18,signed_glr,0.18,False,0.47737462491909083,"[0.6505375600197646, 0.3494624399802354]","[9195, 2470]","[6442, 1974]",8.526512829121202e-14,0.17056914693116898
off_center_signed,50,12,0.006546881367112151,1.656360985879374,True,102,10433,12650.0,42.0,0.18,signed_glr,0.18,False,0.47737462491909083,"[0.6505375600197646, 0.3494624399802354]","[8202, 2203]","[5743, 1745]",7.815970093361102e-14,0.17056914693116898
off_center_signed,50,13,0.006546881367112151,1.8535530526567923,True,107,11478,14156.0,42.0,0.18,signed_glr,0.18,False,0.3886172767343421,"[0.6225484002863135, 0.3774515997136865]","[8786, 2664]","[6127, 2146]",6.039613253960852e-14,0.1145908274642668
off_center_signed,50,14,0.006546881367112151,2.0650173208145146,True,109,11910,15771.0,42.0,0.18,signed_glr,0.18,False,0.03431614258116494,"[0.5108214138410363, 0.48917858615896376]","[8035, 3847]","[5648, 3093]",2.2737367544323206e-13,0.10886314542628767
off_center_signed,50,15,0.006546881367112151,1.6824175737204805,True,98,9633,12849.0,42.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[6403, 3202]","[4450, 2572]",3.197442310920451e-14,0.1305059731083602
off_center_signed,50,16,0.006546881367112151,2.195693072902073,True,112,12573,16769.0,42.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[8363, 4182]","[5877, 3372]",1.1368683772161603e-13,0.1305059731083602
off_center_signed,50,17,0.006546881367112151,1.8315555312632952,True,103,10638,13988.0,42.0,0.18,signed_glr,0.18,False,0.06860644159961171,"[0.5216346780514245, 0.4783653219485755]","[7274, 3336]","[5082, 2676]",9.947598300641403e-14,0.08723661700551122
off_center_signed,50,18,0.006546881367112151,1.7131879161459076,True,102,10433,13084.0,42.0,0.18,signed_glr,0.18,False,0.3032365660031597,"[0.5956240452927819, 0.404375954707218]","[7768, 2637]","[5402, 2124]",1.8474111129762605e-13,0.060742117477203705
off_center_signed,50,19,0.006546881367112151,1.962362220978196,True,107,11478,14987.0,42.0,0.18,signed_glr,0.18,False,0.1023068779637959,"[0.5322619321974225, 0.4677380678025776]","[7955, 3495]","[5642, 2767]",9.947598300641403e-14,0.06598210871351534
off_center_signed,500,0,0.006546881367112151,1.1896861882688858,True,266,70883,90859.0,189.0,0.18,signed_glr,0.18,False,0.10347474457372713,"[0.5607686105375211, 0.4392313894624788]","[50844, 19913]","[35696, 15976]",5.115907697472721e-13,0.008968752033317873
off_center_signed,500,1,0.006546881367112151,1.0945207207165435,True,257,66176,83591.0,189.0,0.18,signed_glr,0.18,False,0.14287662913736415,"[0.5839085350413793, 0.4160914649586208]","[48698, 17352]","[34088, 13876]",6.821210263296962e-13,0.03731109697439827
off_center_signed,500,2,0.006546881367112151,1.1736201413939926,True,259,67208,89632.0,189.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[44721, 22361]","[31358, 17932]",6.821210263296962e-13,0.1305059731083602
off_center_signed,500,3,0.006546881367112151,1.1388692950973613,True,253,64136,86978.0,189.0,0.18,signed_glr,0.18,False,0.042451748254595634,"[0.4750689526517041, 0.524931047348296]","[41231, 22779]","[28790, 18303]",5.684341886080801e-13,0.18036806780495207
off_center_signed,500,4,0.006546881367112151,1.148663429622561,True,259,67208,87726.0,189.0,0.18,signed_glr,0.18,False,0.05561044657189368,"[0.5326588829328995, 0.46734111706710046]","[46627, 20455]","[32785, 16320]",9.094947017729282e-13,0.06518820724256114
off_center_signed,500,5,0.006546881367112151,1.0455893293787475,True,245,60152,79854.0,189.0,0.18,signed_glr,0.18,False,0.01186636321676443,"[0.5069688734945612, 0.49303112650543884]","[40387, 19639]","[28125, 15722]",6.821210263296962e-13,0.11656822611923784
off_center_signed,500,6,0.006546881367112151,1.0453798291749996,True,252,63631,79838.0,189.0,0.18,signed_glr,0.18,False,0.1611228974391115,"[0.5946241968848542, 0.40537580311514587]","[47361, 16144]","[33126, 12875]",3.979039320256561e-13,0.05874242066134816
off_center_signed,500,7,0.006546881367112151,0.9829225809327499,True,244,59663,75068.0,189.0,0.18,signed_glr,0.18,False,0.1536138313893179,"[0.5902142752932593, 0.4097857247067407]","[44195, 15342]","[30872, 12187]",1.3642420526593924e-12,0.049922577478158425
off_center_signed,500,8,0.006546881367112151,1.0759668589221478,True,256,65663,82174.0,189.0,0.18,signed_glr,0.18,False,0.1681826988707984,"[0.5987702745141518, 0.40122972548584823]","[49089, 16448]","[34389, 13110]",4.547473508864641e-13,0.06703457591994333
off_center_signed,500,9,0.006546881367112151,1.0834303036806554,True,258,66691,82744.0,189.0,0.18,signed_glr,0.18,False,0.1917791453360464,"[0.6126279870528325, 0.3873720129471675]","[50575, 15990]","[35342, 12804]",6.821210263296962e-13,0.0947500009973048
off_center_signed,500,10,0.006546881367112151,0.9703263811824261,True,238,56771,74106.0,189.0,0.18,signed_glr,0.18,False,0.05561044657189368,"[0.5326588829328995, 0.46734111706710046]","[39373, 17272]","[27345, 13805]",5.684341886080801e-13,0.06518820724256114
off_center_signed,500,11,0.006546881367112151,1.1081120464346683,True,262,68771,84629.0,189.0,0.18,signed_glr,0.18,False,0.2143593374727944,"[0.625888874117335, 0.37411112588266504]","[52850, 15795]","[36978, 12645]",6.821210263296962e-13,0.12127177512630971
off_center_signed,500,12,0.006546881367112151,1.148768179724435,True,265,70352,87734.0,189.0,0.18,signed_glr,0.18,False,0.17767836550464444,"[0.6043468861776401, 0.3956531138223599]","[52907, 17319]","[37154, 13847]",7.958078640513122e-13,0.07818779924691999
off_center_signed,500,13,0.006546881367112151,1.2412101446280586,True,275,75752,94794.0,189.0,0.18,signed_glr,0.18,False,0.1681826988707984,"[0.5987702745141518, 0.40122972548584823]","[56647, 18979]","[39779, 15268]",1.2505552149377763e-12,0.06703457591994333
off_center_signed,500,14,0.006546881367112151,1.185260496464718,True,262,68771,90521.0,189.0,0.18,signed_glr,0.18,False,0.03379795095932098,"[0.5198488484052244, 0.48015115159477567]","[46958, 21687]","[32925, 17423]",1.1368683772161603e-12,0.0908082762979115
off_center_signed,500,15,0.006546881367112151,1.0418968882876962,True,244,59663,79572.0,189.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[39691, 19846]","[27788, 15782]",5.684341886080801e-13,0.1305059731083602
off_center_signed,500,16,0.006546881367112151,1.1549484357349886,True,266,70883,88206.0,189.0,0.18,signed_glr,0.18,False,0.18355996133690294,"[0.6078010276489916, 0.3921989723510084]","[53497, 17260]","[37466, 13848]",5.684341886080801e-13,0.08509608218962295
off_center_signed,500,17,0.006546881367112151,1.0072900733811412,True,243,59176,76929.0,189.0,0.18,signed_glr,0.18,False,0.06633838766697941,"[0.5389591842959267, 0.46104081570407335]","[41360, 17690]","[28875, 14089]",6.821210263296962e-13,0.05258760451650685
off_center_signed,500,18,0.006546881367112151,1.0747229514623964,True,254,64643,82079.0,189.0,0.18,signed_glr,0.18,False,0.12890640556652505,"[0.5757041071996314, 0.42429589280036856]","[47144, 17373]","[32855, 13956]",6.252776074688882e-13,0.020902241290902623
off_center_signed,500,19,0.006546881367112151,1.12209618503482,True,252,63631,85697.0,189.0,0.18,signed_glr,0.18,False,0.02492274280043394,"[0.48536338062968337, 0.5146366193703167]","[41502, 22003]","[29190, 17506]",6.821210263296962e-13,0.15977921184899352


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/adaptation_summary.csv <==
case,log_confidence,runs,mean_cost,mean_normalized_cost,mean_pilot_fraction,mean_allocation_l1,failures
three_fair,2.995732273553991,20,1241.0,16.571431079193708,0.019467219338584963,0.06933815519168544,0
three_fair,50,20,2813.0,2.2505618847687896,0.040016197507915005,0.1537577651779017,0
three_fair,500,20,15589.75,1.2472697171373708,0.03236293307677865,0.10283918950336687,0
two_fair,2.995732273553991,20,2245.35,19.34152035904517,0.010958999955431654,0.4576605139231317,0
two_fair,50,20,4710.0,2.430862884947113,0.023956754099908984,0.3895965077316191,0
two_fair,500,20,24904.9,1.285358748690432,0.020253938348384088,0.26415385535049424,0
one_fair,2.995732273553991,20,8281.35,24.626178812790155,0.0029270926225132667,0.6979753078085321,0
one_fair,50,20,15798.45,2.814772909590674,0.00721370440122913,0.605489026749847,0
one_fair,500,20,75428.7,1.3438955173807687,0.00673018788738274,0.4535344199265774,0
off_center_signed,2.995732273553991,20,5975.95,13.059857201250916,0.001599403884655979,0.11612867588265319,0
off_center_signed,50,20,14714.2,1.926642436239232,0.0029009565096689304,0.11600109865655857,0
off_center_signed,500,20,84136.55,1.1016640229761996,0.0022557809190945303,0.08403608225638069,0


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/center_summary.csv <==
order,epsilon,method,repetitions,mean_cost,median_cost,q95_cost,max_cost,stop_rate,coverage,accuracy,lower_expected,upper_high_probability
1,0.1,projection,300,2048.0,2048.0,2048.0,2048,1.0,1.0,1.0,56.197136869486194,8192
1,0.1,lipschitz,300,3249.4933333333333,4096.0,4096.0,4096,1.0,1.0,1.0,56.197136869486194,8192
1,0.05,projection,300,8192.0,8192.0,8192.0,8192,1.0,1.0,1.0,232.89507235482793,32768
1,0.05,lipschitz,300,14117.546666666667,16384.0,16384.0,16384,1.0,1.0,1.0,232.89507235482793,32768
1,0.02,projection,300,65536.0,65536.0,65536.0,65536,1.0,1.0,1.0,1469.567901636385,262144
1,0.02,lipschitz,300,78861.65333333334,65536.0,131072.0,131072,1.0,1.0,1.0,1469.567901636385,262144
1,0.01,projection,300,262144.0,262144.0,262144.0,262144,1.0,1.0,1.0,5886.227565573392,1048576
1,0.01,lipschitz,300,326806.18666666665,262144.0,524288.0,524288,1.0,1.0,1.0,5886.227565573392,1048576
1,0.005,projection,300,1048576.0,1048576.0,1048576.0,1048576,1.0,1.0,1.0,23552.861738864278,4194304
1,0.005,lipschitz,300,1356158.2933333332,1048576.0,2097152.0,2097152,1.0,1.0,1.0,23552.861738864278,4194304
1,0.002,projection,300,8388608.0,8388608.0,8388608.0,8388608,1.0,1.0,1.0,147219.29894734052,33554432
1,0.002,lipschitz,300,8444532.053333333,8388608.0,8388608.0,16777216,1.0,1.0,1.0,147219.29894734052,33554432
2,0.1,projection,300,588.8,512.0,1024.0,1024,1.0,1.0,1.0,14.859440654766022,2048
2,0.1,lipschitz,300,16384.0,16384.0,16384.0,16384,1.0,1.0,1.0,14.859440654766022,2048
2,0.05,projection,300,1242.4533333333334,1024.0,2048.0,2048,1.0,1.0,1.0,32.61152518588399,4096
2,0.05,lipschitz,300,131072.0,131072.0,131072.0,131072,1.0,1.0,1.0,32.61152518588399,4096
2,0.02,projection,300,3959.4666666666667,4096.0,4096.0,4096,1.0,1.0,1.0,85.65584778480073,8192
2,0.02,lipschitz,300,524288.0,524288.0,524288.0,524288,1.0,1.0,1.0,85.65584778480073,8192
2,0.01,projection,300,8164.693333333334,8192.0,8192.0,8192,1.0,1.0,1.0,174.00289108507994,16384
2,0.01,lipschitz,300,2097152.0,2097152.0,2097152.0,2097152,1.0,1.0,1.0,174.00289108507994,16384
2,0.005,projection,300,16274.773333333333,16384.0,16384.0,16384,1.0,1.0,1.0,350.67600726649283,65536
2,0.005,lipschitz,300,8388608.0,8388608.0,8388608.0,8388608,1.0,1.0,1.0,350.67600726649283,65536
2,0.002,projection,300,32986.45333333333,32768.0,32768.0,65536,1.0,1.0,1.0,880.6790406932765,131072
2,0.002,lipschitz,300,67108864.0,67108864.0,67108864.0,67108864,1.0,1.0,1.0,880.6790406932765,131072
3,0.1,projection,300,454.4,384.0,768.0,768,1.0,1.0,1.0,8.915611776325163,1536
3,0.1,lipschitz,300,98304.0,98304.0,98304.0,98304,1.0,1.0,1.0,8.915611776325163,1536
3,0.05,projection,300,773.12,768.0,768.0,1536,1.0,1.0,1.0,15.977363969298406,3072
3,0.05,lipschitz,300,393216.0,393216.0,393216.0,393216,1.0,1.0,1.0,15.977363969298406,3072
3,0.02,projection,300,1536.0,1536.0,1536.0,1536,1.0,1.0,1.0,31.857828213233315,6144
3,0.02,lipschitz,300,1572864.0,1572864.0,1572864.0,1572864,1.0,1.0,1.0,31.857828213233315,6144
3,0.01,projection,300,2831.36,3072.0,3072.0,3072,1.0,1.0,1.0,52.19950786220773,6144
3,0.01,lipschitz,300,6291456.0,6291456.0,6291456.0,6291456,1.0,1.0,1.0,52.19950786220773,6144
3,0.005,projection,300,3461.12,3072.0,6144.0,6144,1.0,1.0,1.0,84.46162363436937,12288
3,0.005,lipschitz,300,25165824.0,25165824.0,25165824.0,25165824,1.0,1.0,1.0,84.46162363436937,12288
3,0.002,projection,300,6369.28,6144.0,6144.0,12288,1.0,1.0,1.0,157.84719661103549,24576
3,0.002,lipschitz,300,201326592.0,201326592.0,201326592.0,201326592,1.0,1.0,1.0,157.84719661103549,24576
5,0.1,projection,300,510.93333333333334,640.0,640.0,640,1.0,1.0,1.0,5.510413727112507,1280
5,0.1,lipschitz,300,327680.0,327680.0,327680.0,327680,1.0,1.0,1.0,5.510413727112507,1280
5,0.05,projection,300,640.0,640.0,640.0,640,1.0,1.0,1.0,8.39272506492341,2560
5,0.05,lipschitz,300,1310720.0,1310720.0,1310720.0,1310720,1.0,1.0,1.0,8.39272506492341,2560
5,0.02,projection,300,928.0,640.0,1280.0,1280,1.0,1.0,1.0,13.508226178493134,2560
5,0.02,lipschitz,300,10485760.0,10485760.0,10485760.0,10485760,1.0,1.0,1.0,13.508226178493134,2560
5,0.01,projection,300,1280.0,1280.0,1280.0,1280,1.0,1.0,1.0,18.774461120562115,5120
5,0.01,lipschitz,300,41943040.0,41943040.0,41943040.0,41943040,1.0,1.0,1.0,18.774461120562115,5120
5,0.005,projection,300,1412.2666666666667,1280.0,2560.0,2560,1.0,1.0,1.0,25.693001319870685,5120
5,0.005,lipschitz,300,167772160.0,167772160.0,167772160.0,167772160,1.0,1.0,1.0,25.693001319870685,5120
5,0.002,projection,300,2560.0,2560.0,2560.0,2560,1.0,1.0,1.0,38.31070922000624,5120
5,0.002,lipschitz,300,1342177280.0,1342177280.0,1342177280.0,1342177280,1.0,1.0,1.0,38.31070922000624,5120
9,0.1,projection,300,576.0,576.0,576.0,576,1.0,1.0,1.0,3.657070945861803,2304
9,0.1,lipschitz,300,2359296.0,2359296.0,2359296.0,2359296,1.0,1.0,1.0,3.657070945861803,2304
9,0.05,projection,300,587.52,576.0,576.0,1152,1.0,1.0,1.0,4.966550732391264,2304
9,0.05,lipschitz,300,9437184.0,9437184.0,9437184.0,9437184,1.0,1.0,1.0,4.966550732391264,2304
9,0.02,projection,300,975.36,1152.0,1152.0,1152,1.0,1.0,1.0,6.9186208766863055,2304
9,0.02,lipschitz,300,75497472.0,75497472.0,75497472.0,75497472,1.0,1.0,1.0,6.9186208766863055,2304
9,0.01,projection,300,1152.0,1152.0,1152.0,1152,1.0,1.0,1.0,8.63350121984114,2304
9,0.01,lipschitz,300,301989888.0,301989888.0,301989888.0,301989888,1.0,1.0,1.0,8.63350121984114,2304
9,0.005,projection,300,1152.0,1152.0,1152.0,1152,1.0,1.0,1.0,10.607073933864402,4608
9,0.005,lipschitz,300,1207959552.0,1207959552.0,1207959552.0,1207959552,1.0,1.0,1.0,10.607073933864402,4608
9,0.002,projection,300,1244.16,1152.0,2304.0,2304,1.0,1.0,1.0,13.699914901044924,4608
9,0.002,lipschitz,300,4831838208.0,4831838208.0,4831838208.0,4831838208,1.0,1.0,1.0,13.699914901044924,4608


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/certificate_center.json <==
{
  "theta": [
    "1/2",
    "1/2"
  ],
  "costs": [
    "1",
    "4"
  ],
  "epsilon": "9/50",
  "rho": "1/20",
  "answer": "0",
  "weight": "3117447/5893364",
  "information_lower": "5277375612785/140737488355328",
  "information_upper": "5277416765099/140737488355328",
  "lower_float": 0.03749800905541889,
  "upper_float": 0.037498301460196615,
  "gap": 2.924047777241867e-07,
  "tolerance": 7.499601809554119e-05,
  "converged": true,
  "blocks": [
    {
      "left": "-13/100",
      "right": "0",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-21649092/52852397",
            "687081161/1028331870"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21649092/52852397",
            "-687081161/1028331870"
          ]
        },
        {
          "side": "upper",
          "t": [
            "10527755/38237868",
            "497092284/1000136725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-10527755/38237868",
            "-497092284/1000136725"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10820755/39537313",
            "1027970138/1027971725"
          ]
        },
        {
          "side": "lower",
          "t": [
            "26087088/95318059",
            "-1239134767/1239136680"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-12465764/91095371",
            "-1184239823/1184247580"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6397603/46751408",
            "607768304/607772285"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-3935465/13945682",
            "362587732/373869175"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3935465/13945682",
            "-362587732/373869175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9201163/60587574",
            "787638462/874110485"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-7591013/49985101",
            "-649806313/721146235"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-30045727/94333905",
            "490536306/570868813"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21398210/67183487",
            "-45967649/53495525"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-18889288/97160417",
            "-1263085421/1794482360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18889288/97160417",
            "1263085421/1794482360"
          ]
        },
        {
          "side": "lower",
          "t": [
            "30728527/86287477",
            "-2243474402/2919210065"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31243562/87733725",
            "228107685/296813839"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13965827/60866702",
            "-791267126/1326753565"
          ]
        },
        {
          "side": "upper",
          "t": [
            "13965827/60866702",
            "791267126/1326753565"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33163513/87084099",
            "-2264186574/3150533735"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-33163513/87084099",
            "2264186574/3150533735"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9753001/38865278",
            "-505248614/926535095"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9753001/38865278",
            "505248614/926535095"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29600453/74994137",
            "-1949847562/2812043035"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29600453/74994137",
            "1949847562/2812043035"
          ]
        },
        {
          "side": "upper",
          "t": [
            "26257654/99929645",
            "13674583/26257654"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26257654/99929645",
            "-13674583/26257654"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19043875/47369273",
            "1231601098/1809168125"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19043875/47369273",
            "-1231601098/1809168125"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-19987055/74315771",
            "-966105023/1898770225"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15172844/56415595",
            "146680547/288284036"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31645553/79444637",
            "2065560562/3006327535"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31645553/79444637",
            "-2065560562/3006327535"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26129715/98294414",
            "-1277827382/2482322925"
          ]
        },
        {
          "side": "upper",
          "t": [
            "26129715/98294414",
            "1277827382/2482322925"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18612773/46511659",
            "-1209303134/1768213435"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18612773/46511659",
            "1209303134/1768213435"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-5836840/21829467",
            "-283783071/554499800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5836840/21829467",
            "283783071/554499800"
          ]
        }
      ]
    },
    {
      "left": "0",
      "right": "13/100",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "10527755/38237868",
            "-497092284/1000136725"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10527755/38237868",
            "497092284/1000136725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-21649092/52852397",
            "-687081161/1028331870"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21649092/52852397",
            "687081161/1028331870"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12465764/91095371",
            "1184239823/1184247580"
          ]
        },
        {
          "side": "lower",
          "t": [
            "6397603/46751408",
            "-607768304/607772285"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-10820755/39537313",
            "-1027970138/1027971725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "26087088/95318059",
            "1239134767/1239136680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "9201163/60587574",
            "-787638462/874110485"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-7591013/49985101",
            "649806313/721146235"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-3935465/13945682",
            "-362587732/373869175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3935465/13945682",
            "362587732/373869175"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18889288/97160417",
            "1263085421/1794482360"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18889288/97160417",
            "-1263085421/1794482360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30045727/94333905",
            "-490536306/570868813"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21398210/67183487",
            "45967649/53495525"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-13965827/60866702",
            "791267126/1326753565"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13965827/60866702",
            "-791267126/1326753565"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30728527/86287477",
            "2243474402/2919210065"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31243562/87733725",
            "-228107685/296813839"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-9753001/38865278",
            "505248614/926535095"
          ]
        },
        {
          "side": "lower",
          "t": [
            "9753001/38865278",
            "-505248614/926535095"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33163513/87084099",
            "2264186574/3150533735"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33163513/87084099",
            "-2264186574/3150533735"
          ]
        },
        {
          "side": "lower",
          "t": [
            "26257654/99929645",
            "-13674583/26257654"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-26257654/99929645",
            "13674583/26257654"
          ]
        },
        {
          "side": "upper",
          "t": [
            "29600453/74994137",
            "1949847562/2812043035"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29600453/74994137",
            "-1949847562/2812043035"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19987055/74315771",
            "966105023/1898770225"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15172844/56415595",
            "-146680547/288284036"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-19043875/47369273",
            "-1231601098/1809168125"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19043875/47369273",
            "1231601098/1809168125"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-26129715/98294414",
            "1277827382/2482322925"
          ]
        },
        {
          "side": "lower",
          "t": [
            "26129715/98294414",
            "-1277827382/2482322925"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31645553/79444637",
            "-2065560562/3006327535"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31645553/79444637",
            "2065560562/3006327535"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-5836840/21829467",
            "283783071/554499800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "5836840/21829467",
            "-283783071/554499800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18612773/46511659",
            "1209303134/1768213435"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-18612773/46511659",
            "-1209303134/1768213435"
          ]
        }
      ]
    }
  ]
}

==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/certificate_exact_off_center.json <==
{
  "theta": [
    "3/4",
    "4/5"
  ],
  "costs": [
    "1",
    "3"
  ],
  "epsilon": "6/25",
  "rho": "0",
  "answer": "6/25",
  "weight": "3330385/6838489",
  "information_lower": "3017303563267/281474976710656",
  "information_upper": "1508666266643/140737488355328",
  "lower_float": 0.010719615642312164,
  "upper_float": 0.01071971856449494,
  "gap": 1.0292218277641041e-07,
  "tolerance": 2.1439231285950254e-05,
  "converged": true,
  "blocks": [
    {
      "left": "3/50",
      "right": "6/25",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "38547142/63887611",
            "-574988499/1927357100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6798201/30663856",
            "45995784/56651675"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-10911386/18172587",
            "-109035522/136392325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "60560408/98135531",
            "294406593/378502550"
          ]
        },
        {
          "side": "lower",
          "t": [
            "85127231/85127671",
            "-766149039/4256361550"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16280537/54268533",
            "488416797/814026850"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24249635/24249716",
            "-290996592/606240875"
          ]
        },
        {
          "side": "upper",
          "t": [
            "28744677/35930974",
            "143723896/239538975"
          ]
        },
        {
          "side": "lower",
          "t": [
            "49730715/64629349",
            "-64629349/276281750"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15787666/59025731",
            "531231579/789383300"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-59955074/75347103",
            "-452082618/749438425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32783873/46846412",
            "562156944/819596825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "53784277/79647463",
            "-716827167/2689213850"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6928691/28367671",
            "255309039/346434550"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-54083840/78673153",
            "-236019459/338024000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "13592008/20705821",
            "62117463/84950050"
          ]
        },
        {
          "side": "lower",
          "t": [
            "10046321/15780950",
            "-2840571/10046321"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19538179/83968576",
            "377858592/488454475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27234973/42497902",
            "-509974824/680874325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39641336/62301889",
            "186905667/247758350"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21388185/34534957",
            "-34534957/118823250"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16827136/74096275",
            "26674659/33654272"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40262587/64956015",
            "-155894436/201312935"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31230291/49843111",
            "199372444/260252425"
          ]
        },
        {
          "side": "lower",
          "t": [
            "60203137/98503999",
            "-886535991/3010156850"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10946996/48789197",
            "439102773/547349800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-54699163/89680247",
            "-1076162964/1367479075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "61341080/98649161",
            "295947483/383381750"
          ]
        },
        {
          "side": "lower",
          "t": [
            "59320219/97690577",
            "-879215193/2966010950"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8879103/39811211",
            "39811211/49328350"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15244570/25192117",
            "-151152702/190557125"
          ]
        },
        {
          "side": "upper",
          "t": [
            "44134574/71247703",
            "427486218/551682175"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7110707/11747761",
            "-105729849/355535350"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20968451/94297974",
            "424340883/524211275"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-49551613/82206623",
            "-986479476/1238790325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30798931/49813941",
            "597767292/769973275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "57053597/94108842",
            "-423489789/1426339925"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-7036607/31597288",
            "142187796/175915175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16450008/27237473",
            "-27237473/34270850"
          ]
        },
        {
          "side": "upper",
          "t": [
            "59936779/96849444",
            "1162193328/1498419475"
          ]
        }
      ]
    }
  ]
}

==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/certificate_one_fair.json <==
{
  "theta": [
    "1/2",
    "4/5"
  ],
  "costs": [
    "1",
    "2"
  ],
  "epsilon": "9/50",
  "rho": "1/20",
  "answer": "0",
  "weight": "6752143/8044025",
  "information_lower": "4465793222857/281474976710656",
  "information_upper": "4465863191279/281474976710656",
  "lower_float": 0.015865684669538638,
  "upper_float": 0.01586593324730856,
  "gap": 2.485777699234859e-07,
  "tolerance": 3.173136934236863e-05,
  "converged": true,
  "blocks": [
    {
      "left": "-13/100",
      "right": "0",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "35381323/66674193",
            "-1733529018/3361225685"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-30579383/85189490",
            "442985348/581008277"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-23303391/58882672",
            "-40288144/116516955"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3657125/17934509",
            "233148617/347426875"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21644296/79084537",
            "-1028098981/1028104060"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-23361461/85359079",
            "2219336054/2219338795"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-8057615/58881337",
            "-765457381/765473425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "4911514/35891645",
            "93318277/93318766"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19478888/67761081",
            "-67761081/71172860"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-27349217/98615303",
            "2563997878/2598175615"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9585431/59866927",
            "-778270051/910615945"
          ]
        },
        {
          "side": "upper",
          "t": [
            "11489267/80035678",
            "1040463814/1091480365"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29523233/86806808",
            "-2256977008/2804707135"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12690793/43177139",
            "59084506/63453965"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-3493601/15899422",
            "-206692486/331892095"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2681505/16425352",
            "213529576/254742975"
          ]
        },
        {
          "side": "lower",
          "t": [
            "26823370/66812013",
            "-868556169/1274110075"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-13038298/41331527",
            "41331527/47639935"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-4618371/16623311",
            "-216103043/438745245"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17150609/95149092",
            "1236938196/1629307855"
          ]
        },
        {
          "side": "lower",
          "t": [
            "6732405/18390644",
            "-478156744/639578475"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20439079/67469640",
            "350842128/388342501"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20227535/82601539",
            "-1073820007/1921615825"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12339093/72142990",
            "14428598/18034059"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32039971/83798466",
            "-2178760116/3043797245"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2997583/9710951",
            "252484726/284770385"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-2817631/10830885",
            "-28160301/53534989"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17036801/97102340",
            "252466084/323699219"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33390529/85286357",
            "-2217445282/3172100255"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19007441/60935458",
            "1584321908/1805706895"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-25215899/93862804",
            "-1220216452/2395510405"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17140668/96403477",
            "1253245201/1628363460"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22604385/58434313",
            "-1519292138/2147416575"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-23248779/74930699",
            "102536746/116243895"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16495409/62407557",
            "-811298241/1567063855"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12840506/72703571",
            "945146423/1219848070"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15731973/40426684",
            "-1051093784/1494537435"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20856667/67043768",
            "134087536/152414105"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20619515/77382751",
            "-1005975763/1958853925"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16914245/95450231",
            "1240853003/1606853275"
          ]
        }
      ]
    },
    {
      "left": "0",
      "right": "13/100",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "23303391/58882672",
            "-40288144/116516955"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-3657125/17934509",
            "233148617/347426875"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-35381323/66674193",
            "-1733529018/3361225685"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30579383/85189490",
            "442985348/581008277"
          ]
        },
        {
          "side": "lower",
          "t": [
            "8057615/58881337",
            "-765457381/765473425"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-4911514/35891645",
            "93318277/93318766"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-21644296/79084537",
            "-1028098981/1028104060"
          ]
        },
        {
          "side": "upper",
          "t": [
            "23361461/85359079",
            "2219336054/2219338795"
          ]
        },
        {
          "side": "lower",
          "t": [
            "9585431/59866927",
            "-778270051/910615945"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11489267/80035678",
            "1040463814/1091480365"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-19478888/67761081",
            "-67761081/71172860"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27349217/98615303",
            "2563997878/2598175615"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3493601/15899422",
            "-206692486/331892095"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2681505/16425352",
            "213529576/254742975"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29523233/86806808",
            "-2256977008/2804707135"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12690793/43177139",
            "59084506/63453965"
          ]
        },
        {
          "side": "lower",
          "t": [
            "4618371/16623311",
            "-216103043/438745245"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17150609/95149092",
            "1236938196/1629307855"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26823370/66812013",
            "-868556169/1274110075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "13038298/41331527",
            "41331527/47639935"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20227535/82601539",
            "-1073820007/1921615825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12339093/72142990",
            "14428598/18034059"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-6732405/18390644",
            "-478156744/639578475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "20439079/67469640",
            "350842128/388342501"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2817631/10830885",
            "-28160301/53534989"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17036801/97102340",
            "252466084/323699219"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32039971/83798466",
            "-2178760116/3043797245"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2997583/9710951",
            "252484726/284770385"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25215899/93862804",
            "-1220216452/2395510405"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17140668/96403477",
            "1253245201/1628363460"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33390529/85286357",
            "-2217445282/3172100255"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19007441/60935458",
            "1584321908/1805706895"
          ]
        },
        {
          "side": "lower",
          "t": [
            "16495409/62407557",
            "-811298241/1567063855"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12840506/72703571",
            "945146423/1219848070"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-22604385/58434313",
            "-1519292138/2147416575"
          ]
        },
        {
          "side": "upper",
          "t": [
            "23248779/74930699",
            "102536746/116243895"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20619515/77382751",
            "-1005975763/1958853925"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16914245/95450231",
            "1240853003/1606853275"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15731973/40426684",
            "-1051093784/1494537435"
          ]
        },
        {
          "side": "upper",
          "t": [
            "20856667/67043768",
            "134087536/152414105"
          ]
        }
      ]
    }
  ]
}

==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/certificate_opposite_sign.json <==
{
  "theta": [
    "1/5",
    "4/5"
  ],
  "costs": [
    "2",
    "1"
  ],
  "epsilon": "29/100",
  "rho": "1/10",
  "answer": "-988273/4554490",
  "weight": "1123469/1961338",
  "information_lower": "13784266871/4398046511104",
  "information_upper": "882853601171/281474976710656",
  "lower_float": 0.00313417942174965,
  "upper_float": 0.0031365260652584936,
  "gap": 2.3466435088437265e-06,
  "tolerance": 6.268358844248544e-06,
  "converged": true,
  "blocks": [
    {
      "left": "-113/500",
      "right": "-881/4000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "9551299/12654705",
            "-87739288/143269485"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-37159330/53020009",
            "212080036/321571125"
          ]
        },
        {
          "side": "upper",
          "t": [
            "49933517/78484011",
            "-9496565331/19973406800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-52978393/99781020",
            "603675171/1059567860"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31668499/68513404",
            "-7125394016/7125412275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-58890193/98150209",
            "10207621736/13250293425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25827743/85380514",
            "-5165521097/5165548600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27785171/46308629",
            "5603344109/11114068400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "6487063/10320165",
            "-23851048/32435315"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-63378129/95367505",
            "1983644104/2852015805"
          ]
        },
        {
          "side": "upper",
          "t": [
            "48998149/99350096",
            "-751335101/1224953725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20672191/36582200",
            "22132231/41344382"
          ]
        },
        {
          "side": "lower",
          "t": [
            "66237559/96298100",
            "-400600096/596138031"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-67634425/99146559",
            "3437080712/5072581875"
          ]
        },
        {
          "side": "upper",
          "t": [
            "40201135/71922068",
            "-2175642557/4020113500"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-51095939/93287542",
            "5643896291/10219187800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "46846485/65124646",
            "-6772963184/10540459125"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17219335/24916586",
            "2591324944/3874350375"
          ]
        },
        {
          "side": "upper",
          "t": [
            "44681919/75120164",
            "-2272384961/4468191900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32136224/59595413",
            "7211044973/12854489600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "50297509/71522015",
            "-1487657912/2263387905"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-50748151/73916932",
            "7687360928/11418333975"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31676128/54955917",
            "-604515087/1151859200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-45584119/83877407",
            "10149166247/18233647600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19649731/27629426",
            "-2873460304/4421189475"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-22769453/33056857",
            "3437913128/5123126925"
          ]
        },
        {
          "side": "upper",
          "t": [
            "28417379/48539004",
            "-1468304871/2841737900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1172651/2166181",
            "262107901/469060400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27253320/38104037",
            "-495352481/766499625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16956287/24576750",
            "11359920/16956287"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42591241/72177396",
            "-198487839/387193100"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30392571/56252233",
            "618774563/1105184400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "12445071/17449504",
            "-1814748416/2800140975"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-46393009/67298379",
            "179462344/267651975"
          ]
        },
        {
          "side": "upper",
          "t": [
            "38820076/66047109",
            "-7991700189/15528030400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24858693/45965027",
            "5561768267/9943477200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "44559095/62565857",
            "-6506849128/10025796375"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-48517151/70408644",
            "2440832992/3638786325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "58587585/99875414",
            "-6042462547/11717517000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-25037192/46272529",
            "5598976009/10014876800"
          ]
        }
      ]
    },
    {
      "left": "-881/4000",
      "right": "-1739/8000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "44198608/58879923",
            "-10735772627/17679443200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16696812/24017201",
            "13137408947/20036174400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "57306844/93890535",
            "-4112405433/9169095040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-5289203/10752232",
            "294342351/528920300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "17748775/38936881",
            "-21298473907/21298530000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-53901082/89835045",
            "3275984641/4312086560"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37351588/62252665",
            "2726666727/5976254080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16767029/61249042",
            "-6706770099/6706811600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "55868240/88469911",
            "-48393041317/67041888000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17916897/27030472",
            "1848208523/2687534550"
          ]
        },
        {
          "side": "upper",
          "t": [
            "37110201/78134572",
            "-1425955939/2474013400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-4049530/7430017",
            "1627173723/3239624000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "35347432/51479687",
            "-28159388789/42416918400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-58859490/86776357",
            "47466667279/70631388000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42179293/78678010",
            "-1723048419/3374343440"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1986481/3837355",
            "168076149/317836960"
          ]
        },
        {
          "side": "lower",
          "t": [
            "58551243/81749669",
            "-44717068943/70261491600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-61121481/89070101",
            "48721345247/73345777200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42932067/75335728",
            "-343719259/715534450"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-36443303/72231982",
            "7909402029/14577321200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28823477/41116422",
            "-3748447139/5764695400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-45505429/66706723",
            "36488577481/54606514800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "50049431/90600053",
            "-19841411607/40039544800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-25800435/50485967",
            "3685475591/6880116000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "65023486/91776183",
            "-16733857367/26009394400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-55088401/80518747",
            "44043754609/66106081200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "48760572/86920471",
            "-6345194383/13002819200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26840870/52860189",
            "11576381391/21472696000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "48931556/69432763",
            "-37979721361/58717867200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-55633973/81435713",
            "44545335011/66760767600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "55229477/99215513",
            "-21728197347/44183581600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28653264/56248763",
            "4106159699/7640870400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "63936222/90964459",
            "-49757559073/76723466400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6254342/9161635",
            "1002282869/1501042080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41982363/75707675",
            "-221066411/447811872"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33063502/64802289",
            "14191701291/26450801600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15564555/22115027",
            "-12096919769/18677466000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10516775/15399828",
            "701975493/1051677500"
          ]
        },
        {
          "side": "upper",
          "t": [
            "45028377/81045365",
            "-1183262329/2401513440"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-47282357/92744756",
            "5077775391/9456471400"
          ]
        }
      ]
    },
    {
      "left": "-1739/8000",
      "right": "-13889/64000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "74809643/99934424",
            "-40710785977/67328678700"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-30122551/43507865",
            "28358426407/43376473440"
          ]
        },
        {
          "side": "upper",
          "t": [
            "23114256/38079781",
            "-65839941349/147931238400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31602663/64920163",
            "112246961827/202257043200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7432899/16421212",
            "-13379182477/13379218200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-35374717/58957805",
            "38428697299/50939592480"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-3990945/6651577",
            "1642939519/3648864000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3316579/12276444",
            "-758070417/758075200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "17407632/27979073",
            "-91183798907/125334950400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8660427/13145212",
            "10710061477/15588768600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12407348/26735159",
            "-46225089911/79407027200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-50403591/92250785",
            "4557188779/9216656640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18553867/27184725",
            "-393755639/593723744"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-57658775/85373273",
            "278231496707/415143180000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5197532/9794665",
            "-3386995157/6652840960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-19545807/37968694",
            "32823935963/62546582400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18161156/25474405",
            "-16604217179/26152064640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-1940008/2839157",
            "9252812663/13968057600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2647241/4683706",
            "-4049063837/8471171200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-46909529/93729426",
            "81029088777/150110492800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "6719782/9637089",
            "-10469091017/16127476800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-56804545/83627749",
            "272542833991/408992724000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "52234167/95434700",
            "-1650065963/3342986688"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-49803865/98123466",
            "84827736357/159372368000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7223497/10246552",
            "-4174189121/6501147300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-58654931/86098664",
            "35074443247/52789437900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "52769534/94894823",
            "-164073148967/337725017600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-5183005/10283696",
            "1111281899/2073202000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "67732120/96608883",
            "-104949449899/162557088000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-50600407/74385270",
            "2693573277/4048032560"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5450491/9880062",
            "-8541313599/17441571200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17380095/34363076",
            "14853439601/27808152000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34960029/49728035",
            "-32412733213/50342441760"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-64557697/94833402",
            "51510342853/77469236400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "50434556/91059411",
            "-157441721619/322781158400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-38024247/75312086",
            "65107298347/121677590400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "48917205/69676826",
            "-113538387967/176101938000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-63745369/93674627",
            "305285609393/458966656800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15938557/28834375",
            "-1994185375/4080270592"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40438713/80023837",
            "19765887739/36972537600"
          ]
        }
      ]
    },
    {
      "left": "-13889/64000",
      "right": "-6933/32000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "72337445/96665442",
            "-139891005481/231479824000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-47576131/68752725",
            "7959732149/12179489536"
          ]
        },
        {
          "side": "upper",
          "t": [
            "55343822/91689207",
            "-78210893571/177100230400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34589873/71821186",
            "30631735829/55343796800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "42668846/94349839",
            "-819239652037/819241843200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-57236940/95394809",
            "828313126547/1098949248000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-56772129/94620244",
            "20177767033/45417703200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "22673801/85059433",
            "-72555696349/72556163200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "45121564/73633445",
            "-127871840587/173266805760"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-48708339/74252419",
            "644733754177/935200108800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3160756/7011735",
            "-1196201991/2022883840"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-42299185/77018747",
            "65696991191/135357392000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "52514129/77545439",
            "-673327046837/1008271276800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-32764894/48631233",
            "140754998713/209695321600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "49049069/94042119",
            "-80217927507/156957020800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15358845/29897257",
            "25502360221/49148304000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "39966523/56137267",
            "-487439889361/767357241600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-49750411/72862731",
            "210889031091/318402630400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "38813543/69191946",
            "-29510364969/62101668800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-2229351/4492487",
            "3832091411/7133923200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "42755884/58575101",
            "-508607601983/820912972800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-67486731/98180455",
            "170500178153/259149047040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "54554783/93762807",
            "-79979674371/174575305600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32979047/67509453",
            "57585563409/105532950400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "64580230/89584449",
            "-259287256889/413313472000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-65435962/95515663",
            "43650657991/66124761600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17563855/30744161",
            "-26224769333/56204336000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-49127577/99797120",
            "133010849/245637885"
          ]
        },
        {
          "side": "lower",
          "t": [
            "16286215/22733351",
            "-197393686733/312695328000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-67765671/99081659",
            "860326045097/1301100883200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "45562696/80485697",
            "-68654299541/145800627200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-21423473/43346927",
            "36974928731/68555113600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29192981/40622480",
            "-4409062423/7006315440"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8239135/12036562",
            "52256733923/79095696000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "29747175/52308497",
            "-44619147941/95190960000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-48654411/98640979",
            "84140755087/155694115200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28993199/40407477",
            "-116952707597/185556473600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31846117/46543461",
            "134712290621/203815148800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "23082023/40681025",
            "-1388036573/2954498944"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-25197961/51035025",
            "1741315053/3225339008"
          ]
        }
      ]
    },
    {
      "left": "-6933/32000",
      "right": "-691/3200",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "25239921/33740131",
            "-62722903529/103844246400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-59690532/86304079",
            "102097725457/156280665600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39274685/65817418",
            "-2731422847/6283949600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-596262/1265759",
            "105057997/190803840"
          ]
        },
        {
          "side": "lower",
          "t": [
            "42301378/93619951",
            "-174039488909/174039955200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-50276573/83794209",
            "363471347239/482655100800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32174901/53624852",
            "1112715679/2573992080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2204045/8497466",
            "-352644839/352647200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31057303/52008156",
            "-18799503723/24845842400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-50369925/77337748",
            "251599028681/362663460000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "28693565/67156084",
            "-1393488743/2295485200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-21458977/38717683",
            "3213567689/6866872640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "65627508/98194939",
            "-1277810741207/1890072230400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28102940/41871857",
            "544878475141/809364672000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "34386982/68092849",
            "-5651706467/11003834240"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43622129/85254599",
            "7076131717/13959081280"
          ]
        },
        {
          "side": "lower",
          "t": [
            "54770707/77452685",
            "-201578357981/315479272320"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-60314895/88527563",
            "1152009177319/1737068976000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24384853/44433768",
            "-461000343/975394120"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37591191/76828096",
            "99636437/187955955"
          ]
        },
        {
          "side": "lower",
          "t": [
            "69160544/95085635",
            "-247469873651/398364733440"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-63492296/92493925",
            "6877848263/10449017856"
          ]
        },
        {
          "side": "upper",
          "t": [
            "54609350/95439231",
            "-7921456173/17474992000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39552894/82479211",
            "6845774513/12656926080"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2145107/2991010",
            "-3892201313/6177908160"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-5714446/8355985",
            "21747286561/32915208960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41620132/74274535",
            "-1232957281/2663688448"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-18527115/38258036",
            "793854247/1482169200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "64289823/89013112",
            "-11137765639/17803335600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-46584655/67990911",
            "22686300637/34400976000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27396702/48383723",
            "-4015849009/8766944640"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37060027/76908872",
            "797929547/1482401080"
          ]
        },
        {
          "side": "lower",
          "t": [
            "71231353/98971761",
            "-429306508631/683820988800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-56224886/82138045",
            "213772475917/323855343360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "22041110/39129371",
            "-3247737793/7053155200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28754775/59526473",
            "4940697259/9201528000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "60695061/84480758",
            "-78524864561/124858411200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-47227288/69025993",
            "898235246909/1360145894400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5005520/8909479",
            "-739486757/1601766400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30458834/62975645",
            "1045395707/1949365376"
          ]
        }
      ]
    },
    {
      "left": "-691/3200",
      "right": "-429/2000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "34515647/46171783",
            "-19992382039/33135021120"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29870204/43232977",
            "18719879041/28675395840"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9397768/16131725",
            "-31618181/75182144"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-36516306/81281299",
            "3982783651/7303261200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27541583/61062006",
            "-4406641433/4406653280"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11795528/19659195",
            "567495429/754913792"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32938633/54897740",
            "2744887/6722170"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18867774/77010763",
            "-3773527387/3773554800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "55941559/97286873",
            "-42125216009/53703896640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16552493/25684456",
            "1390171181/1986299160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12584479/32261071",
            "-1580792479/2516895800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-53313649/94942618",
            "2326094141/5331364900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "65025736/99205483",
            "-42955974139/62424706560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-62271541/93318294",
            "6734470217/9963446560"
          ]
        },
        {
          "side": "upper",
          "t": [
            "23939637/50173952",
            "-307315456/598490925"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-3691858/7274849",
            "356467601/738371600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "53252433/76067728",
            "-2058582889/3195145980"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-60047681/88436118",
            "6382139849/9607628960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "40100738/76089229",
            "-3728372221/8020147600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-44249359/93228070",
            "65259649/126426740"
          ]
        },
        {
          "side": "lower",
          "t": [
            "60597189/83761234",
            "-18134307161/29086650720"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-21209461/30966186",
            "2234726423/3393513760"
          ]
        },
        {
          "side": "upper",
          "t": [
            "49535597/89413808",
            "-547659574/1238389925"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43207147/93778343",
            "4595138807/8641429400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "39911093/56080975",
            "-4856612435/7662929856"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2237237/3280638",
            "236752709/357957920"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32649106/60424695",
            "-84594573/186566320"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29851803/63869210",
            "312959129/597036060"
          ]
        },
        {
          "side": "lower",
          "t": [
            "56156186/78262327",
            "-33887587591/53909938560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-26565121/38869966",
            "8415347639/12751258080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "7186097/13134463",
            "-643588687/1437219400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-44261177/95393168",
            "584283154/1106529425"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33536691/46930858",
            "-10160530757/16097611680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12365344/18112591",
            "7842751903/11870730240"
          ]
        },
        {
          "side": "upper",
          "t": [
            "51552867/94816732",
            "-1161504967/2577643350"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30006922/64438267",
            "3157475083/6001384400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "42474953/59317052",
            "-6421070879/10193988720"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-49969561/73154983",
            "31676107639/47970778560"
          ]
        },
        {
          "side": "upper",
          "t": [
            "34281816/62854991",
            "-3079894559/6856363200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-46475503/99985309",
            "4899280141/9295100600"
          ]
        }
      ]
    },
    {
      "left": "-429/2000",
      "right": "-203/1000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "73357774/98268047",
            "-79498850023/132043993200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-61088030/88601067",
            "7964251467/12217606000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "26418909/59669056",
            "-193924432/660472725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-18242621/75735647",
            "984563411/1824262100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32888713/73176172",
            "-14799880787/14799920850"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-52175371/86958873",
            "7816636473/10435074200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-35500447/59167430",
            "76917659/355004470"
          ]
        },
        {
          "side": "upper",
          "t": [
            "10945865/84197566",
            "-547284179/547293250"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27123781/47235577",
            "-38213581793/48822805800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-60795523/94435901",
            "76398643909/109431941400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-4678243/8351068",
            "27140971/116956075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8917047/33378020",
            "-21695713/44585235"
          ]
        },
        {
          "side": "lower",
          "t": [
            "54130130/82694213",
            "-66899618317/97434234000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-46128384/69235375",
            "2240456735/3321243648"
          ]
        },
        {
          "side": "upper",
          "t": [
            "26826401/77836790",
            "-101187827/268264010"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37413392/82879533",
            "1077433929/3741339200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15025487/21492705",
            "-1159173223/1803058440"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-47088975/69477937",
            "56207651033/84760155000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30798039/78910742",
            "-512919823/1539901950"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26725869/99358337",
            "1291658381/2672586900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "43228055/59836003",
            "-48407326427/77810499000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29195202/42709021",
            "34551597989/52551363600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30890687/74340615",
            "-193285599/617813740"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-8121711/32365895",
            "6473179/12494940"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18768483/26409218",
            "-10682528681/16891634700"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-53553751/78678914",
            "31825620713/48198375900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19399442/48175747",
            "-626284711/1939944200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1389433/5376912",
            "17474964/34735825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "60541739/84491994",
            "-11392337191/18162521700"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-32580143/47762983",
            "38640253247/58644257400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "37799027/92407904",
            "-300325688/944975675"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-12702511/49934458",
            "324573977/635125550"
          ]
        },
        {
          "side": "lower",
          "t": [
            "56879648/79707685",
            "-12896703433/20476673280"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-39021259/57267045",
            "1029534209/1560850360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "22036805/54298112",
            "-176468864/550920125"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1097435/4281601",
            "55660813/109743500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "64726919/90518398",
            "-36614691991/58254227100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-33998546/49869077",
            "40344083293/61197382800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32141573/78886013",
            "-1025518169/3214157300"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-4621987/18102018",
            "117663117/231099350"
          ]
        }
      ]
    },
    {
      "left": "-203/1000",
      "right": "-9/50",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "56883609/77070541",
            "-10096240871/17065082700"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-63798673/94129398",
            "2055158523/3189933650"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-58390461/93907004",
            "-46953502/2627570745"
          ]
        },
        {
          "side": "upper",
          "t": [
            "963411/52537792",
            "26268896/43353495"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29198672/64766323",
            "-8484388313/8759601600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-39237590/64889739",
            "2833518603/3923759000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20801217/34651636",
            "-17325818/936054765"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1415513/99457266",
            "16576211/21232695"
          ]
        },
        {
          "side": "lower",
          "t": [
            "40952758/70969827",
            "-3099015779/4095275800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-54050689/84377837",
            "11053496647/16215206700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34700214/57351491",
            "-57351491/3123019260"
          ]
        },
        {
          "side": "upper",
          "t": [
            "181981/10240350",
            "341345/545943"
          ]
        },
        {
          "side": "lower",
          "t": [
            "64321475/98557742",
            "-6455532101/9648221250"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-41048854/62296779",
            "2720292683/4104885400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-42305324/69273459",
            "-7697051/423053240"
          ]
        },
        {
          "side": "upper",
          "t": [
            "742894/40942887",
            "13647629/22286820"
          ]
        },
        {
          "side": "lower",
          "t": [
            "44261575/63775908",
            "-696220329/1106539375"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-56840600/85055723",
            "11142299713/17052180000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29526164/47989505",
            "-9597901/531470952"
          ]
        },
        {
          "side": "upper",
          "t": [
            "64792/3549089",
            "3549089/5831280"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3235167/4520297",
            "-592158907/970550100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12470944/18530237",
            "2427461047/3741283200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-54702231/88482998",
            "-44241499/2461600395"
          ]
        },
        {
          "side": "upper",
          "t": [
            "937727/51242416",
            "25621208/42197715"
          ]
        },
        {
          "side": "lower",
          "t": [
            "49455943/70172911",
            "-9192651341/14836782900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-14782804/22042993",
            "2887632083/4434841200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-60982080/98888413",
            "-98888413/5488387200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16526/904111",
            "904111/1487340"
          ]
        },
        {
          "side": "lower",
          "t": [
            "60180835/84736226",
            "-5550222803/9027125250"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-9320715/13873852",
            "454368653/699053625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-52528622/85076021",
            "-85076021/4727575980"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1369969/74904769",
            "74904769/123297210"
          ]
        },
        {
          "side": "lower",
          "t": [
            "65069798/91973027",
            "-12048466537/19520939400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-65583063/97706288",
            "3199880932/4918729725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-49832582/80759481",
            "-26919827/1494977460"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1145787/62665573",
            "62665573/103120830"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20698791/29313050",
            "-76800191/124192746"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15109834/22520705",
            "590042471/906590040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32952462/53419553",
            "-53419553/2965721580"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1307880/71541353",
            "71541353/117709200"
          ]
        }
      ]
    },
    {
      "left": "-9/50",
      "right": "-67/500",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "67362331/93476714",
            "-1729319209/3031304895"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11653044/17835145",
            "131980073/209754792"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33210627/47893540",
            "-134101912/1494478215"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8116711/82552154",
            "1155730156/1826259975"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7378349/17947278",
            "-36891627/36891745"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-57774163/96290234",
            "1781369329/2599837335"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-58712869/97854756",
            "-456655528/4403465175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5835001/93775895",
            "262572506/262575045"
          ]
        },
        {
          "side": "lower",
          "t": [
            "16145098/29108925",
            "-646865/872708"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-61288438/97842255",
            "241344229/367730628"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32178318/51219479",
            "-358536353/3620060775"
          ]
        },
        {
          "side": "upper",
          "t": [
            "7452717/84381025",
            "47253374/67074453"
          ]
        },
        {
          "side": "lower",
          "t": [
            "61340943/96992977",
            "-3588740149/5520684870"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-36403928/56903157",
            "233935201/364039280"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-63335980/96854677",
            "-677982739/7125297750"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5120832/54390011",
            "380730077/576093600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "45214451/66995992",
            "-1239425852/2034650295"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-62335609/96416878",
            "1783712243/2805102405"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-19888925/29621163",
            "-19747442/213095625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8422099/87359380",
            "34943752/54142065"
          ]
        },
        {
          "side": "lower",
          "t": [
            "66903584/95947505",
            "-710011537/1204264512"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-64512143/99259080",
            "122419532/193536429"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9387803/13769468",
            "-192772552/2112255675"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9268562/95155411",
            "666087877/1042713225"
          ]
        },
        {
          "side": "lower",
          "t": [
            "64880125/94580281",
            "-3499470397/5839211250"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-36677392/56581129",
            "2093501773/3300965280"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-65934075/97468672",
            "-1364561408/14835166875"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6887436/71065855",
            "99492197/154967310"
          ]
        },
        {
          "side": "lower",
          "t": [
            "10791873/15860960",
            "-58685552/97126857"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-54881749/84776021",
            "3136712777/4939357410"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1451367/2153626",
            "-30150764/326557575"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8902837/92100391",
            "1289405474/2003138325"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34285202/50184331",
            "-1856820247/3085668180"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-55080015/85026283",
            "3145972471/4957201350"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-11994981/17765554",
            "-248717756/2698870725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "447524/4623611",
            "4623611/7192350"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22246790/32496957",
            "-133598601/222467900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-782890/1208139",
            "14900381/23486700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41791497/61838134",
            "-865733876/9403086825"
          ]
        },
        {
          "side": "upper",
          "t": [
            "7152365/73847031",
            "344619478/536427375"
          ]
        }
      ]
    }
  ]
}

==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/certificate_robust_off_center.json <==
{
  "theta": [
    "7/10",
    "4/5"
  ],
  "costs": [
    "1",
    "2"
  ],
  "epsilon": "11/50",
  "rho": "1/10",
  "answer": "1177719/8447218",
  "weight": "2065267/3733718",
  "information_lower": "77843423869/70368744177664",
  "information_upper": "77957128447/70368744177664",
  "lower_float": 0.0011062215871362469,
  "upper_float": 0.0011078374263746582,
  "gap": 1.615839238411354e-06,
  "tolerance": 2.2124431748870835e-06,
  "converged": true,
  "blocks": [
    {
      "left": "12/125",
      "right": "3/25",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "30802079/70422172",
            "-140844344/2310155925"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-1763282/41985367",
            "41985367/66123075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41240955/89144422",
            "-356577688/618614325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35286585/82854931",
            "331419724/529298775"
          ]
        },
        {
          "side": "lower",
          "t": [
            "37546644/93866599",
            "-93866599/1407999150"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2054083/77027436",
            "51351624/51352075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13492885/50598213",
            "-67464284/67464425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "952383/2380957",
            "9523828/14285745"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32902622/80069677",
            "-80069677/1233848325"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-3709376/97164949",
            "97164949/139101600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-12020599/34172948",
            "-136691792/180308985"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15252583/36950563",
            "147802252/228788745"
          ]
        },
        {
          "side": "lower",
          "t": [
            "12144292/28845771",
            "-9615257/151803650"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2097061/51891156",
            "34594104/52426525"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24830198/61869649",
            "-123739298/186226485"
          ]
        },
        {
          "side": "upper",
          "t": [
            "14579560/34773429",
            "11591143/18224450"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29320259/68483960",
            "-27393584/439803885"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2653755/64304273",
            "128608546/199031625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41510877/98236501",
            "392946004/622663155"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41529906/96579851",
            "-193159702/311474295"
          ]
        },
        {
          "side": "lower",
          "t": [
            "42492675/98261519",
            "-196523038/3186950625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-1743309/41858690",
            "16743476/26149635"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-44114561/98970048",
            "-131960064/220572805"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41938505/98860861",
            "395443444/629077575"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24866138/57799063",
            "-57799063/932480175"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-413858/9981655",
            "1996331/3103935"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41877797/95668569",
            "-127558092/209388985"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25073608/59221363",
            "59221363/94026030"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32951391/76398040",
            "-30559216/494270865"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-3009662/72424963",
            "72424963/112862325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15857297/35900384",
            "-143601536/237859455"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42363422/99960319",
            "199920638/317725665"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7589745/17573999",
            "-35147998/569230875"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-1578669/37947167",
            "75894334/118400175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28268870/63710133",
            "-42473422/70672175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "377454/890201",
            "1780402/2830905"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7268873/16842018",
            "-11228012/181721825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-1883179/45291881",
            "90583762/141238425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37208447/84048037",
            "-336192148/558126705"
          ]
        },
        {
          "side": "upper",
          "t": [
            "38908742/91786227",
            "61190818/97271855"
          ]
        }
      ]
    },
    {
      "left": "3/25",
      "right": "33/250",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40598607/85452082",
            "-85452082/144995025"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33184339/75691257",
            "529838799/829608475"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26868179/94290218",
            "-660031526/671704475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33596171/83716844",
            "83716844/119986325"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34350566/94621645",
            "-132470303/171752830"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9171477/21863081",
            "21863081/32755275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31919988/77355869",
            "-541491083/797999700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32435555/75638098",
            "529466686/810888875"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-22521046/50975741",
            "-356830187/563026150"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18765709/43280494",
            "302963458/469142725"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30911138/67513303",
            "-472593121/772778450"
          ]
        },
        {
          "side": "upper",
          "t": [
            "28014667/64255272",
            "449786904/700366675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-6134913/13642607",
            "-95498249/153372825"
          ]
        },
        {
          "side": "upper",
          "t": [
            "10658080/24513483",
            "171594381/266452000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-44552656/98191079",
            "-687337553/1113816400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41894719/96224167",
            "673569169/1047367975"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27759896/60905781",
            "-426340467/693997400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9045151/20760603",
            "145324221/226128775"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-6740575/14822367",
            "-103756569/168514375"
          ]
        },
        {
          "side": "upper",
          "t": [
            "40442786/92857201",
            "650000407/1011069650"
          ]
        }
      ]
    },
    {
      "left": "33/250",
      "right": "69/500",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-23121037/76366025",
            "-9163923/23121037"
          ]
        },
        {
          "side": "lower",
          "t": [
            "10220735/39915149",
            "119745447/255518375"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43751/90910",
            "-390913/656265"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32481036/73057681",
            "3141480283/4872155400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36207347/90518391",
            "271555173/905183675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8616842/71806563",
            "-215419689/215421050"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26483459/92383987",
            "-3972511441/3972518850"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24820482/62051177",
            "2668200611/3723072300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31227892/83364815",
            "50018889/156139460"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-7317625/36605826",
            "-109817478/182940625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24975259/68661426",
            "-492073553/624381475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16002312/37941629",
            "1631490047/2400346800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19437551/79257685",
            "-47554611/97187755"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2081795/6174199",
            "18522597/52044875"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34465698/83006993",
            "-3569300699/5169854700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42999783/99309775",
            "170812813/257998698"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10957886/40298837",
            "-120896511/273947150"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29894411/99594855",
            "59756913/149472055"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30410193/68198149",
            "-2932520407/4561528950"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16865617/38441460",
            "55099426/84328085"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-21405993/74658422",
            "-74658422/178383275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20777213/75026469",
            "225079407/519430325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43848505/94723243",
            "-4073099449/6577275750"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2890767/6545381",
            "281451383/433615050"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-21709295/77761982",
            "-233285946/542732375"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19068824/66071997",
            "198215991/476720600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43500188/95761467",
            "-1372581027/2175009400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "40655012/92358099",
            "1323799419/2032750600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11916368/42120599",
            "-126361797/297909200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24012653/84929249",
            "254787747/600316325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15984789/34859918",
            "-749488237/1198859175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "38703994/87780379",
            "3774556297/5805599100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6149870/21593233",
            "-64779699/153746750"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27292044/97534219",
            "97534219/227433700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16703856/36256187",
            "-1559016041/2505578400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24468179/55447693",
            "2384250799/3670226850"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28271603/99598494",
            "-298795482/706790075"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20088914/71420679",
            "214262037/502222850"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40597801/88327536",
            "-633014008/1014945025"
          ]
        },
        {
          "side": "upper",
          "t": [
            "14616809/33137088",
            "237482464/365420225"
          ]
        }
      ]
    },
    {
      "left": "69/500",
      "right": "111/800",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-35618047/95082520",
            "-85574268/178090235"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25283333/75221283",
            "676991547/1264166650"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1803437/3741404",
            "-21513073/36068740"
          ]
        },
        {
          "side": "upper",
          "t": [
            "658054/1477569",
            "33984087/52644320"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36907187/92267988",
            "415205946/922679675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15154094/84189099",
            "-757701891/757704700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24213073/84219228",
            "-484260561/484261460"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17260618/43151525",
            "198497015/276169888"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20665300/79003447",
            "-711031023/1033265000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25426688/66771095",
            "120187971/254266880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16364042/44926853",
            "-1033317619/1309123360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "954352/2260835",
            "10399841/15269632"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-4718650/15156819",
            "-136411371/235932500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28967857/80214158",
            "360963711/724196425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-38880586/93512623",
            "-2150790329/3110446880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16399758/37827163",
            "870024749/1311980640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17522318/51429789",
            "-462868101/876115900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "5210086/14941107",
            "134469963/260504300"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-23246043/52056002",
            "-598644023/929841720"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24282988/55264449",
            "1271082327/1942639040"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18470603/51740081",
            "-465660729/923530150"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27351478/79899401",
            "719094609/1367573900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-46075874/99383945",
            "-457166147/737213984"
          ]
        },
        {
          "side": "upper",
          "t": [
            "13122604/29664717",
            "29664717/45643840"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-24164249/69299249",
            "-623693241/1208212450"
          ]
        },
        {
          "side": "lower",
          "t": [
            "30477781/88211605",
            "158780889/304777810"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-81267/178636",
            "-1027157/1625340"
          ]
        },
        {
          "side": "upper",
          "t": [
            "11381782/25816265",
            "118754819/182108512"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-32835378/93070357",
            "-279211071/547256300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "5797661/16857985",
            "30344373/57976610"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17781315/38719651",
            "-890551973/1422505200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "44133535/99935708",
            "574630321/882670700"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-35400859/99753081",
            "-897777729/1770042950"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22626617/65944377",
            "593499393/1131330850"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33280738/72127829",
            "-1658940067/2662459040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "43994297/99536541",
            "2289340443/3519543760"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-23663609/66876434",
            "-300943953/591590225"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32689019/95160658",
            "428222961/817225475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-12612742/27399929",
            "-630198367/1009019360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "11995333/27150723",
            "624466629/959626640"
          ]
        }
      ]
    },
    {
      "left": "111/800",
      "right": "1113/8000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-26413493/68998667",
            "-206996001/422615888"
          ]
        },
        {
          "side": "lower",
          "t": [
            "4642243/13468334",
            "20202501/37137944"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-48136593/99784859",
            "-68951337569/115527823200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36862971/82699424",
            "1785790687/2764722825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22224617/55561554",
            "83342331/177796936"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18499259/98662369",
            "-295987107/295988144"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26110090/90686107",
            "-62664099937/62664216000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25123381/62808423",
            "14466873431/20098704800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11769369/42380795",
            "-42380795/62769968"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31956405/84130796",
            "21032699/42608540"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9105193/24379043",
            "-16845918713/21852463200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21668989/51048423",
            "11758153431/17335191200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31938266/98467169",
            "-295401507/511012256"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2482505/6826053",
            "20478159/39720080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34930463/82843728",
            "-1192604501/1746523150"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6528101/15009114",
            "1728549629/2611240400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31783160/90379493",
            "-271138479/508530560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3262106/9210329",
            "27630987/52193696"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34657397/77007804",
            "-4434366047/6931479400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27923203/63419159",
            "43822638869/67015687200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-35938834/98011115",
            "-294033345/575021344"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34691181/99296053",
            "99296053/185019632"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16750543/35971221",
            "-8285371237/13400434400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "23722919/53549600",
            "46253467/71168757"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-27172388/75679811",
            "-227039433/434758208"
          ]
        },
        {
          "side": "lower",
          "t": [
            "9987694/28392853",
            "85178559/159803104"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-42965377/93866809",
            "-64861965019/103116904800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19718894/44648333",
            "30851998103/47325345600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16433047/45291397",
            "-135874191/262928752"
          ]
        },
        {
          "side": "lower",
          "t": [
            "6746577/19244768",
            "1202798/2248859"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17710675/38362839",
            "-8836240583/14168540000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17548293/39672589",
            "27413758999/42115903200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-419975/1163596",
            "-872697/1679900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "14137121/40257569",
            "120772707/226193936"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27753529/60374926",
            "-20859536933/33304234800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "40904178/92545843",
            "63949177513/98170027200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20927234/57829709",
            "-173489127/334835744"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20556872/58588847",
            "175766541/328909952"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29343509/63697155",
            "-2934315607/4694961440"
          ]
        },
        {
          "side": "upper",
          "t": [
            "14251978/32232769",
            "22272843379/34204747200"
          ]
        }
      ]
    },
    {
      "left": "1113/8000",
      "right": "2229/16000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-36135895/93406731",
            "-14291229843/28908716000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21407188/61359271",
            "9387968463/17125750400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16170987/33508411",
            "-15447377471/25873579200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16664775/37370143",
            "17227635923/26663640000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "39335659/98339167",
            "15045892551/31468527200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-9796763/51224730",
            "-783738369/783741040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27190204/94369297",
            "-43504245917/43504326400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2538064/6345157",
            "2925117377/4060902400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2995365/10253011",
            "-522903561/798764000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21681354/57398815",
            "585467913/1156338880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26885051/69898090",
            "-3222301949/4301608160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1082069/2533215",
            "233562423/346262080"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16154819/48272707",
            "-7385724171/12923855200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36205773/99452539",
            "5072079489/9654872800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39891415/93093717",
            "-42916203537/63826264000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31893595/73081887",
            "33690749907/51029752000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "23655233/66366960",
            "126926811/236552330"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28891665/80426891",
            "-1367257147/2568148000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34058379/75020693",
            "-34584539473/54493406400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39690367/89973181",
            "41477636441/63504587200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-37179961/99782336",
            "-477084294/929499025"
          ]
        },
        {
          "side": "lower",
          "t": [
            "17804955/50493931",
            "2575190481/4747988000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29693171/63467146",
            "-14629177153/23754536800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8482262/19124575",
            "352657163/542864768"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31997905/87469444",
            "-3345706233/6399581000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25175048/71012251",
            "10864874403/20140038400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37345490/81042153",
            "-37360432533/59752784000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19742729/44633612",
            "5144023783/7897091600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28188115/76351642",
            "-5840900613/11275246000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29813237/84321974",
            "6450631011/11925294800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-38378882/82658461",
            "-38105550521/61406211200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41543253/93792517",
            "43238350337/66469204800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11432787/31109911",
            "-1586605461/3048743200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33981103/95980928",
            "458908812/849527575"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29176571/63077025",
            "-1163140341/1867300544"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3449463/7793146",
            "1796320153/2759570400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28237622/77013989",
            "-11783140317/22590097600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27672539/78109573",
            "11950764669/22138031200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32723461/70878557",
            "-32675014777/52357537600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39775652/89892903",
            "41440628283/63641043200"
          ]
        }
      ]
    },
    {
      "left": "2229/16000",
      "right": "4461/32000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-13489221/34687265",
            "-714557659/1438850240"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28932757/82437197",
            "25473093873/46292411200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1911173/3959418",
            "-1825951601/3057876800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36651659/82172324",
            "56842705127/87963981600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13425117/33562799",
            "3456968297/7160062400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16053811/83126250",
            "-513720225/513721952"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-22245069/77178268",
            "-53388066889/53388165600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30777927/76944781",
            "212906209027/295468099200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11846948/39465553",
            "-12194855877/18955116800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22010462/58444823",
            "18059450307/35216739200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-7704292/19701421",
            "-54513831907/73961203200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1970054/4595985",
            "847806033/1260834560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12575032/36957301",
            "-11419806009/20120051200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "35351271/97045964",
            "2498933573/4713502800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41937773/96988321",
            "-268366684207/402602620800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12143965/27775281",
            "25618067509/38860688000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-35417555/97504729",
            "-30128961261/56668088000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "220027/615327",
            "190136043/352043200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-44155665/96791957",
            "-267823345019/423894384000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9224225/20888413",
            "57798238771/88552560000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29474681/78455918",
            "-12121439331/23579744800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "26415869/74570799",
            "23042376891/42265390400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33363649/71128188",
            "-16400974683/26690919200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "37310246/84068801",
            "232618372367/358178361600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28871788/78164091",
            "-24152704119/46194860800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "8957993/25169798",
            "3888733791/7166394400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-35879938/77571763",
            "-214641068221/344447404800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35133585/79362314",
            "109797761419/168641208000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-22606531/61718348",
            "-4767742383/9042612400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22795456/63899559",
            "19744963731/36472729600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13195657/28727213",
            "-79488198371/126678307200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31189786/70541757",
            "65063013873/99807315200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-26600676/72318967",
            "-7448853601/14187027200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "12005377/33692650",
            "208220577/384172064"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33059211/71721979",
            "-198454715893/317368425600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "76409/172706",
            "238938751/366763200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-25788083/69962654",
            "-10809230043/20630466400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2366447/6645245",
            "410676141/757263040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37842455/81956957",
            "-226774900019/363287568000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16532126/37355633",
            "103363036511/158708409600"
          ]
        }
      ]
    },
    {
      "left": "4461/32000",
      "right": "357/2560",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-7153039/18346508",
            "-2848295367/5722431200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "16891223/47985711",
            "1295614197/2350083200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9176225/19008701",
            "-7014210669/11745568000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25298369/56712368",
            "1307928987/2023869520"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7319087/18297721",
            "11362884741/23421078400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17127799/88258895",
            "-10961754759/10961791360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-14600075/50645153",
            "-18688061457/18688096000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5051042/12627599",
            "4659584031/6465333760"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16671570/54760141",
            "-11335349187/17783008000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29321088/77977231",
            "16141286817/31275827200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20419976/51759939",
            "-19099417491/26137569280"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31637906/73672717",
            "27185232573/40496519680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2404031/6999893",
            "-4346933553/7692899200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21859541/60000576",
            "582193089/1092977050"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13558205/31187158",
            "-5754030651/8677251200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "22893804/52304767",
            "2144495447/3256007680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15024742/41113299",
            "-25531358679/48079174400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21388909/59725713",
            "37089667773/68444508800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-44415363/97081991",
            "-11941084893/18950554880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3459571/7829540",
            "144455013/221412544"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-37336725/98950999",
            "-6827618931/13275280000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19304857/54374920",
            "844170633/1544388560"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-21073591/44858547",
            "-16552803843/26974196480"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36862792/83031059",
            "30638460771/47184373760"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-26846597/72303113",
            "-44900233173/85909110400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32122474/90087307",
            "55944217647/102791916800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-45816772/98836705",
            "-7294148829/11729093632"
          ]
        },
        {
          "side": "upper",
          "t": [
            "34731815/78417194",
            "14467972293/22228361600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-32426369/88029658",
            "-27333208809/51882190400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24693681/69103445",
            "2860882623/5267985280"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24460153/53115094",
            "-9799734843/15654497920"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27330402/61779599",
            "7598890677/11660971520"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12694651/34325931",
            "-21316403151/40622883200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25051469/70180674",
            "21791099277/40082350400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-45919885/99386957",
            "-36673787133/58777452800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30522907/68955256",
            "3180561183/4883665120"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-27704099/75060376",
            "-5826561687/11081639600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "6651914/18624977",
            "11566110717/21286124800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13356450/28955783",
            "-1187187103/1899584000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8211717/18556850",
            "76083085/116788864"
          ]
        }
      ]
    },
    {
      "left": "357/2560",
      "right": "279/2000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-4992773/12789288",
            "-398066589/798843680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "23123536/65594363",
            "16332996387/29598126080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-46360107/96026225",
            "-664501477/1112642568"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42091510/94348087",
            "16322219051/25254906000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19992723/49981817",
            "4148490811/8530228480"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19335332/99394147",
            "-24749142603/24749224960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15081396/52305323",
            "-9048820879/9048837600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39921513/99803735",
            "3453209231/4790581560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28764055/94011751",
            "-23408925999/36817990400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27404822/72899151",
            "18151888599/35078172160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1647967/4165373",
            "-720609529/988780200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31778423/73953361",
            "12793931453/19067053800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-21889511/63242265",
            "-3149464797/5603714816"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24653525/67720827",
            "16862485923/31556512000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-2474355/5661376",
            "-122427256/185576625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6457111/14736455",
            "509881343/774853320"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15941203/43413846",
            "-5405023827/10202369920"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13038375/36396883",
            "3020941289/5563040000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-35229940/76779533",
            "-13282859209/21137964000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21729905/49148014",
            "4251303211/6518971500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-24735731/65362847",
            "-16275348903/31661735680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "23152662/65152733",
            "5407676839/9878469120"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-150589/320088",
            "-2307301/3764725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24982577/56252347",
            "9731656031/14989546200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-14980021/40189091",
            "-10007083659/19174426880"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34271737/96055755",
            "4783576599/8773564672"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40287350/86718413",
            "-15002285449/24172410000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35197967/79431845",
            "2748341837/4223756040"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-25821958/68754519",
            "-17119875231/33052106240"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34156682/95925807",
            "23885525943/43720552960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-45034344/96330481",
            "-16665173213/27020606400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15300517/34490288",
            "745852478/1147538775"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6720883/17963165",
            "-894565617/1720546048"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19830947/55637429",
            "13853719821/25383612160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-6579696/14118533",
            "-2442506209/3947817600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24517407/55297886",
            "4783267139/7355222100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-34354699/91994724",
            "-5726671569/10993503680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2448101/6864909",
            "1709362341/3133569280"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-18929778/40682657",
            "-7038099661/11357866800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18370642/41445739",
            "7170112847/11022385200"
          ]
        }
      ]
    },
    {
      "left": "279/2000",
      "right": "141/1000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-34373113/87935938",
            "-1714750791/3437311300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15041233/42604840",
            "41539719/75206165"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37994567/78450550",
            "-45501319/75989134"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8381889/18723694",
            "271493563/419094450"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3177205/7943014",
            "154888773/317720500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-5869288/30098813",
            "-1173853707/1173857600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28827711/99405718",
            "-49702859/49702950"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35096126/87740271",
            "2544467859/3509612600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8847123/28886341",
            "-375522433/589808200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18319179/48696283",
            "633051679/1221278600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26750633/67380744",
            "-488510394/668765825"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32364874/75136831",
            "2178968099/3236487400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-23711763/68430652",
            "-222399619/395196050"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32212603/88389027",
            "3447172053/6442520600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43463192/99120845",
            "-574900901/869263840"
          ]
        },
        {
          "side": "upper",
          "t": [
            "43105745/98087511",
            "98087511/148640500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31017580/84371541",
            "-3290490099/6203516000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "4122103/11492263",
            "448198257/824420600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39850039/86570580",
            "-125527341/199250195"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6383825/14392852",
            "104348177/159595625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17915009/47280862",
            "-921976809/1791500900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "12683921/35644270",
            "139012653/253678420"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39823735/84379459",
            "-2447004311/3982373500"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33543236/75278875",
            "87323495/134172944"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-36215088/97041367",
            "-97041367/185718400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "16845654/47152027",
            "612976351/1123043600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31991510/68642127",
            "-1990621683/3199151000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1762220/3963953",
            "114954637/176222000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29901781/79519936",
            "-29819976/57503425"
          ]
        },
        {
          "side": "lower",
          "t": [
            "1738529/4875920",
            "365694/668665"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-25069469/53454100",
            "-15501689/25069469"
          ]
        },
        {
          "side": "upper",
          "t": [
            "38837299/87260516",
            "632638741/970932475"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15496325/41367044",
            "-31025283/59601250"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34843289/97625388",
            "73219041/134012650"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20915563/44737117",
            "-1297376393/2091556300"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32817929/73778503",
            "2139576587/3281792900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-36431478/97437019",
            "-1266681247/2428765200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "527857/1478238",
            "28825641/52785700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20129009/43122131",
            "-1250541799/2012900900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "26577919/59767421",
            "1733255209/2657791900"
          ]
        }
      ]
    },
    {
      "left": "141/1000",
      "right": "18/125",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-39798151/97863139",
            "-2055125919/3979815100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19893243/53874728",
            "94280774/165777025"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17541328/35992889",
            "-395921779/657799800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "11299769/25070684",
            "551555048/847482675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-4810985/22909384",
            "-120274266/120274625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "39246538/98116359",
            "2060443539/3924653800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28935755/98644442",
            "-2170177724/2170181625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "34936979/87342399",
            "58228266/79402225"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-5341141/16895348",
            "-88700577/133528525"
          ]
        },
        {
          "side": "lower",
          "t": [
            "37891112/98554521",
            "295663563/541301600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37342809/94542796",
            "-2079941512/2800710675"
          ]
        },
        {
          "side": "upper",
          "t": [
            "4582598/10615965",
            "7785041/11456495"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31853225/88810328",
            "-466254222/796330625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "17040094/45225249",
            "949730229/1704009400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31012462/70753027",
            "-778283297/1162967325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30421577/68918309",
            "1516202798/2281618275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31718509/83153052",
            "-436553523/792962725"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27295679/73180229",
            "1536784809/2729567900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43209160/93605991",
            "-343221967/540114500"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27719811/62146489",
            "1367222758/2078985825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-32975007/83763533",
            "-586344731/1099166900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18972133/51122015",
            "214712463/379442660"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-42877499/90441732",
            "-663239368/1071937475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18631324/41554211",
            "457096321/698674650"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31034671/80095304",
            "-420500346/775866775"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24697808/66382665",
            "278807193/493956160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13148944/28110319",
            "-309213509/493085400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25881241/57874226",
            "1273232972/1941093075"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-13644978/34938125",
            "-9782675/18193304"
          ]
        },
        {
          "side": "lower",
          "t": [
            "35232574/94817507",
            "1991167647/3523257400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40195347/85358005",
            "-375575222/602930205"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18323048/40919837",
            "450118207/687114300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-38422962/98772707",
            "-691408949/1280765400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18673972/50223497",
            "1054693437/1867397200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33376803/71116295",
            "-312911698/500652045"
          ]
        },
        {
          "side": "upper",
          "t": [
            "20663731/46177134",
            "30784756/46963025"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29340343/75573385",
            "-317408217/586806860"
          ]
        },
        {
          "side": "lower",
          "t": [
            "12906349/34700575",
            "29148483/51625396"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33404813/71295045",
            "-104566066/167024065"
          ]
        },
        {
          "side": "upper",
          "t": [
            "44129216/98647345",
            "217024159/330969120"
          ]
        }
      ]
    }
  ]
}

==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/crossover_constants.csv <==
b,g,kappa,d,information,normalized_information
0.2,1e-07,0.5999999999999999,2.1701388888888884,8.389941352450302e-09,0.9711166392290749
0.2,1.2990813969063467e-07,0.5999999999999999,2.1701388888888884,1.1448451007635267e-08,0.9680450398265422
0.2,1.6876124757881486e-07,0.5999999999999999,2.1701388888888884,1.5616696559709957e-08,0.9646602194517424
0.2,2.1923459724834465e-07,0.5999999999999999,2.1701388888888884,2.1294705329034046e-08,0.9609331949248265
0.2,2.848035868435799e-07,0.5999999999999999,2.1701388888888884,2.9025398774799183e-08,0.9568329447413263
0.2,3.699830414406966e-07,0.5999999999999999,2.1701388888888884,3.954499626614717e-08,0.952326407977906
0.2,4.806380863064389e-07,0.5999999999999999,2.1701388888888884,5.385088955009757e-08,0.9473785205003239
0.2,6.243879965653619e-07,0.5999999999999999,2.1701388888888884,7.329289793111258e-08,0.9419522969626433
0.2,8.111308307896872e-07,0.5999999999999999,2.1701388888888884,9.969574663803657e-08,0.9360089678795641
0.2,1.0537249727360724e-06,0.5999999999999999,2.1701388888888884,1.3552314569131548e-07,0.9295081816899337
0.2,1.368874509537082e-06,0.5999999999999999,2.1701388888888884,1.8409715919036248e-07,0.9224082820640083
0.2,1.7782794100389227e-06,0.5999999999999999,2.1701388888888884,2.4989086696920997e-07,0.914666670643379
0.2,2.310129700083158e-06,0.5999999999999999,2.1701388888888884,3.38917910460283e-07,0.906240264779729
0.2,3.001046517818875e-06,0.5999999999999999,2.1701388888888884,4.5924973008689183e-07,0.8970860585135191
0.2,3.898603702549072e-06,0.5999999999999999,2.1701388888888884,6.217005743415737e-07,0.8871617928494736
0.2,5.064603543891714e-06,0.5999999999999999,2.1701388888888884,8.407322241656804e-07,0.8764267382064872
0.2,6.579332246575683e-06,0.5999999999999999,2.1701388888888884,1.135645485855679e-06,0.8648425876477369
0.2,8.54708812559251e-06,0.5999999999999999,2.1701388888888884,1.5321446642434776e-06,0.8523744540957268
0.2,1.1103363181676366e-05,0.5999999999999999,2.1701388888888884,2.064385415831677e-06,0.8389919582664053
0.2,1.4424172552410663e-05,0.5999999999999999,2.1701388888888884,2.777646795173689e-06,0.8246703866934255
0.2,1.873817422860383e-05,0.5999999999999999,2.1701388888888884,3.7318064075317737e-06,0.8093918912821132
0.2,2.434241355236922e-05,0.5999999999999999,2.1701388888888884,5.005845154311676e-06,0.7931466938087779
0.2,3.1622776601683795e-05,0.5999999999999999,2.1701388888888884,6.703667302906949e-06,0.7759342512933739
0.2,4.1080560801772716e-05,0.5999999999999999,2.1701388888888884,8.961595249114735e-06,0.7577643319653381
0.2,5.3366992312063015e-05,0.5999999999999999,2.1701388888888884,1.195798976025677e-05,0.7386579474235025
0.2,6.932806692144523e-05,0.5999999999999999,2.1701388888888884,1.592555995934615e-05,0.7186480853452407
0.2,9.006280202112796e-05,0.5999999999999999,2.1701388888888884,2.1167068259443995e-05,0.697780189390854
0.2,0.00011699891065890653,0.5999999999999999,2.1701388888888884,2.8075310844367466e-05,0.6761123392030262
0.2,0.0001519911082952933,0.5999999999999999,2.1701388888888884,3.715847314132372e-05,0.6537150937112898
0.2,0.00019744882128159367,0.5999999999999999,2.1701388888888884,4.9072233857507565e-05,0.6306709750051437
0.2,0.00025650209056800457,0.5999999999999999,2.1701388888888884,6.466033617921795e-05,0.6070735870968895
0.2,0.00033321709412448166,0.5999999999999999,2.1701388888888884,8.500578152878879e-05,0.5830263828285652
0.2,0.0004328761281083057,0.5999999999999999,2.1701388888888884,0.00011149535801718526,0.5586411115686983
0.2,0.0005623413251903491,0.5999999999999999,2.1701388888888884,0.00014590093088172557,0.5340359986417624
0.2,0.0007305271542664449,0.5999999999999999,2.1701388888888884,0.00019048184888718873,0.5093337231331942
0.2,0.0009490142360424724,0.5999999999999999,2.1701388888888884,0.0002481140331960889,0.48465927254798724
0.2,0.0012328467394420659,0.5999999999999999,2.1701388888888884,0.00032245291886265565,0.46013775990267763
0.2,0.001601568264445834,0.5999999999999999,2.1701388888888884,0.0004181395651169875,0.4358922908352126
0.2,0.0020805675382171715,0.5999999999999999,2.1701388888888884,0.0005410621593901156,0.4120419654137443
0.2,0.0027028265839051623,0.5999999999999999,2.1701388888888884,0.0006986891376711893,0.38870009223257984
0.2,0.0035111917342151274,0.5999999999999999,2.1701388888888884,0.0009004957204314487,0.36597268228177665
0.2,0.004561323862890215,0.5999999999999999,2.1701388888888884,0.001158513568277406,0.34395727851394026
0.2,0.005925530975545675,0.5999999999999999,2.1701388888888884,0.0014880446609985302,0.32274216584414245
0.2,0.007697747057123703,0.5999999999999999,2.1701388888888884,0.001908597248905147,0.30240599761216663
0.2,0.01,0.5999999999999999,2.1701388888888884,0.0024451268175913355,0.2830178707857962
0.3333333333333333,1e-07,0.33333333333333326,0.11504206359918961,2.478549824656723e-06,1.0000176309216144
0.3333333333333333,1.2990813969063467e-07,0.33333333333333326,0.11504206359918961,2.950914923168851e-06,1.0000209910572582
0.3333333333333333,1.6876124757881486e-07,0.33333333333333326,0.11504206359918961,3.513306197624028e-06,1.0000249915930668
0.3333333333333333,2.1923459724834465e-07,0.33333333333333326,0.11504206359918961,4.18288231631933e-06,1.0000297545892556
0.3333333333333333,2.848035868435799e-07,0.33333333333333326,0.11504206359918961,4.980072720729856e-06,1.0000354253740118
0.3333333333333333,3.699830414406966e-07,0.33333333333333326,0.11504206359918961,5.929201261696336e-06,1.0000421769803018
0.3333333333333333,4.806380863064389e-07,0.33333333333333326,0.11504206359918961,7.059228812274286e-06,1.000050215429475
0.3333333333333333,6.243879965653619e-07,0.33333333333333326,0.11504206359918961,8.404637584023104e-06,1.0000597860231335
0.3333333333333333,8.111308307896872e-07,0.33333333333333326,0.11504206359918961,1.0006484226667405e-05,1.000071180836239
0.3333333333333333,1.0537249727360724e-06,0.33333333333333326,0.11504206359918961,1.1913653982997431e-05,1.0000847476412904
0.3333333333333333,1.368874509537082e-06,0.33333333333333326,0.11504206359918961,1.4184354365278862e-05,1.0001009005374784
0.3333333333333333,1.7782794100389227e-06,0.33333333333333326,0.11504206359918961,1.688789421280552e-05,1.0001201326116744
0.3333333333333333,2.310129700083158e-06,0.33333333333333326,0.11504206359918961,2.0106802818753957e-05,1.0001430310206967
0.3333333333333333,3.001046517818875e-06,0.33333333333333326,0.11504206359918961,2.3939354362665556e-05,1.0001702949602083
0.3333333333333333,3.898603702549072e-06,0.33333333333333326,0.11504206359918961,2.8502575495938362e-05,1.0002027570754108
0.3333333333333333,5.064603543891714e-06,0.33333333333333326,0.11504206359918961,3.393582901686729e-05,1.000241408976412
0.3333333333333333,6.579332246575683e-06,0.33333333333333326,0.11504206359918961,4.040508464265768e-05,1.0002874316510784
0.3333333333333333,8.54708812559251e-06,0.33333333333333326,0.11504206359918961,4.810800955118311e-05,1.0003422317230573
0.3333333333333333,1.1103363181676366e-05,0.33333333333333326,0.11504206359918961,5.7280037373386335e-05,1.0004074846896067
0.3333333333333333,1.4424172552410663e-05,0.33333333333333326,0.11504206359918961,6.820160558570432e-05,1.0004851864985829
0.3333333333333333,1.873817422860383e-05,0.33333333333333326,0.11504206359918961,8.120678891124672e-05,1.0005777150954542
0.3333333333333333,2.434241355236922e-05,0.33333333333333326,0.11504206359918961,9.669360178880931e-05,1.000687903899202
0.3333333333333333,3.1622776601683795e-05,0.33333333333333326,0.11504206359918961,0.00011513629795462804,1.000819129564353
0.3333333333333333,4.1080560801772716e-05,0.33333333333333326,0.11504206359918961,0.00013710006189058058,1.000975416870581
0.3333333333333333,5.3366992312063015e-05,0.33333333333333326,0.11504206359918961,0.00016325856808728143,1.001161564173196
0.3333333333333333,6.932806692144523e-05,0.33333333333333326,0.11504206359918961,0.00019441498326795877,1.0013832935734976
0.3333333333333333,9.006280202112796e-05,0.33333333333333326,0.11504206359918961,0.00023152710843295666,1.0016474308625107
0.3333333333333333,0.00011699891065890653,0.33333333333333326,0.11504206359918961,0.0002757375076601759,1.001962121399926
0.3333333333333333,0.0001519911082952933,0.33333333333333326,0.11504206359918961,0.000328409656673695,1.002337089472401
0.3333333333333333,0.00019744882128159367,0.33333333333333326,0.11504206359918961,0.00039117137635465713,1.0027839504102132
0.3333333333333333,0.00025650209056800457,0.33333333333333326,0.11504206359918961,0.00046596710805952093,1.0033165869359484
0.3333333333333333,0.00033321709412448166,0.33333333333333326,0.11504206359918961,0.0005551209569431195,1.0039516040183767
0.3333333333333333,0.0004328761281083057,0.33333333333333326,0.11504206359918961,0.0006614129011203291,1.0047088801068673
0.3333333333333333,0.0005623413251903491,0.33333333333333326,0.11504206359918961,0.0007881711723933791,1.005612237303415
0.3333333333333333,0.0007305271542664449,0.33333333333333326,0.11504206359918961,0.0009393846056913943,1.0066902591765259
0.3333333333333333,0.0009490142360424724,0.33333333333333326,0.11504206359918961,0.0011198397958904066,1.0079772930822015
0.3333333333333333,0.0012328467394420659,0.33333333333333326,0.11504206359918961,0.001335289287205165,1.0095146848192345
0.3333333333333333,0.001601568264445834,0.33333333333333326,0.11504206359918961,0.0015926588888446735,1.0113523083508507
0.3333333333333333,0.0020805675382171715,0.33333333333333326,0.11504206359918961,0.0019003047614381818,1.0135504738540126
0.3333333333333333,0.0027028265839051623,0.33333333333333326,0.11504206359918961,0.002268334449008532,1.016182326018773
0.3333333333333333,0.0035111917342151274,0.33333333333333326,0.11504206359918961,0.002709010988390277,1.019336885109125
0.3333333333333333,0.004561323862890215,0.33333333333333326,0.11504206359918961,0.0032372662966079794,1.0231229416539287
0.3333333333333333,0.005925530975545675,0.33333333333333326,0.11504206359918961,0.0038713602832035204,1.0276741009036663
0.3333333333333333,0.007697747057123703,0.33333333333333326,0.11504206359918961,0.0046337372520471945,1.0331553999534815
0.3333333333333333,0.01,0.33333333333333326,0.11504206359918961,0.005552153891888258,1.0397721124644228
0.6,1e-07,0.33333333333333326,0.2751606040745521,5.864312282271761e-06,0.9892305076796492
0.6,1.2990813969063467e-07,0.33333333333333326,0.2751606040745521,6.976457509282172e-06,0.9884570201406648
0.6,1.6876124757881486e-07,0.33333333333333326,0.2751606040745521,8.29904868621329e-06,0.9876284077628421
0.6,2.1923459724834465e-07,0.33333333333333326,0.2751606040745521,9.871778594544148e-06,0.9867408129199359
0.6,2.848035868435799e-07,0.33333333333333326,0.2751606040745521,1.1741791160254509e-05,0.9857901200176362
0.6,3.699830414406966e-07,0.33333333333333326,0.2751606040745521,1.3965070478452185e-05,0.9847719403244931
0.6,4.806380863064389e-07,0.33333333333333326,0.2751606040745521,1.66080861259757e-05,0.9836815962915546
0.6,6.243879965653619e-07,0.33333333333333326,0.2751606040745521,1.9749741329578786e-05,0.9825141054235544
0.6,8.111308307896872e-07,0.33333333333333326,0.2751606040745521,2.3483678824715984e-05,0.9812641637854266
0.6,1.0537249727360724e-06,0.33333333333333326,0.2751606040745521,2.7921008923550178e-05,0.9799261292534958
0.6,1.368874509537082e-06,0.33333333333333326,0.2751606040745521,3.319353563979331e-05,0.9784940046525586
0.6,1.7782794100389227e-06,0.33333333333333326,0.2751606040745521,3.945756995521321e-05,0.9769614209562846
0.6,2.310129700083158e-06,0.33333333333333326,0.2751606040745521,4.689843475901489e-05,0.9753216207739542
0.6,3.001046517818875e-06,0.33333333333333326,0.2751606040745521,5.573578399008239e-05,0.9735674423989872
0.6,3.898603702549072e-06,0.33333333333333326,0.2751606040745521,6.622987945417136e-05,0.9716913047582098
0.6,5.064603543891714e-06,0.33333333333333326,0.2751606040745521,7.868899311742466e-05,0.9696851936761482
0.6,6.579332246575683e-06,0.33333333333333326,0.2751606040745521,9.347813089701732e-05,0.9675406499576863
0.6,8.54708812559251e-06,0.33333333333333326,0.2751606040745521,0.00011102930664841823,0.9652487598983183
0.6,1.1103363181676366e-05,0.33333333333333326,0.2751606040745521,0.00013185363282992445,0.9628001489566411
0.6,1.4424172552410663e-05,0.33333333333333326,0.2751606040745521,0.00015655553793615488,0.9601849794718263
0.6,1.873817422860383e-05,0.33333333333333326,0.2751606040745521,0.00018584947105741018,0.9573929534844167
0.6,2.434241355236922e-05,0.33333333333333326,0.2751606040745521,0.00022057951177952473,0.9544133219261007
0.6,3.1622776601683795e-05,0.33333333333333326,0.2751606040745521,0.00026174237016577187,0.9512349016898324
0.6,4.1080560801772716e-05,0.33333333333333326,0.2751606040745521,0.0003105143380085762,0.9478461023821217
0.6,5.3366992312063015e-05,0.33333333333333326,0.2751606040745521,0.00036828284038033384,0.9442349649040805
0.6,6.932806692144523e-05,0.33333333333333326,0.2751606040745521,0.00043668333753049454,0.9403892144169484
0.6,9.006280202112796e-05,0.33333333333333326,0.2751606040745521,0.0005176424435765204,0.9362963307351814
0.6,0.00011699891065890653,0.33333333333333326,0.2751606040745521,0.0006134282630341323,0.9319436397723702
0.6,0.0001519911082952933,0.33333333333333326,0.2751606040745521,0.0007267091027299741,0.9273184303640509
0.6,0.00019744882128159367,0.33333333333333326,0.2751606040745521,0.0008606219000524048,0.9224081016343887
0.6,0.00025650209056800457,0.33333333333333326,0.2751606040745521,0.0010188519257976602,0.9172003470984565
0.6,0.00033321709412448166,0.33333333333333326,0.2751606040745521,0.0012057255809693425,0.9116833829464814
0.6,0.0004328761281083057,0.33333333333333326,0.2751606040745521,0.0014263184261232367,0.9058462295093987
0.6,0.0005623413251903491,0.33333333333333326,0.2751606040745521,0.0016865809802213139,0.8996790568476234
0.6,0.0007305271542664449,0.33333333333333326,0.2751606040745521,0.0019934853345648703,0.8931736078679328
0.6,0.0009490142360424724,0.33333333333333326,0.2751606040745521,0.002355196292607366,0.886323715540642
0.6,0.0012328467394420659,0.33333333333333326,0.2751606040745521,0.0027812716379580727,0.8791259349277172
0.6,0.001601568264445834,0.33333333333333326,0.2751606040745521,0.0032828973558776033,0.8715803162317237
0.6,0.0020805675382171715,0.33333333333333326,0.2751606040745521,0.0038731653478779986,0.8636913525141646
0.6,0.0027028265839051623,0.33333333333333326,0.2751606040745521,0.004567403629196777,0.8554691459807365
0.6,0.0035111917342151274,0.33333333333333326,0.2751606040745521,0.005383572562017358,0.8469308511202356
0.6,0.004561323862890215,0.33333333333333326,0.2751606040745521,0.006342745940676386,0.8381024735769765
0.6,0.005925530975545675,0.33333333333333326,0.2751606040745521,0.00746970363451864,0.8290211336884258
0.6,0.007697747057123703,0.33333333333333326,0.2751606040745521,0.008793674490280824,0.8197379483584907
0.6,0.01,0.33333333333333326,0.2751606040745521,0.010349286709053437,0.8103217529290457


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/information_design.csv <==
costs,displacement,information,cost_weights,alternative_theta
"[1, 1, 1]",0.2,0.20927151832151386,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[0.7924017738212865, 0.7924017738212865, 0.7924017738212865]"
"[1, 1, 1]",0.05,0.07292975387688963,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[0.6842015749320194, 0.6842015749320194, 0.6842015749320194]"
"[1, 1, 1]",0.01,0.023763822118081673,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[0.6077217345015942, 0.6077217345015942, 0.6077217345015942]"
"[1, 1, 1]",0.001,0.00502516792675072,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[0.55, 0.55, 0.55]"
"[1, 2, 5]",0.2,0.1025283343437903,"[0.39458307409802607, 0.3542682936394869, 0.251148632262487]","[0.7152898321303269, 0.7900107592740326, 0.9004076618949447]"
"[1, 2, 5]",0.05,0.03446156832348311,"[0.35302506878379936, 0.34086408500175874, 0.30611084621444185]","[0.6290364081825216, 0.6794208647484133, 0.7699571323693706]"
"[1, 2, 5]",0.01,0.011093322892750241,"[0.33955474393597274, 0.33578810803013914, 0.3246571480338881]","[0.5740647222495693, 0.6041671717808337, 0.6620196693736999]"
"[1, 2, 5]",0.001,0.0023352707743586974,"[0.3346333244617499, 0.33385186645956505, 0.33151480907868514]","[0.5341308201272308, 0.548212007602038, 0.5759640432907923]"
"[1, 10, 100]",0.2,0.03863167985846032,"[0.5907478532768771, 0.40715828596193265, 0.0020938607611901807]","[0.6363396094106339, 0.8668121853593924, 0.9998897235375559]"
"[1, 10, 100]",0.05,0.00907619249608661,"[0.43926731985949236, 0.40426215909442786, 0.1564705210460798]","[0.5670608358880862, 0.7037164976929908, 0.9574934217266434]"
"[1, 10, 100]",0.01,0.0025403135375216017,"[0.3640821973011343, 0.3558147967725502, 0.2801030059263155]","[0.5355940392449425, 0.6112847865391243, 0.8155708945785916]"
"[1, 10, 100]",0.001,0.0005094398279745992,"[0.3394633247341674, 0.3379090151148752, 0.3226276601509574]","[0.5159558827263919, 0.5503415002993104, 0.6556191442954874]"


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/regular_boundary.csv <==
slack,information,sign_information,exact_region,scaled_cost,limit
0.0001,1.6401065957150384e-08,0.032247202109381604,True,0.6097164675836386,0.6095905510346409
0.00011564844592909362,2.1935000692828552e-08,0.0322466701969853,True,0.6097361578924947,0.6095905510346409
0.0001337456304581449,2.9336009591100333e-08,0.032246055039061375,True,0.6097589248155041,0.6095905510346409
0.00015467474312291308,3.923393724145396e-08,0.03224534360570544,True,0.6097852482381283,0.6095905510346409
0.00017887893666646657,5.2471057886826266e-08,0.03224452082699401,True,0.609815682617661,0.6095905510346409
0.00020687071034925644,7.017369821520326e-08,0.032243569273248396,True,0.6098508684716041,0.6095905510346409
0.00023924276160139146,9.384799541911513e-08,0.03224246878537982,True,0.6098915456110219,0.6095905510346409
0.00027668053578985586,1.2550791646202987e-07,0.03224119604701109,True,0.6099385683621092,0.6095905510346409
0.00031997673982925794,1.6784639650852207e-07,0.03223972408948799,True,0.6099929230626183,0.6095905510346409
0.00037004812694711595,2.2446410294672787e-07,0.03223802171913428,True,0.61005574815483,0.6095905510346409
0.00042795490800405907,3.0017520266570097e-07,0.03223605285437112,True,0.6101283572338517,0.6095905510346409
0.0004949232003839766,4.014160123424793e-07,0.03223377575853214,True,0.6102122654472807,0.6095905510346409
0.0005723709897866028,5.367910878316585e-07,0.03223114215181227,True,0.6103092196866646,0.6095905510346409
0.0006619381546371773,7.17802882400917e-07,0.0322280961831023,True,0.6104212330534269,0.6095905510346409
0.0007655211888496162,9.598265359734866e-07,0.03222457323936827,True,0.6105506241118526,0.6095905510346409
0.000885313358162503,1.2834119260491914e-06,0.03222049856660072,True,0.6107000614788795,0.6095905510346409
0.0010238511403176062,1.7160225110107687e-06,0.032215785672003325,True,0.6108726143179856,0.6095905510346409
0.001184067932404614,2.294356976078528e-06,0.03221033447202548,True,0.6110718092984984,0.6095905510346409
0.0013693561625706884,3.067448228364701e-06,0.03220402914490272,True,0.6113016945586667,0.6095905510346409
0.001583639121247274,4.100798818074563e-06,0.032196735639143576,True,0.6115669111322977,0.6095905510346409
0.0018314540328476267,5.481897588903487e-06,0.03218829878093058,True,0.6118727721625974,0.6095905510346409
0.0021180481268939923,7.327576141391875e-06,0.03217853891304714,True,0.6122253500032561,0.6095905510346409
0.0024494897427831787,9.793814560766481e-06,0.0321672479854423,True,0.6126315709545589,0.6095905510346409
0.002832796820721299,1.3088805690682652e-05,0.032154185002152405,True,0.6130993168613664,0.6095905510346409
0.003276085499492954,1.7490351615635842e-05,0.03213907071017718,True,0.6136375320432815,0.6095905510346409
0.0037887419674719897,2.3369015386643578e-05,0.03212158139190855,True,0.6142563329513571,0.6095905510346409
0.004381621205644717,3.121891216045809e-05,0.032101341592013444,True,0.6149671164414382,0.6095905510346409
0.005067276830827736,4.1698631884879225e-05,0.03207791557007177,True,0.6157826604751198,0.6095905510346409
0.005860226905777297,5.568558640768953e-05,0.032050797218183935,True,0.6167172082155516,0.6095905510346409
0.00677726134445006,7.434812778926947e-05,0.03201939811339801,True,0.6177865226299111,0.6095905510346409
0.00783779742140969,9.924117133569497e-05,0.03198303328103061,True,0.6190078935209113,0.6095905510346409
0.009064290912930881,0.00013243288237120104,0.031940904116474315,True,0.6204000719696502,0.6095905510346409
0.010482711575296616,0.00017667239244100082,0.03189207773487363,True,0.6219830979396181,0.6095905510346409
0.012123093028059745,0.00023561169287707764,0.03183546176806031,True,0.6237779745662583,0.6095905510346409
0.014020168685489392,0.00031409908219158685,0.031769773273915725,True,0.6258061265192782,0.6095905510346409
0.016214107201405915,0.00041856720481599566,0.03169349991660031,True,0.6280885585727007,0.6095905510346409
0.018751362999703196,0.000557546378624681,0.03160485084466303,True,0.6306446025422594,0.6095905510346409
0.021685659899679816,0.0007423444224401721,0.03150169362836219,True,0.6334901038775995,0.6095905510346409
0.025079128663448375,0.0009879488911154512,0.03138147204895322,True,0.6366348504199066,0.6095905510346409
0.029003622551835914,0.0013142286283887306,0.031241097196568715,True,0.6400789809005336,0.6095905510346409
0.033542238744338364,0.0017475423401440869,0.03107680080479957,True,0.6438080234951157,0.6095905510346409
0.03879107783765364,0.0023229083321034197,0.03088393432967831,True,0.6477860959947297,0.6095905510346409
0.044861278678391486,0.003086961749233924,0.03065668878423019,True,0.6519466349590315,0.6095905510346409
0.051881371615479586,0.004102041486847112,0.030387696702526952,True,0.6561797898276139,0.6095905510346409
0.06,0.005451941040475375,0.03006745511776339,True,0.6603152846433025,0.6095905510346409


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/robust_phase.csv <==
r,rho,slack,constant,approximation
1,0.05,0.001,1804998.999999817,1805000.0
1,0.05,0.0011068855341863555,1473233.168432279,1473234.1684325049
1,0.05,0.0012251955857910122,1202447.1523748036,1202448.1523750804
1,0.05,0.001356151270461049,981432.6309401067,981433.6309404457
1,0.05,0.0015011042234417814,801041.4150412716,801042.4150416867
1,0.05,0.0016615505502337504,653806.7873696318,653807.7873701414
1,0.05,0.0018391462683731157,533634.4415179068,533635.4415185312
1,0.05,0.0020357243997150185,435550.22766220814,435551.22766297276
1,0.05,0.0022533138896347537,355494.2635424518,355495.26354338945
1,0.05,0.0024941605484178984,290152.88862380415,290153.8886249529
1,0.05,0.002760750230982076,236821.50571928022,236822.50572068754
1,0.05,0.0030558344941756994,193292.6328412228,193293.632842947
1,0.05,0.0033824589964707567,157764.531546185,157765.53154829785
1,0.05,0.0037439949331719772,128766.62973584293,128767.62973843145
1,0.05,0.004144173831595072,105098.65202936197,105099.65203253346
1,0.05,0.004587126065346222,85780.93820370175,85781.93820758747
1,0.05,0.005077423485220902,70013.8932926263,70014.89329738724
1,0.05,0.005620126606729085,57144.89091099069,57145.89091682375
1,0.05,0.006220836841284272,46641.2598732863,46642.25988043298
1,0.05,0.006885754310151094,38068.235973937764,38069.23598269398
1,0.05,0.007621741837867586,31070.966313828714,31071.96632455684
1,0.05,0.008436395785638557,25359.82129972086,25360.821312864988
1,0.05,0.009338124455794052,20698.406353770497,20699.406369874796
1,0.05,0.010336234876550257,16893.777116207417,16894.777135938544
1,0.05,0.01144102886280597,13788.45313079302,13789.453154967823
1,0.05,0.01266390934444849,11253.899445116396,11254.899474735752
1,0.05,0.014017498059617437,9185.20631742377,9186.206353714007
1,0.05,0.01551576582767584,7496.746813466069,7497.746857929789
1,0.05,0.017174176746477362,6118.632553477079,6119.6326079554765
1,0.05,0.01900984780223547,4993.820906266768,4994.820973015921
1,0.05,0.02104172553937871,4075.7538919830536,4076.753973767511
1,0.05,0.02329078161385787,3326.4310634752173,3327.431163682713
1,0.05,0.0257802292482728,2714.8365993478255,2715.8367221299227
1,0.05,0.028535762822921126,2215.655503253797,2216.655653698361
1,0.05,0.031585823075664175,1808.225770603238,1809.225954945995
1,0.05,0.034961890647822236,1475.6831509809517,1476.6833768650254
1,0.05,0.038698811005879644,1204.2631064487032,1205.263383243131
1,0.05,0.04283515409261988,982.7310725290881,983.7314117198583
1,0.05,0.04741361241976438,801.9174393468528,802.9178550171974
1,0.05,0.05248144171095568,654.338004959351,655.3385143799852
1,0.05,0.05809094864310122,533.8841907554827,534.8848151104665
1,0.05,0.06430003072021123,435.5701963799498,436.570961660079
1,0.05,0.07117277385194004,355.3266284688262,356.3275665723359
1,0.05,0.07878011380462928,289.8320611166851,290.8332112070771
1,0.05,0.0872005683518989,236.3755560575031,237.37696624111572
1,0.05,0.09652104768154537,192.74445201870793,193.74618142119743
1,0.05,0.10683775142321392,157.1327786426112,158.13489998505912
1,0.05,0.1182571615553532,128.06650405476867,129.06910685852964
1,0.05,0.13089714143955924,104.34252192965667,105.34571651692639
1,0.05,0.14488815232579333,84.97885260012654,85.98277510844363
1,0.05,0.16037459988440977,69.17399691645532,70.17881561573802
1,0.05,0.17751632466297773,56.2737603935152,57.27968369264828
1,0.05,0.1964902518513786,45.74417436744155,46.751461037681786
1,0.05,0.2174922173829245,37.14939320732353,38.158365553935695
1,0.05,0.24073898921927334,30.133652525595267,31.144713543266494
1,0.05,0.26647050468145833,24.406541304922765,25.420197317442057
1,0.05,0.29495234691924377,19.730977823863906,20.747868840084177
1,0.05,0.326478486079226,15.913390813563543,16.934332020702584
1,0.05,0.36137431346415666,12.795697880818267,13.821737702204834
1,0.05,0.4,10.24874632116154,11.281249999999998
2,0.05,0.001,1898.9998244690064,1900.0
2,0.05,0.0011068855341863555,1715.5277946510844,1716.5279889547417
2,0.05,0.0012251955857910122,1549.7725937910102,1550.772808876323
2,0.05,0.001356151270461049,1400.0234097751581,1401.023647866406
2,0.05,0.0015011042234417814,1264.734633677039,1265.7348972369268
2,0.05,0.0016615505502337504,1142.5099070362508,1143.5101987915468
2,0.05,0.0018391462683731157,1032.0877095989447,1033.088032568891
2,0.05,0.0020357243997150185,932.3283387662392,933.3286962940471
2,0.05,0.0022533138896347537,842.2021463613828,843.2025421491439
2,0.05,0.0024941605484178984,760.778911303555,761.7793494509455
2,0.05,0.002760750230982076,687.2182385003126,688.218723547518
2,0.05,0.0030558344941756994,620.7608848625847,621.7614218379056
2,0.05,0.0033824589964707567,560.7209229152602,561.7215173879275
2,0.05,0.0037439949331719772,506.4786611214891,507.4793192602659
2,0.05,0.004144173831595072,457.4742478491082,458.47497648734
2,0.05,0.004587126065346222,413.201892963688,414.20269967151944
2,0.05,0.005077423485220902,373.2046474074046,374.205540571989
2,0.05,0.005620126606729085,337.0696868821056,338.07067579671485
2,0.05,0.006220836841284272,304.4240509579328,305.425145921003
2,0.05,0.006885754310151094,274.9307936294693,275.9320060547307
2,0.05,0.007621741837867586,248.28550558804582,249.28684812703955
2,0.05,0.008436395785638557,224.21317231543168,225.2146589938807
2,0.05,0.009338124455794052,202.46533557025688,203.46698193994422
2,0.05,0.010336234876550257,182.8175289698991,183.81935227792826
2,0.05,0.01144102886280597,165.06696119959307,166.0689805771555
2,0.05,0.01266390934444849,149.03042293634013,150.03265960940473
2,0.05,0.014017498059617437,134.54239588419972,135.54487340887525
2,0.05,0.01551576582767584,121.45334440358117,122.4560889292957
2,0.05,0.017174176746477362,109.62817210172595,110.6312126658248
2,0.05,0.01900984780223547,98.94482745415031,99.94819631204878
2,0.05,0.02104172553937871,89.29304406495501,90.29677706061841
2,0.05,0.02329078161385787,80.57320256349809,81.5773395457674
2,0.05,0.0257802292482728,72.6953023902878,73.69988768146017
2,0.05,0.028535762822921126,65.57803285904598,66.58311578318278
2,0.05,0.031585823075664175,59.14793390641828,60.15356938613028
2,0.05,0.034961890647822236,53.33863786632723,54.34488709832831
2,0.05,0.038698811005879644,48.09018444202087,49.09711566361371
2,0.05,0.04283515409261988,43.34840180407722,44.35609116502171
2,0.05,0.04741361241976438,39.064347424757685,40.072879981783124
2,0.05,0.05248144171095568,35.193802875171244,36.203273729871036
2,0.05,0.05809094864310122,31.696817368037706,32.70733297321769
2,0.05,0.06430003072021123,28.53729533111186,29.548974996100252
2,0.05,0.07117277385194004,25.68262374966011,26.695601381963133
2,0.05,0.07878011380462928,23.10333542534287,24.11776155479928
2,0.05,0.0872005683518989,20.772804667525097,21.788848810394537
2,0.05,0.09652104768154537,18.666972265003906,19.684825700076566
2,0.05,0.10683775142321392,16.764096884527042,17.783975932566886
2,0.05,0.1182571615553532,15.044530309899315,16.066680233236088
2,0.05,0.13089714143955924,13.490514174013594,14.515213847334554
2,0.05,0.14488815232579333,12.085996047213,13.113563597164855
2,0.05,0.16037459988440977,10.816462929549457,11.847262604985003
2,0.05,0.17751632466297773,9.668790351077655,10.703240975765077
2,0.05,0.1964902518513786,8.631105410765647,9.669690898646325
2,0.05,0.2174922173829245,7.692662175311221,8.735944774772296
2,0.05,0.24073898921927334,6.843727903288233,7.892365113610304
2,0.05,0.26647050468145833,6.075478537385035,7.130245061348461
2,0.05,0.29495234691924377,5.37990178020579,6.441718534689975
2,0.05,0.326478486079226,4.749705764810238,5.819679032507306
2,0.05,0.36137431346415666,4.178230706234025,5.257706287385181
2,0.05,0.4,3.6593596755336146,4.75
3,0.05,0.001,192.27477232933262,193.27650595630914
3,0.05,0.0011068855341863555,179.6228938666873,180.62474960254252
3,0.05,0.0012251955857910122,167.79918262383174,168.80116912066015
3,0.05,0.001356151270461049,156.74942611778786,157.7515526482457
3,0.05,0.0015011042234417814,146.42296049377546,147.42523699669343
3,0.05,0.0016615505502337504,136.77243822778087,137.7748753572912
3,0.05,0.0018391462683731157,127.75361103464336,128.75622021311645
3,0.05,0.0020357243997150185,119.32512698626562,120.32792046137885
3,0.05,0.0022533138896347537,111.44834090971281,112.45133181600623
3,0.05,0.0024941605484178984,104.08713719584787,105.09033962115417
3,0.05,0.002760750230982076,97.20776420605299,98.21119326323124
3,0.05,0.0030558344941756994,90.778679517762,91.78235142220599
3,0.05,0.0033824589964707567,84.77040529922363,85.77433745266529
3,0.05,0.0037439949331719772,79.15539315035147,80.15960423153498
3,0.05,0.004144173831595072,73.90789778991939,74.91240785278323
3,0.05,0.004587126065346222,69.00385900991259,70.008689589987
3,0.05,0.005077423485220902,64.42079135574775,65.42596558555366
3,0.05,0.005620126606729085,60.13768102648992,61.143223760815474
3,0.05,0.006220836841284272,56.13488952229,57.14082747432354
3,0.05,0.006885754310151094,52.39406359719491,53.400425486607716
3,0.05,0.007621741837867586,48.89805110437884,49.904867818586
3,0.05,0.008436395785638557,45.63082234784946,46.63812711782848
3,0.05,0.009338124455794052,42.57739657991335,43.58522517213548
3,0.05,0.010336234876550257,39.723773307257915,40.732164233489584
3,0.05,0.01144102886280597,37.056868090532845,38.065862837497825
3,0.05,0.01266390934444849,34.56445254288798,35.57409582405241
3,0.05,0.014017498059617437,32.23509825214289,33.24543828420017
3,0.05,0.01551576582767584,30.058124369212546,31.069213176214394
3,0.05,0.017174176746477362,28.023548622173426,29.035442370684855
3,0.05,0.01900984780223547,26.122041531000875,27.134800900165022
3,0.05,0.02104172553937871,24.34488361260866,25.358574203608033
3,0.05,0.02329078161385787,22.6839253794423,23.698618169554504
3,0.05,0.0257802292482728,21.13154994757385,22.147321794867732
3,0.05,0.028535762822921126,19.680638082071667,20.697572287804157
3,0.05,0.031585823075664175,18.32453551842177,19.342722455414478
3,0.05,0.034961890647822236,17.057022408997305,18.076560225744657
3,0.05,0.038698811005879644,15.872284753045674,16.893280165094104
3,0.05,0.04283515409261988,14.764887677415071,15.787456859735913
3,0.05,0.04741361241976438,13.729750443293002,14.754020040052662
3,0.05,0.05248144171095568,12.762123061586475,13.788231333030346
3,0.05,0.05809094864310122,11.85756440623106,12.88566253651918
3,0.05,0.06430003072021123,11.011921720652236,12.04217531564738
3,0.05,0.07117277385194004,10.22131141776944,11.253902228294733
3,0.05,0.07878011380462928,9.482101078251675,10.517228992626446
3,0.05,0.0872005683518989,8.790892555078909,9.828777915382954
3,0.05,0.09652104768154537,8.144506094641395,9.18539240494323
3,0.05,0.10683775142321392,7.5399653853299435,8.584122498153064
3,0.05,0.1182571615553532,6.974483443394706,8.022211334557891
3,0.05,0.13089714143955924,6.445449242114814,7.497082516023712
3,0.05,0.14488815232579333,5.950414983009974,7.0063282937890845
3,0.05,0.16037459988440977,5.487083895364249,6.5476985287851655
3,0.05,0.17751632466297773,5.053298430237077,6.11909037460614
3,0.05,0.1964902518513786,4.647028683407922,5.718538635825765
3,0.05,0.2174922173829245,4.266360831749338,5.344206757452391
3,0.05,0.24073898921927334,3.9094852881936775,4.9943784042084385
3,0.05,0.26647050468145833,3.5746841522989365,4.667449591024895
3,0.05,0.29495234691924377,3.260317321312809,4.361921328668562
3,0.05,0.326478486079226,2.9648062646651097,4.07639275078188
3,0.05,0.36137431346415666,2.686613823530302,3.8095546908222735
3,0.05,0.4,2.424217208515653,3.5601836794509967
5,0.05,0.001,30.04304070666816,31.054135080187947
5,0.05,0.0011068855341863555,28.806418633341398,29.81798919894169
5,0.05,0.0012251955857910122,27.61898159917676,28.631049538888735
5,0.05,0.001356151270461049,26.478769884514374,27.491357389296894
5,0.05,0.0015011042234417814,25.383901684316978,26.397032008187544
5,0.05,0.0016615505502337504,24.332570001070962,25.34626751869885
5,0.05,0.0018391462683731157,23.32303966095904,24.33732992899299
5,0.05,0.0020357243997150185,22.353644448359518,23.36855427078928
5,0.05,0.0022533138896347537,21.42278435392157,22.43834185180148
5,0.05,0.0024941605484178984,20.52892293164955,21.54515761754484
5,0.05,0.002760750230982076,19.67058476060593,20.68752761815965
5,0.05,0.0030558344941756994,18.846353007011977,19.86403657607066
5,0.05,0.0033824589964707567,18.054867082686187,19.073325550468784
5,0.05,0.0037439949331719772,17.294820395914407,18.3140896947607
5,0.05,0.004144173831595072,16.564958190993128,17.58507610328585
5,0.05,0.004587126065346222,15.864075472826281,16.88508174374734
5,0.05,0.005077423485220902,15.191015013089501,16.212951471944802
5,0.05,0.005620126606729085,14.544665434601082,15.567576125533165
5,0.05,0.006220836841284272,13.923959370657808,14.947890693661563
5,0.05,0.006885754310151094,13.327871696206039,14.352872559471846
5,0.05,0.007621741837867586,12.755417827822436,13.78153981255652
5,0.05,0.008436395785638557,12.205652089576603,13.232949628591237
5,0.05,0.009338124455794052,11.677666141937205,12.706196713467921
5,0.05,0.010336234876550257,11.170587470964701,12.200411809360945
5,0.05,0.01144102886280597,10.68357793510668,11.71476026026108
5,0.05,0.01266390934444849,10.215832366975427,11.248440634610075
5,0.05,0.014017498059617437,9.766577227540319,10.800683402762802
5,0.05,0.01551576582767584,9.335069310209281,10.370749667094607
5,0.05,0.017174176746477362,8.920594492302222,9.957929942658176
5,0.05,0.01900984780223547,8.522466531432658,9.56154298637779
5,0.05,0.02104172553937871,8.140025904309471,9.180934672848862
5,0.05,0.02329078161385787,7.772638685445885,8.815476914887554
5,0.05,0.0257802292482728,7.419695463212416,8.464566627049209
5,0.05,0.028535762822921126,7.080610290590135,8.127624730405085
5,0.05,0.031585823075664175,6.7548196678626535,7.804095196935154
5,0.05,0.034961890647822236,6.441781554320977,7.493444131959923
5,0.05,0.038698811005879644,6.140974405832971,7.195158893097135
5,0.05,0.04283515409261988,5.851896234833001,6.908747244289413
5,0.05,0.04741361241976438,5.574063688896866,6.633736543506821
5,0.05,0.05248144171095568,5.307011143554978,6.369672962783868
5,0.05,0.05809094864310122,5.050289804325386,6.116120739303837
5,0.05,0.06430003072021123,4.803466812067922,5.872661456294578
5,0.05,0.07117277385194004,4.566124344601523,5.638893352549077
5,0.05,0.07878011380462928,4.337858705992884,5.41443065943136
5,0.05,0.0872005683518989,4.118279392881128,5.198902964273636
5,0.05,0.09652104768154537,3.9070081244580663,4.991954599114181
5,0.05,0.10683775142321392,3.703677819001173,4.793244053767191
5,0.05,0.1182571615553532,3.507931494753024,4.6024434122560836
5,0.05,0.13089714143955924,3.3194210658590255,4.419237811680237
5,0.05,0.14488815232579333,3.137805994112312,4.243324922622142
5,0.05,0.16037459988440977,2.962751743025297,4.074414450237566
5,0.05,0.17751632466297773,2.793927960079018,3.9122276552054096
5,0.05,0.1964902518513786,2.6310062824126907,3.7564968937466814
5,0.05,0.2174922173829245,2.473657614988615,3.606965175953588
5,0.05,0.24073898921927334,2.3215486587491125,3.4633857416998124
5,0.05,0.26647050468145833,2.1743373526727203,3.3255216534322063
5,0.05,0.29495234691924377,2.0316667076667145,3.193145405171854
5,0.05,0.326478486079226,1.8931561951740226,3.0660385470793288
5,0.05,0.36137431346415666,1.7583892979801852,2.9439913249645397
5,0.05,0.4,1.6268948050170646,2.82680233414633


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/sharp_report.json <==
{
  "runs": 480,
  "nonstops": 0,
  "robust_failures": 0,
  "max_primal_dual_gap": 2.8421709430404007e-13,
  "interpretation": "Synthetic checks, paired seeds, not operational or formal numerical certification."
}


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/sharp_runs.csv <==
case,r,rho,epsilon,log_confidence,replicate,information,normalized_cost,stopped,stage,queries,cost,estimate,rule,beta,glr,robust_error,robust_failure,max_primal_dual_gap
r2_unit,2,0.0,0.15,3.0,0,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,31.764438889851906,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,1,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,29.324551972282762,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,2,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,33.06406520412041,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,3,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,34.017121998062926,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,4,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,29.72195837379998,0.0,False,5.329070518200751e-15
r2_unit,2,0.0,0.15,3.0,5,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,30.899166989699534,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,6,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,35.28863298147238,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,7,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,28.545028929599418,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,8,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,30.599933959831226,0.0,False,1.7763568394002505e-14
r2_unit,2,0.0,0.15,3.0,9,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,27.78995281345119,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,10,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,31.178358013039094,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,11,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,34.598366091749874,0.0,False,2.220446049250313e-16
r2_unit,2,0.0,0.15,3.0,12,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,31.042412437949892,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,13,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,29.01111349890557,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,14,0.08125946474888746,16.95614164426785,True,25,626,626.0,0.0,zero_glr,29.261486465002427,36.32384834611265,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,15,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,27.818610798681497,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,16,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,30.099525721978242,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,17,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,29.58255605074064,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,18,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,31.978618404404447,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,19,0.08125946474888746,15.601817231786391,True,24,576,576.0,0.0,zero_glr,28.929069368503143,28.982854457918382,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,20,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,30.93451025902972,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,21,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,33.51456968755676,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,22,0.08125946474888746,9.805308746365753,True,19,362,362.0,0.0,zero_glr,27.07531163953015,27.80627247687434,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,3.0,23,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,28.837229276159878,0.0,False,1.7763568394002505e-14
r2_unit,2,0.0,0.15,3.0,24,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,31.640348732734477,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,25,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,30.07040471986072,0.0,False,1.7763568394002505e-15
r2_unit,2,0.0,0.15,3.0,26,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,28.71676352979697,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,27,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,27.78995281345119,0.0,False,2.220446049250313e-16
r2_unit,2,0.0,0.15,3.0,28,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,31.694632515753998,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,29,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,28.545028929599418,0.0,False,1.7763568394002505e-15
r2_unit,2,0.0,0.15,3.0,30,0.08125946474888746,9.805308746365753,True,19,362,362.0,0.0,zero_glr,27.07531163953015,27.80627247687434,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,31,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,30.32717183963089,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,32,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,29.72195837379998,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,33,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,28.88729809172765,0.0,False,8.881784197001252e-16
r2_unit,2,0.0,0.15,3.0,34,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,29.596097776040203,0.0,False,7.105427357601002e-15
r2_unit,2,0.0,0.15,3.0,35,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,30.8420895334497,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,36,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,30.452279935543164,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,37,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,30.426413999303342,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,38,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,27.818610798681497,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,39,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,29.324551972282762,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,0,0.08125946474888746,3.1853710181563883,True,28,784,784.0,0.0,zero_glr,47.160435173600376,48.61443145683409,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,1,0.08125946474888746,3.4210234659281618,True,29,842,842.0,0.0,zero_glr,47.445568134478165,53.34506598450201,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,2,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,50.06480725688469,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,3,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,51.527494426177796,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,4,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,46.887075708473446,0.0,False,5.329070518200751e-15
r2_unit,2,0.0,0.15,20.0,5,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,49.36863434413927,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,6,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,47.664706981772035,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,7,0.08125946474888746,3.1853710181563883,True,28,784,784.0,0.0,zero_glr,47.160435173600376,49.11187159052397,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,8,0.08125946474888746,3.1853710181563883,True,28,784,784.0,0.0,zero_glr,47.160435173600376,47.86923043329593,0.0,False,1.7763568394002505e-14
r2_unit,2,0.0,0.15,20.0,9,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,47.1058496103045,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,10,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,46.97723381941288,0.0,False,2.1316282072803006e-14
r2_unit,2,0.0,0.15,20.0,11,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,49.248316144730346,0.0,False,2.220446049250313e-16
r2_unit,2,0.0,0.15,20.0,12,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,47.862635160300876,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,13,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,47.68263294058468,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,14,0.08125946474888746,3.1853710181563883,True,28,784,784.0,0.0,zero_glr,47.160435173600376,49.30112752364392,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,15,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,46.86212377056144,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,16,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,46.887075708473446,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,17,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,48.47850422874315,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,18,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,47.65217019793264,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,19,0.08125946474888746,3.656675913699935,True,30,900,900.0,0.0,zero_glr,47.71172133290409,50.65390614366579,0.0,False,7.105427357601002e-15
r2_unit,2,0.0,0.15,20.0,20,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,50.66661022668806,0.0,False,7.105427357601002e-15
r2_unit,2,0.0,0.15,20.0,21,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,51.52749442617784,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,22,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,50.74510843334451,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,20.0,23,0.08125946474888746,3.4210234659281618,True,29,842,842.0,0.0,zero_glr,47.445568134478165,50.420043765067824,0.0,False,1.7763568394002505e-14
r2_unit,2,0.0,0.15,20.0,24,0.08125946474888746,3.1853710181563883,True,28,784,784.0,0.0,zero_glr,47.160435173600376,50.128113305532025,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,25,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,47.16156791008051,0.0,False,1.7763568394002505e-15
r2_unit,2,0.0,0.15,20.0,26,0.08125946474888746,3.4210234659281618,True,29,842,842.0,0.0,zero_glr,47.445568134478165,48.70599646564007,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,27,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,51.70979514210548,0.0,False,2.220446049250313e-16
r2_unit,2,0.0,0.15,20.0,28,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,47.077569055737136,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,29,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,49.248316144730346,0.0,False,1.7763568394002505e-15
r2_unit,2,0.0,0.15,20.0,30,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,47.05494580711678,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,31,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,49.9084792178705,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,32,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,48.6342594986464,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,33,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,48.60571585570131,0.0,False,8.881784197001252e-16
r2_unit,2,0.0,0.15,20.0,34,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,46.887075708473446,0.0,False,7.105427357601002e-15
r2_unit,2,0.0,0.15,20.0,35,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,51.527494426177796,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,36,0.08125946474888746,3.1853710181563883,True,28,784,784.0,0.0,zero_glr,47.160435173600376,48.4024071083225,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,37,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,48.5885904711617,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,38,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,48.6342594986464,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,39,0.08125946474888746,3.4210234659281618,True,29,842,842.0,0.0,zero_glr,47.445568134478165,50.30710490818987,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,0,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,136.896509453609,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,1,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,138.30773640398013,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,2,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,133.6782890896272,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,3,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,132.15805675496725,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,4,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,132.95416495912974,0.0,False,5.329070518200751e-15
r2_unit,2,0.0,0.15,100.0,5,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,130.66430902637285,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,100.0,6,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,132.4212505183765,0.0,False,4.263256414560601e-14
r2_unit,2,0.0,0.15,100.0,7,0.08125946474888746,1.366784197076287,True,41,1682,1682.0,0.0,zero_glr,130.21103307923397,131.0183855803033,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,100.0,8,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,137.79591150102533,0.0,False,1.7763568394002505e-14
r2_unit,2,0.0,0.15,100.0,9,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,131.36459517300753,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,10,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,135.97478964453205,0.0,False,2.1316282072803006e-14
r2_unit,2,0.0,0.15,100.0,11,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,135.31839323353162,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,12,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,131.3830361511787,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,13,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,136.78648537867346,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,14,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,135.29164076899386,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,15,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,137.64491765181512,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,100.0,16,0.08125946474888746,1.6463167558124598,True,45,2026,2026.0,0.0,zero_glr,130.95494888827875,134.2613487106818,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,17,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,131.46260671768263,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,100.0,18,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,131.35209336744956,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,19,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,138.46095248754813,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,20,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,134.48792359681553,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,21,0.08125946474888746,1.366784197076287,True,41,1682,1682.0,0.0,zero_glr,130.21103307923397,131.81840236332084,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,22,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,130.649583818774,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,23,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,131.51448143222473,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,100.0,24,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,136.03042225158396,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,25,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,132.87464597549675,0.0,False,1.7763568394002505e-15
r2_unit,2,0.0,0.15,100.0,26,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,132.88715884855182,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,27,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,136.10577252945677,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,100.0,28,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,132.20756748846136,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,29,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,136.78648537867346,0.0,False,1.7763568394002505e-15
r2_unit,2,0.0,0.15,100.0,30,0.08125946474888746,1.6463167558124598,True,45,2026,2026.0,0.0,zero_glr,130.95494888827875,134.48648773451504,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,31,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,137.05425838820173,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,32,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,133.7390459029821,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,33,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,131.381223202515,0.0,False,8.881784197001252e-16
r2_unit,2,0.0,0.15,100.0,34,0.08125946474888746,1.366784197076287,True,41,1682,1682.0,0.0,zero_glr,130.21103307923397,132.63139811672286,0.0,False,7.105427357601002e-15
r2_unit,2,0.0,0.15,100.0,35,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,131.616448603515,0.0,False,3.552713678800501e-14
r2_unit,2,0.0,0.15,100.0,36,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,132.9372115132425,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,100.0,37,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,134.4943060878451,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,38,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,134.4898550766853,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,39,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,132.87464597549675,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,500.0,0,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,537.2549625182259,0.0,False,5.684341886080802e-14
r2_unit,2,0.0,0.15,500.0,1,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,549.1608008131899,0.0,False,5.684341886080802e-14
r2_unit,2,0.0,0.15,500.0,2,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,542.0261951376448,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,3,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,551.7748345358779,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,4,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,551.809442762049,0.0,False,1.7053025658242404e-13
r2_unit,2,0.0,0.15,500.0,5,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,545.9106858243036,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,6,0.08125946474888746,1.2585465900307689,True,88,7744,7744.0,0.0,zero_glr,536.3169113138746,544.3340601655018,0.0,False,4.263256414560601e-14
r2_unit,2,0.0,0.15,500.0,7,0.08125946474888746,1.2585465900307689,True,88,7744,7744.0,0.0,zero_glr,536.3169113138746,553.2075787154598,0.0,False,5.684341886080802e-14
r2_unit,2,0.0,0.15,500.0,8,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,546.8798607489479,0.0,False,2.2737367544323206e-13
r2_unit,2,0.0,0.15,500.0,9,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,541.3191353377051,0.0,False,0.0
r2_unit,2,0.0,0.15,500.0,10,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,543.6690527094801,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,11,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,541.2440526922821,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,12,0.08125946474888746,1.2585465900307689,True,88,7744,7744.0,0.0,zero_glr,536.3169113138746,544.0563456717674,0.0,False,0.0
r2_unit,2,0.0,0.15,500.0,13,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,551.1048784540915,0.0,False,5.684341886080802e-14
r2_unit,2,0.0,0.15,500.0,14,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,542.0391725421906,0.0,False,5.684341886080802e-14
r2_unit,2,0.0,0.15,500.0,15,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,543.6527131675681,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,500.0,16,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,549.8333410807735,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,500.0,17,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,540.4325565600346,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,500.0,18,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,546.256497066342,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,19,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,537.3516838348202,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,20,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,553.3191788392962,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,500.0,21,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,538.8672957071551,0.0,False,0.0
r2_unit,2,0.0,0.15,500.0,22,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,544.5016700193612,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,23,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,537.9577511806821,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,500.0,24,0.08125946474888746,1.287474959481373,True,89,7922,7922.0,0.0,zero_glr,536.4078011063317,547.0419689013709,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,25,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,541.5415523632547,0.0,False,5.684341886080802e-14
r2_unit,2,0.0,0.15,500.0,26,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,541.9994752846237,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,27,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,536.7936537982263,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,500.0,28,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,549.1070667080595,0.0,False,0.0
r2_unit,2,0.0,0.15,500.0,29,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,536.0418891081731,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,30,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,540.7719353806192,0.0,False,0.0
r2_unit,2,0.0,0.15,500.0,31,0.08125946474888746,1.230268296298156,True,87,7570,7570.0,0.0,zero_glr,536.226022054884,540.7048414968837,0.0,False,1.7053025658242404e-13
r2_unit,2,0.0,0.15,500.0,32,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,552.3153219640458,0.0,False,0.0
r2_unit,2,0.0,0.15,500.0,33,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,553.3562710816484,0.0,False,2.8421709430404007e-13
r2_unit,2,0.0,0.15,500.0,34,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,547.5501062477292,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,500.0,35,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,550.2042925889308,0.0,False,3.552713678800501e-14
r2_unit,2,0.0,0.15,500.0,36,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,547.0827931950229,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,500.0,37,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,545.1109134703626,0.0,False,1.7053025658242404e-13
r2_unit,2,0.0,0.15,500.0,38,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,536.5744295694446,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,39,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,550.174966663718,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,3.0,0,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,33.56551502413126,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,1,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,39.86850901700839,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,2,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,34.43825516310932,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,3,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,34.93912725411544,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,4,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,36.94411359515846,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,5,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,35.47100708124538,0.0,False,1.7763568394002505e-15
r3_heterogeneous,3,0.0,0.15,3.0,6,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,37.37934336528479,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,7,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,37.52296145665615,0.0,False,1.7763568394002505e-15
r3_heterogeneous,3,0.0,0.15,3.0,8,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,34.19689410843119,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,9,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,37.57780015752371,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,10,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,33.67128736710107,0.0,False,8.881784197001252e-16
r3_heterogeneous,3,0.0,0.15,3.0,11,0.08029989215668215,21.359771313677452,True,22,486,798.0,0.0,zero_glr,34.439020917883695,39.70442641832757,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,12,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,35.06939792884522,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,13,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,34.72133074689353,0.0,False,5.329070518200751e-15
r3_heterogeneous,3,0.0,0.15,3.0,14,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,37.77014382280335,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,15,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,34.285658371038366,0.0,False,8.881784197001252e-16
r3_heterogeneous,3,0.0,0.15,3.0,16,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,35.807190625190906,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,17,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,36.799390057907466,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,3.0,18,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,32.139917472488406,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,19,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,33.55192980968054,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,3.0,20,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,34.26719113246305,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,21,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,33.206342051419604,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,22,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,32.599259700922495,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,23,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,33.10268744628294,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,3.0,24,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,37.85833438526891,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,25,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,32.69061201011422,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,26,0.08029989215668215,19.40580727119819,True,21,442,725.0,0.0,zero_glr,33.965549152696425,34.28698710415902,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,3.0,27,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,36.2007204004117,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,3.0,28,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,35.80201107198264,0.0,False,1.7763568394002505e-15
r3_heterogeneous,3,0.0,0.15,3.0,29,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,34.845622753058265,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,3.0,30,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,33.19279077759597,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,31,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,32.22733600255067,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,32,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,37.33869320264778,0.0,False,1.7763568394002505e-15
r3_heterogeneous,3,0.0,0.15,3.0,33,0.08029989215668215,19.40580727119819,True,21,442,725.0,0.0,zero_glr,33.965549152696425,36.52164075763196,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,34,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,36.56630741443733,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,3.0,35,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,38.25765507348991,0.0,False,5.329070518200751e-15
r3_heterogeneous,3,0.0,0.15,3.0,36,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,33.34501487077686,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,37,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,32.999596912626785,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,38,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,34.58148065357301,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,3.0,39,0.08029989215668215,19.40580727119819,True,21,442,725.0,0.0,zero_glr,33.965549152696425,40.38698985146313,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,0,0.08029989215668215,4.139459440676965,True,25,627,1031.0,0.0,zero_glr,52.71040113481173,57.61132510107139,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,1,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,56.99874233092655,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,2,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,52.26997287076522,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,20.0,3,0.08029989215668215,4.139459440676965,True,25,627,1031.0,0.0,zero_glr,52.71040113481173,57.81342287233128,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,4,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,59.097465711689715,0.0,False,2.1316282072803006e-14
r3_heterogeneous,3,0.0,0.15,20.0,5,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,59.24087004046821,0.0,False,2.1316282072803006e-14
r3_heterogeneous,3,0.0,0.15,20.0,6,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,53.77850086398586,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,7,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,55.42112902365596,0.0,False,2.1316282072803006e-14
r3_heterogeneous,3,0.0,0.15,20.0,8,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,56.61139421034846,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,9,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,54.07395897678561,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,20.0,10,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,53.135142316853894,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,11,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,59.98897365962945,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,20.0,12,0.08029989215668215,2.910871090679728,True,21,442,725.0,0.0,zero_glr,50.965549152696425,52.85753045760519,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,20.0,13,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,57.24754043436139,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,14,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,59.06561189875868,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,20.0,15,0.08029989215668215,2.910871090679728,True,21,442,725.0,0.0,zero_glr,50.965549152696425,52.08436552843103,0.0,False,8.881784197001252e-16
r3_heterogeneous,3,0.0,0.15,20.0,16,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,52.00919710063187,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,17,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,54.47791053515323,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,18,0.08029989215668215,4.139459440676965,True,25,627,1031.0,0.0,zero_glr,52.71040113481173,64.28262328374647,0.0,False,2.1316282072803006e-14
r3_heterogeneous,3,0.0,0.15,20.0,19,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,52.943075338789,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,20,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,52.43607018531665,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,21,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,51.52410441658821,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,20.0,22,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,51.65916345302245,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,20.0,23,0.08029989215668215,2.910871090679728,True,21,442,725.0,0.0,zero_glr,50.965549152696425,51.814150797692754,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,24,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,56.94545603027263,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,20.0,25,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,51.92994824618828,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,20.0,26,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,57.566187998657526,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,27,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,53.80627649283572,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,28,0.08029989215668215,2.649896441170511,True,20,401,660.0,0.0,zero_glr,50.47996074556585,52.41651735011138,0.0,False,1.7763568394002505e-15
r3_heterogeneous,3,0.0,0.15,20.0,29,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,53.711341296748856,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,30,0.08029989215668215,2.910871090679728,True,21,442,725.0,0.0,zero_glr,50.965549152696425,51.14340383451705,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,31,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,59.041298480491754,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,32,0.08029989215668215,2.910871090679728,True,21,442,725.0,0.0,zero_glr,50.965549152696425,51.28883570314305,0.0,False,1.7763568394002505e-15
r3_heterogeneous,3,0.0,0.15,20.0,33,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,52.54814897411027,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,20.0,34,0.08029989215668215,2.910871090679728,True,21,442,725.0,0.0,zero_glr,50.965549152696425,53.64091180095112,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,35,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,57.028778191609675,0.0,False,2.1316282072803006e-14
r3_heterogeneous,3,0.0,0.15,20.0,36,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,56.39515124121603,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,37,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,54.98105746296233,0.0,False,2.1316282072803006e-14
r3_heterogeneous,3,0.0,0.15,20.0,38,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,56.716399066828856,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,39,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,58.490392825548675,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,100.0,0,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,136.76951698099253,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,1,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,136.1758151924061,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,2,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,144.42570133683154,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,3,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,140.73827243795114,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,4,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,135.87410483997522,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,5,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,148.12196984937563,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,6,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,144.12188665559881,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,7,0.08029989215668215,1.438974067447744,True,33,1091,1792.0,0.0,zero_glr,135.47653108399498,138.0577910834479,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,8,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,137.978157367524,0.0,False,5.684341886080802e-14
r3_heterogeneous,3,0.0,0.15,100.0,9,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,140.68975041039735,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,10,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,143.74022878040253,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,11,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,143.76575393944816,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,12,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,140.49110764044173,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,13,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,139.81317297925375,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,14,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,139.38969293581317,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,15,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,144.42076504464453,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,16,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,136.80425109109913,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,17,0.08029989215668215,1.8051415756822147,True,37,1370,2248.0,0.0,zero_glr,136.6141787002823,141.31637203371105,0.0,False,7.105427357601002e-14
r3_heterogeneous,3,0.0,0.15,100.0,18,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,139.8997420977898,0.0,False,5.684341886080802e-14
r3_heterogeneous,3,0.0,0.15,100.0,19,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,138.8535726231922,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,20,0.08029989215668215,1.438974067447744,True,33,1091,1792.0,0.0,zero_glr,135.47653108399498,137.3259836070103,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,21,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,140.59274109374675,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,22,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,138.26213433286858,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,23,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,143.29656883950665,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,24,0.08029989215668215,1.9047134419565006,True,38,1445,2372.0,0.0,zero_glr,136.8804823160643,137.35218218975996,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,25,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,140.01004433068593,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,26,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,143.8925770268258,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,27,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,139.03459298612046,0.0,False,7.105427357601002e-14
r3_heterogeneous,3,0.0,0.15,100.0,28,0.08029989215668215,1.8051415756822147,True,37,1370,2248.0,0.0,zero_glr,136.6141787002823,139.2510271110728,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,29,0.08029989215668215,1.8051415756822147,True,37,1370,2248.0,0.0,zero_glr,136.6141787002823,139.89817536357583,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,100.0,30,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,139.5720375388963,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,31,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,146.8348622003118,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,32,0.08029989215668215,1.438974067447744,True,33,1091,1792.0,0.0,zero_glr,135.47653108399498,137.18203881791783,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,33,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,149.79419411872402,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,34,0.08029989215668215,1.8051415756822147,True,37,1370,2248.0,0.0,zero_glr,136.6141787002823,146.58905272452242,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,35,0.08029989215668215,1.8051415756822147,True,37,1370,2248.0,0.0,zero_glr,136.6141787002823,138.21496039386687,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,36,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,138.332948538892,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,37,0.08029989215668215,1.9047134419565006,True,38,1445,2372.0,0.0,zero_glr,136.8804823160643,147.4631459313392,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,38,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,147.15797188832394,0.0,False,5.684341886080802e-14
r3_heterogeneous,3,0.0,0.15,100.0,39,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,136.8549839268544,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,500.0,0,0.08029989215668215,1.255087314408942,True,69,4763,7815.0,0.0,zero_glr,542.8419149548466,547.2132701604692,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,1,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,547.9321940778674,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,2,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,543.0130405292933,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,3,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,557.8825683237777,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,4,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,552.2428650854326,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,5,0.08029989215668215,1.2913828656637625,True,70,4901,8041.0,0.0,zero_glr,542.984693122911,557.5465420553593,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,6,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,551.0492870447925,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,7,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,558.3108683386033,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,8,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,554.5943206891453,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,9,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,554.0343779787652,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,10,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,545.0922479635828,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,11,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,552.1748218728311,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,12,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,555.2174448914237,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,13,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,551.9787288514162,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,14,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,546.2661397006418,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,15,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,545.5496744703408,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,16,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,544.0695471822066,0.0,False,5.684341886080802e-14
r3_heterogeneous,3,0.0,0.15,500.0,17,0.08029989215668215,1.255087314408942,True,69,4763,7815.0,0.0,zero_glr,542.8419149548466,562.7201806687339,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,18,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,554.9723853935706,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,19,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,560.3366452857564,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,20,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,552.2806078298823,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,21,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,546.1064377983485,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,22,0.08029989215668215,1.255087314408942,True,69,4763,7815.0,0.0,zero_glr,542.8419149548466,549.763118700121,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,23,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,544.5324674834793,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,24,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,554.1279094519429,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,25,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,557.7544051861745,0.0,False,8.526512829121202e-14
r3_heterogeneous,3,0.0,0.15,500.0,26,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,554.5097369823702,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,27,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,542.7844015412084,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,28,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,548.8513545240049,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,29,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,559.4836011303042,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,30,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,555.6739849898074,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,31,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,546.1737863737125,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,32,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,548.67157582231,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,33,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,552.9984605584993,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,34,0.08029989215668215,1.2913828656637625,True,70,4901,8041.0,0.0,zero_glr,542.984693122911,553.8625632048518,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,35,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,551.4981490632032,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,36,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,564.3532970845758,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,37,0.08029989215668215,1.255087314408942,True,69,4763,7815.0,0.0,zero_glr,542.8419149548466,557.1646927019564,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,38,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,564.5165099600747,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,39,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,552.1748218728309,0.0,False,2.2737367544323206e-13
r3_robust,3,0.05,0.15,3.0,0,0.06041643733375113,21.085336629479144,True,25,626,1047.0,0.0,zero_glr,35.70243300563535,40.257898917179865,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,1,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.65790501602597,0.05,False,3.552713678800501e-15
r3_robust,3,0.05,0.15,3.0,2,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,37.27896497384827,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,3,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,35.57625243422461,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,4,0.06041643733375113,17.86312663834575,True,23,530,887.0,0.0,zero_glr,34.87151040868044,35.66832380078122,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,5,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.46121859022828,0.05,False,1.7763568394002505e-15
r3_robust,3,0.05,0.15,3.0,6,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.400805171637536,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,3.0,7,0.06041643733375113,19.413815196578696,True,24,577,964.0,0.0,zero_glr,35.295569645832636,39.130927174120025,0.05,False,1.3322676295501878e-15
r3_robust,3,0.05,0.15,3.0,8,0.06041643733375113,19.413815196578696,True,24,577,964.0,0.0,zero_glr,35.295569645832636,39.32502422391253,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,9,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.14787962713237,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,10,0.06041643733375113,17.86312663834575,True,23,530,887.0,0.0,zero_glr,34.87151040868044,36.53277649472068,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,3.0,11,0.06041643733375113,17.86312663834575,True,23,530,887.0,0.0,zero_glr,34.87151040868044,36.81772708720867,0.05,False,0.0
r3_robust,3,0.05,0.15,3.0,12,0.06041643733375113,13.57355958764942,True,20,402,674.0,0.0,zero_glr,33.49238311220416,35.14312013343558,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,13,0.06041643733375113,12.244397966306897,True,19,363,608.0,0.0,zero_glr,32.98346964065445,33.1674309915633,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,14,0.06041643733375113,17.86312663834575,True,23,530,887.0,0.0,zero_glr,34.87151040868044,36.663037070255896,0.05,False,0.0
r3_robust,3,0.05,0.15,3.0,15,0.06041643733375113,12.244397966306897,True,19,363,608.0,0.0,zero_glr,32.98346964065445,34.399171348785714,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,16,0.06041643733375113,17.86312663834575,True,23,530,887.0,0.0,zero_glr,34.87151040868044,36.92530894730864,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,17,0.06041643733375113,19.413815196578696,True,24,577,964.0,0.0,zero_glr,35.295569645832636,39.24659082261496,0.05,False,1.1102230246251565e-15
r3_robust,3,0.05,0.15,3.0,18,0.06041643733375113,19.413815196578696,True,24,577,964.0,0.0,zero_glr,35.295569645832636,35.80328949302787,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,19,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,36.04680710423168,0.05,False,5.329070518200751e-15
r3_robust,3,0.05,0.15,3.0,20,0.06041643733375113,13.57355958764942,True,20,402,674.0,0.0,zero_glr,33.49238311220416,34.11216835711396,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,3.0,21,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,37.247206533666606,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,22,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.10663372777704,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,23,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,36.81244669832701,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,24,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,37.775091462465376,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,25,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,38.91725327543761,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,3.0,26,0.06041643733375113,17.86312663834575,True,23,530,887.0,0.0,zero_glr,34.87151040868044,38.51717516652185,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,27,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.101292983434625,0.05,False,3.552713678800501e-15
r3_robust,3,0.05,0.15,3.0,28,0.06041643733375113,12.244397966306897,True,19,363,608.0,0.0,zero_glr,32.98346964065445,34.399171348785714,0.05,False,0.0
r3_robust,3,0.05,0.15,3.0,29,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,39.99211564159264,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,3.0,30,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.83375520023638,0.05,False,0.0
r3_robust,3,0.05,0.15,3.0,31,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,35.49269195336531,0.05,False,1.7763568394002505e-15
r3_robust,3,0.05,0.15,3.0,32,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.48391872332372,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,33,0.06041643733375113,19.413815196578696,True,24,577,964.0,0.0,zero_glr,35.295569645832636,36.85142758934507,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,34,0.06041643733375113,12.244397966306897,True,19,363,608.0,0.0,zero_glr,32.98346964065445,33.1674309915633,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,3.0,35,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,36.756806662812366,0.05,False,0.0
r3_robust,3,0.05,0.15,3.0,36,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,39.199332916859255,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,37,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,36.42848857650005,0.05,False,1.3322676295501878e-15
r3_robust,3,0.05,0.15,3.0,38,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,35.84227742373638,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,39,0.06041643733375113,19.413815196578696,True,24,577,964.0,0.0,zero_glr,35.295569645832636,40.3902850157059,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,0,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,58.69492301216606,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,1,0.06041643733375113,3.1628004944218717,True,25,626,1047.0,0.0,zero_glr,52.70243300563534,54.72743401013055,0.05,False,3.552713678800501e-15
r3_robust,3,0.05,0.15,20.0,2,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,57.06201653172911,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,3,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,57.8689223365725,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,4,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,54.74503864884267,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,5,0.06041643733375113,3.9633182890940737,True,28,785,1312.0,0.0,zero_glr,53.83248426461678,61.11774795312733,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,6,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,61.01114258895994,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,7,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,55.73030515832092,0.05,False,1.3322676295501878e-15
r3_robust,3,0.05,0.15,20.0,8,0.06041643733375113,3.9633182890940737,True,28,785,1312.0,0.0,zero_glr,53.83248426461678,58.52128630461865,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,9,0.06041643733375113,3.1628004944218717,True,25,626,1047.0,0.0,zero_glr,52.70243300563534,54.31187002244433,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,10,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,54.98162889881462,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,11,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,55.435587449696136,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,12,0.06041643733375113,2.9120722794868046,True,24,577,964.0,0.0,zero_glr,52.29556964583263,54.23451730934076,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,13,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,53.97075594411429,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,14,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,53.52524168385915,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,15,0.06041643733375113,3.1628004944218717,True,25,626,1047.0,0.0,zero_glr,52.70243300563534,58.124150182224106,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,16,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,53.67331073930126,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,17,0.06041643733375113,3.9633182890940737,True,28,785,1312.0,0.0,zero_glr,53.83248426461678,57.160274184933414,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,18,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,55.043848933094154,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,19,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,55.234577928071616,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,20,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,58.3224713224607,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,21,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,58.28273254662191,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,22,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,54.17265805194007,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,23,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,54.987714630752414,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,24,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,56.313683875022306,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,25,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,54.035718914146244,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,26,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,57.27170619965228,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,27,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,60.74692442057976,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,28,0.06041643733375113,3.1628004944218717,True,25,626,1047.0,0.0,zero_glr,52.70243300563534,54.204114564338354,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,29,0.06041643733375113,3.9633182890940737,True,28,785,1312.0,0.0,zero_glr,53.83248426461678,56.86252123363618,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,20.0,30,0.06041643733375113,3.1628004944218717,True,25,626,1047.0,0.0,zero_glr,52.70243300563534,55.5477780222381,0.05,False,0.0
r3_robust,3,0.05,0.15,20.0,31,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,53.588726564425,0.05,False,1.7763568394002505e-15
r3_robust,3,0.05,0.15,20.0,32,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,53.18287798702995,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,33,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,55.807427442218916,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,34,0.06041643733375113,3.9633182890940737,True,28,785,1312.0,0.0,zero_glr,53.83248426461678,57.18174725396094,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,35,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,55.75996350723253,0.05,False,0.0
r3_robust,3,0.05,0.15,20.0,36,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,53.947536875571394,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,37,0.06041643733375113,3.9633182890940737,True,28,785,1312.0,0.0,zero_glr,53.83248426461678,57.82975216161255,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,38,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,54.23238799000639,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,39,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,56.41438384159329,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,100.0,0,0.06041643733375113,1.86928457110626,True,43,1851,3094.0,0.0,zero_glr,138.11780737850137,145.89587331096925,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,1,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,148.61702542325676,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,2,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,148.95162633737135,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,3,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,137.83063453238057,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,4,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,141.90528442306282,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,5,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,142.0871843769534,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,100.0,6,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,146.27878893952243,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,100.0,7,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,137.58033573491826,0.05,False,1.3322676295501878e-15
r3_robust,3,0.05,0.15,100.0,8,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,153.6692660384657,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,9,0.06041643733375113,1.4590569616100897,True,38,1445,2415.0,0.0,zero_glr,136.8804823160643,138.0471311944094,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,100.0,10,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,144.69852878205342,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,11,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,141.21843149804172,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,12,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,140.99008553847912,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,13,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,142.1874399910076,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,100.0,14,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,138.53038283548412,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,15,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,145.1624349617449,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,16,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,137.49290039965044,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,17,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,138.52096842599036,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,18,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,143.6877921478955,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,19,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,144.86270391960363,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,20,0.06041643733375113,1.4590569616100897,True,38,1445,2415.0,0.0,zero_glr,136.8804823160643,136.94721484440328,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,21,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,144.21296473740395,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,22,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,138.50266071566892,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,100.0,23,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,147.4826357596746,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,24,0.06041643733375113,1.86928457110626,True,43,1851,3094.0,0.0,zero_glr,138.11780737850137,140.88275514239294,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,25,0.06041643733375113,1.7840973944656708,True,42,1766,2953.0,0.0,zero_glr,137.88289266406923,145.15827433472873,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,100.0,26,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,142.12616560400227,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,27,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,139.51068089517972,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,28,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,147.02075553316217,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,29,0.06041643733375113,1.955680076493524,True,44,1937,3237.0,0.0,zero_glr,138.3447592647243,144.459464800656,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,30,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,140.3415359741007,0.05,False,0.0
r3_robust,3,0.05,0.15,100.0,31,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,138.84361744189866,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,32,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,139.20656411993633,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,33,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,144.7897149463969,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,34,0.06041643733375113,1.7840973944656708,True,42,1766,2953.0,0.0,zero_glr,137.88289266406923,141.5155354242092,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,100.0,35,0.06041643733375113,1.7840973944656708,True,42,1766,2953.0,0.0,zero_glr,137.88289266406923,141.88065704982978,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,36,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,138.1917164183732,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,100.0,37,0.06041643733375113,1.7840973944656708,True,42,1766,2953.0,0.0,zero_glr,137.88289266406923,141.4903100436407,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,100.0,38,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,143.56150064788386,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,39,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,141.10734079501322,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,500.0,0,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,546.215850100947,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,1,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,549.7817877962644,0.05,False,2.2737367544323206e-13
r3_robust,3,0.05,0.15,500.0,2,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,557.4095084431135,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,3,0.06041643733375113,1.259924384158046,True,79,6242,10427.0,0.0,zero_glr,544.1937808777794,554.0485245216884,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,4,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,560.6284726632632,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,5,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,545.1800954362275,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,6,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,547.358040359596,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,7,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,556.1603974880674,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,8,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,545.6541166785621,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,500.0,9,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,543.8269892906692,0.05,False,2.2737367544323206e-13
r3_robust,3,0.05,0.15,500.0,10,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,552.4782967426751,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,11,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,554.3630288252834,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,12,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,547.0427893427183,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,13,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,550.9358643052384,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,14,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,556.2801797973028,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,15,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,548.1075163107529,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,16,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,548.3904395552346,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,17,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,545.7812622176828,0.05,False,2.2737367544323206e-13
r3_robust,3,0.05,0.15,500.0,18,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,553.1955624128348,0.05,False,2.2737367544323206e-13
r3_robust,3,0.05,0.15,500.0,19,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,566.8428754332496,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,20,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,544.3736892330236,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,21,0.06041643733375113,1.1054999703329782,True,74,5477,9149.0,0.0,zero_glr,543.5401770515858,544.3798301573506,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,22,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,549.285773703474,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,23,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,550.3405592558664,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,24,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,548.521025086085,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,25,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,545.0003055637077,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,26,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,557.7626705255184,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,27,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,547.7873559813237,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,28,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,549.2153258762511,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,29,0.06041643733375113,1.259924384158046,True,79,6242,10427.0,0.0,zero_glr,544.1937808777794,544.9509928715847,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,30,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,554.6423900615316,0.05,False,8.526512829121202e-14
r3_robust,3,0.05,0.15,500.0,31,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,553.0553488787505,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,32,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,545.107574034112,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,33,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,562.6148834467057,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,34,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,552.9015300560103,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,35,0.06041643733375113,1.259924384158046,True,79,6242,10427.0,0.0,zero_glr,544.1937808777794,567.9934995436786,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,36,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,559.6764588720188,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,37,0.06041643733375113,1.259924384158046,True,79,6242,10427.0,0.0,zero_glr,544.1937808777794,545.1688832983483,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,38,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,547.7579427342977,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,39,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,547.0745099558033,0.05,False,1.7053025658242404e-13


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/sharp_summary.csv <==
case,log_confidence,runs,mean_normalized_cost,mean_cost,robust_failures
r2_unit,3.0,40,12.708980286725998,469.2,0
r2_unit,20.0,40,2.927778514902415,720.6,0
r2_unit,100.0,40,1.5019593166860612,1848.35,0
r2_unit,500.0,40,1.1725984541658707,7215.15,0
r3_heterogeneous,3.0,40,15.334602738854404,572.9,0
r3_heterogeneous,20.0,40,3.4603231027618255,861.85,0
r3_heterogeneous,100.0,40,1.6473924375404123,2051.55,0
r3_heterogeneous,500.0,40,1.190827325710557,7414.875,0
r3_robust,3.0,40,16.22986894909001,805.9,0
r3_robust,20.0,40,3.5328511730910974,1169.5,0
r3_robust,100.0,40,1.6533713281847668,2736.625,0
r3_robust,500.0,40,1.1888384039911544,9838.7,0


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/strata_constants.csv <==
m,g,normalized_constant,limit
1,1e-07,0.500791723300242,0.5
1,1.2638482029342972e-07,0.49997588216805516,0.5
1,1.5973122800602555e-07,0.4997044314602036,0.5
1,2.018760254679039e-07,0.5001966569048206,0.5
1,2.5514065200312876e-07,0.49991655512122735,0.5
1,3.224590545296398e-07,0.5000428781149833,0.5
1,4.075392965871778e-07,0.49995702723213137,0.5
1,5.150678076168122e-07,0.4999805119936049,0.5
1,6.509675230458164e-07,0.5000411092576504,0.5
1,8.227241341700474e-07,0.500028578667327,0.5
1,1.03979841848149e-06,0.5000389752023323,0.5
1,1.314147362611758e-06,0.5000372208355099,0.5
1,1.6608827826277165e-06,0.5000484069933937,0.5
1,2.0991037201085544e-06,0.5000635985802387,0.5
1,2.6529484644318946e-06,0.5000804784382372,0.5
1,3.35292414924956e-06,0.5001011119345937,0.5
1,4.237587160604063e-06,0.5001288117463055,0.5
1,5.355666917706897e-06,0.5001632104863242,0.5
1,6.768750009458541e-06,0.5002065870779776,0.5
1,8.554672535565685e-06,0.5002606363648746,0.5
1,1.0811807510766078e-05,0.50032921807873,0.5
1,1.3664483492953244e-05,0.5004159616598955,0.5
1,1.726983290659436e-05,0.5005254081345166,0.5
1,2.1826447283974874e-05,0.5006635881560303,0.5
1,2.7585316176291868e-05,0.5008380497920132,0.5
1,3.4863652276780875e-05,0.5010580309887767,0.5
1,4.406236427773573e-05,0.5013354560038471,0.5
1,5.568813990945267e-05,0.501685047048571,0.5
1,7.038135554931562e-05,0.5021252458069296,0.5
1,8.895134973108236e-05,0.5026790241084204,0.5
1,0.00011242100350620874,0.5033748809848305,0.5
1,0.00014208308325339223,0.5042480068529304,0.5
1,0.00017957144943716409,0.5053416283647231,0.5
1,0.00022695105366946707,0.5067084677598264,0.5
1,0.00028683168133420117,0.5084123100220402,0.5
1,0.00036251170499885355,0.510529566959173,0.5
1,0.0004581597669054491,0.5131507251160055,0.5
1,0.000579044398060249,0.5163815171796609,0.5
1,0.0007318242219076181,0.5203436305045904,0.5
1,0.0009249147277217336,0.5251747860764506,0.5
1,0.0011689518164985776,0.5310280679952922,0.5
1,0.0014773776525985128,0.5380704919470024,0.5
1,0.0018671810912919207,0.5464809381750881,0.5
1,0.0023598334667821936,0.5564477210084853,0.5
1,0.002982471286216894,0.568166171396951,0.5
1,0.0037693909753883635,0.5818366456958247,0.5
1,0.004763938010401341,0.5976633302159732,0.5
1,0.006020894493336138,0.6158541150172698,0.5
1,0.007609496685459884,0.6366217068518163,0.5
1,0.009617248711152965,0.6601860919629067,0.5
1,0.012154742500762884,0.6867784829124054,0.5
1,0.015361749466718297,0.7166470133273044,0.5
1,0.019414919457438815,0.7500646955322003,0.5
1,0.024537511066398218,0.7873405493516905,0.5
1,0.031011689265747818,0.8288353887688436,0.5
1,0.039194067748472214,0.874984600841344,0.5
1,0.049535352089591804,0.9263315239241413,0.5
1,0.06260516572014828,0.9835770164686679,0.5
1,0.07912342618981326,1.047654051445582,0.5
1,0.1,1.119841784068886,0.5
2,1e-07,1.4170171843283557,1.4142135623730951
2,1.2638482029342972e-07,1.4173633136987491,1.4142135623730951
2,1.5973122800602555e-07,1.4177518868711025,1.4142135623730951
2,2.018760254679039e-07,1.4181880348677385,1.4142135623730951
2,2.5514065200312876e-07,1.4186774892372773,1.4142135623730951
2,3.224590545296398e-07,1.419226648982064,1.4142135623730951
2,4.075392965871778e-07,1.4198426521296064,1.4142135623730951
2,5.150678076168122e-07,1.4205334527816555,1.4142135623730951
2,6.509675230458164e-07,1.4213079068202978,1.4142135623730951
2,8.227241341700474e-07,1.4221758626943228,1.4142135623730951
2,1.03979841848149e-06,1.423148258945957,1.4142135623730951
2,1.314147362611758e-06,1.4242372284004223,1.4142135623730951
2,1.6608827826277165e-06,1.4254562089031875,1.4142135623730951
2,2.0991037201085544e-06,1.4268200591032936,1.4142135623730951
2,2.6529484644318946e-06,1.428345179515936,1.4142135623730951
2,3.35292414924956e-06,1.4300496374456595,1.4142135623730951
2,4.237587160604063e-06,1.4319532948128217,1.4142135623730951
2,5.355666917706897e-06,1.4340779371054924,1.4142135623730951
2,6.768750009458541e-06,1.43644740182546,1.4142135623730951
2,8.554672535565685e-06,1.4390877046589086,1.4142135623730951
2,1.0811807510766078e-05,1.4420271612697624,1.4142135623730951
2,1.3664483492953244e-05,1.445296502732083,1.4142135623730951
2,1.726983290659436e-05,1.448928982677659,1.4142135623730951
2,2.1826447283974874e-05,1.4529604750184606,1.4142135623730951
2,2.7585316176291868e-05,1.4574295612414772,1.4142135623730951
2,3.4863652276780875e-05,1.462377607566048,1.4142135623730951
2,4.406236427773573e-05,1.4678488332877684,1.4142135623730951
2,5.568813990945267e-05,1.473890373283876,1.4142135623730951
2,7.038135554931562e-05,1.4805523393611335,1.4142135623730951
2,8.895134973108236e-05,1.4878878873053114,1.4142135623730951
2,0.00011242100350620874,1.4959532986420208,1.4142135623730951
2,0.00014208308325339223,1.5048080885681108,1.4142135623730951
2,0.00017957144943716409,1.5145151539100543,1.4142135623730951
2,0.00022695105366946707,1.5251409774082825,1.4142135623730951
2,0.00028683168133420117,1.536755907113171,1.4142135623730951
2,0.00036251170499885355,1.5494345320969718,1.4142135623730951
2,0.0004581597669054491,1.563256178358981,1.4142135623730951
2,0.000579044398060249,1.578305551675151,1.4142135623730951
2,0.0007318242219076181,1.5946735576366602,1.4142135623730951
2,0.0009249147277217336,1.612458333489345,1.4142135623730951
2,0.0011689518164985776,1.6317665321025174,1.4142135623730951
2,0.0014773776525985128,1.6527149060281145,1.4142135623730951
2,0.0018671810912919207,1.6754322498761656,1.4142135623730951
2,0.0023598334667821936,1.7000617731117589,1.4142135623730951
2,0.002982471286216894,1.7267639941506656,1.4142135623730951
2,0.0037693909753883635,1.7557202721012866,1.4142135623730951
2,0.004763938010401341,1.7871371272588041,1.4142135623730951
2,0.006020894493336138,1.8212515492557109,1.4142135623730951
2,0.007609496685459884,1.8583375582468669,1.4142135623730951
2,0.009617248711152965,1.8987143781797806,1.4142135623730951
2,0.012154742500762884,1.9427567152736216,1.4142135623730951
2,0.015361749466718297,1.99090783004681,1.4142135623730951
2,0.019414919457438815,2.0436963809018205,1.4142135623730951
2,0.024537511066398218,2.1017584559810456,1.4142135623730951
2,0.031011689265747818,2.165866889400273,1.4142135623730951
2,0.039194067748472214,2.236971036043699,1.4142135623730951
2,0.049535352089591804,2.3162519365139,1.4142135623730951
2,0.06260516572014828,2.4052007560517956,1.4142135623730951
2,0.07912342618981326,2.505733511732918,1.4142135623730951
2,0.1,2.6203643701378954,1.4142135623730951
3,1e-07,2.3150095037614657,2.2894284851066637
3,1.2638482029342972e-07,2.3170437340463934,2.2894284851066637
3,1.5973122800602555e-07,2.3192364295125922,2.2894284851066637
3,2.018760254679039e-07,2.3215994466291248,2.2894284851066637
3,2.5514065200312876e-07,2.3241454620621664,2.2894284851066637
3,3.224590545296398e-07,2.3268880213325764,2.2894284851066637
3,4.075392965871778e-07,2.3298415897299534,2.2894284851066637
3,5.150678076168122e-07,2.3330216055758894,2.2894284851066637
3,6.509675230458164e-07,2.33644453588958,2.2894284851066637
3,8.227241341700474e-07,2.3401279347890385,2.2894284851066637
3,1.03979841848149e-06,2.344090504745921,2.2894284851066637
3,1.314147362611758e-06,2.348352161093755,2.2894284851066637
3,1.6608827826277165e-06,2.352934100145781,2.2894284851066637
3,2.0991037201085544e-06,2.357858871416883,2.2894284851066637
3,2.6529484644318946e-06,2.3631504545979483,2.2894284851066637
3,3.35292414924956e-06,2.36883434197472,2.2894284851066637
3,4.237587160604063e-06,2.3749376272527556,2.2894284851066637
3,5.355666917706897e-06,2.3814891018516704,2.2894284851066637
3,6.768750009458541e-06,2.3885193599896133,2.2894284851066637
3,8.554672535565685e-06,2.3960609140857323,2.2894284851066637
3,1.0811807510766078e-05,2.4041483223070887,2.2894284851066637
3,1.3664483492953244e-05,2.4128183303607518,2.2894284851066637
3,1.726983290659436e-05,2.4221100299928717,2.2894284851066637
3,2.1826447283974874e-05,2.4320650370246875,2.2894284851066637
3,2.7585316176291868e-05,2.442727692197861,2.2894284851066637
3,3.4863652276780875e-05,2.454145288573377,2.2894284851066637
3,4.406236427773573e-05,2.466368329802402,2.2894284851066637
3,5.568813990945267e-05,2.4794508242106272,2.2894284851066637
3,7.038135554931562e-05,2.493450620394333,2.2894284851066637
3,8.895134973108236e-05,2.50842979088965,2.2894284851066637
3,0.00011242100350620874,2.52445507151652,2.2894284851066637
3,0.00014208308325339223,2.5415983652406573,2.2894284851066637
3,0.00017957144943716409,2.5599373209004446,2.2894284851066637
3,0.00022695105366946707,2.5795559989864447,2.2894284851066637
3,0.00028683168133420117,2.6005456389295634,2.2894284851066637
3,0.00036251170499885355,2.6230055451778127,2.2894284851066637
3,0.0004581597669054491,2.647044112872563,2.2894284851066637
3,0.000579044398060249,2.6727800183978276,2.2894284851066637
3,0.0007318242219076181,2.7003436057388,2.2894284851066637
3,0.0009249147277217336,2.729878506838569,2.2894284851066637
3,0.0011689518164985776,2.7615435434878104,2.2894284851066637
3,0.0014773776525985128,2.795514970422905,2.2894284851066637
3,0.0018671810912919207,2.831989135209972,2.2894284851066637
3,0.0023598334667821936,2.87118565149346,2.2894284851066637
3,0.002982471286216894,2.9133512101905388,2.2894284851066637
3,0.0037693909753883635,2.958764190911682,2.2894284851066637
3,0.004763938010401341,3.0077402871892303,2.2894284851066637
3,0.006020894493336138,3.0606394297046076,2.2894284851066637
3,0.007609496685459884,3.1178743900922488,2.2894284851066637
3,0.009617248711152965,3.179921586824754,2.2894284851066637
3,0.012154742500762884,3.2473348136999585,2.2894284851066637
3,0.015361749466718297,3.3207629010429542,2.2894284851066637
3,0.019414919457438815,3.400972748385742,2.2894284851066637
3,0.024537511066398218,3.488879813845106,2.2894284851066637
3,0.031011689265747818,3.585589140621765,2.2894284851066637
3,0.039194067748472214,3.69245156835153,2.2894284851066637
3,0.049535352089591804,3.8111423084293374,2.2894284851066637
3,0.06260516572014828,3.943773267762426,2.2894284851066637
3,0.07912342618981326,4.093057716134521,2.2894284851066637
3,0.1,4.262558705792608,2.2894284851066637


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/stress_runs.csv <==
scenario,replicate,truth,epsilon,stopped,cost,epoch,lower,upper,estimate,covered
one_zero_r3,0,0.0,0.01,True,98304,15,-0.006690685443075455,0.007499142122225866,0.0004042283395752056,True
one_zero_r3,1,0.0,0.01,True,98304,15,-0.006029585817820569,0.00784055928605761,0.0009054867341185208,True
one_zero_r3,2,0.0,0.01,True,98304,15,-0.006130864944759802,0.008408957920207611,0.0011390464877239046,True
one_zero_r3,3,0.0,0.01,True,98304,15,-0.004589538222960083,0.009307043866503476,0.0023587528217716962,True
one_zero_r3,4,0.0,0.01,True,98304,15,-0.009379488495481064,0.0049555380974526065,-0.002211975199014229,True
one_zero_r3,5,0.0,0.01,True,98304,15,-0.007225604786665438,0.007089670786321413,-6.796700017201252e-05,True
one_zero_r3,6,0.0,0.01,True,98304,15,-0.006116647031279176,0.008308245295382545,0.0010957991320516849,True
one_zero_r3,7,0.0,0.01,True,98304,15,-0.005046911977088269,0.009354639427698198,0.0021538637253049643,True
one_zero_r3,8,0.0,0.01,True,98304,15,-0.01014062877592688,0.0042120498824003896,-0.0029642894467632455,True
one_zero_r3,9,0.0,0.01,True,98304,15,-0.008882506506299176,0.005557406543348426,-0.001662549981475375,True
one_zero_r3,10,0.0,0.01,True,98304,15,-0.010916730625883699,0.003337100409878033,-0.0037898151080028326,True
one_zero_r3,11,0.0,0.01,True,98304,15,-0.005057365207598253,0.009133685697634147,0.002038160245017947,True
one_zero_r3,12,0.0,0.01,True,98304,15,-0.007847267142265904,0.006517343071448783,-0.0006649620354085605,True
one_zero_r3,13,0.0,0.01,True,98304,15,-0.005558824633444455,0.008622354592987679,0.0015317649797716116,True
one_zero_r3,14,0.0,0.01,True,98304,15,-0.008053229516529902,0.006374909438946518,-0.0008391600387916923,True
one_zero_r3,15,0.0,0.01,True,98304,15,-0.006984939752312283,0.0073945716517861805,0.00020481594973694893,True
one_zero_r3,16,0.0,0.01,True,98304,15,-0.008335493875306795,0.005591390563019661,-0.001372051656143567,True
one_zero_r3,17,0.0,0.01,True,98304,15,-0.006734749937287982,0.0075126652305418625,0.00038895764662694003,True
one_zero_r3,18,0.0,0.01,True,98304,15,-0.007483698601327294,0.006740802437315578,-0.0003714480820058582,True
one_zero_r3,19,0.0,0.01,True,98304,15,-0.006156930830286287,0.00800615210622616,0.0009246106379699366,True
one_zero_r3,20,0.0,0.01,True,98304,15,-0.002858089247140232,0.01120326804319455,0.004172589398027159,True
one_zero_r3,21,0.0,0.01,True,98304,15,-0.006879525379471707,0.007601438891276545,0.00036095675590241917,True
one_zero_r3,22,0.0,0.01,True,98304,15,-0.007317423384963265,0.006912065213917187,-0.00020267908552303905,True
one_zero_r3,23,0.0,0.01,True,98304,15,-0.00925309420461992,0.005203464414890172,-0.002024814894864874,True
one_zero_r3,24,0.0,0.01,True,98304,15,-0.007759054495624512,0.006475007705235275,-0.0006420233951946186,True
one_zero_r3,25,0.0,0.01,True,98304,15,-0.008701670965898693,0.005953272846679691,-0.001374199059609501,True
one_zero_r3,26,0.0,0.01,True,98304,15,-0.009050259215225075,0.005411218386523314,-0.0018195204143508807,True
one_zero_r3,27,0.0,0.01,True,98304,15,-0.0077358828334394125,0.00658036532919622,-0.0005777587521215962,True
one_zero_r3,28,0.0,0.01,True,98304,15,-0.010973577974173507,0.0030501999505101233,-0.003961689011831692,True
one_zero_r3,29,0.0,0.01,True,98304,15,-0.00528554992399418,0.009350797055893206,0.002032623565949513,True
one_zero_r3,30,0.0,0.01,True,98304,15,-0.006248458235381203,0.007855598063623612,0.0008035699141212042,True
one_zero_r3,31,0.0,0.01,True,98304,15,-0.0053806924292412964,0.008819029035664528,0.0017191683032116156,True
one_zero_r3,32,0.0,0.01,True,98304,15,-0.006501700289840523,0.007606970413137614,0.0005526350616485453,True
one_zero_r3,33,0.0,0.01,True,98304,15,-0.004393497742492122,0.009995489580220797,0.002800995918864337,True
one_zero_r3,34,0.0,0.01,True,98304,15,-0.006146034495430993,0.007915196511402593,0.0008845810079858001,True
one_zero_r3,35,0.0,0.01,True,98304,15,-0.008824101643968655,0.005410992912840967,-0.0017065543655638443,True
one_zero_r3,36,0.0,0.01,True,98304,15,-0.009122360413840602,0.005209680836286813,-0.0019563397887768946,True
one_zero_r3,37,0.0,0.01,True,98304,15,-0.007055030387456837,0.007398138892038929,0.0001715542522910461,True
one_zero_r3,38,0.0,0.01,True,98304,15,-0.006064998429529727,0.008040666433865832,0.0009878340021680526,True
one_zero_r3,39,0.0,0.01,True,98304,15,-0.00682560924289482,0.007225897202187243,0.00020014397964621122,True
one_zero_r3,40,0.0,0.01,True,98304,15,-0.009429337552102334,0.00475036648111057,-0.002339485535495882,True
one_zero_r3,41,0.0,0.01,True,98304,15,-0.009770641964325436,0.004639379055103033,-0.002565631454611201,True
one_zero_r3,42,0.0,0.01,True,98304,15,-0.005956049024965451,0.008453115152589282,0.0012485330638119154,True
one_zero_r3,43,0.0,0.01,True,98304,15,-0.008734764835192508,0.005275728264882646,-0.0017295182851549311,True
one_zero_r3,44,0.0,0.01,True,98304,15,-0.006574739841561614,0.0077292695056004265,0.0005772648320194061,True
one_zero_r3,45,0.0,0.01,True,98304,15,-0.005868376528066911,0.008410692672857245,0.0012711580723951668,True
one_zero_r3,46,0.0,0.01,True,98304,15,-0.006987026973083993,0.007467421389912103,0.00024019720841405483,True
one_zero_r3,47,0.0,0.01,True,98304,15,-0.0059911457632275365,0.008297768298284875,0.001153311267528669,True
one_zero_r3,48,0.0,0.01,True,98304,15,-0.004748877894706187,0.009376336277370143,0.002313729191331978,True
one_zero_r3,49,0.0,0.01,True,98304,15,-0.009506085922664685,0.005048828158874466,-0.0022286288818951097,True
one_zero_r3,50,0.0,0.01,True,98304,15,-0.009542747499502386,0.004655443028614955,-0.002443652235443716,True
one_zero_r3,51,0.0,0.01,True,98304,15,-0.007880652289936266,0.006328950814819999,-0.0007758507375581337,True
one_zero_r3,52,0.0,0.01,True,98304,15,-0.007350912385987726,0.007110597827078482,-0.00012015727945462228,True
one_zero_r3,53,0.0,0.01,True,98304,15,-0.01030777168220428,0.003784309577597932,-0.0032617310523031734,True
one_zero_r3,54,0.0,0.01,True,98304,15,-0.005715444019761504,0.008520429414548364,0.0014024926973934299,True
one_zero_r3,55,0.0,0.01,True,98304,15,-0.00711557531731966,0.007532868341517662,0.00020864651209900106,True
one_zero_r3,56,0.0,0.01,True,98304,15,-0.006256108461175862,0.00775261828269539,0.0007482549107597639,True
one_zero_r3,57,0.0,0.01,True,98304,15,-0.0048689605370533726,0.009411756114668943,0.0022713977888077852,True
one_zero_r3,58,0.0,0.01,True,98304,15,-0.010388070121117221,0.003542521069918571,-0.0034227745255993253,True
one_zero_r3,59,0.0,0.01,True,98304,15,-0.005059065424542669,0.009089631997491231,0.002015283286474281,True
one_zero_r3,60,0.0,0.01,True,98304,15,-0.005536439326849027,0.008760805469278906,0.0016121830712149394,True
one_zero_r3,61,0.0,0.01,True,98304,15,-0.0055692524877397,0.008595636893256396,0.0015131922027583479,True
one_zero_r3,62,0.0,0.01,True,98304,15,-0.0063097126420128555,0.00789455100925252,0.0007924191836198324,True
one_zero_r3,63,0.0,0.01,True,98304,15,-0.005302150769072319,0.008823036248020775,0.001760442739474228,True
one_zero_r3,64,0.0,0.01,True,98304,15,-0.008696691838113073,0.005173510687016183,-0.0017615905755484452,True
one_zero_r3,65,0.0,0.01,True,98304,15,-0.0077552344435789546,0.006168627535907836,-0.0007933034538355594,True
one_zero_r3,66,0.0,0.01,True,98304,15,-0.006398397652191507,0.008082901463089561,0.0008422519054490274,True
one_zero_r3,67,0.0,0.01,True,98304,15,-0.007989270945091559,0.00608484390156056,-0.0009522135217654992,True
one_zero_r3,68,0.0,0.01,True,98304,15,-0.009429624559969183,0.00490401950778926,-0.0022628025260899615,True
one_zero_r3,69,0.0,0.01,True,98304,15,-0.006637936037837457,0.007475547523882881,0.0004188057430227119,True
one_zero_r3,70,0.0,0.01,True,98304,15,-0.00674627655559323,0.007633850326470874,0.0004437868854388219,True
one_zero_r3,71,0.0,0.01,True,98304,15,-0.0034881672772088673,0.010760751672426223,0.003636292197608678,True
one_zero_r3,72,0.0,0.01,True,98304,15,-0.006143674884354314,0.008184525905121027,0.0010204255103833564,True
one_zero_r3,73,0.0,0.01,True,98304,15,-0.007538614908965869,0.006381985070667554,-0.0005783149191491573,True
one_zero_r3,74,0.0,0.01,True,98304,15,-0.006453334038702329,0.007622894704078273,0.0005847803326879718,True
one_zero_r3,75,0.0,0.01,True,98304,15,-0.009489864170615375,0.004883481349598873,-0.002303191410508251,True
one_zero_r3,76,0.0,0.01,True,98304,15,-0.0076968954807495335,0.006515981071033442,-0.0005904572048580459,True
one_zero_r3,77,0.0,0.01,True,98304,15,-0.008458854239122494,0.00578714909505757,-0.0013358525720324624,True
one_zero_r3,78,0.0,0.01,True,98304,15,-0.006157684382736796,0.007816355908150304,0.0008293357627067537,True
one_zero_r3,79,0.0,0.01,True,98304,15,-0.009356850328712751,0.004943577498755684,-0.002206636414978534,True
one_zero_r3,80,0.0,0.01,True,98304,15,-0.006600573319903142,0.007540534362747442,0.00046998052142214987,True
one_zero_r3,81,0.0,0.01,True,98304,15,-0.007316477585489875,0.006716823572796544,-0.0002998270063466657,True
one_zero_r3,82,0.0,0.01,True,98304,15,-0.006555419888992022,0.00774348193586693,0.0005940310234374539,True
one_zero_r3,83,0.0,0.01,True,98304,15,-0.006204174560716565,0.007799924370075359,0.000797874904679397,True
one_zero_r3,84,0.0,0.01,True,98304,15,-0.009521144716876496,0.004771106772254135,-0.0023750189723111804,True
one_zero_r3,85,0.0,0.01,True,98304,15,-0.006963923088955528,0.007199280529510965,0.00011767872027771851,True
one_zero_r3,86,0.0,0.01,True,98304,15,-0.008222532347631019,0.005850528880060314,-0.0011860017337853523,True
one_zero_r3,87,0.0,0.01,True,98304,15,-0.0057333876611011065,0.008674972689981854,0.0014707925144403738,True
one_zero_r3,88,0.0,0.01,True,98304,15,-0.007990995093191386,0.0058545496895068124,-0.0010682227018422867,True
one_zero_r3,89,0.0,0.01,True,98304,15,-0.007603656811356222,0.0066241565607207745,-0.0004897501253177238,True
one_zero_r3,90,0.0,0.01,True,98304,15,-0.005385257681348784,0.0089613301840879,0.0017880362513695578,True
one_zero_r3,91,0.0,0.01,True,98304,15,-0.008740035079127347,0.0055509961813568105,-0.0015945194488852683,True
one_zero_r3,92,0.0,0.01,True,98304,15,-0.0039001959478056816,0.010309389916671434,0.003204596984432876,True
one_zero_r3,93,0.0,0.01,True,98304,15,-0.006031019313776599,0.008112753953935258,0.0010408673200793294,True
one_zero_r3,94,0.0,0.01,True,98304,15,-0.00777989437450542,0.006338682679389941,-0.0007206058475577393,True
one_zero_r3,95,0.0,0.01,True,98304,15,-0.007120391367091133,0.006790164147833213,-0.00016511360962895988,True
one_zero_r3,96,0.0,0.01,True,98304,15,-0.005814683485830742,0.008212203145434395,0.0011987598298018264,True
one_zero_r3,97,0.0,0.01,True,98304,15,-0.005394458109637246,0.008841591175519949,0.0017235665329413514,True
one_zero_r3,98,0.0,0.01,True,98304,15,-0.008376480474229363,0.006018554302771523,-0.00117896308572892,True
one_zero_r3,99,0.0,0.01,True,49152,14,-0.009305323783169063,0.010653517277809428,0.0006740967473201822,True
one_zero_r3,100,0.0,0.01,True,98304,15,-0.0073614563759174315,0.00692069318090696,-0.0002203815975052358,True
one_zero_r3,101,0.0,0.01,True,98304,15,-0.008315335534119296,0.005945531828065047,-0.0011849018530271246,True
one_zero_r3,102,0.0,0.01,True,98304,15,-0.006655065493357963,0.007318512137025867,0.0003317233218339522,True
one_zero_r3,103,0.0,0.01,True,98304,15,-0.006768931513360484,0.007514927750825662,0.0003729981187325891,True
one_zero_r3,104,0.0,0.01,True,98304,15,-0.006116061353683931,0.008108363061496053,0.0009961508539060612,True
one_zero_r3,105,0.0,0.01,True,98304,15,-0.010128573470983664,0.004451994504350165,-0.0028382894833167494,True
one_zero_r3,106,0.0,0.01,True,98304,15,-0.007310601987804571,0.006938511202308939,-0.00018604539274781574,True
one_zero_r3,107,0.0,0.01,True,98304,15,-0.007446268129554478,0.006611937307154837,-0.00041716541119982044,True
one_zero_r3,108,0.0,0.01,True,98304,15,-0.006513352543029818,0.0077306690704952415,0.0006086582637327117,True
one_zero_r3,109,0.0,0.01,True,98304,15,-0.00443455784792414,0.009976858339550932,0.002771150245813396,True
one_zero_r3,110,0.0,0.01,True,98304,15,-0.007335168083153616,0.006895978885368457,-0.00021959459889257966,True
one_zero_r3,111,0.0,0.01,True,98304,15,-0.0061918736519895505,0.007784459596024444,0.0007962929720174467,True
one_zero_r3,112,0.0,0.01,True,98304,15,-0.004985901434851623,0.008912042636664754,0.0019630706009065657,True
one_zero_r3,113,0.0,0.01,True,98304,15,-0.006324291081027152,0.007799571406817762,0.0007376401628953048,True
one_zero_r3,114,0.0,0.01,True,98304,15,-0.008161467103230064,0.006067232657099967,-0.0010471172230650484,True
one_zero_r3,115,0.0,0.01,True,98304,15,-0.007814861012464376,0.006216055385752253,-0.0007994028133560616,True
one_zero_r3,116,0.0,0.01,True,98304,15,-0.007726512285890413,0.006603873084857925,-0.0005613196005162442,True
one_zero_r3,117,0.0,0.01,True,98304,15,-0.00872299292184019,0.005215543396234144,-0.001753724762803023,True
one_zero_r3,118,0.0,0.01,True,98304,15,-0.007400323657812798,0.0065088018253893305,-0.00044576091621173356,True
one_zero_r3,119,0.0,0.01,True,98304,15,-0.00605967283742063,0.0081512978509356,0.001045812506757485,True
one_zero_r3,120,0.0,0.01,True,98304,15,-0.010118804434830809,0.004522754420481761,-0.002798025007174524,True
one_zero_r3,121,0.0,0.01,True,98304,15,-0.0058967763830839025,0.00836899252950093,0.0012361080732085136,True
one_zero_r3,122,0.0,0.01,True,98304,15,-0.006953380365093752,0.007086701197249236,6.666041607774177e-05,True
one_zero_r3,123,0.0,0.01,True,98304,15,-0.007461656921541244,0.007014894273382421,-0.00022338132407941167,True
one_zero_r3,124,0.0,0.01,True,98304,15,-0.0057194100662115565,0.008318824243479494,0.0012997070886339689,True
one_zero_r3,125,0.0,0.01,True,98304,15,-0.006286862873214809,0.008096562933177415,0.000904850029981303,True
one_zero_r3,126,0.0,0.01,True,98304,15,-0.007948603992663136,0.00588037318454606,-0.0010341154040585379,True
one_zero_r3,127,0.0,0.01,True,98304,15,-0.008635563695705992,0.005348935929595628,-0.001643313883055182,True
one_zero_r3,128,0.0,0.01,True,98304,15,-0.009438676789592001,0.004579914736967856,-0.0024293810263120727,True
one_zero_r3,129,0.0,0.01,True,98304,15,-0.007566662715975036,0.006591928030987394,-0.00048736734249382133,True
one_zero_r3,130,0.0,0.01,True,98304,15,-0.006610579354680786,0.007883690951166505,0.0006365557982428599,True
one_zero_r3,131,0.0,0.01,True,98304,15,-0.005100563281862535,0.0092117021383848,0.002055569428261133,True
one_zero_r3,132,0.0,0.01,True,98304,15,-0.009379508527256298,0.004700131967901526,-0.0023396882796773858,True
one_zero_r3,133,0.0,0.01,True,98304,15,-0.005061269592476968,0.00900023534323644,0.001969482875379736,True
one_zero_r3,134,0.0,0.01,True,98304,15,-0.008099860946427785,0.006169072224749142,-0.0009653943608393216,True
one_zero_r3,135,0.0,0.01,True,98304,15,-0.007002182021599954,0.0073079230526316725,0.00015287051551585943,True
one_zero_r3,136,0.0,0.01,True,98304,15,-0.01075828981192672,0.003095431883785253,-0.0038314289640707334,True
one_zero_r3,137,0.0,0.01,True,98304,15,-0.006775228987804516,0.007521919262760177,0.0003733451374778305,True
one_zero_r3,138,0.0,0.01,True,98304,15,-0.004831430428112755,0.009144586364999515,0.00215657796844338,True
one_zero_r3,139,0.0,0.01,True,98304,15,-0.007706575073196711,0.006493052527967076,-0.0006067612726148174,True
one_zero_r3,140,0.0,0.01,True,98304,15,-0.008388941510684134,0.006027507636430282,-0.001180716937126926,True
one_zero_r3,141,0.0,0.01,True,98304,15,-0.007717026448168423,0.006885080410406128,-0.0004159730188811471,True
one_zero_r3,142,0.0,0.01,True,98304,15,-0.005407573142857379,0.008818524775098147,0.0017054758161203836,True
one_zero_r3,143,0.0,0.01,True,49152,14,-0.010517823558255868,0.009375614303001878,-0.0005711046276269949,True
one_zero_r3,144,0.0,0.01,True,98304,15,-0.00940239332699598,0.005179258487220386,-0.0021115674198877972,True
one_zero_r3,145,0.0,0.01,True,98304,15,-0.007591881383516,0.007002882608438302,-0.00029449938753884925,True
one_zero_r3,146,0.0,0.01,True,98304,15,-0.004773916906913691,0.00968094215784348,0.002453512625464894,True
one_zero_r3,147,0.0,0.01,True,98304,15,-0.0072745292074796065,0.007171646463174108,-5.1441372152749316e-05,True
one_zero_r3,148,0.0,0.01,True,98304,15,-0.006567141258397035,0.00786945888314047,0.0006511588123717174,True
one_zero_r3,149,0.0,0.01,True,98304,15,-0.010208642510465651,0.0038620817016076295,-0.003173280404429011,True
one_zero_r3,150,0.0,0.01,True,98304,15,-0.0076074029859056844,0.006502070011074969,-0.0005526664874153579,True
one_zero_r3,151,0.0,0.01,True,98304,15,-0.009307719011257452,0.004891860317124716,-0.0022079293470663682,True
one_zero_r3,152,0.0,0.01,True,98304,15,-0.004935257000802202,0.00943981757419818,0.002252280286697989,True
one_zero_r3,153,0.0,0.01,True,98304,15,-0.007181844392256332,0.006881378104723777,-0.00015023314376627758,True
one_zero_r3,154,0.0,0.01,True,98304,15,-0.007058590832879765,0.007228169871420776,8.478951927050555e-05,True
one_zero_r3,155,0.0,0.01,True,98304,15,-0.008235956642588214,0.0058600805877363745,-0.00118793802742592,True
one_zero_r3,156,0.0,0.01,True,98304,15,-0.006793877073894324,0.00719230409964644,0.00019921351287605776,True
one_zero_r3,157,0.0,0.01,True,98304,15,-0.0074611718077821805,0.006849658745430417,-0.00030575653117588183,True
one_zero_r3,158,0.0,0.01,True,98304,15,-0.006024462518985747,0.00850847860739543,0.0012420080442048418,True
one_zero_r3,159,0.0,0.01,True,98304,15,-0.01064554604817553,0.00358502222164309,-0.0035302619132662203,True
one_zero_r3,160,0.0,0.01,True,98304,15,-0.0027711711893562206,0.011357608939816391,0.004293218875230085,True
one_zero_r3,161,0.0,0.01,True,98304,15,-0.0069294443563371715,0.007197740234433387,0.00013414793904810776,True
one_zero_r3,162,0.0,0.01,True,98304,15,-0.008984462649629972,0.0053176256546253135,-0.0018334184975023291,True
one_zero_r3,163,0.0,0.01,True,98304,15,-0.0027108856042533758,0.01181372153101511,0.004551417963380867,True
one_zero_r3,164,0.0,0.01,True,98304,15,-0.0052149010132247365,0.009178501254553252,0.001981800120664258,True
one_zero_r3,165,0.0,0.01,True,98304,15,-0.007910339421241272,0.006383384242516166,-0.0007634775893625529,True
one_zero_r3,166,0.0,0.01,True,98304,15,-0.006873656812231,0.0076311947056828915,0.0003787689467259457,True
one_zero_r3,167,0.0,0.01,True,98304,15,-0.00825554413439449,0.005960659117721903,-0.0011474425083362939,True
one_zero_r3,168,0.0,0.01,True,98304,15,-0.006428898723473395,0.007630431208899877,0.000600766242713241,True
one_zero_r3,169,0.0,0.01,True,98304,15,-0.007634647982227047,0.0068767672869021,-0.0003789403476624734,True
one_zero_r3,170,0.0,0.01,True,98304,15,-0.007281748176571951,0.006780988336094796,-0.0002503799202385774,True
one_zero_r3,171,0.0,0.01,True,98304,15,-0.008126856046996329,0.0062800063153871915,-0.0009234248658045686,True
one_zero_r3,172,0.0,0.01,True,98304,15,-0.007914161145214215,0.006386468248307703,-0.0007638464484532562,True
one_zero_r3,173,0.0,0.01,True,98304,15,-0.0069201533812183885,0.007466604489149655,0.0002732255539656331,True
one_zero_r3,174,0.0,0.01,True,98304,15,-0.006524732939501988,0.007931805757907756,0.0007035364092028841,True
one_zero_r3,175,0.0,0.01,True,98304,15,-0.007213375783225713,0.007386673451119487,8.664883394688717e-05,True
one_zero_r3,176,0.0,0.01,True,98304,15,-0.006447866032213472,0.00750803807820715,0.0005300860229968387,True
one_zero_r3,177,0.0,0.01,True,98304,15,-0.008123669912140521,0.0059228650636311666,-0.0011004024242546773,True
one_zero_r3,178,0.0,0.01,True,98304,15,-0.009696276745433685,0.004190793029270548,-0.002752741858081569,True
one_zero_r3,179,0.0,0.01,True,98304,15,-0.006143275098902564,0.00834441421545032,0.001100569558273878,True
one_zero_r3,180,0.0,0.01,True,98304,15,-0.008467275882415394,0.00587894648910332,-0.001294164696656037,True
one_zero_r3,181,0.0,0.01,True,49152,14,-0.012418223529299817,0.007452044635441026,-0.0024830894469293954,True
one_zero_r3,182,0.0,0.01,True,98304,15,-0.006610951058779806,0.007552389953590003,0.0004707194474050983,True
one_zero_r3,183,0.0,0.01,True,98304,15,-0.00723785924841469,0.0068694708807341505,-0.00018419418384026977,True
one_zero_r3,184,0.0,0.01,True,98304,15,-0.007569102132169245,0.006915766196705278,-0.0003266679677319832,True
one_zero_r3,185,0.0,0.01,True,98304,15,-0.008793785341295619,0.006045958290383703,-0.0013739135254559579,True
one_zero_r3,186,0.0,0.01,True,98304,15,-0.008619950934000689,0.005668853555959793,-0.001475548689020448,True
one_zero_r3,187,0.0,0.01,True,98304,15,-0.006869858944206112,0.007102037329497231,0.00011608919264555944,True
one_zero_r3,188,0.0,0.01,True,98304,15,-0.007270590295956445,0.007066380280576758,-0.00010210500768984346,True
one_zero_r3,189,0.0,0.01,True,98304,15,-0.005224032123803872,0.009147490094764892,0.00196172898548051,True
one_zero_r3,190,0.0,0.01,True,98304,15,-0.00435425672861155,0.009741822836176283,0.0026937830537823665,True
one_zero_r3,191,0.0,0.01,True,98304,15,-0.0057669691733503265,0.008265353311756369,0.001249192069203021,True
one_zero_r3,192,0.0,0.01,True,98304,15,-0.006358219702936947,0.007655673180186502,0.0006487267386247773,True
one_zero_r3,193,0.0,0.01,True,98304,15,-0.008912249388399188,0.005089688714393235,-0.0019112803370029768,True
one_zero_r3,194,0.0,0.01,True,98304,15,-0.006221292215048891,0.007783921633474128,0.0007813147092126187,True
one_zero_r3,195,0.0,0.01,True,98304,15,-0.009935397115347097,0.004391564626387273,-0.0027719162444799117,True
one_zero_r3,196,0.0,0.01,True,98304,15,-0.008444241228368916,0.005862953210932769,-0.0012906440087180732,True
one_zero_r3,197,0.0,0.01,True,98304,15,-0.004661478764572688,0.009711207602302074,0.002524864418864693,True
one_zero_r3,198,0.0,0.01,True,98304,15,-0.007262537892709878,0.006958695637224658,-0.00015192112774261007,True
one_zero_r3,199,0.0,0.01,True,98304,15,-0.007647964438958953,0.006382301954387649,-0.000632831242285652,True
one_zero_r3,200,0.0,0.01,True,98304,15,-0.008233021167012737,0.006031868491335466,-0.0011005763378386354,True
one_zero_r3,201,0.0,0.01,True,98304,15,-0.010879426025865047,0.0033698641644477312,-0.003754780930708658,True
one_zero_r3,202,0.0,0.01,True,98304,15,-0.01034403279262989,0.004054640396985792,-0.003144696197822049,True
one_zero_r3,203,0.0,0.01,True,98304,15,-0.00896314294107807,0.005413666818585478,-0.001774738061246296,True
one_zero_r3,204,0.0,0.01,True,98304,15,-0.011041682590214761,0.003090567333608209,-0.003975557628303276,True
one_zero_r3,205,0.0,0.01,True,98304,15,-0.008359636247661542,0.005861410512582206,-0.0012491128675396683,True
one_zero_r3,206,0.0,0.01,True,98304,15,-0.006907491872264895,0.007417593697634597,0.00025505091268485103,True
one_zero_r3,207,0.0,0.01,True,98304,15,-0.008264506962583632,0.00582315604931025,-0.0012206754566366912,True
one_zero_r3,208,0.0,0.01,True,98304,15,-0.007584822515911305,0.006513808128206872,-0.0005355071938522166,True
one_zero_r3,209,0.0,0.01,True,98304,15,-0.01012820360037788,0.004111200735793999,-0.0030085014322919403,True
one_zero_r3,210,0.0,0.01,True,98304,15,-0.007452506280629257,0.006776912637246058,-0.0003377968216915993,True
one_zero_r3,211,0.0,0.01,True,98304,15,-0.005752744059867093,0.008450065040167942,0.0013486604901504244,True
one_zero_r3,212,0.0,0.01,True,98304,15,-0.007581294439904856,0.006763981202383799,-0.0004086566187605288,True
one_zero_r3,213,0.0,0.01,True,98304,15,-0.005171773221309922,0.009196739134944463,0.0020124829568172703,True
one_zero_r3,214,0.0,0.01,True,98304,15,-0.008281116662594071,0.0058922130245694735,-0.001194451819012299,True
one_zero_r3,215,0.0,0.01,True,98304,15,-0.008098282253672337,0.005762121959622366,-0.0011680801470249852,True
one_zero_r3,216,0.0,0.01,True,98304,15,-0.007069693792917172,0.007171113948323571,5.0710077703199595e-05,True
one_zero_r3,217,0.0,0.01,True,98304,15,-0.007841321395048386,0.00603017189865929,-0.0009055747481945481,True
one_zero_r3,218,0.0,0.01,True,98304,15,-0.00505337883866778,0.009126486249029753,0.0020365537051809865,True
one_zero_r3,219,0.0,0.01,True,98304,15,-0.004816766166495375,0.009561138971916232,0.0023721864027104285,True
one_zero_r3,220,0.0,0.01,True,98304,15,-0.008105869766890345,0.006447528029010455,-0.0008291708689399449,True
one_zero_r3,221,0.0,0.01,True,98304,15,-0.006682367218895549,0.007313653834708383,0.00031564330790641694,True
one_zero_r3,222,0.0,0.01,True,98304,15,-0.00850834954536559,0.005595459642971415,-0.0014564449511970871,True
one_zero_r3,223,0.0,0.01,True,98304,15,-0.005324562130112436,0.008950609908797109,0.0018130238893423363,True
one_zero_r3,224,0.0,0.01,True,98304,15,-0.007107122174466721,0.0070734584311616085,-1.683187165255626e-05,True
one_zero_r3,225,0.0,0.01,True,98304,15,-0.007569891642078529,0.006657941843657476,-0.0004559748992105264,True
one_zero_r3,226,0.0,0.01,True,98304,15,-0.006148835192574255,0.008191400402404741,0.001021282604915243,True
one_zero_r3,227,0.0,0.01,True,98304,15,-0.006656335770877068,0.007640594294377055,0.0004921292617499936,True
one_zero_r3,228,0.0,0.01,True,98304,15,-0.007570184213773769,0.0062571753957877925,-0.0006565044089929884,True
one_zero_r3,229,0.0,0.01,True,98304,15,-0.008420737552672551,0.0054559323696673784,-0.0014824025915025863,True
one_zero_r3,230,0.0,0.01,True,98304,15,-0.008193787769711518,0.006032381791181807,-0.0010807029892648552,True
one_zero_r3,231,0.0,0.01,True,98304,15,-0.009664654359758175,0.004639132733015403,-0.0025127608133713856,True
one_zero_r3,232,0.0,0.01,True,98304,15,-0.008880109416114028,0.005390685176881174,-0.0017447121196164268,True
one_zero_r3,233,0.0,0.01,True,98304,15,-0.007449762688604974,0.006710235294599465,-0.0003697636970027545,True
one_zero_r3,234,0.0,0.01,True,98304,15,-0.0054350750636579116,0.008908162922847832,0.0017365439295949602,True
one_zero_r3,235,0.0,0.01,True,98304,15,-0.005183248216668074,0.008713060663804206,0.001764906223568066,True
one_zero_r3,236,0.0,0.01,True,98304,15,-0.007888014317849936,0.006154538443863337,-0.0008667379369932996,True
one_zero_r3,237,0.0,0.01,True,98304,15,-0.004194256876229836,0.009926452846542417,0.0028660979851562905,True
one_zero_r3,238,0.0,0.01,True,98304,15,-0.006190847446692473,0.007934550047018814,0.0008718513001631707,True
one_zero_r3,239,0.0,0.01,True,98304,15,-0.003398360475969167,0.010619641433043777,0.0036106404785373053,True
one_zero_r3,240,0.0,0.01,True,98304,15,-0.006747899535354569,0.0072118526980644165,0.0002319765813549239,True
one_zero_r3,241,0.0,0.01,True,98304,15,-0.005641097769473831,0.008045422733839739,0.0012021624821829538,True
one_zero_r3,242,0.0,0.01,True,98304,15,-0.006165880290235988,0.008174410473636286,0.001004265091700149,True
one_zero_r3,243,0.0,0.01,True,98304,15,-0.008186703232032761,0.006145309284296072,-0.0010206969738683447,True
one_zero_r3,244,0.0,0.01,True,98304,15,-0.005764997844638322,0.008303158959272661,0.0012690805573171695,True
one_zero_r3,245,0.0,0.01,True,98304,15,-0.005344568593516128,0.00880414127983049,0.0017297863431571811,True
one_zero_r3,246,0.0,0.01,True,98304,15,-0.0062064103237205225,0.007992951777144361,0.0008932707267119192,True
one_zero_r3,247,0.0,0.01,True,98304,15,-0.007823778696136235,0.0064978353550849835,-0.000662971670525626,True
one_zero_r3,248,0.0,0.01,True,98304,15,-0.007953010410907612,0.006448707266793319,-0.0007521515720571464,True
one_zero_r3,249,0.0,0.01,True,98304,15,-0.008264005854414216,0.006054569217576727,-0.0011047183184187447,True
one_zero_r3,250,0.0,0.01,True,49152,14,-0.010965224668957945,0.009008851855218353,-0.0009781864068697963,True
one_zero_r3,251,0.0,0.01,True,98304,15,-0.0077617713055719885,0.006826705638560257,-0.00046753283350586556,True
one_zero_r3,252,0.0,0.01,True,98304,15,-0.008576406286126001,0.005556792665630914,-0.0015098068102475438,True
one_zero_r3,253,0.0,0.01,True,98304,15,-0.006059418558270061,0.007879352227600707,0.0009099668346653229,True
one_zero_r3,254,0.0,0.01,True,98304,15,-0.00915528824982325,0.005391246441201451,-0.0018820209043108995,True
one_zero_r3,255,0.0,0.01,True,98304,15,-0.007501919913467315,0.006535525372288957,-0.000483197270589179,True
one_zero_r3,256,0.0,0.01,True,98304,15,-0.006835184488332836,0.007661101444051786,0.0004129584778594748,True
one_zero_r3,257,0.0,0.01,True,98304,15,-0.004305165169340324,0.01018893699435202,0.002941885912505848,True
one_zero_r3,258,0.0,0.01,True,98304,15,-0.0081709430450247,0.006015563183585607,-0.0010776899307195463,True
one_zero_r3,259,0.0,0.01,True,98304,15,-0.009103418465330738,0.0051457188611735835,-0.001978849802078577,True
one_zero_r3,260,0.0,0.01,True,98304,15,-0.005451568351443949,0.008935195648801126,0.0017418136486785883,True
one_zero_r3,261,0.0,0.01,True,98304,15,-0.0062821886863083645,0.0077105554722130265,0.000714183392952331,True
one_zero_r3,262,0.0,0.01,True,98304,15,-0.004810970743297062,0.009299661183559757,0.002244345220131347,True
one_zero_r3,263,0.0,0.01,True,98304,15,-0.007421764754339447,0.0069113760888264856,-0.0002551943327564806,True
one_zero_r3,264,0.0,0.01,True,98304,15,-0.006809406924808026,0.007382132838117594,0.0002863629566547841,True
one_zero_r3,265,0.0,0.01,True,98304,15,-0.00980977609573707,0.0043846294773927,-0.002712573309172185,True
one_zero_r3,266,0.0,0.01,True,98304,15,-0.009763732293481963,0.004610934261578546,-0.0025763990159517088,True
one_zero_r3,267,0.0,0.01,True,98304,15,-0.006063370148209268,0.007961076362534143,0.0009488531071624373,True
one_zero_r3,268,0.0,0.01,True,98304,15,-0.005575162354657159,0.00864769621371264,0.00153626692952774,True
one_zero_r3,269,0.0,0.01,True,98304,15,-0.008929810267652268,0.005047586606718775,-0.0019411118304667467,True
one_zero_r3,270,0.0,0.01,True,98304,15,-0.008357044852385675,0.006122733623928313,-0.0011171556142286813,True
one_zero_r3,271,0.0,0.01,True,98304,15,-0.006600687294289788,0.007469106616251867,0.0004342096609810395,True
one_zero_r3,272,0.0,0.01,True,98304,15,-0.006840813842527678,0.007139508945119794,0.00014934755129605804,True
one_zero_r3,273,0.0,0.01,True,98304,15,-0.0063565914878757,0.008107804028031605,0.0008756062700779523,True
one_zero_r3,274,0.0,0.01,True,98304,15,-0.004316338351993095,0.010100159834137567,0.0028919107410722363,True
one_zero_r3,275,0.0,0.01,True,98304,15,-0.005686856902314903,0.008312260981233785,0.0013127020394594411,True
one_zero_r3,276,0.0,0.01,True,98304,15,-0.005357693278027723,0.00909830905514181,0.0018703078885570434,True
one_zero_r3,277,0.0,0.01,True,98304,15,-0.004870661857802663,0.009075188593093338,0.0021022633676453374,True
one_zero_r3,278,0.0,0.01,True,98304,15,-0.00501166050890914,0.00919307514288762,0.0020907073169892402,True
one_zero_r3,279,0.0,0.01,True,98304,15,-0.005955454959630455,0.008050093350308067,0.001047319195338806,True
one_zero_r3,280,0.0,0.01,True,98304,15,-0.007152308599184978,0.007118430824916944,-1.693888713401705e-05,True
one_zero_r3,281,0.0,0.01,True,98304,15,-0.006622164647945487,0.007637725190411075,0.0005077802712327938,True
one_zero_r3,282,0.0,0.01,True,98304,15,-0.005884250058803167,0.008229627730633723,0.0011726888359152783,True
one_zero_r3,283,0.0,0.01,True,98304,15,-0.00534185598772419,0.008889107659162926,0.0017736258357193679,True
one_zero_r3,284,0.0,0.01,True,98304,15,-0.005807004455669444,0.008121593138074595,0.0011572943412025754,True
one_zero_r3,285,0.0,0.01,True,98304,15,-0.007481634249989522,0.0068684440984325005,-0.00030659507577851085,True
one_zero_r3,286,0.0,0.01,True,98304,15,-0.006422763391231082,0.007807846255257497,0.0006925414320132074,True
one_zero_r3,287,0.0,0.01,True,98304,15,-0.0040513494709917925,0.010457953626036786,0.0032033020775224966,True
one_zero_r3,288,0.0,0.01,True,98304,15,-0.008076854674905713,0.005975252973934877,-0.001050800850485418,True
one_zero_r3,289,0.0,0.01,True,98304,15,-0.009120309769247836,0.00489487843351572,-0.002112715667866058,True
one_zero_r3,290,0.0,0.01,True,98304,15,-0.00546339186411696,0.008688594712753541,0.0016126014243182905,True
one_zero_r3,291,0.0,0.01,True,98304,15,-0.0061524605987096775,0.008039088359031488,0.0009433138801609054,True
one_zero_r3,292,0.0,0.01,True,98304,15,-0.0062951884711693355,0.007914347588056902,0.0008095795584437833,True
one_zero_r3,293,0.0,0.01,True,98304,15,-0.006663864470751405,0.007612838551292711,0.00047448704027065313,True
one_zero_r3,294,0.0,0.01,True,98304,15,-0.008138358400695416,0.006138686553551834,-0.0009998359235717912,True
one_zero_r3,295,0.0,0.01,True,98304,15,-0.00619857734111337,0.007906257690179124,0.0008538401745328771,True
one_zero_r3,296,0.0,0.01,True,98304,15,-0.009117937315250927,0.004868094442537208,-0.0021249214363568596,True
one_zero_r3,297,0.0,0.01,True,98304,15,-0.008440492938792107,0.005661823195024454,-0.0013893348718838267,True
one_zero_r3,298,0.0,0.01,True,98304,15,-0.003924007838654962,0.010069753542682344,0.0030728728520136913,True
one_zero_r3,299,0.0,0.01,True,98304,15,-0.007570985783810256,0.006787031561773275,-0.00039197711101849036,True
known_gate_regular,0,0.018900000000000007,0.01,True,49152,14,0.013000279010450155,0.026817380851878198,0.019908829931164176,True
known_gate_regular,1,0.018900000000000007,0.01,True,24576,13,0.00930863642271057,0.02716799060290217,0.01823831351280637,True
known_gate_regular,2,0.018900000000000007,0.01,True,24576,13,0.011353680427391303,0.03124038710936469,0.021297033768377997,True
known_gate_regular,3,0.018900000000000007,0.01,True,49152,14,0.014402554648621514,0.02907503847183945,0.02173879656023048,True
known_gate_regular,4,0.018900000000000007,0.01,True,24576,13,0.010171388978967673,0.028900302285743144,0.019535845632355407,True
known_gate_regular,5,0.018900000000000007,0.01,True,24576,13,0.010530044962786235,0.02961223242360716,0.020071138693196697,True
known_gate_regular,6,0.018900000000000007,0.01,True,24576,13,0.01121705313413928,0.030975061488776726,0.021096057311458003,True
known_gate_regular,7,0.018900000000000007,0.01,True,49152,14,0.012798890960829621,0.026490216569580824,0.01964455376520522,True
known_gate_regular,8,0.018900000000000007,0.01,True,24576,13,0.009700135660445334,0.027950970913327784,0.018825553286886558,True
known_gate_regular,9,0.018900000000000007,0.01,True,24576,13,0.010579247860500776,0.029711876420771145,0.02014556214063596,True
known_gate_regular,10,0.018900000000000007,0.01,True,24576,13,0.009160309419914785,0.026856250202058035,0.018008279810986412,True
known_gate_regular,11,0.018900000000000007,0.01,True,24576,13,0.010472585431520529,0.029518871271360547,0.019995728351440537,True
known_gate_regular,12,0.018900000000000007,0.01,True,24576,13,0.00932677060704497,0.02719400687116297,0.01826038873910397,True
known_gate_regular,13,0.018900000000000007,0.01,True,49152,14,0.012377798615837087,0.02580839105635308,0.019093094836095083,True
known_gate_regular,14,0.018900000000000007,0.01,True,24576,13,0.010448689767140595,0.029448996784076597,0.019948843275608596,True
known_gate_regular,15,0.018900000000000007,0.01,True,24576,13,0.011129752281015265,0.03079731160375748,0.02096353194238637,True
known_gate_regular,16,0.018900000000000007,0.01,True,24576,13,0.011448227442312319,0.03142824358986391,0.021438235516088113,True
known_gate_regular,17,0.018900000000000007,0.01,True,24576,13,0.010208535521254208,0.028994415953955823,0.019601475737605015,True
known_gate_regular,18,0.018900000000000007,0.01,True,24576,13,0.009983585591638089,0.028595449952106482,0.019289517771872287,True
known_gate_regular,19,0.018900000000000007,0.01,True,24576,13,0.01052678709150534,0.029607610019517498,0.02006719855551142,True
known_gate_regular,20,0.018900000000000007,0.01,True,49152,14,0.013656008449765415,0.027876971491991556,0.020766489970878484,True
known_gate_regular,21,0.018900000000000007,0.01,True,24576,13,0.011163606742912387,0.030869385697338592,0.02101649622012549,True
known_gate_regular,22,0.018900000000000007,0.01,True,24576,13,0.010298175088964183,0.02914584088921792,0.019722007989091052,True
known_gate_regular,23,0.018900000000000007,0.01,True,24576,13,0.009627202363534816,0.02779960664367003,0.018713404503602423,True
known_gate_regular,24,0.018900000000000007,0.01,True,24576,13,0.010056422837575268,0.028677220226493584,0.019366821532034426,True
known_gate_regular,25,0.018900000000000007,0.01,True,24576,13,0.010477017550025666,0.029525388328194603,0.020001202939110133,True
known_gate_regular,26,0.018900000000000007,0.01,True,24576,13,0.010907745505713958,0.030381185204531095,0.020644465355122526,True
known_gate_regular,27,0.018900000000000007,0.01,True,49152,14,0.013907852488565022,0.02828296402601145,0.021095408257288235,True
known_gate_regular,28,0.018900000000000007,0.01,True,49152,14,0.012984713732326826,0.026805930905253506,0.019895322318790168,True
known_gate_regular,29,0.018900000000000007,0.01,True,24576,13,0.010318966784422255,0.029187282797027262,0.01975312479072476,True
known_gate_regular,30,0.018900000000000007,0.01,True,24576,13,0.01130738138055664,0.031163330984498933,0.02123535618252779,True
known_gate_regular,31,0.018900000000000007,0.01,True,24576,13,0.009669945784618142,0.027884209863153892,0.018777077823886018,True
known_gate_regular,32,0.018900000000000007,0.01,True,24576,13,0.009829595216733116,0.028218320323852773,0.019023957770292945,True
known_gate_regular,33,0.018900000000000007,0.01,True,24576,13,0.010982068454347118,0.030510318300209466,0.02074619337727829,True
known_gate_regular,34,0.018900000000000007,0.01,True,24576,13,0.010861971626113583,0.0302805164242949,0.020571244025204244,True
known_gate_regular,35,0.018900000000000007,0.01,True,24576,13,0.010203737984706729,0.02900687424845582,0.019605306116581275,True
known_gate_regular,36,0.018900000000000007,0.01,True,49152,14,0.013746116772025455,0.02802293311144706,0.020884524941736256,True
known_gate_regular,37,0.018900000000000007,0.01,True,24576,13,0.010374039783297737,0.029319146786671746,0.01984659328498474,True
known_gate_regular,38,0.018900000000000007,0.01,True,24576,13,0.00991121697654297,0.028381936944894867,0.01914657696071892,True
known_gate_regular,39,0.018900000000000007,0.01,True,49152,14,0.013462527403170022,0.02756404781194771,0.020513287607558866,True
known_gate_regular,40,0.018900000000000007,0.01,True,49152,14,0.013096389571639335,0.026973034785813286,0.02003471217872631,True
known_gate_regular,41,0.018900000000000007,0.01,True,24576,13,0.010877919420147335,0.030309003512058886,0.02059346146610311,True
known_gate_regular,42,0.018900000000000007,0.01,True,24576,13,0.01146517474199349,0.03145818361498505,0.02146167917848927,True
known_gate_regular,43,0.018900000000000007,0.01,True,24576,13,0.010098058111365715,0.02874842602804663,0.01942324206970617,True
known_gate_regular,44,0.018900000000000007,0.01,True,24576,13,0.010085185578684406,0.028736409506630443,0.019410797542657426,True
known_gate_regular,45,0.018900000000000007,0.01,True,49152,14,0.013407433244013441,0.02747725926665242,0.02044234625533293,True
known_gate_regular,46,0.018900000000000007,0.01,True,24576,13,0.010835922470920297,0.03022533322233064,0.020530627846625467,True
known_gate_regular,47,0.018900000000000007,0.01,True,24576,13,0.011215694165969731,0.030979109799687873,0.021097401982828803,True
known_gate_regular,48,0.018900000000000007,0.01,True,49152,14,0.013727754717860441,0.02799537527440236,0.020861564996131402,True
known_gate_regular,49,0.018900000000000007,0.01,True,24576,13,0.010278066502635932,0.029117523917639433,0.019697795210137682,True
known_gate_regular,50,0.018900000000000007,0.01,True,49152,14,0.013417282894924592,0.027491879474982377,0.020454581184953483,True
known_gate_regular,51,0.018900000000000007,0.01,True,24576,13,0.01130954197436619,0.03116001225867578,0.021234777116520984,True
known_gate_regular,52,0.018900000000000007,0.01,True,24576,13,0.010605735947876617,0.029796975853730895,0.020201355900803755,True
known_gate_regular,53,0.018900000000000007,0.01,True,49152,14,0.013695643969322574,0.027942053754448574,0.020818848861885574,True
known_gate_regular,54,0.018900000000000007,0.01,True,24576,13,0.011130338446562109,0.030804317853792767,0.020967328150177437,True
known_gate_regular,55,0.018900000000000007,0.01,True,49152,14,0.013528023439559937,0.027670332981368333,0.020599178210464135,True
known_gate_regular,56,0.018900000000000007,0.01,True,49152,14,0.013390131498102312,0.02745316322756903,0.020421647362835672,True
known_gate_regular,57,0.018900000000000007,0.01,True,24576,13,0.010491809785904308,0.029540087335123578,0.020015948560513943,True
known_gate_regular,58,0.018900000000000007,0.01,True,49152,14,0.01306683322540529,0.026924998655830607,0.019995915940617948,True
known_gate_regular,59,0.018900000000000007,0.01,True,24576,13,0.01137199539809525,0.03129678186832813,0.021334388633211687,True
known_gate_regular,60,0.018900000000000007,0.01,True,24576,13,0.011351801858524583,0.03125024267511744,0.021301022266821013,True
known_gate_regular,61,0.018900000000000007,0.01,True,24576,13,0.010627745805074482,0.029810671383690264,0.020219208594382372,True
known_gate_regular,62,0.018900000000000007,0.01,True,24576,13,0.01024462825471618,0.029051892018327807,0.019648260136521996,True
known_gate_regular,63,0.018900000000000007,0.01,True,24576,13,0.010399538224314305,0.029367740581128576,0.01988363940272144,True
known_gate_regular,64,0.018900000000000007,0.01,True,24576,13,0.010961571663105338,0.030481261396316434,0.020721416529710886,True
known_gate_regular,65,0.018900000000000007,0.01,True,24576,13,0.010104171618620213,0.028757116044455567,0.01943064383153789,True
known_gate_regular,66,0.018900000000000007,0.01,True,24576,13,0.010985707140436334,0.030515402035018516,0.020750554587727427,True
known_gate_regular,67,0.018900000000000007,0.01,True,24576,13,0.010979414894173346,0.030500464922513675,0.02073993990834351,True
known_gate_regular,68,0.018900000000000007,0.01,True,24576,13,0.009824756886815496,0.02819936204574012,0.019012059466277806,True
known_gate_regular,69,0.018900000000000007,0.01,True,49152,14,0.013422737058317466,0.027500910613939476,0.02046182383612847,True
known_gate_regular,70,0.018900000000000007,0.01,True,49152,14,0.013845405517688661,0.02818051434400857,0.021012959930848615,True
known_gate_regular,71,0.018900000000000007,0.01,True,24576,13,0.010803441052709918,0.03015536105331549,0.020479401053012703,True
known_gate_regular,72,0.018900000000000007,0.01,True,49152,14,0.013499195854050391,0.027640344236000255,0.020569770045025325,True
known_gate_regular,73,0.018900000000000007,0.01,True,49152,14,0.01369507304599852,0.02794133203114289,0.020818202538570703,True
known_gate_regular,74,0.018900000000000007,0.01,True,49152,14,0.013951127158116864,0.028352636232347312,0.021151881695232088,True
known_gate_regular,75,0.018900000000000007,0.01,True,24576,13,0.010893895925093874,0.030361873254996424,0.02062788459004515,True
known_gate_regular,76,0.018900000000000007,0.01,True,49152,14,0.013460604315231831,0.027561612758071893,0.020511108536651862,True
known_gate_regular,77,0.018900000000000007,0.01,True,24576,13,0.011206403094649018,0.03095391471708986,0.021080158905869437,True
known_gate_regular,78,0.018900000000000007,0.01,True,24576,13,0.010982305591386786,0.030510606289403497,0.02074645594039514,True
known_gate_regular,79,0.018900000000000007,0.01,True,24576,13,0.009850595088378355,0.028248015913894236,0.019049305501136295,True
known_gate_regular,80,0.018900000000000007,0.01,True,24576,13,0.010942454291969333,0.030430200396880845,0.02068632734442509,True
known_gate_regular,81,0.018900000000000007,0.01,True,49152,14,0.013247757142933723,0.027217776951731963,0.020232767047332845,True
known_gate_regular,82,0.018900000000000007,0.01,True,49152,14,0.013150770681254642,0.027097524314887374,0.02012414749807101,True
known_gate_regular,83,0.018900000000000007,0.01,True,24576,13,0.010463133039914764,0.029487442273710526,0.019975287656812644,True
known_gate_regular,84,0.018900000000000007,0.01,True,24576,13,0.009955011701561243,0.0284740369788793,0.019214524340220272,True
known_gate_regular,85,0.018900000000000007,0.01,True,24576,13,0.011146137030878397,0.030851293046413646,0.02099871503864602,True
known_gate_regular,86,0.018900000000000007,0.01,True,49152,14,0.01321383754632495,0.02716421188751657,0.02018902471692076,True
known_gate_regular,87,0.018900000000000007,0.01,True,49152,14,0.013691729029237876,0.027934946378752806,0.020813337703995342,True
known_gate_regular,88,0.018900000000000007,0.01,True,49152,14,0.013569533363721409,0.027737748834373726,0.02065364109904757,True
known_gate_regular,89,0.018900000000000007,0.01,True,24576,13,0.010077002193809801,0.028712678075559085,0.019394840134684444,True
known_gate_regular,90,0.018900000000000007,0.01,True,24576,13,0.011171461754346895,0.030886567841419344,0.02102901479788312,True
known_gate_regular,91,0.018900000000000007,0.01,True,24576,13,0.01025594846629159,0.02906204686803238,0.019658997667161983,True
known_gate_regular,92,0.018900000000000007,0.01,True,24576,13,0.011123471023808253,0.030788521640268518,0.020955996332038387,True
known_gate_regular,93,0.018900000000000007,0.01,True,24576,13,0.011310593593069143,0.03118618907931402,0.02124839133619158,True
known_gate_regular,94,0.018900000000000007,0.01,True,24576,13,0.011114754275203777,0.030770117556257717,0.020942435915730747,True
known_gate_regular,95,0.018900000000000007,0.01,True,49152,14,0.014477256823286648,0.02919295464323988,0.021835105733263263,True
known_gate_regular,96,0.018900000000000007,0.01,True,49152,14,0.012904784383341217,0.026668736771244386,0.0197867605772928,True
known_gate_regular,97,0.018900000000000007,0.01,True,24576,13,0.010567195279385872,0.029725762676061356,0.020146478977723613,True
known_gate_regular,98,0.018900000000000007,0.01,True,24576,13,0.009959801528638382,0.02848667922612613,0.019223240377382256,True
known_gate_regular,99,0.018900000000000007,0.01,True,24576,13,0.010366598114204073,0.02929079640677546,0.019828697260489768,True
known_gate_regular,100,0.018900000000000007,0.01,True,24576,13,0.0105692628389224,0.029691788771192475,0.020130525805057437,True
known_gate_regular,101,0.018900000000000007,0.01,True,24576,13,0.009396236649738165,0.027328618761275836,0.018362427705507,True
known_gate_regular,102,0.018900000000000007,0.01,True,24576,13,0.0108285789102933,0.03020291199793475,0.020515745454114026,True
known_gate_regular,103,0.018900000000000007,0.01,True,24576,13,0.010504810459208272,0.0295584486730334,0.020031629566120836,True
known_gate_regular,104,0.018900000000000007,0.01,True,24576,13,0.009518583336397164,0.02759182167784327,0.018555202507120217,True
known_gate_regular,105,0.018900000000000007,0.01,True,24576,13,0.011002459880866185,0.030551186194219055,0.02077682303754262,True
known_gate_regular,106,0.018900000000000007,0.01,True,24576,13,0.01013085895815682,0.028836532830387996,0.01948369589427241,True
known_gate_regular,107,0.018900000000000007,0.01,True,24576,13,0.009341081841107574,0.027244558740568903,0.018292820290838237,True
known_gate_regular,108,0.018900000000000007,0.01,True,24576,13,0.010282980274887506,0.02911834409146471,0.019700662183176107,True
known_gate_regular,109,0.018900000000000007,0.01,True,24576,13,0.010416008434495489,0.029384715075173866,0.01990036175483468,True
known_gate_regular,110,0.018900000000000007,0.01,True,24576,13,0.010976960249010601,0.030503074304389668,0.020740017276700135,True
known_gate_regular,111,0.018900000000000007,0.01,True,24576,13,0.011074369338192166,0.030707039845361224,0.020890704591776693,True
known_gate_regular,112,0.018900000000000007,0.01,True,24576,13,0.011119281498077975,0.030776483932048074,0.020947882715063024,True
known_gate_regular,113,0.018900000000000007,0.01,True,24576,13,0.010742116259557502,0.03003864978870174,0.02039038302412962,True
known_gate_regular,114,0.018900000000000007,0.01,True,49152,14,0.01330768978826587,0.027319110224020327,0.0203134000061431,True
known_gate_regular,115,0.018900000000000007,0.01,True,24576,13,0.010379958669484308,0.02931562412286475,0.01984779139617453,True
known_gate_regular,116,0.018900000000000007,0.01,True,24576,13,0.009899744558770338,0.028359666919678967,0.01912970573922465,True
known_gate_regular,117,0.018900000000000007,0.01,True,24576,13,0.011057693553670913,0.030659369672755184,0.02085853161321305,True
known_gate_regular,118,0.018900000000000007,0.01,True,24576,13,0.010869387045019871,0.030284715444437678,0.020577051244728774,True
known_gate_regular,119,0.018900000000000007,0.01,True,49152,14,0.013155262263288647,0.02707086589871634,0.020113064081002493,True
known_gate_regular,120,0.018900000000000007,0.01,True,24576,13,0.010481411732544894,0.029542970169412198,0.020012190950978545,True
known_gate_regular,121,0.018900000000000007,0.01,True,24576,13,0.010455721078350967,0.029470965915631368,0.01996334349699117,True
known_gate_regular,122,0.018900000000000007,0.01,True,24576,13,0.010743849372585844,0.030034945958892674,0.02038939766573926,True
known_gate_regular,123,0.018900000000000007,0.01,True,24576,13,0.010053871488153223,0.028655887481393146,0.019354879484773185,True
known_gate_regular,124,0.018900000000000007,0.01,True,24576,13,0.010931520400268077,0.030420813258208158,0.02067616682923812,True
known_gate_regular,125,0.018900000000000007,0.01,True,24576,13,0.011144359891838462,0.03085498675164736,0.02099967332174291,True
known_gate_regular,126,0.018900000000000007,0.01,True,24576,13,0.011140642534224612,0.030818728252920154,0.02097968539357238,True
known_gate_regular,127,0.018900000000000007,0.01,True,24576,13,0.010515575949891593,0.02958578349068029,0.02005067972028594,True
known_gate_regular,128,0.018900000000000007,0.01,True,24576,13,0.011127487041613026,0.03082525254404739,0.02097636979283021,True
known_gate_regular,129,0.018900000000000007,0.01,True,24576,13,0.01125734575409586,0.031056048545263008,0.021156697149679434,True
known_gate_regular,130,0.018900000000000007,0.01,True,24576,13,0.011061086166808655,0.030670318068495496,0.020865702117652075,True
known_gate_regular,131,0.018900000000000007,0.01,True,49152,14,0.013663584909953442,0.02790341981588045,0.020783502362916945,True
known_gate_regular,132,0.018900000000000007,0.01,True,24576,13,0.010627929383774201,0.02980479931834115,0.020216364351057677,True
known_gate_regular,133,0.018900000000000007,0.01,True,24576,13,0.01143604341092459,0.03141107604734852,0.02142355972913655,True
known_gate_regular,134,0.018900000000000007,0.01,True,24576,13,0.00986606711233323,0.02828188370469025,0.019073975408511742,True
known_gate_regular,135,0.018900000000000007,0.01,True,24576,13,0.010155946770998263,0.028866434647175882,0.01951119070908707,True
known_gate_regular,136,0.018900000000000007,0.01,True,24576,13,0.010570070508776121,0.02969286341485661,0.020131466961816367,True
known_gate_regular,137,0.018900000000000007,0.01,True,24576,13,0.010058679393072348,0.028668700362945054,0.0193636898780087,True
known_gate_regular,138,0.018900000000000007,0.01,True,49152,14,0.013320564789655697,0.027335455132987414,0.020328009961321555,True
known_gate_regular,139,0.018900000000000007,0.01,True,24576,13,0.010626269741844548,0.029814763631363178,0.020220516686603865,True
known_gate_regular,140,0.018900000000000007,0.01,True,49152,14,0.012868584424825353,0.026603919500214936,0.019736251962520143,True
known_gate_regular,141,0.018900000000000007,0.01,True,24576,13,0.010671658062322509,0.029890709858934304,0.020281183960628404,True
known_gate_regular,142,0.018900000000000007,0.01,True,24576,13,0.010672032101838855,0.02989123645491374,0.020281634278376297,True
known_gate_regular,143,0.018900000000000007,0.01,True,24576,13,0.010171281759406767,0.028900097599553042,0.019535689679479905,True
known_gate_regular,144,0.018900000000000007,0.01,True,24576,13,0.011142784010483405,0.030827870375763042,0.020985327193123224,True
known_gate_regular,145,0.018900000000000007,0.01,True,24576,13,0.01122686699736932,0.03098880368093138,0.02110783533915035,True
known_gate_regular,146,0.018900000000000007,0.01,True,24576,13,0.009354360527324088,0.027245255756259888,0.01829980814179199,True
known_gate_regular,147,0.018900000000000007,0.01,True,49152,14,0.013216366298637858,0.027167408683748093,0.020191887491192974,True
known_gate_regular,148,0.018900000000000007,0.01,True,49152,14,0.013503175164092027,0.02763457658922935,0.02056887587666069,True
known_gate_regular,149,0.018900000000000007,0.01,True,24576,13,0.009450959115496491,0.02744810992097563,0.018449534518236062,True
known_gate_regular,150,0.018900000000000007,0.01,True,24576,13,0.01040565057627895,0.029364055418019112,0.01988485299714903,True
known_gate_regular,151,0.018900000000000007,0.01,True,24576,13,0.009559231650172553,0.027667291004319326,0.018613261327245938,True
known_gate_regular,152,0.018900000000000007,0.01,True,24576,13,0.010250902277113177,0.0290608061150722,0.019655854196092688,True
known_gate_regular,153,0.018900000000000007,0.01,True,24576,13,0.010418488546208448,0.029400187912326802,0.019909338229267624,True
known_gate_regular,154,0.018900000000000007,0.01,True,24576,13,0.011085934826421598,0.030717452684758412,0.020901693755590006,True
known_gate_regular,155,0.018900000000000007,0.01,True,49152,14,0.01346091386801134,0.027576984967016337,0.020518949417513838,True
known_gate_regular,156,0.018900000000000007,0.01,True,24576,13,0.010230240425806785,0.029019553378927962,0.019624896902367375,True
known_gate_regular,157,0.018900000000000007,0.01,True,24576,13,0.010245110020406298,0.029040703214591415,0.019642906617498856,True
known_gate_regular,158,0.018900000000000007,0.01,True,24576,13,0.010035191467038395,0.0286233841496504,0.0193292878083444,True
known_gate_regular,159,0.018900000000000007,0.01,True,24576,13,0.011005788680365267,0.03055584138741113,0.0207808150338882,True
known_gate_regular,160,0.018900000000000007,0.01,True,24576,13,0.010692317997885786,0.029938029036422845,0.020315173517154315,True
known_gate_regular,161,0.018900000000000007,0.01,True,24576,13,0.011188290348670069,0.030928657243422777,0.021058473796046424,True
known_gate_regular,162,0.018900000000000007,0.01,True,24576,13,0.011001500823478462,0.030549862696391726,0.020775681759935095,True
known_gate_regular,163,0.018900000000000007,0.01,True,24576,13,0.010447624488372442,0.029447473835919172,0.019947549162145806,True
known_gate_regular,164,0.018900000000000007,0.01,True,24576,13,0.009992096951792748,0.028556071295888955,0.01927408412384085,True
known_gate_regular,165,0.018900000000000007,0.01,True,24576,13,0.01026785591035191,0.029090875366457283,0.019679365638404597,True
known_gate_regular,166,0.018900000000000007,0.01,True,49152,14,0.013586930311256419,0.02776404448882461,0.020675487400040514,True
known_gate_regular,167,0.018900000000000007,0.01,True,24576,13,0.009914404095588147,0.028380348199109364,0.019147376147348755,True
known_gate_regular,168,0.018900000000000007,0.01,True,24576,13,0.01029352633282997,0.02915744787176203,0.019725487102295998,True
known_gate_regular,169,0.018900000000000007,0.01,True,49152,14,0.012700771683762813,0.026334094341580443,0.01951743301267163,True
known_gate_regular,170,0.018900000000000007,0.01,True,24576,13,0.011296323163212756,0.031129232503548678,0.021212777833380717,True
known_gate_regular,171,0.018900000000000007,0.01,True,49152,14,0.01422417958355413,0.028787555096064597,0.021505867339809363,True
known_gate_regular,172,0.018900000000000007,0.01,True,24576,13,0.010590359033205474,0.029733611456058365,0.02016198524463192,True
known_gate_regular,173,0.018900000000000007,0.01,True,24576,13,0.010414109236644629,0.029382040381968958,0.019898074809306793,True
known_gate_regular,174,0.018900000000000007,0.01,True,24576,13,0.00978403445867736,0.02814733348861508,0.01896568397364622,True
known_gate_regular,175,0.018900000000000007,0.01,True,24576,13,0.009934860971687833,0.02844474981193851,0.019189805391813173,True
known_gate_regular,176,0.018900000000000007,0.01,True,49152,14,0.014152747797752416,0.028673753039424797,0.021413250418588606,True
known_gate_regular,177,0.018900000000000007,0.01,True,49152,14,0.013629374941615252,0.027832650653996222,0.020731012797805738,True
known_gate_regular,178,0.018900000000000007,0.01,True,24576,13,0.010942872489353345,0.03043076691304842,0.020686819701200884,True
known_gate_regular,179,0.018900000000000007,0.01,True,24576,13,0.009753595272554408,0.028050680559830815,0.01890213791619261,True
known_gate_regular,180,0.018900000000000007,0.01,True,24576,13,0.010339439778354154,0.029246577173136456,0.019793008475745305,True
known_gate_regular,181,0.018900000000000007,0.01,True,49152,14,0.013885050954692854,0.028245589935914635,0.021065320445303744,True
known_gate_regular,182,0.018900000000000007,0.01,True,24576,13,0.010725096599816946,0.030002412252291163,0.020363754426054054,True
known_gate_regular,183,0.018900000000000007,0.01,True,24576,13,0.009700270763580572,0.027951017025192884,0.018825643894386727,True
known_gate_regular,184,0.018900000000000007,0.01,True,24576,13,0.010458886765109771,0.029475398668569734,0.019967142716839754,True
known_gate_regular,185,0.018900000000000007,0.01,True,49152,14,0.013872797362193783,0.028225810670332408,0.021049304016263096,True
known_gate_regular,186,0.018900000000000007,0.01,True,24576,13,0.010799347972130486,0.030167498285337196,0.02048342312873384,True
known_gate_regular,187,0.018900000000000007,0.01,True,24576,13,0.010732213830481556,0.030030620413978193,0.020381417122229874,True
known_gate_regular,188,0.018900000000000007,0.01,True,24576,13,0.009932498366224143,0.02841201151960146,0.019172254942912803,True
known_gate_regular,189,0.018900000000000007,0.01,True,24576,13,0.01120520524568251,0.030958560628195665,0.02108188293693909,True
known_gate_regular,190,0.018900000000000007,0.01,True,49152,14,0.014010914388650025,0.02844743394061519,0.02122917416463261,True
known_gate_regular,191,0.018900000000000007,0.01,True,49152,14,0.012852671789241996,0.026579515317666096,0.019716093553454047,True
known_gate_regular,192,0.018900000000000007,0.01,True,24576,13,0.010194450803681622,0.028951040395469634,0.019572745599575628,True
known_gate_regular,193,0.018900000000000007,0.01,True,24576,13,0.009700522412012275,0.02794550542946335,0.018823013920737812,True
known_gate_regular,194,0.018900000000000007,0.01,True,24576,13,0.010311961490050117,0.0291773535037792,0.019744657496914658,True
known_gate_regular,195,0.018900000000000007,0.01,True,24576,13,0.011203373556513876,0.030955754272735055,0.021079563914624466,True
known_gate_regular,196,0.018900000000000007,0.01,True,24576,13,0.010502570704117193,0.02956132379713542,0.020031947250626306,True
known_gate_regular,197,0.018900000000000007,0.01,True,24576,13,0.00998050282333379,0.028533904157001837,0.019257203490167813,True
known_gate_regular,198,0.018900000000000007,0.01,True,49152,14,0.013593900951319847,0.02777709463014738,0.020685497790733615,True
known_gate_regular,199,0.018900000000000007,0.01,True,49152,14,0.013594338162715477,0.027779730505275154,0.020687034333995317,True
known_gate_regular,200,0.018900000000000007,0.01,True,24576,13,0.009903818211788606,0.028395874896575687,0.019149846554182146,True
known_gate_regular,201,0.018900000000000007,0.01,True,24576,13,0.011295466344065872,0.03114674602516575,0.021221106184615812,True
known_gate_regular,202,0.018900000000000007,0.01,True,49152,14,0.013276072119225428,0.027266303649561303,0.020271187884393367,True
known_gate_regular,203,0.018900000000000007,0.01,True,24576,13,0.009875297126808937,0.028307013492763735,0.019091155309786334,True
known_gate_regular,204,0.018900000000000007,0.01,True,24576,13,0.009459173326822534,0.027495327734698777,0.018477250530760655,True
known_gate_regular,205,0.018900000000000007,0.01,True,24576,13,0.009896308366282738,0.028348789361936116,0.019122548864109426,True
known_gate_regular,206,0.018900000000000007,0.01,True,24576,13,0.011279857841972541,0.031106258106549885,0.021193057974261215,True
known_gate_regular,207,0.018900000000000007,0.01,True,24576,13,0.01085816554511129,0.03026281499211268,0.020560490268611984,True
known_gate_regular,208,0.018900000000000007,0.01,True,49152,14,0.013375633434737641,0.027424294679955094,0.020399964057346367,True
known_gate_regular,209,0.018900000000000007,0.01,True,24576,13,0.011084833439566852,0.0307097320424773,0.020897282741022077,True
known_gate_regular,210,0.018900000000000007,0.01,True,24576,13,0.01003110502327292,0.028611648694332692,0.019321376858802808,True
known_gate_regular,211,0.018900000000000007,0.01,True,49152,14,0.013571467111893994,0.027740211136481913,0.020655839124187954,True
known_gate_regular,212,0.018900000000000007,0.01,True,24576,13,0.009545000218939515,0.027635286745136114,0.018590143482037816,True
known_gate_regular,213,0.018900000000000007,0.01,True,24576,13,0.009473895721189573,0.02748657338446782,0.018480234552828698,True
known_gate_regular,214,0.018900000000000007,0.01,True,24576,13,0.010066886744498935,0.028704617900820427,0.019385752322659683,True
known_gate_regular,215,0.018900000000000007,0.01,True,49152,14,0.013260272141295713,0.027237880205169488,0.0202490761732326,True
known_gate_regular,216,0.018900000000000007,0.01,True,49152,14,0.013500878359230072,0.02762535580321094,0.020563117081220505,True
known_gate_regular,217,0.018900000000000007,0.01,True,24576,13,0.01137842106175154,0.03128736708590006,0.0213328940738258,True
known_gate_regular,218,0.018900000000000007,0.01,True,49152,14,0.013581887351701058,0.027759723107181344,0.020670805229441203,True
known_gate_regular,219,0.018900000000000007,0.01,True,24576,13,0.010331782362654278,0.02921747286133361,0.019774627611993945,True
known_gate_regular,220,0.018900000000000007,0.01,True,24576,13,0.010833097575040283,0.030215384787160154,0.020524241181100217,True
known_gate_regular,221,0.018900000000000007,0.01,True,24576,13,0.010794150224924687,0.030142277502350618,0.020468213863637653,True
known_gate_regular,222,0.018900000000000007,0.01,True,24576,13,0.009867988871246689,0.028290700168199543,0.019079344519723117,True
known_gate_regular,223,0.018900000000000007,0.01,True,49152,14,0.013016806424280136,0.026848791469894977,0.019932798947087556,True
known_gate_regular,224,0.018900000000000007,0.01,True,24576,13,0.01011203721487628,0.028774245208164923,0.019443141211520604,True
known_gate_regular,225,0.018900000000000007,0.01,True,24576,13,0.010658523246214005,0.029866124832734865,0.020262324039474436,True
known_gate_regular,226,0.018900000000000007,0.01,True,24576,13,0.010842496764244565,0.030234653531990563,0.020538575148117563,True
known_gate_regular,227,0.018900000000000007,0.01,True,49152,14,0.01314238383972282,0.027048254090336322,0.02009531896502957,True
known_gate_regular,228,0.018900000000000007,0.01,True,24576,13,0.011024048580610962,0.03059974772417435,0.020811898152392656,True
known_gate_regular,229,0.018900000000000007,0.01,True,24576,13,0.010161540618698516,0.02890440436648781,0.019532972492593163,True
known_gate_regular,230,0.018900000000000007,0.01,True,24576,13,0.010781405279766796,0.030118137436935682,0.02044977135835124,True
known_gate_regular,231,0.018900000000000007,0.01,True,24576,13,0.010525687074096322,0.029612252057872067,0.020068969565984196,True
known_gate_regular,232,0.018900000000000007,0.01,True,49152,14,0.0135209161739768,0.02765921443627389,0.020590065305125346,True
known_gate_regular,233,0.018900000000000007,0.01,True,24576,13,0.009784816306809222,0.02812475724717579,0.018954786776992506,True
known_gate_regular,234,0.018900000000000007,0.01,True,49152,14,0.01366544016438918,0.027895253657537082,0.02078034691096313,True
known_gate_regular,235,0.018900000000000007,0.01,True,49152,14,0.01380790433165797,0.028126671717968732,0.02096728802481335,True
known_gate_regular,236,0.018900000000000007,0.01,True,49152,14,0.013454094818431486,0.02755538450323728,0.02050473966083438,True
known_gate_regular,237,0.018900000000000007,0.01,True,49152,14,0.0139164617466041,0.028293853379772745,0.021105157563188422,True
known_gate_regular,238,0.018900000000000007,0.01,True,24576,13,0.011386344993562407,0.03130463933875483,0.02134549216615862,True
known_gate_regular,239,0.018900000000000007,0.01,True,49152,14,0.01461613270524278,0.029413387679260005,0.022014760192251393,True
known_gate_regular,240,0.018900000000000007,0.01,True,49152,14,0.012939951527715435,0.02672183704943384,0.019830894288574638,True
known_gate_regular,241,0.018900000000000007,0.01,True,24576,13,0.01052606323639982,0.02960653867469049,0.020066300955545156,True
known_gate_regular,242,0.018900000000000007,0.01,True,24576,13,0.01060325569163465,0.029764043632384017,0.020183649662009334,True
known_gate_regular,243,0.018900000000000007,0.01,True,24576,13,0.011403324018712649,0.031346934261419226,0.021375129140065938,True
known_gate_regular,244,0.018900000000000007,0.01,True,24576,13,0.010802768145571172,0.030160586996082955,0.020481677570827063,True
known_gate_regular,245,0.018900000000000007,0.01,True,24576,13,0.011225230217761116,0.03098651006099597,0.021105870139378542,True
known_gate_regular,246,0.018900000000000007,0.01,True,24576,13,0.010902196877786048,0.030349155317218192,0.02062567609750212,True
known_gate_regular,247,0.018900000000000007,0.01,True,24576,13,0.01118331433733127,0.030903145437080032,0.021043229887205653,True
known_gate_regular,248,0.018900000000000007,0.01,True,24576,13,0.010618495236181484,0.029785436287608887,0.020201965761895185,True
known_gate_regular,249,0.018900000000000007,0.01,True,49152,14,0.014028837938218361,0.028489510369241015,0.021259174153729687,True
known_gate_regular,250,0.018900000000000007,0.01,True,24576,13,0.011060385966229928,0.03066314269359443,0.02086176432991218,True
known_gate_regular,251,0.018900000000000007,0.01,True,49152,14,0.013936783718002405,0.028328079863477084,0.021132431790739745,True
known_gate_regular,252,0.018900000000000007,0.01,True,24576,13,0.010108122551280928,0.028833573673880127,0.019470848112580527,True
known_gate_regular,253,0.018900000000000007,0.01,True,24576,13,0.009662965506667946,0.027868338933549078,0.018765652220108512,True
known_gate_regular,254,0.018900000000000007,0.01,True,24576,13,0.011161442716608115,0.030890244983922573,0.021025843850265343,True
known_gate_regular,255,0.018900000000000007,0.01,True,49152,14,0.013106281176234328,0.026991916331313044,0.020049098753773687,True
known_gate_regular,256,0.018900000000000007,0.01,True,24576,13,0.010809699734333166,0.030170298502616835,0.020489999118475002,True
known_gate_regular,257,0.018900000000000007,0.01,True,24576,13,0.011131331964651414,0.030829783971169686,0.02098055796791055,True
known_gate_regular,258,0.018900000000000007,0.01,True,24576,13,0.009931115876967829,0.028410048468249495,0.019170582172608662,True
known_gate_regular,259,0.018900000000000007,0.01,True,24576,13,0.010378168547795413,0.029319046346998154,0.019848607447396784,True
known_gate_regular,260,0.018900000000000007,0.01,True,24576,13,0.010617069403010961,0.029789515200148258,0.02020329230157961,True
known_gate_regular,261,0.018900000000000007,0.01,True,24576,13,0.011098127771359953,0.03074063393271889,0.020919380852039423,True
known_gate_regular,262,0.018900000000000007,0.01,True,24576,13,0.010516649904675716,0.029617614523495504,0.020067132214085612,True
known_gate_regular,263,0.018900000000000007,0.01,True,24576,13,0.01054414213657593,0.029638148485606926,0.020091145311091428,True
known_gate_regular,264,0.018900000000000007,0.01,True,24576,13,0.010977951570512729,0.030510786585626892,0.02074436907806981,True
known_gate_regular,265,0.018900000000000007,0.01,True,49152,14,0.014578904841293688,0.02935350588807081,0.02196620536468225,True
known_gate_regular,266,0.018900000000000007,0.01,True,24576,13,0.011245052126314622,0.031032821704293535,0.02113893691530408,True
known_gate_regular,267,0.018900000000000007,0.01,True,49152,14,0.013885152233047336,0.028243590570525036,0.021064371401786186,True
known_gate_regular,268,0.018900000000000007,0.01,True,24576,13,0.010419311319296668,0.02938937825510428,0.019904344787200472,True
known_gate_regular,269,0.018900000000000007,0.01,True,49152,14,0.014301882815003514,0.02891991502685522,0.021610898920929367,True
known_gate_regular,270,0.018900000000000007,0.01,True,24576,13,0.009712218816595066,0.02799765472284261,0.018854936769718837,True
known_gate_regular,271,0.018900000000000007,0.01,True,24576,13,0.010768385483320384,0.030105965176395338,0.02043717532985786,True
known_gate_regular,272,0.018900000000000007,0.01,True,24576,13,0.011416695799877039,0.031389838431230443,0.02140326711555374,True
known_gate_regular,273,0.018900000000000007,0.01,True,24576,13,0.009464057342269343,0.027472658357839415,0.01846835785005438,True
known_gate_regular,274,0.018900000000000007,0.01,True,49152,14,0.01332952350104472,0.027348930303826208,0.020339226902435465,True
known_gate_regular,275,0.018900000000000007,0.01,True,49152,14,0.013722481647040192,0.02798239858652063,0.02085244011678041,True
known_gate_regular,276,0.018900000000000007,0.01,True,24576,13,0.009909140703067842,0.028378890242807295,0.019144015472937568,True
known_gate_regular,277,0.018900000000000007,0.01,True,24576,13,0.010329102846245261,0.02921370002360577,0.019771401434925513,True
known_gate_regular,278,0.018900000000000007,0.01,True,24576,13,0.009965485624365401,0.02848267598644683,0.019224080805406114,True
known_gate_regular,279,0.018900000000000007,0.01,True,24576,13,0.010955084277646486,0.030454039044915705,0.020704561661281096,True
known_gate_regular,280,0.018900000000000007,0.01,True,24576,13,0.011182563879026232,0.030920489870369473,0.021051526874697853,True
known_gate_regular,281,0.018900000000000007,0.01,True,24576,13,0.009327900315230484,0.027218609086266946,0.018273254700748715,True
known_gate_regular,282,0.018900000000000007,0.01,True,49152,14,0.01391184460184454,0.028288014755161996,0.021099929678503267,True
known_gate_regular,283,0.018900000000000007,0.01,True,24576,13,0.010792665494477185,0.030140258824282295,0.02046646215937974,True
known_gate_regular,284,0.018900000000000007,0.01,True,24576,13,0.01026633170854542,0.029082748859942553,0.019674540284243987,True
known_gate_regular,285,0.018900000000000007,0.01,True,24576,13,0.009797672545804456,0.028143088568124208,0.01897038055696433,True
known_gate_regular,286,0.018900000000000007,0.01,True,24576,13,0.011378448360982691,0.031287402860490275,0.021332925610736485,True
known_gate_regular,287,0.018900000000000007,0.01,True,24576,13,0.009944380283008238,0.028446861659439913,0.019195620971224077,True
known_gate_regular,288,0.018900000000000007,0.01,True,24576,13,0.009554136523450179,0.027660093988549916,0.018607115256000048,True
known_gate_regular,289,0.018900000000000007,0.01,True,24576,13,0.011274536708780194,0.031086350880414167,0.02118044379459718,True
known_gate_regular,290,0.018900000000000007,0.01,True,24576,13,0.010483804353164716,0.02951670336336844,0.02000025385826658,True
known_gate_regular,291,0.018900000000000007,0.01,True,24576,13,0.010659986889722724,0.02986818598905736,0.020264086439390042,True
known_gate_regular,292,0.018900000000000007,0.01,True,24576,13,0.01052212628688442,0.02959497813970004,0.02005855221329223,True
known_gate_regular,293,0.018900000000000007,0.01,True,24576,13,0.009495448264620213,0.027540857764590677,0.018518153014605444,True
known_gate_regular,294,0.018900000000000007,0.01,True,24576,13,0.010576000326009324,0.02970738724617731,0.020141693786093318,True
known_gate_regular,295,0.018900000000000007,0.01,True,24576,13,0.010270886636196807,0.029101313556121187,0.019686100096158995,True
known_gate_regular,296,0.018900000000000007,0.01,True,24576,13,0.010636388013338135,0.02982279696452784,0.02022959248893299,True
known_gate_regular,297,0.018900000000000007,0.01,True,24576,13,0.010792890735472018,0.030134419945869233,0.020463655340670624,True
known_gate_regular,298,0.018900000000000007,0.01,True,24576,13,0.010360692559135257,0.029276385828889286,0.01981853919401227,True
known_gate_regular,299,0.018900000000000007,0.01,True,24576,13,0.010337431293583582,0.029237640082333805,0.019787535687958692,True
unidentified,0,0.11199999999999993,0.02,False,32768,14,0.0,0.1879733783974076,,True
unidentified,1,0.11199999999999993,0.02,False,32768,14,0.0,0.1868658548698024,,True
unidentified,2,0.11199999999999993,0.02,False,32768,14,0.0,0.19468039110133584,,True
unidentified,3,0.11199999999999993,0.02,False,32768,14,0.0,0.19610769258965094,,True
unidentified,4,0.11199999999999993,0.02,False,32768,14,0.0,0.1837321680451726,,True
unidentified,5,0.11199999999999993,0.02,False,32768,14,0.0,0.1976351519901419,,True
unidentified,6,0.11199999999999993,0.02,False,32768,14,0.0,0.18785965754037082,,True
unidentified,7,0.11199999999999993,0.02,False,32768,14,0.0,0.19937997991973938,,True
unidentified,8,0.11199999999999993,0.02,False,32768,14,0.0,0.1846800813885459,,True
unidentified,9,0.11199999999999993,0.02,False,32768,14,0.0,0.19526124125284655,,True
unidentified,10,0.11199999999999993,0.02,False,32768,14,0.0,0.18745787224032923,,True
unidentified,11,0.11199999999999993,0.02,False,32768,14,0.0,0.18841669563629376,,True
unidentified,12,0.11199999999999993,0.02,False,32768,14,0.0,0.18968839775533547,,True
unidentified,13,0.11199999999999993,0.02,False,32768,14,0.0,0.19363241646054583,,True
unidentified,14,0.11199999999999993,0.02,False,32768,14,0.0,0.1860802079640381,,True
unidentified,15,0.11199999999999993,0.02,False,32768,14,0.0,0.1860711865122339,,True
unidentified,16,0.11199999999999993,0.02,False,32768,14,0.0,0.19412081980800994,,True
unidentified,17,0.11199999999999993,0.02,False,32768,14,0.0,0.19324631343136212,,True
unidentified,18,0.11199999999999993,0.02,False,32768,14,0.0,0.18598850237136655,,True
unidentified,19,0.11199999999999993,0.02,False,32768,14,0.0,0.18672417078248668,,True
unidentified,20,0.11199999999999993,0.02,False,32768,14,0.0,0.19743806538550748,,True
unidentified,21,0.11199999999999993,0.02,False,32768,14,0.0,0.1869692069212456,,True
unidentified,22,0.11199999999999993,0.02,False,32768,14,0.0,0.19155496576928935,,True
unidentified,23,0.11199999999999993,0.02,False,32768,14,0.0,0.18834063386027844,,True
unidentified,24,0.11199999999999993,0.02,False,32768,14,0.0,0.18572117409546166,,True
unidentified,25,0.11199999999999993,0.02,False,32768,14,0.0,0.18852038176256516,,True
unidentified,26,0.11199999999999993,0.02,False,32768,14,0.0,0.19628538268760565,,True
unidentified,27,0.11199999999999993,0.02,False,32768,14,0.0,0.1894694386486658,,True
unidentified,28,0.11199999999999993,0.02,False,32768,14,0.0,0.19692775733108844,,True
unidentified,29,0.11199999999999993,0.02,False,32768,14,0.0,0.18772604747982485,,True
unidentified,30,0.11199999999999993,0.02,False,32768,14,0.0,0.189264701499057,,True
unidentified,31,0.11199999999999993,0.02,False,32768,14,0.0,0.1867199984573524,,True
unidentified,32,0.11199999999999993,0.02,False,32768,14,0.0,0.1886237871693712,,True
unidentified,33,0.11199999999999993,0.02,False,32768,14,0.0,0.18045239263879564,,True
unidentified,34,0.11199999999999993,0.02,False,32768,14,0.0,0.19574492958409145,,True
unidentified,35,0.11199999999999993,0.02,False,32768,14,0.0,0.18555926913240592,,True
unidentified,36,0.11199999999999993,0.02,False,32768,14,0.0,0.19502965221076643,,True
unidentified,37,0.11199999999999993,0.02,False,32768,14,0.0,0.19218455041127314,,True
unidentified,38,0.11199999999999993,0.02,False,32768,14,0.0,0.19283892529471164,,True
unidentified,39,0.11199999999999993,0.02,False,32768,14,0.0,0.19520522153863695,,True
unidentified,40,0.11199999999999993,0.02,False,32768,14,0.0,0.18593218463393307,,True
unidentified,41,0.11199999999999993,0.02,False,32768,14,0.0,0.18714881446379963,,True
unidentified,42,0.11199999999999993,0.02,False,32768,14,0.0,0.18450753939899506,,True
unidentified,43,0.11199999999999993,0.02,False,32768,14,0.0,0.18151709263172705,,True
unidentified,44,0.11199999999999993,0.02,False,32768,14,0.0,0.18194900183042068,,True
unidentified,45,0.11199999999999993,0.02,False,32768,14,0.0,0.18681362005053603,,True
unidentified,46,0.11199999999999993,0.02,False,32768,14,0.0,0.19154165903234324,,True
unidentified,47,0.11199999999999993,0.02,False,32768,14,0.0,0.19016647700068953,,True
unidentified,48,0.11199999999999993,0.02,False,32768,14,0.0,0.19570909229142025,,True
unidentified,49,0.11199999999999993,0.02,False,32768,14,0.0,0.1903485196818001,,True
unidentified,50,0.11199999999999993,0.02,False,32768,14,0.0,0.18481179900162026,,True
unidentified,51,0.11199999999999993,0.02,False,32768,14,0.0,0.19038656859560996,,True
unidentified,52,0.11199999999999993,0.02,False,32768,14,0.0,0.1854446878547045,,True
unidentified,53,0.11199999999999993,0.02,False,32768,14,0.0,0.19445380260013492,,True
unidentified,54,0.11199999999999993,0.02,False,32768,14,0.0,0.19709411774134114,,True
unidentified,55,0.11199999999999993,0.02,False,32768,14,0.0,0.1908639623875491,,True
unidentified,56,0.11199999999999993,0.02,False,32768,14,0.0,0.18713525440711323,,True
unidentified,57,0.11199999999999993,0.02,False,32768,14,0.0,0.18857474119860032,,True
unidentified,58,0.11199999999999993,0.02,False,32768,14,0.0,0.19507400431576125,,True
unidentified,59,0.11199999999999993,0.02,False,32768,14,0.0,0.1937492454109902,,True
unidentified,60,0.11199999999999993,0.02,False,32768,14,0.0,0.19038428246866534,,True
unidentified,61,0.11199999999999993,0.02,False,32768,14,0.0,0.19370086374319112,,True
unidentified,62,0.11199999999999993,0.02,False,32768,14,0.0,0.18667032663781138,,True
unidentified,63,0.11199999999999993,0.02,False,32768,14,0.0,0.1954096159615383,,True
unidentified,64,0.11199999999999993,0.02,False,32768,14,0.0,0.18931932050411437,,True
unidentified,65,0.11199999999999993,0.02,False,32768,14,0.0,0.19138637018485755,,True
unidentified,66,0.11199999999999993,0.02,False,32768,14,0.0,0.19449553210075962,,True
unidentified,67,0.11199999999999993,0.02,False,32768,14,0.0,0.18746600827434107,,True
unidentified,68,0.11199999999999993,0.02,False,32768,14,0.0,0.18819854744161052,,True
unidentified,69,0.11199999999999993,0.02,False,32768,14,0.0,0.19091133942826627,,True
unidentified,70,0.11199999999999993,0.02,False,32768,14,0.0,0.1855134865159365,,True
unidentified,71,0.11199999999999993,0.02,False,32768,14,0.0,0.1954067102351055,,True
unidentified,72,0.11199999999999993,0.02,False,32768,14,0.0,0.18780047877998812,,True
unidentified,73,0.11199999999999993,0.02,False,32768,14,0.0,0.19650954229953196,,True
unidentified,74,0.11199999999999993,0.02,False,32768,14,0.0,0.19612203231191408,,True
unidentified,75,0.11199999999999993,0.02,False,32768,14,0.0,0.18682417007266128,,True
unidentified,76,0.11199999999999993,0.02,False,32768,14,0.0,0.19062676185698085,,True
unidentified,77,0.11199999999999993,0.02,False,32768,14,0.0,0.19181688492368087,,True
unidentified,78,0.11199999999999993,0.02,False,32768,14,0.0,0.18688336373420517,,True
unidentified,79,0.11199999999999993,0.02,False,32768,14,0.0,0.1934241626368953,,True
unidentified,80,0.11199999999999993,0.02,False,32768,14,0.0,0.18936381296884186,,True
unidentified,81,0.11199999999999993,0.02,False,32768,14,0.0,0.1852002415131114,,True
unidentified,82,0.11199999999999993,0.02,False,32768,14,0.0,0.190471526364858,,True
unidentified,83,0.11199999999999993,0.02,False,32768,14,0.0,0.19129039420820532,,True
unidentified,84,0.11199999999999993,0.02,False,32768,14,0.0,0.18687658370586196,,True
unidentified,85,0.11199999999999993,0.02,False,32768,14,0.0,0.18834301804606945,,True
unidentified,86,0.11199999999999993,0.02,False,32768,14,0.0,0.18430768983025786,,True
unidentified,87,0.11199999999999993,0.02,False,32768,14,0.0,0.19216638829837518,,True
unidentified,88,0.11199999999999993,0.02,False,32768,14,0.0,0.19203872860634022,,True
unidentified,89,0.11199999999999993,0.02,False,32768,14,0.0,0.19008987878287123,,True
unidentified,90,0.11199999999999993,0.02,False,32768,14,0.0,0.19128812923170385,,True
unidentified,91,0.11199999999999993,0.02,False,32768,14,0.0,0.19401683565851466,,True
unidentified,92,0.11199999999999993,0.02,False,32768,14,0.0,0.18425339865074672,,True
unidentified,93,0.11199999999999993,0.02,False,32768,14,0.0,0.194432285323371,,True
unidentified,94,0.11199999999999993,0.02,False,32768,14,0.0,0.1814715123822324,,True
unidentified,95,0.11199999999999993,0.02,False,32768,14,0.0,0.19649986519663523,,True
unidentified,96,0.11199999999999993,0.02,False,32768,14,0.0,0.18808891334942543,,True
unidentified,97,0.11199999999999993,0.02,False,32768,14,0.0,0.1885583499212871,,True
unidentified,98,0.11199999999999993,0.02,False,32768,14,0.0,0.20095354495705137,,True
unidentified,99,0.11199999999999993,0.02,False,32768,14,0.0,0.18446484132289276,,True
unidentified,100,0.11199999999999993,0.02,False,32768,14,0.0,0.18656864976570384,,True
unidentified,101,0.11199999999999993,0.02,False,32768,14,0.0,0.18475272454936592,,True
unidentified,102,0.11199999999999993,0.02,False,32768,14,0.0,0.18885860111155112,,True
unidentified,103,0.11199999999999993,0.02,False,32768,14,0.0,0.19596356951709412,,True
unidentified,104,0.11199999999999993,0.02,False,32768,14,0.0,0.18971550296754708,,True
unidentified,105,0.11199999999999993,0.02,False,32768,14,0.0,0.19504070887237226,,True
unidentified,106,0.11199999999999993,0.02,False,32768,14,0.0,0.19128812923170385,,True
unidentified,107,0.11199999999999993,0.02,False,32768,14,0.0,0.1867695659687651,,True
unidentified,108,0.11199999999999993,0.02,False,32768,14,0.0,0.1871239780747741,,True
unidentified,109,0.11199999999999993,0.02,False,32768,14,0.0,0.1823386128817669,,True
unidentified,110,0.11199999999999993,0.02,False,32768,14,0.0,0.19346985584639756,,True
unidentified,111,0.11199999999999993,0.02,False,32768,14,0.0,0.18661943292305247,,True
unidentified,112,0.11199999999999993,0.02,False,32768,14,0.0,0.18804787795409492,,True
unidentified,113,0.11199999999999993,0.02,False,32768,14,0.0,0.18932028907959197,,True
unidentified,114,0.11199999999999993,0.02,False,32768,14,0.0,0.1963417600296839,,True
unidentified,115,0.11199999999999993,0.02,False,32768,14,0.0,0.19080728702224697,,True
unidentified,116,0.11199999999999993,0.02,False,32768,14,0.0,0.18903372100198848,,True
unidentified,117,0.11199999999999993,0.02,False,32768,14,0.0,0.18982186505355142,,True
unidentified,118,0.11199999999999993,0.02,False,32768,14,0.0,0.19091716578229306,,True
unidentified,119,0.11199999999999993,0.02,False,32768,14,0.0,0.1956748345218356,,True
unidentified,120,0.11199999999999993,0.02,False,32768,14,0.0,0.19083576939057034,,True
unidentified,121,0.11199999999999993,0.02,False,32768,14,0.0,0.1968615750249446,,True
unidentified,122,0.11199999999999993,0.02,False,32768,14,0.0,0.19249322556280637,,True
unidentified,123,0.11199999999999993,0.02,False,32768,14,0.0,0.1938054674921746,,True
unidentified,124,0.11199999999999993,0.02,False,32768,14,0.0,0.19434234431700226,,True
unidentified,125,0.11199999999999993,0.02,False,32768,14,0.0,0.18730751567719872,,True
unidentified,126,0.11199999999999993,0.02,False,32768,14,0.0,0.1939024716489492,,True
unidentified,127,0.11199999999999993,0.02,False,32768,14,0.0,0.1958549275534271,,True
unidentified,128,0.11199999999999993,0.02,False,32768,14,0.0,0.1917523417452684,,True
unidentified,129,0.11199999999999993,0.02,False,32768,14,0.0,0.19543651015489585,,True
unidentified,130,0.11199999999999993,0.02,False,32768,14,0.0,0.19241343224721064,,True
unidentified,131,0.11199999999999993,0.02,False,32768,14,0.0,0.19283745007975345,,True
unidentified,132,0.11199999999999993,0.02,False,32768,14,0.0,0.18743388137080713,,True
unidentified,133,0.11199999999999993,0.02,False,32768,14,0.0,0.19536967460025684,,True
unidentified,134,0.11199999999999993,0.02,False,32768,14,0.0,0.17940698724701293,,True
unidentified,135,0.11199999999999993,0.02,False,32768,14,0.0,0.18671719703904796,,True
unidentified,136,0.11199999999999993,0.02,False,32768,14,0.0,0.19628882245324408,,True
unidentified,137,0.11199999999999993,0.02,False,32768,14,0.0,0.18398578725277914,,True
unidentified,138,0.11199999999999993,0.02,False,32768,14,0.0,0.1832487181325068,,True
unidentified,139,0.11199999999999993,0.02,False,32768,14,0.0,0.19539101931236838,,True
unidentified,140,0.11199999999999993,0.02,False,32768,14,0.0,0.19487984699060007,,True
unidentified,141,0.11199999999999993,0.02,False,32768,14,0.0,0.18777289048133639,,True
unidentified,142,0.11199999999999993,0.02,False,32768,14,0.0,0.18831106370718792,,True
unidentified,143,0.11199999999999993,0.02,False,32768,14,0.0,0.1882277662161143,,True
unidentified,144,0.11199999999999993,0.02,False,32768,14,0.0,0.1928889994456049,,True
unidentified,145,0.11199999999999993,0.02,False,32768,14,0.0,0.1907570191562582,,True
unidentified,146,0.11199999999999993,0.02,False,32768,14,0.0,0.1880472074018412,,True
unidentified,147,0.11199999999999993,0.02,False,32768,14,0.0,0.18257866578340512,,True
unidentified,148,0.11199999999999993,0.02,False,32768,14,0.0,0.1859890984178143,,True
unidentified,149,0.11199999999999993,0.02,False,32768,14,0.0,0.18470799751274392,,True
unidentified,150,0.11199999999999993,0.02,False,32768,14,0.0,0.18947677001997318,,True
unidentified,151,0.11199999999999993,0.02,False,32768,14,0.0,0.18983272800006173,,True
unidentified,152,0.11199999999999993,0.02,False,32768,14,0.0,0.18593313830824948,,True
unidentified,153,0.11199999999999993,0.02,False,32768,14,0.0,0.19041547684832602,,True
unidentified,154,0.11199999999999993,0.02,False,32768,14,0.0,0.19304150177594734,,True
unidentified,155,0.11199999999999993,0.02,False,32768,14,0.0,0.19059971000013207,,True
unidentified,156,0.11199999999999993,0.02,False,32768,14,0.0,0.18857617171007493,,True
unidentified,157,0.11199999999999993,0.02,False,32768,14,0.0,0.19617294092783422,,True
unidentified,158,0.11199999999999993,0.02,False,32768,14,0.0,0.18635745416401617,,True
unidentified,159,0.11199999999999993,0.02,False,32768,14,0.0,0.19380117595775076,,True
unidentified,160,0.11199999999999993,0.02,False,32768,14,0.0,0.18671831222354018,,True
unidentified,161,0.11199999999999993,0.02,False,32768,14,0.0,0.1854137914982677,,True
unidentified,162,0.11199999999999993,0.02,False,32768,14,0.0,0.19198433311870075,,True
unidentified,163,0.11199999999999993,0.02,False,32768,14,0.0,0.18841836456634747,,True
unidentified,164,0.11199999999999993,0.02,False,32768,14,0.0,0.19558075964453422,,True
unidentified,165,0.11199999999999993,0.02,False,32768,14,0.0,0.1870378479189864,,True
unidentified,166,0.11199999999999993,0.02,False,32768,14,0.0,0.1926702254021515,,True
unidentified,167,0.11199999999999993,0.02,False,32768,14,0.0,0.18672554168931652,,True
unidentified,168,0.11199999999999993,0.02,False,32768,14,0.0,0.1872520324047921,,True
unidentified,169,0.11199999999999993,0.02,False,32768,14,0.0,0.1923012140048571,,True
unidentified,170,0.11199999999999993,0.02,False,32768,14,0.0,0.18904294722336482,,True
unidentified,171,0.11199999999999993,0.02,False,32768,14,0.0,0.19454107629864995,,True
unidentified,172,0.11199999999999993,0.02,False,32768,14,0.0,0.19257299772795897,,True
unidentified,173,0.11199999999999993,0.02,False,32768,14,0.0,0.18877634910435842,,True
unidentified,174,0.11199999999999993,0.02,False,32768,14,0.0,0.18985108623065255,,True
unidentified,175,0.11199999999999993,0.02,False,32768,14,0.0,0.1883998871264671,,True
unidentified,176,0.11199999999999993,0.02,False,32768,14,0.0,0.1918592700753981,,True
unidentified,177,0.11199999999999993,0.02,False,32768,14,0.0,0.18374510850237077,,True
unidentified,178,0.11199999999999993,0.02,False,32768,14,0.0,0.19522255783838732,,True
unidentified,179,0.11199999999999993,0.02,False,32768,14,0.0,0.19072080933455715,,True
unidentified,180,0.11199999999999993,0.02,False,32768,14,0.0,0.19287380026118717,,True
unidentified,181,0.11199999999999993,0.02,False,32768,14,0.0,0.18367994812706742,,True
unidentified,182,0.11199999999999993,0.02,False,32768,14,0.0,0.20134989998513647,,True
unidentified,183,0.11199999999999993,0.02,False,32768,14,0.0,0.1894746963559699,,True
unidentified,184,0.11199999999999993,0.02,False,32768,14,0.0,0.19235949869556818,,True
unidentified,185,0.11199999999999993,0.02,False,32768,14,0.0,0.1839412861361724,,True
unidentified,186,0.11199999999999993,0.02,False,32768,14,0.0,0.18932051259700988,,True
unidentified,187,0.11199999999999993,0.02,False,32768,14,0.0,0.19203336418831043,,True
unidentified,188,0.11199999999999993,0.02,False,32768,14,0.0,0.18492804055749612,,True
unidentified,189,0.11199999999999993,0.02,False,32768,14,0.0,0.1835730346980989,,True
unidentified,190,0.11199999999999993,0.02,False,32768,14,0.0,0.19445366848968418,,True
unidentified,191,0.11199999999999993,0.02,False,32768,14,0.0,0.18289010774572573,,True
unidentified,192,0.11199999999999993,0.02,False,32768,14,0.0,0.18847251923281053,,True
unidentified,193,0.11199999999999993,0.02,False,32768,14,0.0,0.1906170847540841,,True
unidentified,194,0.11199999999999993,0.02,False,32768,14,0.0,0.19640632435853952,,True
unidentified,195,0.11199999999999993,0.02,False,32768,14,0.0,0.19010639551875594,,True
unidentified,196,0.11199999999999993,0.02,False,32768,14,0.0,0.19750973131897062,,True
unidentified,197,0.11199999999999993,0.02,False,32768,14,0.0,0.1891102235635577,,True
unidentified,198,0.11199999999999993,0.02,False,32768,14,0.0,0.19033040852166766,,True
unidentified,199,0.11199999999999993,0.02,False,32768,14,0.0,0.19327122817287823,,True
unidentified,200,0.11199999999999993,0.02,False,32768,14,0.0,0.18455612343376895,,True
unidentified,201,0.11199999999999993,0.02,False,32768,14,0.0,0.18825490988252758,,True
unidentified,202,0.11199999999999993,0.02,False,32768,14,0.0,0.19444897462390812,,True
unidentified,203,0.11199999999999993,0.02,False,32768,14,0.0,0.19608343830442201,,True
unidentified,204,0.11199999999999993,0.02,False,32768,14,0.0,0.19303850664254738,,True
unidentified,205,0.11199999999999993,0.02,False,32768,14,0.0,0.1924706503035977,,True
unidentified,206,0.11199999999999993,0.02,False,32768,14,0.0,0.18725411856735924,,True
unidentified,207,0.11199999999999993,0.02,False,32768,14,0.0,0.19503510603576338,,True
unidentified,208,0.11199999999999993,0.02,False,32768,14,0.0,0.19107731240832795,,True
unidentified,209,0.11199999999999993,0.02,False,32768,14,0.0,0.1940155243563296,,True
unidentified,210,0.11199999999999993,0.02,False,32768,14,0.0,0.18164098713517465,,True
unidentified,211,0.11199999999999993,0.02,False,32768,14,0.0,0.19001977747133345,,True
unidentified,212,0.11199999999999993,0.02,False,32768,14,0.0,0.18773032651568483,,True
unidentified,213,0.11199999999999993,0.02,False,32768,14,0.0,0.18915495684946163,,True
unidentified,214,0.11199999999999993,0.02,False,32768,14,0.0,0.18698892115750507,,True
unidentified,215,0.11199999999999993,0.02,False,32768,14,0.0,0.19380503535849997,,True
unidentified,216,0.11199999999999993,0.02,False,32768,14,0.0,0.19191459568431354,,True
unidentified,217,0.11199999999999993,0.02,False,32768,14,0.0,0.19448885638054478,,True
unidentified,218,0.11199999999999993,0.02,False,32768,14,0.0,0.19531898084987537,,True
unidentified,219,0.11199999999999993,0.02,False,32768,14,0.0,0.19101916182806764,,True
unidentified,220,0.11199999999999993,0.02,False,32768,14,0.0,0.18756173718053495,,True
unidentified,221,0.11199999999999993,0.02,False,32768,14,0.0,0.1873075603806823,,True
unidentified,222,0.11199999999999993,0.02,False,32768,14,0.0,0.1876762290512692,,True
unidentified,223,0.11199999999999993,0.02,False,32768,14,0.0,0.19400999602552668,,True
unidentified,224,0.11199999999999993,0.02,False,32768,14,0.0,0.18916118553484065,,True
unidentified,225,0.11199999999999993,0.02,False,32768,14,0.0,0.1901129755827217,,True
unidentified,226,0.11199999999999993,0.02,False,32768,14,0.0,0.1881437496226188,,True
unidentified,227,0.11199999999999993,0.02,False,32768,14,0.0,0.1863710055688233,,True
unidentified,228,0.11199999999999993,0.02,False,32768,14,0.0,0.19290894969784614,,True
unidentified,229,0.11199999999999993,0.02,False,32768,14,0.0,0.19417264604664214,,True
unidentified,230,0.11199999999999993,0.02,False,32768,14,0.0,0.18873627363262624,,True
unidentified,231,0.11199999999999993,0.02,False,32768,14,0.0,0.18629303019489324,,True
unidentified,232,0.11199999999999993,0.02,False,32768,14,0.0,0.19107156680938905,,True
unidentified,233,0.11199999999999993,0.02,False,32768,14,0.0,0.18158921425190527,,True
unidentified,234,0.11199999999999993,0.02,False,32768,14,0.0,0.19373891265700094,,True
unidentified,235,0.11199999999999993,0.02,False,32768,14,0.0,0.19033073634721392,,True
unidentified,236,0.11199999999999993,0.02,False,32768,14,0.0,0.19644652769144053,,True
unidentified,237,0.11199999999999993,0.02,False,32768,14,0.0,0.18635244737385503,,True
unidentified,238,0.11199999999999993,0.02,False,32768,14,0.0,0.18825900770185588,,True
unidentified,239,0.11199999999999993,0.02,False,32768,14,0.0,0.19033019990541095,,True
unidentified,240,0.11199999999999993,0.02,False,32768,14,0.0,0.19268146087769167,,True
unidentified,241,0.11199999999999993,0.02,False,32768,14,0.0,0.18990251638721445,,True
unidentified,242,0.11199999999999993,0.02,False,32768,14,0.0,0.19064316178617333,,True
unidentified,243,0.11199999999999993,0.02,False,32768,14,0.0,0.1850564924136717,,True
unidentified,244,0.11199999999999993,0.02,False,32768,14,0.0,0.19622855831069158,,True
unidentified,245,0.11199999999999993,0.02,False,32768,14,0.0,0.19362842294934587,,True
unidentified,246,0.11199999999999993,0.02,False,32768,14,0.0,0.19291932955791632,,True
unidentified,247,0.11199999999999993,0.02,False,32768,14,0.0,0.1912136171764527,,True
unidentified,248,0.11199999999999993,0.02,False,32768,14,0.0,0.19708911095118,,True
unidentified,249,0.11199999999999993,0.02,False,32768,14,0.0,0.18710321691054646,,True
unidentified,250,0.11199999999999993,0.02,False,32768,14,0.0,0.19445128430389316,,True
unidentified,251,0.11199999999999993,0.02,False,32768,14,0.0,0.18999685323613538,,True
unidentified,252,0.11199999999999993,0.02,False,32768,14,0.0,0.17896942666154225,,True
unidentified,253,0.11199999999999993,0.02,False,32768,14,0.0,0.18730720275281365,,True
unidentified,254,0.11199999999999993,0.02,False,32768,14,0.0,0.18670244488946605,,True
unidentified,255,0.11199999999999993,0.02,False,32768,14,0.0,0.1858763139313354,,True
unidentified,256,0.11199999999999993,0.02,False,32768,14,0.0,0.1873568298688711,,True
unidentified,257,0.11199999999999993,0.02,False,32768,14,0.0,0.19052016135239738,,True
unidentified,258,0.11199999999999993,0.02,False,32768,14,0.0,0.1897731916118104,,True
unidentified,259,0.11199999999999993,0.02,False,32768,14,0.0,0.1889438122005395,,True
unidentified,260,0.11199999999999993,0.02,False,32768,14,0.0,0.18882894155149343,,True
unidentified,261,0.11199999999999993,0.02,False,32768,14,0.0,0.1847784737559089,,True
unidentified,262,0.11199999999999993,0.02,False,32768,14,0.0,0.19992101416854013,,True
unidentified,263,0.11199999999999993,0.02,False,32768,14,0.0,0.1963410447739466,,True
unidentified,264,0.11199999999999993,0.02,False,32768,14,0.0,0.19297987922512885,,True
unidentified,265,0.11199999999999993,0.02,False,32768,14,0.0,0.18822550123961285,,True
unidentified,266,0.11199999999999993,0.02,False,32768,14,0.0,0.18941791043325748,,True
unidentified,267,0.11199999999999993,0.02,False,32768,14,0.0,0.1894895912678818,,True
unidentified,268,0.11199999999999993,0.02,False,32768,14,0.0,0.18190548419045272,,True
unidentified,269,0.11199999999999993,0.02,False,32768,14,0.0,0.18199392017954086,,True
unidentified,270,0.11199999999999993,0.02,False,32768,14,0.0,0.18661684012100474,,True
unidentified,271,0.11199999999999993,0.02,False,32768,14,0.0,0.18873627363262624,,True
unidentified,272,0.11199999999999993,0.02,False,32768,14,0.0,0.19091692736371396,,True
unidentified,273,0.11199999999999993,0.02,False,32768,14,0.0,0.19129054321981726,,True
unidentified,274,0.11199999999999993,0.02,False,32768,14,0.0,0.1904254606263259,,True
unidentified,275,0.11199999999999993,0.02,False,32768,14,0.0,0.18667234454385448,,True
unidentified,276,0.11199999999999993,0.02,False,32768,14,0.0,0.1941839113245047,,True
unidentified,277,0.11199999999999993,0.02,False,32768,14,0.0,0.18868332355762255,,True
unidentified,278,0.11199999999999993,0.02,False,32768,14,0.0,0.18937319445111206,,True
unidentified,279,0.11199999999999993,0.02,False,32768,14,0.0,0.18888928260244925,,True
unidentified,280,0.11199999999999993,0.02,False,32768,14,0.0,0.19504070887237226,,True
unidentified,281,0.11199999999999993,0.02,False,32768,14,0.0,0.1902240911391469,,True
unidentified,282,0.11199999999999993,0.02,False,32768,14,0.0,0.18683221669970596,,True
unidentified,283,0.11199999999999993,0.02,False,32768,14,0.0,0.18868218241749257,,True
unidentified,284,0.11199999999999993,0.02,False,32768,14,0.0,0.19491871546827558,,True
unidentified,285,0.11199999999999993,0.02,False,32768,14,0.0,0.1899117017517918,,True
unidentified,286,0.11199999999999993,0.02,False,32768,14,0.0,0.19823222085431347,,True
unidentified,287,0.11199999999999993,0.02,False,32768,14,0.0,0.19303636087533546,,True
unidentified,288,0.11199999999999993,0.02,False,32768,14,0.0,0.1889930581356878,,True
unidentified,289,0.11199999999999993,0.02,False,32768,14,0.0,0.20012431215479506,,True
unidentified,290,0.11199999999999993,0.02,False,32768,14,0.0,0.1963963492324189,,True
unidentified,291,0.11199999999999993,0.02,False,32768,14,0.0,0.18968839775533547,,True
unidentified,292,0.11199999999999993,0.02,False,32768,14,0.0,0.18352211118101758,,True
unidentified,293,0.11199999999999993,0.02,False,32768,14,0.0,0.18483272023193642,,True
unidentified,294,0.11199999999999993,0.02,False,32768,14,0.0,0.18862313151827867,,True
unidentified,295,0.11199999999999993,0.02,False,32768,14,0.0,0.18614227130041047,,True
unidentified,296,0.11199999999999993,0.02,False,32768,14,0.0,0.19182105724881515,,True
unidentified,297,0.11199999999999993,0.02,False,32768,14,0.0,0.1874023889679226,,True
unidentified,298,0.11199999999999993,0.02,False,32768,14,0.0,0.18693039804821487,,True
unidentified,299,0.11199999999999993,0.02,False,32768,14,0.0,0.18759584593850767,,True


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/summary.json <==
{
  "center_runs": 18000,
  "stress_runs": 900,
  "center_nonstops": 0,
  "center_interval_failures": 0,
  "center_estimation_failures": 0,
  "stress": {
    "one_zero_r3": {
      "runs": 300,
      "stopped": 300,
      "interval_failures": 0
    },
    "known_gate_regular": {
      "runs": 300,
      "stopped": 300,
      "interval_failures": 0
    },
    "unidentified": {
      "runs": 300,
      "stopped": 0,
      "interval_failures": 0
    }
  },
  "interpretation": "Synthetic aggregate-binomial experiments; no operational validation; the baseline is not the best published method."
}


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/two_ticket_certificate.json <==
{
  "theta": [
    "7/10",
    "4/5"
  ],
  "costs": [
    "1",
    "2"
  ],
  "epsilon": "11/50",
  "rho": "1/10",
  "answer": "1177719/8447218",
  "weight": "2065267/3733718",
  "information_lower": "77843423869/70368744177664",
  "information_upper": "2436933899/2199023255552",
  "lower_float": 0.0011062215871362469,
  "upper_float": 0.0011081892348556721,
  "gap": 1.9676477194252584e-06,
  "tolerance": 2e-06,
  "converged": true,
  "blocks": [
    {
      "left": "12/125",
      "right": "3/25",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "30802079/70422172",
            "-140844344/2310155925"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-1763282/41985367",
            "41985367/66123075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41240955/89144422",
            "-356577688/618614325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35286585/82854931",
            "331419724/529298775"
          ]
        },
        {
          "side": "lower",
          "t": [
            "37546644/93866599",
            "-93866599/1407999150"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2054083/77027436",
            "51351624/51352075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13492885/50598213",
            "-67464284/67464425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "952383/2380957",
            "9523828/14285745"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32902622/80069677",
            "-80069677/1233848325"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-3709376/97164949",
            "97164949/139101600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-12020599/34172948",
            "-136691792/180308985"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15252583/36950563",
            "147802252/228788745"
          ]
        },
        {
          "side": "lower",
          "t": [
            "12144292/28845771",
            "-9615257/151803650"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2097061/51891156",
            "34594104/52426525"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24830198/61869649",
            "-123739298/186226485"
          ]
        },
        {
          "side": "upper",
          "t": [
            "14579560/34773429",
            "11591143/18224450"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29320259/68483960",
            "-27393584/439803885"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2653755/64304273",
            "128608546/199031625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41510877/98236501",
            "392946004/622663155"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41529906/96579851",
            "-193159702/311474295"
          ]
        }
      ]
    },
    {
      "left": "3/25",
      "right": "33/250",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40598607/85452082",
            "-85452082/144995025"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33184339/75691257",
            "529838799/829608475"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26868179/94290218",
            "-660031526/671704475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33596171/83716844",
            "83716844/119986325"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34350566/94621645",
            "-132470303/171752830"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9171477/21863081",
            "21863081/32755275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31919988/77355869",
            "-541491083/797999700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32435555/75638098",
            "529466686/810888875"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-22521046/50975741",
            "-356830187/563026150"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18765709/43280494",
            "302963458/469142725"
          ]
        }
      ]
    },
    {
      "left": "33/250",
      "right": "69/500",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-23121037/76366025",
            "-9163923/23121037"
          ]
        },
        {
          "side": "lower",
          "t": [
            "10220735/39915149",
            "119745447/255518375"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43751/90910",
            "-390913/656265"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32481036/73057681",
            "3141480283/4872155400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36207347/90518391",
            "271555173/905183675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8616842/71806563",
            "-215419689/215421050"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26483459/92383987",
            "-3972511441/3972518850"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24820482/62051177",
            "2668200611/3723072300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31227892/83364815",
            "50018889/156139460"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-7317625/36605826",
            "-109817478/182940625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24975259/68661426",
            "-492073553/624381475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16002312/37941629",
            "1631490047/2400346800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19437551/79257685",
            "-47554611/97187755"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2081795/6174199",
            "18522597/52044875"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34465698/83006993",
            "-3569300699/5169854700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42999783/99309775",
            "170812813/257998698"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10957886/40298837",
            "-120896511/273947150"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29894411/99594855",
            "59756913/149472055"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30410193/68198149",
            "-2932520407/4561528950"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16865617/38441460",
            "55099426/84328085"
          ]
        }
      ]
    },
    {
      "left": "69/500",
      "right": "111/800",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-35618047/95082520",
            "-85574268/178090235"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25283333/75221283",
            "676991547/1264166650"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1803437/3741404",
            "-21513073/36068740"
          ]
        },
        {
          "side": "upper",
          "t": [
            "658054/1477569",
            "33984087/52644320"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36907187/92267988",
            "415205946/922679675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15154094/84189099",
            "-757701891/757704700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24213073/84219228",
            "-484260561/484261460"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17260618/43151525",
            "198497015/276169888"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20665300/79003447",
            "-711031023/1033265000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25426688/66771095",
            "120187971/254266880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16364042/44926853",
            "-1033317619/1309123360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "954352/2260835",
            "10399841/15269632"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-4718650/15156819",
            "-136411371/235932500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28967857/80214158",
            "360963711/724196425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-38880586/93512623",
            "-2150790329/3110446880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16399758/37827163",
            "870024749/1311980640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17522318/51429789",
            "-462868101/876115900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "5210086/14941107",
            "134469963/260504300"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-23246043/52056002",
            "-598644023/929841720"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24282988/55264449",
            "1271082327/1942639040"
          ]
        }
      ]
    },
    {
      "left": "111/800",
      "right": "1113/8000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-26413493/68998667",
            "-206996001/422615888"
          ]
        },
        {
          "side": "lower",
          "t": [
            "4642243/13468334",
            "20202501/37137944"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-48136593/99784859",
            "-68951337569/115527823200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36862971/82699424",
            "1785790687/2764722825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22224617/55561554",
            "83342331/177796936"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18499259/98662369",
            "-295987107/295988144"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26110090/90686107",
            "-62664099937/62664216000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25123381/62808423",
            "14466873431/20098704800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11769369/42380795",
            "-42380795/62769968"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31956405/84130796",
            "21032699/42608540"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9105193/24379043",
            "-16845918713/21852463200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21668989/51048423",
            "11758153431/17335191200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31938266/98467169",
            "-295401507/511012256"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2482505/6826053",
            "20478159/39720080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34930463/82843728",
            "-1192604501/1746523150"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6528101/15009114",
            "1728549629/2611240400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31783160/90379493",
            "-271138479/508530560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3262106/9210329",
            "27630987/52193696"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34657397/77007804",
            "-4434366047/6931479400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27923203/63419159",
            "43822638869/67015687200"
          ]
        }
      ]
    },
    {
      "left": "1113/8000",
      "right": "2229/16000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-36135895/93406731",
            "-14291229843/28908716000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21407188/61359271",
            "9387968463/17125750400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16170987/33508411",
            "-15447377471/25873579200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16664775/37370143",
            "17227635923/26663640000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "39335659/98339167",
            "15045892551/31468527200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-9796763/51224730",
            "-783738369/783741040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27190204/94369297",
            "-43504245917/43504326400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2538064/6345157",
            "2925117377/4060902400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2995365/10253011",
            "-522903561/798764000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21681354/57398815",
            "585467913/1156338880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26885051/69898090",
            "-3222301949/4301608160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1082069/2533215",
            "233562423/346262080"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16154819/48272707",
            "-7385724171/12923855200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36205773/99452539",
            "5072079489/9654872800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39891415/93093717",
            "-42916203537/63826264000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31893595/73081887",
            "33690749907/51029752000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "23655233/66366960",
            "126926811/236552330"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28891665/80426891",
            "-1367257147/2568148000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34058379/75020693",
            "-34584539473/54493406400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39690367/89973181",
            "41477636441/63504587200"
          ]
        }
      ]
    },
    {
      "left": "2229/16000",
      "right": "8919/64000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-13489221/34687265",
            "-714557659/1438850240"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28932757/82437197",
            "25473093873/46292411200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-42555387/88171630",
            "-48785362879/81706343040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16757324/37573641",
            "69298318551/107246873600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13425117/33562799",
            "3456968297/7160062400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16053811/83126250",
            "-513720225/513721952"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-7875898/27330013",
            "-151216961929/151217241600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21960238/54900569",
            "303764848277/421636569600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-22805138/76013853",
            "-23488280577/36488220800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32156228/85373337",
            "26380361133/51449964800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-10149491/25969165",
            "-2612497999/3543095040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "37725479/88025431",
            "44276791793/65848108800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20562598/60450253",
            "-18679128177/32900156800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33004935/90597214",
            "4665756521/8801316000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-42480381/98277841",
            "-543771294253/815623315200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42380667/96945035",
            "107279375731/162741761280"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-33412597/91999239",
            "-28427764851/53460155200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31679521/88591029",
            "27374627961/50687233600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33417352/73269887",
            "-405402284771/641613158400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "43771597/99133680",
            "2285444381/3501727760"
          ]
        }
      ]
    },
    {
      "left": "8919/64000",
      "right": "4461/32000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-26708528/68591819",
            "-12140751963/24419225600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32369564/92093305",
            "22820720979/41433041920"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1911173/3959418",
            "-1825951601/3057876800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36651659/82172324",
            "56842705127/87963981600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25976739/64941860",
            "1341049409/2770852160"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16304824/84221569",
            "-104350523991/104350873600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-22245069/77178268",
            "-53388066889/53388165600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30777927/76944781",
            "212906209027/295468099200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28614411/94684756",
            "-1396600151/2180145600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24043669/63888294",
            "39578798133/76939740800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-36485948/92922967",
            "-257117849689/350265100800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "29920627/69744661",
            "192983476987/287238019200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-27653675/80938887",
            "-14326182999/25283360000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34827308/95587845",
            "23686667991/44578954240"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33585650/77502157",
            "-214448468419/322422240000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33055532/75572035",
            "41821564169/63466621440"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19122489/52499606",
            "-10841168639/20397321600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29861709/83441993",
            "34461543109/63704979200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29327766/64214243",
            "-177680810381/281546553600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35164037/79612893",
            "73429624977/112524918400"
          ]
        }
      ]
    },
    {
      "left": "4461/32000",
      "right": "71379/512000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-7153039/18346508",
            "-2848295367/5722431200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "16891223/47985711",
            "1295614197/2350083200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-46769087/96891320",
            "-107241735259/179593294080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33861101/75914926",
            "1680490759399/2600532556800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7319087/18297721",
            "11362884741/23421078400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17127799/88258895",
            "-10961754759/10961791360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27259549/94573645",
            "-837411797017/837413345280"
          ]
        },
        {
          "side": "upper",
          "t": [
            "28663934/71659801",
            "3172594369673/4402780262400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6421423/21102807",
            "-13104843147/20548553600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33174203/88213504",
            "427973328/829355075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29398589/74556624",
            "-68767612799/94075484800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35213752/82011779",
            "3630907491667/5408832307200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-13761373/40109100",
            "-249077511/440363936"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20208281/55452991",
            "34436307411/64666499200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43294772/99678641",
            "-4413072472993/6650076979200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27484243/62807099",
            "2780658694027/4221579724800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-34822603/95336520",
            "-1480099473/2785808240"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19464144/54343423",
            "11249088561/20761753600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17065578/37320733",
            "-1652300812109/2621272780800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3248936/7354049",
            "325585811377/499036569600"
          ]
        }
      ]
    },
    {
      "left": "71379/512000",
      "right": "35691/256000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-38129573/97781098",
            "-485923166511/976117068800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18390905/52236494",
            "259589256933/470807168000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-48164609/99781183",
            "-736285349357/1233013990400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18751171/42038640",
            "3877539057/6000374720"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28253033/70632596",
            "175504342911/361638822400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17315037/89196794",
            "-147754489261/147754982400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-25851168/89685415",
            "-132357735457/132357980160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16014776/40036921",
            "295432440059/409978265600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10132674/33268199",
            "-110217543287/172930969600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36083057/95958621",
            "953732734119/1847452518400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-38580709/97784437",
            "-4595868539/6290867200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19619295/45686896",
            "21070225349/31390872000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6984070/20320457",
            "-201965022123/357584384000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36402293/99921443",
            "993119221977/1863797401600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17852235/41048542",
            "-151448595709/228508608000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18662936/42637803",
            "314624348337/477771161600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29522493/80746859",
            "-267514343867/503850547200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21320147/59529428",
            "147915746223/272897881600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-19079931/41697430",
            "-30768533597/48844623360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32818774/74276175",
            "21923355813/33606424576"
          ]
        }
      ]
    },
    {
      "left": "35691/256000",
      "right": "142767/1024000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-12625904/32373199",
            "-160927172229/323223142400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "23117552/65649719",
            "326344753149/591809331200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-2755377/5708197",
            "-505455136153/846451814400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12010063/26925429",
            "794739937507/1229830451200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "38747723/96869326",
            "240768709773/495970854400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12006635/61832394",
            "-153684415287/153684928000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27111599/94057164",
            "-694055651253/694056934400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "842796/2106989",
            "186571768961/258906931200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-25085954/82290033",
            "-409063754043/642200422400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13262257/35272843",
            "175341302553/339513779200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33077989/83790265",
            "-1483908835097/2032311644160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35292857/82175795",
            "1455316894291/2168393134080"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8527747/24768488",
            "-15390519231/27288790400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "35956746/98729089",
            "163594100473/306830899200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40800718/93693895",
            "-1659300141671/2506796113920"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21753493/49686198",
            "733277191117/1113778841600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-9742307/26619953",
            "-132327786363/249403059200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34376768/95992323",
            "477177837633/880045260800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33047267/72172657",
            "-6390816604693/10152120422400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24551051/55557353",
            "4919548050797/7542082867200"
          ]
        }
      ]
    },
    {
      "left": "142767/1024000",
      "right": "14277/102400",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-9743789/24981361",
            "-496804326207/997763993600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22019816/62526595",
            "35527611279/64423690240"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43557642/90235951",
            "-159807869221/267618152448"
          ]
        },
        {
          "side": "upper",
          "t": [
            "43904716/98429573",
            "174318773783/269750575104"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29334206/73335529",
            "1458423665223/3003822694400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18375545/94617063",
            "-1881649531881/1881655808000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28002139/97145581",
            "-15640438541/15640467456"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39185971/97964881",
            "15772345841/21887145984"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-22510036/73805775",
            "-58711017897/92201107456"
          ]
        },
        {
          "side": "lower",
          "t": [
            "30766826/81833065",
            "325482832731/630104596480"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-8397247/21264770",
            "-18829953835/25796342784"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32420179/75482201",
            "528375407/787310592"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-21405538/62114519",
            "-176467348479/313132441600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34225865/93992119",
            "1869221270553/3504728576000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-3318111/7614422",
            "-6742570681/10193236992"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15098203/34480527",
            "20355004439/30921119744"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18942581/51732276",
            "-36742849029/69275724800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33156631/92588975",
            "73652677833/135809560576"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-45131972/98529095",
            "-174495027245/277290835968"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8021410/18150623",
            "32144753333/49283543040"
          ]
        }
      ]
    },
    {
      "left": "14277/102400",
      "right": "285543/2048000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-2154821/5524138",
            "-5493755241/11032683520"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2356112/6689707",
            "13305827223/24126586880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-47544862/98495749",
            "-17443695643649/29211563212800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "573405/1285507",
            "227664575207/352300032000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32490023/81225073",
            "161556670197/332697835520"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18415815/94810114",
            "-31429552791/31429657600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17161291/59535958",
            "-5271938848879/5271948595200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "20645307/51613243",
            "9140756948543/12684476620800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15424133/50549888",
            "-785497869/1233930640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2544603/6768421",
            "4487463123/8685578240"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37099115/93921357",
            "-5544522082019/7597898752000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "40356125/93953497",
            "16639258272197/24794803200000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12575903/36460572",
            "-1066471731/1893783040"
          ]
        },
        {
          "side": "lower",
          "t": [
            "5458638/14993021",
            "9940372923/18632151040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41090915/94234189",
            "-16688969106089/25246258176000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "20360400/46492241",
            "8233822373341/12509429760000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-34549315/94307646",
            "-93788953947/176892492800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13080462/36528101",
            "24218130963/44647976960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28942577/63163833",
            "-3728792662711/5927439769600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41399219/93670945",
            "3317843606089/5087136030720"
          ]
        }
      ]
    },
    {
      "left": "285543/2048000",
      "right": "142773/1024000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-22994389/58946462",
            "-1172533548873/2354625433600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25845914/73380911",
            "2919312782313/5293243187200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9506179/19693302",
            "-290643597567/486716364800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36591689/82034015",
            "484279604151/749397790720"
          ]
        },
        {
          "side": "lower",
          "t": [
            "1048273/2620683",
            "104258631789/214686310400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17435434/89756051",
            "-3570764976933/3570776883200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9839624/34135435",
            "-201515126979/201515499520"
          ]
        },
        {
          "side": "upper",
          "t": [
            "38760618/96901499",
            "953413848661/1323029094400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29612935/97028543",
            "-3860086526169/6064729088000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15412599/40997254",
            "271832292647/526083379200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33812991/85589186",
            "-421056000527/577075046400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19584163/45592615",
            "269151443391/401083658240"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-7193942/20847361",
            "-829370562663/1473319321600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24550733/67438145",
            "536578344507/1005598023680"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-38417562/88073009",
            "-866550335551/1311319449600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5518530/12600517",
            "123976486763/188365824000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8712248/23775281",
            "-945852004023/1784268390400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "26425954/73797807",
            "2935898155881/5412035379200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-45564781/99421803",
            "-2934633359151/4665833574400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39554151/89493074",
            "440261177543/675057510400"
          ]
        }
      ]
    },
    {
      "left": "142773/1024000",
      "right": "17847/128000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-21875821/56076743",
            "-58712349921/117899161600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32516745/92316283",
            "612149272573/1109904896000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13545779/28061692",
            "-77653717187/130039478400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18512581/41502625",
            "18375702245/28435324416"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20969618/52424055",
            "208574345223/429457776640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17861864/91944341",
            "-1829048775513/1829054873600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-23949472/83084111",
            "-919658024659/919659724800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9689155/24222876",
            "22343584537/31005296000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16772150/54941113",
            "-1092943560909/1717468160000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24174254/64305103",
            "1279221413979/2475443609600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28587271/72349333",
            "-800834766977/1097751206400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36541715/85067187",
            "313869564301/467733952000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-25968823/75217550",
            "-29926054443/53184149504"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31797765/87353179",
            "579238929949/1085363712000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15557347/35651961",
            "-131543852103/199134041600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15030920/34317639",
            "126620648697/192395776000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-7320971/19972997",
            "-397322829321/749667430400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32691573/91297682",
            "302697464671/557936179200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-5066425/11052647",
            "-122341749643/194550720000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12010051/27172158",
            "50128102817/76864326400"
          ]
        }
      ]
    },
    {
      "left": "17847/128000",
      "right": "357/2560",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-17707733/45388569",
            "-112881371103/226658982400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "4648869/13197104",
            "683774951/1239698400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9176225/19008701",
            "-7014210669/11745568000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25298369/56712368",
            "1307928987/2023869520"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32515811/81289543",
            "202167093441/416202380800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16852417/86735110",
            "-21571021857/21571093760"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-14600075/50645153",
            "-18688061457/18688096000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5051042/12627599",
            "4659584031/6465333760"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16873951/55234650",
            "-2747371491/4319731456"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24998698/66505807",
            "165399942009/319983334400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-8348224/21116097",
            "-7791839793/10685726720"
          ]
        },
        {
          "side": "upper",
          "t": [
            "34699519/80767365",
            "5960631537/8883076864"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-32228767/93212224",
            "-3622168767/6445753400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "35379216/97222783",
            "80597687107/150951321600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40475000/92644611",
            "-34185861459/51808000000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "20562184/46934077",
            "17318674413/26319595520"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20633728/56241085",
            "-27974315679/52822343680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19142537/53467298",
            "66486585063/122512236800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39577929/86277149",
            "-10612089327/16886583040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "7715498/17452887",
            "6440115303/9875837440"
          ]
        }
      ]
    },
    {
      "left": "357/2560",
      "right": "279/2000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-4992773/12789288",
            "-398066589/798843680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "23123536/65594363",
            "16332996387/29598126080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-46360107/96026225",
            "-664501477/1112642568"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42091510/94348087",
            "16322219051/25254906000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19992723/49981817",
            "4148490811/8530228480"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19335332/99394147",
            "-24749142603/24749224960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15081396/52305323",
            "-9048820879/9048837600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39921513/99803735",
            "3453209231/4790581560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28764055/94011751",
            "-23408925999/36817990400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27404822/72899151",
            "18151888599/35078172160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1647967/4165373",
            "-720609529/988780200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31778423/73953361",
            "12793931453/19067053800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-21889511/63242265",
            "-3149464797/5603714816"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24653525/67720827",
            "16862485923/31556512000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-2474355/5661376",
            "-122427256/185576625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6457111/14736455",
            "509881343/774853320"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15941203/43413846",
            "-5405023827/10202369920"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13038375/36396883",
            "3020941289/5563040000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-35229940/76779533",
            "-13282859209/21137964000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21729905/49148014",
            "4251303211/6518971500"
          ]
        }
      ]
    },
    {
      "left": "279/2000",
      "right": "141/1000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-34373113/87935938",
            "-1714750791/3437311300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15041233/42604840",
            "41539719/75206165"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37994567/78450550",
            "-45501319/75989134"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8381889/18723694",
            "271493563/419094450"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3177205/7943014",
            "154888773/317720500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-5869288/30098813",
            "-1173853707/1173857600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28827711/99405718",
            "-49702859/49702950"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35096126/87740271",
            "2544467859/3509612600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8847123/28886341",
            "-375522433/589808200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18319179/48696283",
            "633051679/1221278600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26750633/67380744",
            "-488510394/668765825"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32364874/75136831",
            "2178968099/3236487400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-23711763/68430652",
            "-222399619/395196050"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32212603/88389027",
            "3447172053/6442520600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43463192/99120845",
            "-574900901/869263840"
          ]
        },
        {
          "side": "upper",
          "t": [
            "43105745/98087511",
            "98087511/148640500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31017580/84371541",
            "-3290490099/6203516000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "4122103/11492263",
            "448198257/824420600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39850039/86570580",
            "-125527341/199250195"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6383825/14392852",
            "104348177/159595625"
          ]
        }
      ]
    },
    {
      "left": "141/1000",
      "right": "18/125",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-39798151/97863139",
            "-2055125919/3979815100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19893243/53874728",
            "94280774/165777025"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17541328/35992889",
            "-395921779/657799800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "11299769/25070684",
            "551555048/847482675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-4810985/22909384",
            "-120274266/120274625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "39246538/98116359",
            "2060443539/3924653800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28935755/98644442",
            "-2170177724/2170181625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "34936979/87342399",
            "58228266/79402225"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-5341141/16895348",
            "-88700577/133528525"
          ]
        },
        {
          "side": "lower",
          "t": [
            "37891112/98554521",
            "295663563/541301600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37342809/94542796",
            "-2079941512/2800710675"
          ]
        },
        {
          "side": "upper",
          "t": [
            "4582598/10615965",
            "7785041/11456495"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31853225/88810328",
            "-466254222/796330625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "17040094/45225249",
            "949730229/1704009400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31012462/70753027",
            "-778283297/1162967325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30421577/68918309",
            "1516202798/2281618275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31718509/83153052",
            "-436553523/792962725"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27295679/73180229",
            "1536784809/2729567900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43209160/93605991",
            "-343221967/540114500"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27719811/62146489",
            "1367222758/2078985825"
          ]
        }
      ]
    }
  ]
}

==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v04_game_summary.json <==
[
  {
    "case": "center",
    "lower": 0.03749800905541889,
    "upper": 0.037498301460196615,
    "answer": 0.0,
    "weight": 0.5289758107593557,
    "blocks": 2,
    "valid": true,
    "converged": true
  },
  {
    "case": "exact_off_center",
    "lower": 0.010719615642312164,
    "upper": 0.01071971856449494,
    "answer": 0.24,
    "weight": 0.487005974565434,
    "blocks": 1,
    "valid": true,
    "converged": true
  },
  {
    "case": "one_fair",
    "lower": 0.015865684669538638,
    "upper": 0.01586593324730856,
    "answer": 0.0,
    "weight": 0.8393985598005973,
    "blocks": 2,
    "valid": true,
    "converged": true
  },
  {
    "case": "opposite_sign",
    "lower": 0.00313417942174965,
    "upper": 0.0031365260652584936,
    "answer": -0.2169887298028978,
    "weight": 0.5728074406349135,
    "blocks": 9,
    "valid": true,
    "converged": true
  },
  {
    "case": "robust_off_center",
    "lower": 0.0011062215871362469,
    "upper": 0.0011078374263746582,
    "answer": 0.1394209312462399,
    "weight": 0.5531395247311125,
    "blocks": 11,
    "valid": true,
    "converged": true
  }
]

==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v04_null_stress.json <==
{
  "theta": [
    0.639,
    0.8
  ],
  "answer": 0.05,
  "epsilon": 0.2,
  "rho": 0.1,
  "delta": 0.05,
  "truth_interval": [
    -0.08332000000000002,
    0.25012000000000006
  ],
  "budget_per_run": 20000,
  "runs": 400,
  "false_certificates": 0,
  "note": "Finite-budget diagnostic. Non-return is expected; no fallback. This is not a validation of astronomically small risk.",
  "records": [
    {
      "run": 0,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 1,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 2,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 3,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 4,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 5,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 6,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 7,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 8,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 9,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 10,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 11,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 12,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 13,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 14,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 15,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 16,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 17,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 18,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 19,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 20,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 21,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 22,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 23,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 24,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 25,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 26,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 27,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 28,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 29,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 30,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 31,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 32,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 33,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 34,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 35,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 36,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 37,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 38,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 39,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 40,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 41,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 42,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 43,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 44,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 45,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 46,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 47,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 48,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 49,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 50,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 51,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 52,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 53,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 54,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 55,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 56,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 57,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 58,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 59,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 60,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 61,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 62,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 63,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 64,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 65,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 66,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 67,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 68,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 69,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 70,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 71,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 72,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 73,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 74,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 75,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 76,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 77,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 78,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 79,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 80,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 81,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 82,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 83,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 84,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 85,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 86,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 87,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 88,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 89,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 90,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 91,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 92,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 93,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 94,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 95,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 96,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 97,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 98,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 99,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 100,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 101,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 102,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 103,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 104,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 105,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 106,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 107,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 108,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 109,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 110,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 111,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 112,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 113,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 114,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 115,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 116,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 117,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 118,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 119,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 120,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 121,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 122,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 123,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 124,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 125,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 126,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 127,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 128,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 129,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 130,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 131,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 132,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 133,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 134,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 135,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 136,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 137,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 138,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 139,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 140,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 141,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 142,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 143,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 144,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 145,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 146,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 147,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 148,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 149,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 150,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 151,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 152,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 153,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 154,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 155,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 156,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 157,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 158,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 159,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 160,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 161,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 162,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 163,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 164,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 165,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 166,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 167,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 168,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 169,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 170,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 171,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 172,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 173,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 174,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 175,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 176,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 177,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 178,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 179,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 180,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 181,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 182,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 183,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 184,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 185,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 186,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 187,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 188,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 189,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 190,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 191,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 192,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 193,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 194,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 195,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 196,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 197,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 198,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 199,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 200,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 201,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 202,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 203,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 204,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 205,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 206,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 207,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 208,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 209,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 210,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 211,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 212,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 213,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 214,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 215,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 216,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 217,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 218,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 219,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 220,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 221,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 222,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 223,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 224,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 225,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 226,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 227,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 228,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 229,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 230,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 231,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 232,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 233,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 234,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 235,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 236,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 237,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 238,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 239,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 240,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 241,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 242,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 243,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 244,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 245,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 246,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 247,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 248,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 249,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 250,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 251,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 252,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 253,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 254,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 255,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 256,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 257,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 258,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 259,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 260,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 261,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 262,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 263,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 264,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 265,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 266,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 267,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 268,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 269,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 270,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 271,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 272,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 273,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 274,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 275,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 276,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 277,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 278,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 279,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 280,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 281,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 282,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 283,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 284,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 285,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 286,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 287,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 288,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 289,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 290,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 291,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 292,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 293,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 294,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 295,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 296,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 297,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 298,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 299,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 300,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 301,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 302,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 303,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 304,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 305,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 306,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 307,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 308,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 309,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 310,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 311,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 312,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 313,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 314,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 315,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 316,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 317,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 318,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 319,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 320,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 321,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 322,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 323,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 324,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 325,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 326,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 327,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 328,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 329,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 330,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 331,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 332,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 333,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 334,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 335,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 336,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 337,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 338,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 339,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 340,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 341,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 342,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 343,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 344,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 345,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 346,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 347,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 348,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 349,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 350,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 351,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 352,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 353,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 354,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 355,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 356,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 357,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 358,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 359,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 360,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 361,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 362,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 363,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 364,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 365,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 366,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 367,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 368,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 369,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 370,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 371,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 372,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 373,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 374,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 375,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 376,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 377,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 378,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 379,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 380,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 381,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 382,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 383,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 384,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 385,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 386,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 387,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 388,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 389,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 390,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 391,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 392,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 393,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 394,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 395,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 396,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 397,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 398,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 399,
      "false_certificate": false,
      "queries": 20000
    }
  ]
}

==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v04_pilot_stress.json <==
[
  {
    "L": 30,
    "g": 0.03333333333333333,
    "pilot_per_ticket": 10,
    "uniform_branch_frequency": 0.7375,
    "replicates": 20000
  },
  {
    "L": 100,
    "g": 0.01,
    "pilot_per_ticket": 22,
    "uniform_branch_frequency": 0.82535,
    "replicates": 20000
  },
  {
    "L": 300,
    "g": 0.0033333333333333335,
    "pilot_per_ticket": 45,
    "uniform_branch_frequency": 0.99995,
    "replicates": 20000
  },
  {
    "L": 1000,
    "g": 0.001,
    "pilot_per_ticket": 100,
    "uniform_branch_frequency": 0.91885,
    "replicates": 20000
  },
  {
    "L": 3000,
    "g": 0.0003333333333333333,
    "pilot_per_ticket": 209,
    "uniform_branch_frequency": 1.0,
    "replicates": 20000
  },
  {
    "L": 10000,
    "g": 0.0001,
    "pilot_per_ticket": 465,
    "uniform_branch_frequency": 1.0,
    "replicates": 20000
  },
  {
    "L": 100000,
    "g": 1e-05,
    "pilot_per_ticket": 2155,
    "uniform_branch_frequency": 1.0,
    "replicates": 20000
  },
  {
    "L": 1000000,
    "g": 1e-06,
    "pilot_per_ticket": 10000,
    "uniform_branch_frequency": 0.99175,
    "replicates": 20000
  }
]

==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v04_simulations.json <==
[
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 0,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 1,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 2,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 3,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 4,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 5,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 6,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 7,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 8,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 9,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 10,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 11,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 12,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 13,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 14,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 15,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 16,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 17,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 18,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 19,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 20,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 21,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 22,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 23,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 24,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 25,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 26,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 27,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 28,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 29,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 30,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 31,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 32,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 33,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 34,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 35,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 36,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 37,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1393.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 38,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 39,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 40,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 41,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 42,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 43,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 44,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 45,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 46,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 47,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 48,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 49,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 50,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 51,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 52,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 53,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 54,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 55,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 56,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 57,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 58,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 59,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 60,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 61,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 62,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 63,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 64,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 65,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 66,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 67,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1393.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 68,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 69,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 70,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 71,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 72,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 73,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 74,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 75,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 76,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 77,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1393.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 78,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1487.0,
    "queries": 962,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 79,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 0,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 1,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 2,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 3,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 4,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 5,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 6,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 7,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 8,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 9,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 10,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 11,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 12,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 13,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 14,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 15,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 16,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 17,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 18,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 19,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 20,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 21,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 22,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 23,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 24,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 25,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 26,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 27,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 28,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 29,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 30,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 31,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 32,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 33,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 34,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 35,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 36,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 37,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 38,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 39,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 40,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 41,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 42,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 43,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 44,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 45,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 46,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 47,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 48,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 49,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 50,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 51,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 52,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 53,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 54,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 55,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 56,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 57,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 58,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 59,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 60,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 61,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 62,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 63,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 64,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 65,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 66,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 67,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 68,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 69,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 70,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 71,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 72,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 73,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 74,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 75,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 76,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 77,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 78,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 79,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.007647248731171161,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 0,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.007647248731171161,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 1,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": -0.0046698844282619945,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 2,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.006398491580523136,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 3,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.014709498264751805,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 4,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": 0.025519006370972,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 5,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 752.0,
    "queries": 485,
    "estimate": 0.016521169366124883,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 6,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.004401048293652038,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 7,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.02411438445096617,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 8,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 9,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.003595041334547522,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 10,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.004401048293652038,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 11,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.047812301666286236,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 12,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.00415880158862704,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 13,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": 0.0031695060198475566,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 14,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.015684960019109934,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 15,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.037026728593459776,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 16,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.003595041334547522,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 17,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.0367764587956559,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 18,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.03845788274921107,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 19,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.015684960019109878,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 20,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.003696177086378191,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 21,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.010932288084755049,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 22,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.028534166315085818,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 23,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.03870034746927474,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 24,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.003696177086378191,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 25,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.01568496001910992,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 26,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 752.0,
    "queries": 485,
    "estimate": 0.03219960851264972,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 27,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.007647248731171161,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 28,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.01181591277637413,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 29,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.012840629477021581,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 30,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.003199236112567616,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 31,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 752.0,
    "queries": 485,
    "estimate": -0.039454794257654774,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 32,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.017589515364864347,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 33,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.003938583022001826,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 34,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.01758951536486432,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 35,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.0441334598867143,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 36,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.011815912776374143,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 37,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.026283055711813025,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 38,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.003938583022001826,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 39,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 40,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.007035670660435603,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 41,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.03309825995364733,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 42,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.003938583022001826,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 43,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.008036550271739024,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 44,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.004401048293652038,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 45,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.011815912776374143,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 46,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.06543247540887756,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 47,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": 0.039131141291368673,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 48,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.012840629477021637,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 49,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": 0.002176684570891249,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 50,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.0038392278962011417,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 51,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.02351032755477854,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 52,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 53,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": 0.010993941083838443,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 54,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.014709498264751805,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 55,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.003696177086378191,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 56,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.012840629477021581,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 57,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.01126209989255686,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 58,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.015295678311879127,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 59,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.014576514264649412,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 60,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.01812571171619881,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 61,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.011032055981078093,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 62,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.011908518183124855,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 63,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.006716945920583708,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 64,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 752.0,
    "queries": 485,
    "estimate": 0.0030881101147009343,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 65,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": 0.022116264416778858,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 66,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.0038392278962011417,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 67,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.04131572552319243,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 68,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.0035597916528624096,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 69,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": -0.002176684570891249,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 70,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.02411438445096617,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 71,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.021107631466012633,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 72,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.010932288084755049,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 73,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.033098259953647374,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 74,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.02401174653621932,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 75,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.00403769999830747,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 76,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.02687615761928444,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 77,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.01758951536486432,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 78,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 752.0,
    "queries": 485,
    "estimate": -0.03635564040510719,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 79,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 0,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 1,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2107.0,
    "queries": 1937,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 2,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 3,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2012.0,
    "queries": 1850,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 4,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 5,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3411.0,
    "queries": 3137,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 6,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1920.0,
    "queries": 1765,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 7,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 8,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 9,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1655.0,
    "queries": 1522,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 10,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1920.0,
    "queries": 1765,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 11,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 12,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 13,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2107.0,
    "queries": 1937,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 14,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3411.0,
    "queries": 3137,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 15,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 16,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 17,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2720.0,
    "queries": 2501,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 18,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2720.0,
    "queries": 2501,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 19,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 20,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3172.0,
    "queries": 2917,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 21,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 22,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2107.0,
    "queries": 1937,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 23,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2107.0,
    "queries": 1937,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 24,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 25,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3659.0,
    "queries": 3365,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 26,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 27,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2012.0,
    "queries": 1850,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 28,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 29,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 30,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 31,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2720.0,
    "queries": 2501,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 32,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 33,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 34,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 35,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2107.0,
    "queries": 1937,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 36,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 37,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 38,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 39,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 40,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 41,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3291.0,
    "queries": 3026,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 42,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3056.0,
    "queries": 2810,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 43,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2720.0,
    "queries": 2501,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 44,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2107.0,
    "queries": 1937,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 45,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 46,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1920.0,
    "queries": 1765,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 47,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2720.0,
    "queries": 2501,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 48,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3172.0,
    "queries": 2917,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 49,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 50,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3056.0,
    "queries": 2810,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 51,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 52,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 53,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2942.0,
    "queries": 2705,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 54,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 55,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 56,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 57,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3056.0,
    "queries": 2810,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 58,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 59,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3411.0,
    "queries": 3137,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 60,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 61,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 62,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3172.0,
    "queries": 2917,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 63,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 64,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 65,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 66,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 67,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3056.0,
    "queries": 2810,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 68,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 69,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 70,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 71,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 72,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 73,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 74,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2942.0,
    "queries": 2705,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 75,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 76,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 77,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3291.0,
    "queries": 3026,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 78,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 79,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 185.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 0,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 394.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 1,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 2,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 3,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 4,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.07213903743315508,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 5,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 6,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 394.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 7,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 681.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 8,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 354.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 9,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 354.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 10,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 11,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 12,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 13,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 354.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 14,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 15,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 16,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 354.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 17,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 18,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 19,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 20,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 21,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 22,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 916.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 23,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 354.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 24,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 481.0,
    "queries": 442,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 25,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 436.0,
    "queries": 401,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 26,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 577.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 27,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 681.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 28,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 394.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 29,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 481.0,
    "queries": 442,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 30,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 31,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 32,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 854.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 33,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 681.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 34,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 35,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 36,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 481.0,
    "queries": 442,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 37,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.04368983957219248,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 38,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 681.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 39,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 436.0,
    "queries": 401,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 40,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 41,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 42,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 43,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 44,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 45,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 394.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 46,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 394.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 47,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 48,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 481.0,
    "queries": 442,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 49,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 394.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 50,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 51,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 246.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 52,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 53,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 54,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 55,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 681.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 56,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 57,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 58,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 59,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 916.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 60,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 481.0,
    "queries": 442,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 61,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 681.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 62,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 63,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 916.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 64,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 65,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 66,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 67,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 68,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 577.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 69,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 70,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 436.0,
    "queries": 401,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 71,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 72,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 73,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 74,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 854.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 75,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 76,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 77,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 78,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.045721925133689764,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 79,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.007112299465240557,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 0,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.007112299465240668,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 1,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.01320855614973264,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 2,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.03352941176470586,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 3,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": -0.03270519958987138,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 4,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.07213903743315508,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 5,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.02133689839572192,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 6,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": -0.00859622975908686,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 7,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.05181818181818183,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 8,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": -0.025158345011223784,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 9,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": -0.006232250125121755,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 10,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.0030481283422460204,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 11,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.035561497326203145,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 12,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.003048128342245965,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 13,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": -0.02492930825095868,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 14,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.047754010695187185,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 15,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 916.0,
    "queries": 842,
    "estimate": -0.05797407116099644,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 16,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.019767552522654552,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 17,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.02946524064171116,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 18,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": -0.04154982082075802,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 19,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.00914438502673788,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 20,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.025401069518716637,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 21,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.011176470588235246,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 22,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.026476220630559336,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 23,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.0010036133867378783,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 24,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.021490700370820764,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 25,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.002492844301964864,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 26,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.00508021390374333,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 27,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.03733938124195324,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 28,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.05181818181818183,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 29,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.017272727272727287,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 30,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.04368983957219243,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 31,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.0071122994652407096,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 32,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.00508021390374333,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 33,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.01320855614973264,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 34,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.05181818181818178,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 35,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.01117647058823526,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 36,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.017272727272727287,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 37,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.04368983957219248,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 38,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.007112299465240668,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 39,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 916.0,
    "queries": 842,
    "estimate": 0.039059242394611796,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 40,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.01320855614973264,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 41,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.01906875647810341,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 42,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.029465240641711174,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 43,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.02743315508021385,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 44,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.027433155080213906,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 45,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.0233689839572193,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 46,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.03733938124195324,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 47,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.007112299465240612,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 48,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.03962566844919793,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 49,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.01074529394614468,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 50,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.03759358288770051,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 51,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.05181818181818183,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 52,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.02946524064171123,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 53,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.04020521538066009,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 54,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.0355614973262033,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 55,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.0355614973262033,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 56,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.00508021390374333,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 57,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.05791443850267387,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 58,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.007112299465240557,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 59,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.017272727272727176,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 60,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.015043436716561609,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 61,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.023368983957219258,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 62,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.0726606215389652,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 63,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.023368983957219314,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 64,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.015043436716561609,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 65,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.07213903743315507,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 66,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.0377380043607857,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 67,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.017272727272727287,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 68,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.006132113527456004,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 69,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.01117647058823526,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 70,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": -0.021963983278478802,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 71,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.01320855614973264,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 72,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.042166553562336145,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 73,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.013208556149732625,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 74,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.0010160427807485856,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 75,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.037347205321250326,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 76,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.031497326203208595,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 77,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.043689839572192385,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 78,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.045721925133689764,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 79,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 0,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 1,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 2,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 51510.0,
    "queries": 40001,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 3,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 48967.0,
    "queries": 38026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 4,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45514.0,
    "queries": 35345,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 5,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 6,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44551.0,
    "queries": 34597,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 7,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47472.0,
    "queries": 36865,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 8,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 9,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 56250.0,
    "queries": 43682,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 10,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43598.0,
    "queries": 33857,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 11,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 46979.0,
    "queries": 36482,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 12,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 13,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 14,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 56250.0,
    "queries": 43682,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 15,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 16,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 17,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 18,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 19,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41723.0,
    "queries": 32401,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 20,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41261.0,
    "queries": 32042,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 21,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 22,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 23,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 24,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42188.0,
    "queries": 32762,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 25,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 26,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47472.0,
    "queries": 36865,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 27,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47472.0,
    "queries": 36865,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 28,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 52026.0,
    "queries": 40402,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 29,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43598.0,
    "queries": 33857,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 30,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41261.0,
    "queries": 32042,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 31,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 32,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 60081.0,
    "queries": 46657,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 33,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41261.0,
    "queries": 32042,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 34,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44074.0,
    "queries": 34226,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 35,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44074.0,
    "queries": 34226,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 36,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 37,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 62327.0,
    "queries": 48401,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 38,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 53067.0,
    "queries": 41210,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 39,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44074.0,
    "queries": 34226,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 40,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 50996.0,
    "queries": 39602,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 41,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 42,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 43,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 49470.0,
    "queries": 38417,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 44,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44551.0,
    "queries": 34597,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 45,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 46,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 47,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 48,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41261.0,
    "queries": 32042,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 49,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 46488.0,
    "queries": 36101,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 50,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 46000.0,
    "queries": 35722,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 51,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 54118.0,
    "queries": 42026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 52,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43598.0,
    "queries": 33857,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 53,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 54118.0,
    "queries": 42026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 54,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 49976.0,
    "queries": 38810,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 55,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 50996.0,
    "queries": 39602,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 56,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44551.0,
    "queries": 34597,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 57,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 65192.0,
    "queries": 50626,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 58,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 59,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44074.0,
    "queries": 34226,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 60,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44074.0,
    "queries": 34226,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 61,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 55179.0,
    "queries": 42850,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 62,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 48466.0,
    "queries": 37637,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 63,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 64,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42188.0,
    "queries": 32762,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 65,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 66,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 67,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43598.0,
    "queries": 33857,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 68,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 69,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 50996.0,
    "queries": 39602,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 70,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 71,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 49976.0,
    "queries": 38810,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 72,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 46000.0,
    "queries": 35722,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 73,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41261.0,
    "queries": 32042,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 74,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 49470.0,
    "queries": 38417,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 75,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 49470.0,
    "queries": 38417,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 76,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41723.0,
    "queries": 32401,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 77,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 78,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 79,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13137.0,
    "queries": 10202,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 0,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 16155.0,
    "queries": 12545,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 1,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10901.0,
    "queries": 8465,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 2,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 17932.0,
    "queries": 13925,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 3,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15583.0,
    "queries": 12101,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 4,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14470.0,
    "queries": 11237,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 5,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10665.0,
    "queries": 8282,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 6,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 12369.0,
    "queries": 9605,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 7,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15867.0,
    "queries": 12322,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 8,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10201.0,
    "queries": 7922,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 9,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15867.0,
    "queries": 12322,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 10,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 17032.0,
    "queries": 13226,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 11,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15583.0,
    "queries": 12101,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 12,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13137.0,
    "queries": 10202,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 13,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10901.0,
    "queries": 8465,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 14,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 20122.0,
    "queries": 15626,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 15,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11623.0,
    "queries": 9026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 16,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 17329.0,
    "queries": 13457,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 17,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 12622.0,
    "queries": 9802,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 18,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13663.0,
    "queries": 10610,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 19,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15021.0,
    "queries": 11665,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 20,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11623.0,
    "queries": 9026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 21,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10665.0,
    "queries": 8282,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 22,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10901.0,
    "queries": 8465,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 23,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11380.0,
    "queries": 8837,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 24,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14745.0,
    "queries": 11450,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 25,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13929.0,
    "queries": 10817,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 26,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10201.0,
    "queries": 7922,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 27,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13399.0,
    "queries": 10405,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 28,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11623.0,
    "queries": 9026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 29,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10665.0,
    "queries": 8282,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 30,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 12118.0,
    "queries": 9410,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 31,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11139.0,
    "queries": 8650,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 32,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 17329.0,
    "queries": 13457,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 33,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15583.0,
    "queries": 12101,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 34,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10665.0,
    "queries": 8282,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 35,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13929.0,
    "queries": 10817,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 36,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10901.0,
    "queries": 8465,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 37,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10432.0,
    "queries": 8101,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 38,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11380.0,
    "queries": 8837,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 39,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 12369.0,
    "queries": 9605,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 40,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14470.0,
    "queries": 11237,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 41,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10201.0,
    "queries": 7922,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 42,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11869.0,
    "queries": 9217,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 43,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13663.0,
    "queries": 10610,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 44,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13663.0,
    "queries": 10610,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 45,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15021.0,
    "queries": 11665,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 46,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11380.0,
    "queries": 8837,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 47,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14745.0,
    "queries": 11450,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 48,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13929.0,
    "queries": 10817,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 49,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10901.0,
    "queries": 8465,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 50,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13929.0,
    "queries": 10817,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 51,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14470.0,
    "queries": 11237,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 52,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13137.0,
    "queries": 10202,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 53,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13399.0,
    "queries": 10405,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 54,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10201.0,
    "queries": 7922,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 55,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14745.0,
    "queries": 11450,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 56,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13663.0,
    "queries": 10610,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 57,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15021.0,
    "queries": 11665,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 58,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11623.0,
    "queries": 9026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 59,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 12879.0,
    "queries": 10001,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 60,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15021.0,
    "queries": 11665,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 61,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 18237.0,
    "queries": 14162,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 62,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13929.0,
    "queries": 10817,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 63,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10665.0,
    "queries": 8282,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 64,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13663.0,
    "queries": 10610,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 65,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11623.0,
    "queries": 9026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 66,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13137.0,
    "queries": 10202,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 67,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13399.0,
    "queries": 10405,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 68,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11869.0,
    "queries": 9217,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 69,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15867.0,
    "queries": 12322,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 70,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14199.0,
    "queries": 11026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 71,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 17329.0,
    "queries": 13457,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 72,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11869.0,
    "queries": 9217,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 73,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10201.0,
    "queries": 7922,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 74,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11380.0,
    "queries": 8837,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 75,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14199.0,
    "queries": 11026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 76,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11139.0,
    "queries": 8650,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 77,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10665.0,
    "queries": 8282,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 78,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14199.0,
    "queries": 11026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 79,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 32967.0,
    "queries": 25601,
    "estimate": 0.13927248848167584,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 0,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35060.0,
    "queries": 27226,
    "estimate": 0.14007550758299883,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 1,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 34215.0,
    "queries": 26570,
    "estimate": 0.13993023010505315,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 2,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23819.0,
    "queries": 18497,
    "estimate": 0.13842898926699784,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 3,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 40801.0,
    "queries": 31685,
    "estimate": 0.14040502796371357,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 4,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 34215.0,
    "queries": 26570,
    "estimate": 0.1398379147102622,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 5,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 32148.0,
    "queries": 24965,
    "estimate": 0.13940389981471804,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 6,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 24525.0,
    "queries": 19045,
    "estimate": 0.13843058038850375,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 7,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 21430.0,
    "queries": 16642,
    "estimate": 0.13789444682437152,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 8,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 32556.0,
    "queries": 25282,
    "estimate": 0.13897772640900125,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 9,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 22100.0,
    "queries": 17162,
    "estimate": 0.13788361800119436,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 10,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35486.0,
    "queries": 27557,
    "estimate": 0.139814557456968,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 11,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23470.0,
    "queries": 18226,
    "estimate": 0.13823511931826832,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 12,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 25603.0,
    "queries": 19882,
    "estimate": 0.13840063528176208,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 13,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 26334.0,
    "queries": 20450,
    "estimate": 0.13880404014470576,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 14,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 39890.0,
    "queries": 30977,
    "estimate": 0.14051063262375296,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 15,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31339.0,
    "queries": 24337,
    "estimate": 0.13940856157794768,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 16,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 22100.0,
    "queries": 17162,
    "estimate": 0.13773848038614114,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 17,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 24525.0,
    "queries": 19045,
    "estimate": 0.13853687994794464,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 18,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 27076.0,
    "queries": 21026,
    "estimate": 0.13888724032600708,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 19,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35060.0,
    "queries": 27226,
    "estimate": 0.14005425714525205,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 20,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 32556.0,
    "queries": 25282,
    "estimate": 0.1397498839542159,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 21,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 24171.0,
    "queries": 18770,
    "estimate": 0.1382547424013696,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 22,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31742.0,
    "queries": 24650,
    "estimate": 0.13967304734796,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 23,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 32967.0,
    "queries": 25601,
    "estimate": 0.13967298976941803,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 24,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 32148.0,
    "queries": 24965,
    "estimate": 0.13912890605568456,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 25,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 27450.0,
    "queries": 21317,
    "estimate": 0.1389443262940037,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 26,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 33796.0,
    "queries": 26245,
    "estimate": 0.1398252780273529,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 27,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 27076.0,
    "queries": 21026,
    "estimate": 0.13856267399896396,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 28,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 25967.0,
    "queries": 20165,
    "estimate": 0.13842495096159924,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 29,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 26334.0,
    "queries": 20450,
    "estimate": 0.1386260621267873,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 30,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23819.0,
    "queries": 18497,
    "estimate": 0.138269423736309,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 31,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23470.0,
    "queries": 18226,
    "estimate": 0.1381208753239453,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 32,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 49976.0,
    "queries": 38810,
    "estimate": 0.14117403368161793,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 33,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 27828.0,
    "queries": 21610,
    "estimate": 0.13815743430452454,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 34,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 28975.0,
    "queries": 22501,
    "estimate": 0.13924532572872883,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 35,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 30541.0,
    "queries": 23717,
    "estimate": 0.1394780188058749,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 36,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31742.0,
    "queries": 24650,
    "estimate": 0.13967737932302987,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 37,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 43598.0,
    "queries": 33857,
    "estimate": 0.14075976462091083,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 38,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 37656.0,
    "queries": 29242,
    "estimate": 0.14002852262361482,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 39,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 27076.0,
    "queries": 21026,
    "estimate": 0.13858380846731616,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 40,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 39438.0,
    "queries": 30626,
    "estimate": 0.14040362565360812,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 41,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 30146.0,
    "queries": 23410,
    "estimate": 0.13855309682709713,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 42,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 25241.0,
    "queries": 19601,
    "estimate": 0.13818386210994282,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 43,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 37216.0,
    "queries": 28901,
    "estimate": 0.14022378058562773,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 44,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 37216.0,
    "queries": 28901,
    "estimate": 0.14008777998097052,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 45,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 26334.0,
    "queries": 20450,
    "estimate": 0.1385234215727757,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 46,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 29753.0,
    "queries": 23105,
    "estimate": 0.13915243223411936,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 47,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 34636.0,
    "queries": 26897,
    "estimate": 0.1397939918115193,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 48,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 33796.0,
    "queries": 26245,
    "estimate": 0.13980862829333002,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 49,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 29753.0,
    "queries": 23105,
    "estimate": 0.13929880698040406,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 50,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23124.0,
    "queries": 17957,
    "estimate": 0.13794507185841673,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 51,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35486.0,
    "queries": 27557,
    "estimate": 0.14008389098891635,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 52,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 28975.0,
    "queries": 22501,
    "estimate": 0.13883458031348433,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 53,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23470.0,
    "queries": 18226,
    "estimate": 0.13816030434691404,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 54,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 22439.0,
    "queries": 17425,
    "estimate": 0.13805843894544811,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 55,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 36346.0,
    "queries": 28225,
    "estimate": 0.13996416430637548,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 56,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 30541.0,
    "queries": 23717,
    "estimate": 0.1394619123144475,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 57,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 46000.0,
    "queries": 35722,
    "estimate": 0.14082936055872575,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 58,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 25241.0,
    "queries": 19601,
    "estimate": 0.13845038586942476,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 59,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35486.0,
    "queries": 27557,
    "estimate": 0.13986607298601525,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 60,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23470.0,
    "queries": 18226,
    "estimate": 0.13815411609528166,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 61,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 40344.0,
    "queries": 31330,
    "estimate": 0.14062883809005583,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 62,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31339.0,
    "queries": 24337,
    "estimate": 0.13940950879630573,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 63,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 30146.0,
    "queries": 23410,
    "estimate": 0.13944571020718508,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 64,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31742.0,
    "queries": 24650,
    "estimate": 0.13900150323908242,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 65,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 38988.0,
    "queries": 30277,
    "estimate": 0.1397264043663552,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 66,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 29753.0,
    "queries": 23105,
    "estimate": 0.1391554502610756,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 67,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31742.0,
    "queries": 24650,
    "estimate": 0.13927970908795942,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 68,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31742.0,
    "queries": 24650,
    "estimate": 0.13929275067206143,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 69,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 41723.0,
    "queries": 32401,
    "estimate": 0.14063401270027687,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 70,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35486.0,
    "queries": 27557,
    "estimate": 0.1399686520552058,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 71,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 37656.0,
    "queries": 29242,
    "estimate": 0.1403520854505972,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 72,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 30541.0,
    "queries": 23717,
    "estimate": 0.13922588822614235,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 73,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35060.0,
    "queries": 27226,
    "estimate": 0.14005857683496387,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 74,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 28590.0,
    "queries": 22202,
    "estimate": 0.13922663809393748,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 75,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 21764.0,
    "queries": 16901,
    "estimate": 0.13792733697751197,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 76,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 33380.0,
    "queries": 25922,
    "estimate": 0.13936493007599976,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 77,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 33380.0,
    "queries": 25922,
    "estimate": 0.13945717447205308,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 78,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 26704.0,
    "queries": 20737,
    "estimate": 0.13878907242517607,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 79,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 0,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2812.0,
    "queries": 1850,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 1,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 2,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 3,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 4,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 5,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 6,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 7,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 8,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 9,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1759.0,
    "queries": 1157,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 10,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 11,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 12,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 13,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 14,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 5843.0,
    "queries": 3845,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 15,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 16,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 17,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 18,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3503.0,
    "queries": 2305,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 19,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 20,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 21,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 22,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 23,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 24,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 25,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 26,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3503.0,
    "queries": 2305,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 27,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 28,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 29,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 30,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1971.0,
    "queries": 1297,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 31,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 32,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4940.0,
    "queries": 3250,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 33,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2433.0,
    "queries": 1601,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 34,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 35,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 36,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 37,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 38,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2433.0,
    "queries": 1601,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 39,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 40,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 41,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 42,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 43,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 44,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 45,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 46,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 47,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 48,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2556.0,
    "queries": 1682,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 49,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2082.0,
    "queries": 1370,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 50,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 5292.0,
    "queries": 3482,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 51,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 5473.0,
    "queries": 3601,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 52,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 53,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2082.0,
    "queries": 1370,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 54,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 55,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 56,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3503.0,
    "queries": 2305,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 57,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 58,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 59,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 60,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 61,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 62,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2082.0,
    "queries": 1370,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 63,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 64,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1864.0,
    "queries": 1226,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 65,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 66,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1759.0,
    "queries": 1157,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 67,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2812.0,
    "queries": 1850,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 68,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 69,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 5292.0,
    "queries": 3482,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 70,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 71,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 72,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 73,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 74,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 75,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 76,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 77,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 78,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 79,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 806.0,
    "queries": 530,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 0,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1280.0,
    "queries": 842,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 1,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1110.0,
    "queries": 730,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 2,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1658.0,
    "queries": 1090,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 3,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 877.0,
    "queries": 577,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 4,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1559.0,
    "queries": 1025,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 5,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1280.0,
    "queries": 842,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 6,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1280.0,
    "queries": 842,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 7,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1864.0,
    "queries": 1226,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 8,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 9,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 10,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 11,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 12,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1110.0,
    "queries": 730,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 13,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 485,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 14,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1759.0,
    "queries": 1157,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 15,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 495.0,
    "queries": 325,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 16,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 17,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 391.0,
    "queries": 257,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 18,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 485,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 19,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 20,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 952.0,
    "queries": 626,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 21,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1193.0,
    "queries": 785,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 22,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1193.0,
    "queries": 785,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 23,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 24,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 25,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 391.0,
    "queries": 257,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 26,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 27,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 485,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 28,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1462.0,
    "queries": 962,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 29,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 609.0,
    "queries": 401,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 30,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 31,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 609.0,
    "queries": 401,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 32,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1280.0,
    "queries": 842,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 33,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 485,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 34,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 35,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 36,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 609.0,
    "queries": 401,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 37,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 38,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 391.0,
    "queries": 257,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 39,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 40,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 806.0,
    "queries": 530,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 41,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 877.0,
    "queries": 577,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 42,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 877.0,
    "queries": 577,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 43,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 877.0,
    "queries": 577,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 44,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1280.0,
    "queries": 842,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 45,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 609.0,
    "queries": 401,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 46,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 47,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 48,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 49,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 50,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1759.0,
    "queries": 1157,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 51,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 485,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 52,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 53,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 391.0,
    "queries": 257,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 54,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1110.0,
    "queries": 730,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 55,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1369.0,
    "queries": 901,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 56,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 57,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 877.0,
    "queries": 577,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 58,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 59,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1280.0,
    "queries": 842,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 60,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 61,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 62,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 391.0,
    "queries": 257,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 63,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1369.0,
    "queries": 901,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 64,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 391.0,
    "queries": 257,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 65,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1369.0,
    "queries": 901,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 66,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 299.0,
    "queries": 197,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 67,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 609.0,
    "queries": 401,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 68,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 806.0,
    "queries": 530,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 69,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 70,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 71,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1462.0,
    "queries": 962,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 72,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 609.0,
    "queries": 401,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 73,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 344.0,
    "queries": 226,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 74,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1029.0,
    "queries": 677,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 75,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1369.0,
    "queries": 901,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 76,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1110.0,
    "queries": 730,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 77,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 78,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1029.0,
    "queries": 677,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 79,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.23862928544078774,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 0,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2812.0,
    "queries": 1850,
    "estimate": 0.23536130661965884,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 1,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.23917628685772244,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 2,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.23818922258872097,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 3,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.23966536167835661,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 4,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 5115.0,
    "queries": 3365,
    "estimate": 0.23635188810162874,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 5,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.23713128107715195,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 6,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.23964373481529128,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 7,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.23776726936064882,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 8,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.23987446883719082,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 9,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1759.0,
    "queries": 1157,
    "estimate": 0.22808969106855934,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 10,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.2393058053717119,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 11,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.23708215705347252,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 12,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.23663479404173687,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 13,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.23953537913523498,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 14,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 5843.0,
    "queries": 3845,
    "estimate": 0.2392758742000489,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 15,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.23698868126752917,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 16,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2433.0,
    "queries": 1601,
    "estimate": 0.23297394546195319,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 17,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.23873215751224908,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 18,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3503.0,
    "queries": 2305,
    "estimate": 0.23997177559452007,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 19,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.23425080005760202,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 20,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4940.0,
    "queries": 3250,
    "estimate": 0.23684627962880037,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 21,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.2396018758069314,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 22,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.23987509323124181,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 23,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.23363183596607012,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 24,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.23681812600662544,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 25,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.23975916560478394,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 26,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.23763101787275676,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 27,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.23949356813051595,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 28,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.23851377071822089,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 29,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.23774603013461143,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 30,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1971.0,
    "queries": 1297,
    "estimate": 0.23827602175899526,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 31,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.23766239795694571,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 32,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 5292.0,
    "queries": 3482,
    "estimate": 0.2343417633159681,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 33,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2433.0,
    "queries": 1601,
    "estimate": 0.23960309680394914,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 34,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.23869041745417627,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 35,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.23963656361395153,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 36,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3503.0,
    "queries": 2305,
    "estimate": 0.2359965851081334,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 37,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4600.0,
    "queries": 3026,
    "estimate": 0.23701117669290508,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 38,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2433.0,
    "queries": 1601,
    "estimate": 0.23605515692587126,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 39,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.23073668028252917,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 40,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.23829765647694268,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 41,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.23813975894629155,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 42,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.2399314957511689,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 43,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.23988350427456806,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 44,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.2377419913156681,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 45,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.2357360773971841,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 46,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 485,
    "estimate": 0.23902899018607698,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 47,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4600.0,
    "queries": 3026,
    "estimate": 0.23837743572994816,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 48,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2556.0,
    "queries": 1682,
    "estimate": 0.238218308793092,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 49,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2082.0,
    "queries": 1370,
    "estimate": 0.2342880375712874,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 50,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 5292.0,
    "queries": 3482,
    "estimate": 0.23752774605617688,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 51,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 5656.0,
    "queries": 3722,
    "estimate": 0.23835413370851594,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 52,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.23818218841057237,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 53,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.23815509406599672,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 54,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2433.0,
    "queries": 1601,
    "estimate": 0.2398341118558531,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 55,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.23862461506009874,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 56,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3503.0,
    "queries": 2305,
    "estimate": 0.23874448505515122,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 57,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.2389358120482645,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 58,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.23734750146323416,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 59,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.23578017166886833,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 60,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.2393143825788032,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 61,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.2365999003840828,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 62,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.23899891581855637,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 63,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.23818218841057237,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 64,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1864.0,
    "queries": 1226,
    "estimate": 0.2370159651607355,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 65,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.23907896611881949,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 66,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1759.0,
    "queries": 1157,
    "estimate": 0.23764272038356776,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 67,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.23776110985916796,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 68,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.23974679856372083,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 69,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 6227.0,
    "queries": 4097,
    "estimate": 0.23717308385510957,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 70,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.23869563208004035,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 71,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.23792805478727694,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 72,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.2390811896063355,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 73,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.2384808290016687,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 74,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.2381033133921215,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 75,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.23755344939838008,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 76,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.23937183503932033,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 77,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.23997314716237977,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 78,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.23972973944501244,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 79,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 18213.0,
    "queries": 12997,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 0,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 1,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 18534.0,
    "queries": 13226,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 2,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 3,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 17580.0,
    "queries": 12545,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 4,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 5,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15747.0,
    "queries": 11237,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 6,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 7,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 8,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15159.0,
    "queries": 10817,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 9,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 20181.0,
    "queries": 14401,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 10,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14868.0,
    "queries": 10610,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 11,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16651.0,
    "queries": 11882,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 12,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14297.0,
    "queries": 10202,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 13,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 14,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 20519.0,
    "queries": 14642,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 15,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 16,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 17,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16347.0,
    "queries": 11665,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 18,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16046.0,
    "queries": 11450,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 19,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 20519.0,
    "queries": 14642,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 20,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16651.0,
    "queries": 11882,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 21,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 22,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 23,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 24,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 25,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15159.0,
    "queries": 10817,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 26,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 27,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16958.0,
    "queries": 12101,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 28,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15159.0,
    "queries": 10817,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 29,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 17895.0,
    "queries": 12770,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 30,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14581.0,
    "queries": 10405,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 31,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14581.0,
    "queries": 10405,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 32,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14581.0,
    "queries": 10405,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 33,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 17895.0,
    "queries": 12770,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 34,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16347.0,
    "queries": 11665,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 35,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 36,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15159.0,
    "queries": 10817,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 37,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 12916.0,
    "queries": 9217,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 38,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14581.0,
    "queries": 10405,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 39,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 40,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14868.0,
    "queries": 10610,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 41,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 42,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 43,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 44,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14297.0,
    "queries": 10202,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 45,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 17580.0,
    "queries": 12545,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 46,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14581.0,
    "queries": 10405,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 47,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16651.0,
    "queries": 11882,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 48,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15159.0,
    "queries": 10817,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 49,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 50,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 51,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 19185.0,
    "queries": 13690,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 52,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 18858.0,
    "queries": 13457,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 53,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15451.0,
    "queries": 11026,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 54,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14297.0,
    "queries": 10202,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 55,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14297.0,
    "queries": 10202,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 56,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 57,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 58,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 59,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16958.0,
    "queries": 12101,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 60,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 61,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 20859.0,
    "queries": 14885,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 62,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14868.0,
    "queries": 10610,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 63,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 64,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 65,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16347.0,
    "queries": 11665,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 66,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 67,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 68,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 69,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 17268.0,
    "queries": 12322,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 70,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14868.0,
    "queries": 10610,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 71,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 12916.0,
    "queries": 9217,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 72,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 73,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 74,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14297.0,
    "queries": 10202,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 75,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15451.0,
    "queries": 11026,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 76,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 77,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 78,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 12916.0,
    "queries": 9217,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 79,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 0,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 1,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 2,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3505.0,
    "queries": 2501,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 3,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3646.0,
    "queries": 2602,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 4,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 6673.0,
    "queries": 4762,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 5,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 6,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3646.0,
    "queries": 2602,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 7,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4554.0,
    "queries": 3250,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 8,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4554.0,
    "queries": 3250,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 9,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 10,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3646.0,
    "queries": 2602,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 11,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4241.0,
    "queries": 3026,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 12,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4554.0,
    "queries": 3250,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 13,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3505.0,
    "queries": 2501,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 14,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 8527.0,
    "queries": 6085,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 15,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 16,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 6673.0,
    "queries": 4762,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 17,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 18,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3505.0,
    "queries": 2501,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 19,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 20,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5563.0,
    "queries": 3970,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 21,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5216.0,
    "queries": 3722,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 22,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4716.0,
    "queries": 3365,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 23,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 24,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 25,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 26,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3366.0,
    "queries": 2402,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 27,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5563.0,
    "queries": 3970,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 28,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 29,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5046.0,
    "queries": 3601,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 30,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4880.0,
    "queries": 3482,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 31,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 32,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5388.0,
    "queries": 3845,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 33,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5388.0,
    "queries": 3845,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 34,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 35,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4396.0,
    "queries": 3137,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 36,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4554.0,
    "queries": 3250,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 37,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4716.0,
    "queries": 3365,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 38,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 39,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 6106.0,
    "queries": 4357,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 40,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5388.0,
    "queries": 3845,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 41,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4241.0,
    "queries": 3026,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 42,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4554.0,
    "queries": 3250,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 43,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3646.0,
    "queries": 2602,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 44,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 45,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3366.0,
    "queries": 2402,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 46,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5741.0,
    "queries": 4097,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 47,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5046.0,
    "queries": 3601,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 48,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3366.0,
    "queries": 2402,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 49,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 50,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5388.0,
    "queries": 3845,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 51,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 8527.0,
    "queries": 6085,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 52,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 6481.0,
    "queries": 4625,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 53,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5046.0,
    "queries": 3601,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 54,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3505.0,
    "queries": 2501,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 55,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3366.0,
    "queries": 2402,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 56,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 57,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 58,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 59,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 60,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 61,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 62,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 6292.0,
    "queries": 4490,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 63,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4396.0,
    "queries": 3137,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 64,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3646.0,
    "queries": 2602,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 65,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4396.0,
    "queries": 3137,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 66,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 67,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 68,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 69,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 8310.0,
    "queries": 5930,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 70,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 71,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 72,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 73,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4880.0,
    "queries": 3482,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 74,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3505.0,
    "queries": 2501,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 75,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 76,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3366.0,
    "queries": 2402,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 77,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4396.0,
    "queries": 3137,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 78,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3505.0,
    "queries": 2501,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 79,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 9196.0,
    "queries": 6562,
    "estimate": -0.2150283820298214,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 0,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12384.0,
    "queries": 8837,
    "estimate": -0.21617207131570731,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 1,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 17580.0,
    "queries": 12545,
    "estimate": -0.21911937418908528,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 2,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2179854603488914,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 3,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 16046.0,
    "queries": 11450,
    "estimate": -0.21948328435314546,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 4,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.21752522960239967,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 5,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 14581.0,
    "queries": 10405,
    "estimate": -0.21884551910615502,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 6,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11863.0,
    "queries": 8465,
    "estimate": -0.2170303348613353,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 7,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12384.0,
    "queries": 8837,
    "estimate": -0.2171259112403753,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 8,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.2159918373846016,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 9,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10126.0,
    "queries": 7226,
    "estimate": -0.21493932673262325,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 10,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.21815929376486012,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 11,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 9655.0,
    "queries": 6890,
    "estimate": -0.21495790895360134,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 12,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.21763332727003343,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 13,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12384.0,
    "queries": 8837,
    "estimate": -0.21782006066246282,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 14,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 18858.0,
    "queries": 13457,
    "estimate": -0.2203076375042306,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 15,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.21797040570479084,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 16,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8310.0,
    "queries": 5930,
    "estimate": -0.21371099652210862,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 17,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 14868.0,
    "queries": 10610,
    "estimate": -0.2186985791588271,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 18,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.2169275215889233,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 19,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8747.0,
    "queries": 6242,
    "estimate": -0.21462621005233207,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 20,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12122.0,
    "queries": 8650,
    "estimate": -0.21718875259066167,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 21,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.21714697807395195,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 22,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12384.0,
    "queries": 8837,
    "estimate": -0.2172787406466535,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 23,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 9196.0,
    "queries": 6562,
    "estimate": -0.2137494108370923,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 24,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.21809316631348222,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 25,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10126.0,
    "queries": 7226,
    "estimate": -0.21538395347042438,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 26,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.21713444238197044,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 27,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8747.0,
    "queries": 6242,
    "estimate": -0.21432972977579934,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 28,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 14868.0,
    "queries": 10610,
    "estimate": -0.2174622677323291,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 29,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 17268.0,
    "queries": 12322,
    "estimate": -0.22012513885013346,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 30,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 9889.0,
    "queries": 7057,
    "estimate": -0.21582294787052064,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 31,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.21795197608694908,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 32,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2173824062743585,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 33,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 7884.0,
    "queries": 5626,
    "estimate": -0.21399087978373474,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 34,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10854.0,
    "queries": 7745,
    "estimate": -0.21633607831650964,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 35,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11863.0,
    "queries": 8465,
    "estimate": -0.21751709593391738,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 36,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.21728135022076542,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 37,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12916.0,
    "queries": 9217,
    "estimate": -0.2163535893964724,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 38,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2179054688172007,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 39,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.21606428371885106,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 40,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12122.0,
    "queries": 8650,
    "estimate": -0.2165816353584587,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 41,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12384.0,
    "queries": 8837,
    "estimate": -0.21691404690678476,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 42,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.21744747811055767,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 43,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.2178112514025536,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 44,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.21803380410414747,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 45,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8970.0,
    "queries": 6401,
    "estimate": -0.21512485342302853,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 46,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10126.0,
    "queries": 7226,
    "estimate": -0.21578608136608562,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 47,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 16046.0,
    "queries": 11450,
    "estimate": -0.2195816180599185,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 48,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10608.0,
    "queries": 7570,
    "estimate": -0.21660097547303003,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 49,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12384.0,
    "queries": 8837,
    "estimate": -0.21782041664850338,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 50,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11863.0,
    "queries": 8465,
    "estimate": -0.21736172621708522,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 51,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 16958.0,
    "queries": 12101,
    "estimate": -0.22003657820103853,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 52,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 17895.0,
    "queries": 12770,
    "estimate": -0.22016821104125012,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 53,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8970.0,
    "queries": 6401,
    "estimate": -0.2140257192486657,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 54,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12916.0,
    "queries": 9217,
    "estimate": -0.21800043678995906,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 55,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 9424.0,
    "queries": 6725,
    "estimate": -0.2150529213668237,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 56,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12916.0,
    "queries": 9217,
    "estimate": -0.21755790143019563,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 57,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.2164431300427096,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 58,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.2166303155642102,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 59,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 14297.0,
    "queries": 10202,
    "estimate": -0.21819545296697893,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 60,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.21763609631854391,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 61,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 19514.0,
    "queries": 13925,
    "estimate": -0.22043156533650776,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 62,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11102.0,
    "queries": 7922,
    "estimate": -0.21595621335717075,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 63,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.21805323683559252,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 64,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.21792418596720275,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 65,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8310.0,
    "queries": 5930,
    "estimate": -0.21374924937935763,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 66,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.21647772729097875,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 67,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.21701211892335515,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 68,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.2171492115678905,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 69,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 16651.0,
    "queries": 11882,
    "estimate": -0.2184328365893628,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 70,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10854.0,
    "queries": 7745,
    "estimate": -0.21561320930385292,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 71,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8970.0,
    "queries": 6401,
    "estimate": -0.21496661409640022,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 72,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.21829006458230238,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 73,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.21717617967171543,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 74,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2182906898090657,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 75,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8970.0,
    "queries": 6401,
    "estimate": -0.21307733739315576,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 76,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.21750133252838644,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 77,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.21781573381090008,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 78,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10854.0,
    "queries": 7745,
    "estimate": -0.21631969213870256,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 79,
    "method": "rectangle_mixture"
  }
]

==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v04_summary.json <==
[
  {
    "case": "center",
    "method": "glr_types",
    "runs": 80,
    "mean_cost": 1065.375,
    "se_cost": 17.71301973233177,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 79.89012400630638
  },
  {
    "case": "center",
    "method": "glr_mixture",
    "runs": 80,
    "mean_cost": 343.25,
    "se_cost": 10.69575658197023,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 79.89012400630638
  },
  {
    "case": "center",
    "method": "rectangle_mixture",
    "runs": 80,
    "mean_cost": 594.775,
    "se_cost": 9.07203895619859,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 79.89012400630638
  },
  {
    "case": "one_fair",
    "method": "glr_types",
    "runs": 80,
    "mean_cost": 2573.975,
    "se_cost": 44.23218362276471,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 188.8168628151465
  },
  {
    "case": "one_fair",
    "method": "glr_mixture",
    "runs": 80,
    "mean_cost": 661.0125,
    "se_cost": 24.365995537397627,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 188.8168628151465
  },
  {
    "case": "one_fair",
    "method": "rectangle_mixture",
    "runs": 80,
    "mean_cost": 1084.75,
    "se_cost": 6.863116887954154,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 188.8168628151465
  },
  {
    "case": "robust_off_center",
    "method": "glr_types",
    "runs": 80,
    "mean_cost": 46675.025,
    "se_cost": 550.130826780655,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 2706.0997518792974
  },
  {
    "case": "robust_off_center",
    "method": "glr_mixture",
    "runs": 80,
    "mean_cost": 13258.1875,
    "se_cost": 251.75476444761233,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 2706.0997518792974
  },
  {
    "case": "robust_off_center",
    "method": "rectangle_mixture",
    "runs": 80,
    "mean_cost": 31097.425,
    "se_cost": 675.5371397221527,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 2706.0997518792974
  },
  {
    "case": "exact_off_center",
    "method": "glr_types",
    "runs": 80,
    "mean_cost": 3326.2,
    "se_cost": 100.22645782477431,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 279.461315790565
  },
  {
    "case": "exact_off_center",
    "method": "glr_mixture",
    "runs": 80,
    "mean_cost": 849.8,
    "se_cost": 47.21092718396473,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 279.461315790565
  },
  {
    "case": "exact_off_center",
    "method": "rectangle_mixture",
    "runs": 80,
    "mean_cost": 3427.675,
    "se_cost": 114.33049580304294,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 279.461315790565
  },
  {
    "case": "opposite_sign",
    "method": "glr_types",
    "runs": 80,
    "mean_cost": 15052.2125,
    "se_cost": 229.09246357117638,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 955.4689754639725
  },
  {
    "case": "opposite_sign",
    "method": "glr_mixture",
    "runs": 80,
    "mean_cost": 4492.4625,
    "se_cost": 125.89364853594893,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 955.4689754639725
  },
  {
    "case": "opposite_sign",
    "method": "rectangle_mixture",
    "runs": 80,
    "mean_cost": 12427.7375,
    "se_cost": 277.18559035632916,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 955.4689754639725
  }
]

==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v05_configuration.json <==
{
  "date": "2026-10-28",
  "cases": [
    [
      "center",
      [
        0.5,
        0.5
      ],
      [
        1,
        4
      ],
      ".18",
      ".05",
      80
    ],
    [
      "one_fair",
      [
        0.5,
        0.8
      ],
      [
        1,
        2
      ],
      ".18",
      ".05",
      80
    ],
    [
      "robust_off_center",
      [
        0.7,
        0.8
      ],
      [
        1,
        2
      ],
      ".22",
      ".1",
      80
    ],
    [
      "exact_off_center",
      [
        0.75,
        0.8
      ],
      [
        1,
        3
      ],
      ".24",
      "0",
      80
    ],
    [
      "opposite_sign",
      [
        0.2,
        0.8
      ],
      [
        2,
        1
      ],
      ".29",
      ".1",
      80
    ],
    [
      "near_boundary",
      [
        0.7,
        0.8
      ],
      [
        1,
        2
      ],
      ".205",
      ".1",
      40
    ],
    [
      "near_endpoint",
      [
        0.02,
        0.5
      ],
      [
        3,
        1
      ],
      ".12",
      ".02",
      40
    ]
  ],
  "methods": [
    [
      "learned",
      "joint"
    ],
    [
      "equal",
      "joint"
    ],
    [
      "neyman",
      "joint"
    ],
    [
      "equal",
      "coordinate"
    ]
  ],
  "joint_L": [
    10,
    30,
    100,
    300,
    1000
  ],
  "joint_reps": 50,
  "workers": 4,
  "total_runs": 2420,
  "confidence_delta": ".05",
  "main_cap": 2000000,
  "exact_return_checks": true,
  "seed_rule": "510000+rep for learned; 710000+rep for joint; independent arm streams",
  "pairing_note": "Shared seed identifiers define replication blocks, but different binomial batch sizes need not preserve identical sample prefixes. Means use ordinary Monte Carlo standard errors; optional ratio bootstrap resamples whole replication blocks.",
  "predeclaration_note": "Grid specified in local code before this study, not externally preregistered. Pilot-reuse validation is a separate fresh-seed follow-up."
}


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v05_joint_extensions.jsonl <==
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5973.0, "pilot_cost": 40.0, "queries": 3975, "counts": [2966, 989], "successes": [1432, 510], "pilot_counts": [10, 10], "pilot_successes": [8, 4], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0742626100000052, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 1, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9536533161368368}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6797.0, "pilot_cost": 40.0, "queries": 3459, "counts": [1780, 1659], "successes": [933, 820], "pilot_counts": [10, 10], "pilot_successes": [6, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1716541539999525, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 0, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.2231678536383863}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5973.0, "pilot_cost": 40.0, "queries": 3975, "counts": [2966, 989], "successes": [1492, 518], "pilot_counts": [10, 10], "pilot_successes": [6, 4], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0601034009998784, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 2, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9536533161368368}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5199.0, "pilot_cost": 40.0, "queries": 3459, "counts": [2579, 860], "successes": [1321, 434], "pilot_counts": [10, 10], "pilot_successes": [2, 3], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0584260600001016, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 3, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.7004928161050417}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5916.0, "pilot_cost": 40.0, "queries": 3010, "counts": [1547, 1443], "successes": [765, 708], "pilot_counts": [10, 10], "pilot_successes": [6, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0991071879998344, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 4, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9350097134213171}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5199.0, "pilot_cost": 40.0, "queries": 3459, "counts": [2579, 860], "successes": [1285, 434], "pilot_counts": [10, 10], "pilot_successes": [6, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0538417210000262, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 5, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.7004928161050417}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5916.0, "pilot_cost": 40.0, "queries": 3010, "counts": [1547, 1443], "successes": [755, 711], "pilot_counts": [10, 10], "pilot_successes": [6, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.097888557000033, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 6, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9350097134213171}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5973.0, "pilot_cost": 40.0, "queries": 3975, "counts": [2966, 989], "successes": [1492, 471], "pilot_counts": [10, 10], "pilot_successes": [8, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.076236248999976, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 7, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9536533161368368}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4526.0, "pilot_cost": 40.0, "queries": 3010, "counts": [2242, 748], "successes": [1114, 368], "pilot_counts": [10, 10], "pilot_successes": [8, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0551752119999946, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 9, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.4803674717621502}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5973.0, "pilot_cost": 40.0, "queries": 3975, "counts": [2966, 989], "successes": [1444, 494], "pilot_counts": [10, 10], "pilot_successes": [7, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1140754210000523, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 8, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9536533161368368}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5199.0, "pilot_cost": 40.0, "queries": 3459, "counts": [2579, 860], "successes": [1296, 407], "pilot_counts": [10, 10], "pilot_successes": [3, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0892411760000869, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 10, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.7004928161050417}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 7164.0, "pilot_cost": 40.0, "queries": 3010, "counts": [923, 2067], "successes": [464, 1023], "pilot_counts": [10, 10], "pilot_successes": [2, 5], "weight": 0.12954389313787668, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1574407959999462, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 11, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.343206488666382}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 7791.0, "pilot_cost": 40.0, "queries": 3459, "counts": [1283, 2156], "successes": [666, 1106], "pilot_counts": [10, 10], "pilot_successes": [7, 5], "weight": 0.16551117859504647, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1351166480001211, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 12, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.5482861185370997}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5199.0, "pilot_cost": 40.0, "queries": 3459, "counts": [2579, 860], "successes": [1298, 452], "pilot_counts": [10, 10], "pilot_successes": [6, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0690789160000804, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 13, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.7004928161050417}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5199.0, "pilot_cost": 40.0, "queries": 3459, "counts": [2579, 860], "successes": [1261, 424], "pilot_counts": [10, 10], "pilot_successes": [3, 4], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0807944680000219, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 14, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.7004928161050417}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5973.0, "pilot_cost": 40.0, "queries": 3975, "counts": [2966, 989], "successes": [1482, 515], "pilot_counts": [10, 10], "pilot_successes": [4, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1200233950000893, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 15, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9536533161368368}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6222.0, "pilot_cost": 40.0, "queries": 5252, "counts": [4757, 475], "successes": [2350, 236], "pilot_counts": [10, 10], "pilot_successes": [5, 3], "weight": 0.7694774427924148, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1109697549998145, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 16, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.035096422736213}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4526.0, "pilot_cost": 40.0, "queries": 3010, "counts": [2242, 748], "successes": [1126, 378], "pilot_counts": [10, 10], "pilot_successes": [4, 3], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0610637350000616, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 17, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.4803674717621502}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6797.0, "pilot_cost": 40.0, "queries": 3459, "counts": [1780, 1659], "successes": [917, 859], "pilot_counts": [10, 10], "pilot_successes": [6, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1090773999999328, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 18, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.2231678536383863}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5916.0, "pilot_cost": 40.0, "queries": 3010, "counts": [1547, 1443], "successes": [790, 712], "pilot_counts": [10, 10], "pilot_successes": [4, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1134110400000736, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 19, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9350097134213171}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 7151.0, "pilot_cost": 40.0, "queries": 6037, "counts": [5470, 547], "successes": [2700, 287], "pilot_counts": [10, 10], "pilot_successes": [5, 7], "weight": 0.7694774427924148, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1260267200000271, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 20, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.338954438924246}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 9012.0, "pilot_cost": 40.0, "queries": 7978, "counts": [7451, 507], "successes": [3826, 267], "pilot_counts": [10, 10], "pilot_successes": [5, 8], "weight": 0.8307213178571221, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1166981710000528, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 21, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.947651713548497}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5199.0, "pilot_cost": 40.0, "queries": 3459, "counts": [2579, 860], "successes": [1290, 419], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0611169480000626, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 22, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.7004928161050417}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4526.0, "pilot_cost": 40.0, "queries": 3010, "counts": [2242, 748], "successes": [1122, 368], "pilot_counts": [10, 10], "pilot_successes": [4, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0716018579998945, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 23, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.4803674717621502}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6823.0, "pilot_cost": 40.0, "queries": 6037, "counts": [5634, 383], "successes": [2772, 194], "pilot_counts": [10, 10], "pilot_successes": [5, 8], "weight": 0.8307213178571221, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.098487741000099, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 25, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.231671953122658}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5150.0, "pilot_cost": 40.0, "queries": 2620, "counts": [1345, 1255], "successes": [676, 631], "pilot_counts": [10, 10], "pilot_successes": [6, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1372066180001639, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 24, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.6844658593846829}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4526.0, "pilot_cost": 40.0, "queries": 3010, "counts": [2242, 748], "successes": [1138, 378], "pilot_counts": [10, 10], "pilot_successes": [6, 4], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0529832629999873, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 26, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.4803674717621502}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4526.0, "pilot_cost": 40.0, "queries": 3010, "counts": [2242, 748], "successes": [1129, 366], "pilot_counts": [10, 10], "pilot_successes": [7, 1], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0656416479998825, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 27, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.4803674717621502}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5938.0, "pilot_cost": 40.0, "queries": 5252, "counts": [4899, 333], "successes": [2429, 164], "pilot_counts": [10, 10], "pilot_successes": [5, 8], "weight": 0.8307213178571221, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0942750039998828, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 28, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.942205489908009}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5913.0, "pilot_cost": 40.0, "queries": 4569, "counts": [3887, 662], "successes": [1979, 330], "pilot_counts": [10, 10], "pilot_successes": [5, 4], "weight": 0.6621397080726473, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0950466670001333, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 29, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.934028471173132}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12578.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2292, 698], "successes": [1145, 359], "pilot_counts": [2048, 2048], "pilot_successes": [1033, 986], "weight": 0.5225680122543503, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4018237200000385, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 0, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.114021665891367}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12920.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2121, 869], "successes": [1040, 430], "pilot_counts": [2048, 2048], "pilot_successes": [981, 1032], "weight": 0.4488766274666105, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4078322889999981, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 1, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.225883282184486}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13289.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2610, 829], "successes": [1289, 424], "pilot_counts": [2048, 2048], "pilot_successes": [1032, 1000], "weight": 0.5123652940339611, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.504696440999851, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 3, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.346576078711271}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14943.0, "pilot_cost": 8192.0, "queries": 8645, "counts": [3448, 1101], "successes": [1774, 568], "pilot_counts": [2048, 2048], "pilot_successes": [1033, 1000], "weight": 0.5109186264163154, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5510448520001319, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 2, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.887567638210741}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12784.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2189, 801], "successes": [1095, 394], "pilot_counts": [2048, 2048], "pilot_successes": [1045, 1020], "weight": 0.47694712420487073, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.509786207000161, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 5, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.181400300266755}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12248.0, "pilot_cost": 8192.0, "queries": 6696, "counts": [1872, 728], "successes": [942, 365], "pilot_counts": [2048, 2048], "pilot_successes": [1059, 1014], "weight": 0.46184430722633774, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6001650460000292, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 4, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.006085018590989}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13373.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2568, 871], "successes": [1264, 424], "pilot_counts": [2048, 2048], "pilot_successes": [1052, 985], "weight": 0.49591724472693977, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6018601959999614, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 6, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.374050861660459}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13289.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2610, 829], "successes": [1323, 419], "pilot_counts": [2048, 2048], "pilot_successes": [1032, 1000], "weight": 0.5123652940339611, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5359721949998857, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 7, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.346576078711271}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13413.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2548, 891], "successes": [1250, 434], "pilot_counts": [2048, 2048], "pilot_successes": [989, 1066], "weight": 0.48829228718810824, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.465822098999979, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 9, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.387134091636262}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13387.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2561, 878], "successes": [1267, 424], "pilot_counts": [2048, 2048], "pilot_successes": [1016, 1025], "weight": 0.49320873476284743, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5523696309999195, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 8, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.37862999215199}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14173.0, "pilot_cost": 8192.0, "queries": 8051, "counts": [2942, 1013], "successes": [1431, 495], "pilot_counts": [2048, 2048], "pilot_successes": [1045, 1046], "weight": 0.4918885434622653, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4623879260000194, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 11, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.6357154611765266}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12696.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2233, 757], "successes": [1112, 382], "pilot_counts": [2048, 2048], "pilot_successes": [1032, 1028], "weight": 0.49570584014294106, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.558442025999966, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 10, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.152617194319987}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13421.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2544, 895], "successes": [1271, 435], "pilot_counts": [2048, 2048], "pilot_successes": [1009, 1019], "weight": 0.4864217739397295, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3874642629998561, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 12, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.389750737631422}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13399.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2555, 884], "successes": [1262, 461], "pilot_counts": [2048, 2048], "pilot_successes": [1040, 1012], "weight": 0.4907963940389305, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.476443639000081, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 13, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.382554961144731}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12540.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2311, 679], "successes": [1152, 338], "pilot_counts": [2048, 2048], "pilot_successes": [1033, 1073], "weight": 0.5316940824399347, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.522603454000091, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 15, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.101592597414354}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20928.0, "pilot_cost": 16384.0, "queries": 11182, "counts": [2213, 777], "successes": [1118, 393], "pilot_counts": [4096, 4096], "pilot_successes": [1990, 2108], "weight": 0.4869823497060958, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6504387590000533, "pilot_round": 12, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 14, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 6.845145923340319}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13323.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2593, 846], "successes": [1314, 425], "pilot_counts": [2048, 2048], "pilot_successes": [1034, 1005], "weight": 0.5053060573777136, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5328386389999196, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 16, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.357696824190705}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12810.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2176, 814], "successes": [1073, 405], "pilot_counts": [2048, 2048], "pilot_successes": [998, 1018], "weight": 0.47141988867428186, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5689852329999212, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 17, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.189904399751026}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12128.0, "pilot_cost": 8192.0, "queries": 6696, "counts": [1932, 668], "successes": [967, 336], "pilot_counts": [2048, 2048], "pilot_successes": [1012, 1019], "weight": 0.4907546714048169, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3264496580000014, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 18, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 3.966835328663579}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21058.0, "pilot_cost": 16384.0, "queries": 11182, "counts": [2148, 842], "successes": [1065, 424], "pilot_counts": [4096, 4096], "pilot_successes": [2112, 2052], "weight": 0.4595627774992127, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5668618130000596, "pilot_round": 12, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 19, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 6.887666420761679}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13229.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2640, 799], "successes": [1348, 395], "pilot_counts": [2048, 2048], "pilot_successes": [1036, 1069], "weight": 0.524055824599777, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.473734271000012, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 20, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.326951233747566}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13377.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2566, 873], "successes": [1303, 446], "pilot_counts": [2048, 2048], "pilot_successes": [1004, 1048], "weight": 0.4949993785046193, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4239323040001182, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 21, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.375359184658039}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13517.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2496, 943], "successes": [1251, 496], "pilot_counts": [2048, 2048], "pilot_successes": [998, 1021], "weight": 0.4689464933054823, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5483545070001128, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 22, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.421150489573351}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12588.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2287, 703], "successes": [1148, 356], "pilot_counts": [2048, 2048], "pilot_successes": [1034, 987], "weight": 0.5202931997762867, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4046758839999711, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 23, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.117292473385318}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13309.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2600, 839], "successes": [1313, 408], "pilot_counts": [2048, 2048], "pilot_successes": [1024, 1019], "weight": 0.5081156825595684, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.548295355999926, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 24, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.353117693699174}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12746.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2208, 782], "successes": [1093, 389], "pilot_counts": [2048, 2048], "pilot_successes": [1052, 998], "weight": 0.4851026186205051, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5813629809999838, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 25, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.168971231789741}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12828.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2167, 823], "successes": [1080, 411], "pilot_counts": [2048, 2048], "pilot_successes": [994, 1032], "weight": 0.46733959830430527, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5345957980000549, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 26, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.195791853240138}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14089.0, "pilot_cost": 8192.0, "queries": 8051, "counts": [2984, 971], "successes": [1492, 511], "pilot_counts": [2048, 2048], "pilot_successes": [1014, 1004], "weight": 0.5061392293212469, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5877618020001592, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 27, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.608240678227339}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14229.0, "pilot_cost": 8192.0, "queries": 8051, "counts": [2914, 1041], "successes": [1432, 541], "pilot_counts": [2048, 2048], "pilot_successes": [1042, 1018], "weight": 0.4829242757101372, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.599945494999929, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 28, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.654031983142651}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13369.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2570, 869], "successes": [1292, 410], "pilot_counts": [2048, 2048], "pilot_successes": [1008, 1005], "weight": 0.49662256362007395, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.57452642200019, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 29, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.372742538662878}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 46080.0, "pilot_cost": 88.0, "queries": 24392, "counts": [13526, 10822], "successes": [6741, 5383], "pilot_counts": [22, 22], "pilot_successes": [12, 11], "weight": 0.29409677255309014, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.200255445000039, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 0, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.3379527667592301}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10487, 3531], "pilot_counts": [22, 22], "pilot_successes": [15, 10], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1518773249999867, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 1, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 46649.0, "pilot_cost": 88.0, "queries": 28045, "counts": [18721, 9280], "successes": [9279, 4647], "pilot_counts": [22, 22], "pilot_successes": [12, 10], "weight": 0.4020711467132677, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1692057000000204, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 2, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.3544739283105758}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 55635.0, "pilot_cost": 88.0, "queries": 37075, "counts": [27773, 9258], "successes": [13969, 4536], "pilot_counts": [22, 22], "pilot_successes": [6, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2636319030000323, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 3, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.6153863320019481}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10524, 3474], "pilot_counts": [22, 22], "pilot_successes": [13, 10], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1156488390001869, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 4, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10540, 3492], "pilot_counts": [22, 22], "pilot_successes": [12, 16], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1052790280000409, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 5, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 46080.0, "pilot_cost": 88.0, "queries": 24392, "counts": [13526, 10822], "successes": [6751, 5412], "pilot_counts": [22, 22], "pilot_successes": [12, 11], "weight": 0.29409677255309014, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1606057930000588, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 6, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.3379527667592301}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 48388.0, "pilot_cost": 88.0, "queries": 32244, "counts": [24150, 8050], "successes": [12002, 3953], "pilot_counts": [22, 22], "pilot_successes": [16, 12], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.10749616399994, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 7, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.4049665468304176}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 48388.0, "pilot_cost": 88.0, "queries": 32244, "counts": [24150, 8050], "successes": [11983, 3959], "pilot_counts": [22, 22], "pilot_successes": [13, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1128023480000593, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 8, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.4049665468304176}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 48388.0, "pilot_cost": 88.0, "queries": 32244, "counts": [24150, 8050], "successes": [11996, 3985], "pilot_counts": [22, 22], "pilot_successes": [16, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.104475321000109, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 9, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.4049665468304176}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10539, 3494], "pilot_counts": [22, 22], "pilot_successes": [8, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1131779360000564, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 10, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 66881.0, "pilot_cost": 88.0, "queries": 28045, "counts": [8605, 19396], "successes": [4313, 9624], "pilot_counts": [22, 22], "pilot_successes": [7, 11], "weight": 0.1288347044058717, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1644058189999669, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 11, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.9419188149658004}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 66881.0, "pilot_cost": 88.0, "queries": 28045, "counts": [8605, 19396], "successes": [4280, 9703], "pilot_counts": [22, 22], "pilot_successes": [15, 11], "weight": 0.1288347044058717, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1655085739998867, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 12, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.9419188149658004}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10448, 3485], "pilot_counts": [22, 22], "pilot_successes": [13, 12], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1258451240000795, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 13, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10535, 3508], "pilot_counts": [22, 22], "pilot_successes": [9, 10], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1114459069999612, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 14, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 46649.0, "pilot_cost": 88.0, "queries": 28045, "counts": [18721, 9280], "successes": [9313, 4674], "pilot_counts": [22, 22], "pilot_successes": [10, 12], "weight": 0.40207114671326727, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.202294133000123, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 15, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.3544739283105758}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 51992.0, "pilot_cost": 88.0, "queries": 42630, "counts": [37927, 4659], "successes": [18931, 2278], "pilot_counts": [22, 22], "pilot_successes": [11, 9], "weight": 0.7307284824628776, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.256055644000071, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 16, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.509610248466708}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10486, 3525], "pilot_counts": [22, 22], "pilot_successes": [9, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1598119029999907, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 17, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52981.0, "pilot_cost": 88.0, "queries": 28045, "counts": [15555, 12446], "successes": [7868, 6236], "pilot_counts": [22, 22], "pilot_successes": [12, 11], "weight": 0.29409677255309014, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1680660570000327, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 18, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.5383262920067444}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52981.0, "pilot_cost": 88.0, "queries": 28045, "counts": [15555, 12446], "successes": [7848, 6192], "pilot_counts": [22, 22], "pilot_successes": [10, 11], "weight": 0.2940967725530903, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2065943370000696, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 19, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.5383262920067444}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56936.0, "pilot_cost": 88.0, "queries": 49018, "counts": [45037, 3937], "successes": [22525, 2001], "pilot_counts": [22, 22], "pilot_successes": [11, 14], "weight": 0.7922597211292309, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2413580960001127, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 20, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.6531614307335838}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 63642.0, "pilot_cost": 88.0, "queries": 56364, "counts": [52703, 3617], "successes": [26538, 1826], "pilot_counts": [22, 22], "pilot_successes": [11, 15], "weight": 0.8292948432072805, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2411048739998023, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 21, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.8478730464863482}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10433, 3500], "pilot_counts": [22, 22], "pilot_successes": [13, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1002716220000366, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 22, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10529, 3531], "pilot_counts": [22, 22], "pilot_successes": [10, 16], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1056112610001492, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 23, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52981.0, "pilot_cost": 88.0, "queries": 28045, "counts": [15555, 12446], "successes": [7891, 6203], "pilot_counts": [22, 22], "pilot_successes": [12, 11], "weight": 0.29409677255309014, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1558488409998517, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 24, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.5383262920067444}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 71942.0, "pilot_cost": 88.0, "queries": 64812, "counts": [61225, 3543], "successes": [30807, 1814], "pilot_counts": [22, 22], "pilot_successes": [11, 16], "weight": 0.852074376442356, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.243562011999984, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 25, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.0888671429295256}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10475, 3507], "pilot_counts": [22, 22], "pilot_successes": [13, 10], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1219593690000238, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 26, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 55635.0, "pilot_cost": 88.0, "queries": 37075, "counts": [27773, 9258], "successes": [13957, 4541], "pilot_counts": [22, 22], "pilot_successes": [14, 5], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1889856630000395, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 27, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.6153863320019481}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 55352.0, "pilot_cost": 88.0, "queries": 49018, "counts": [45829, 3145], "successes": [22883, 1568], "pilot_counts": [22, 22], "pilot_successes": [11, 15], "weight": 0.8292948432072805, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.248642941000071, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 28, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.6071693043762352}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 51992.0, "pilot_cost": 88.0, "queries": 42630, "counts": [37927, 4659], "successes": [19059, 2337], "pilot_counts": [22, 22], "pilot_successes": [11, 9], "weight": 0.7307284824628776, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.239795994999895, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 29, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.509610248466708}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74521.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [21125, 6876], "successes": [10530, 3428], "pilot_counts": [8192, 8192], "pilot_successes": [4093, 4078], "weight": 0.5059465286986496, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6097806139998738, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 0, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1637495254267494}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81119.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [24126, 8075], "successes": [12152, 4010], "pilot_counts": [8192, 8192], "pilot_successes": [4084, 4081], "weight": 0.4989945125876074, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.411919818000115, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 1, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.355325314382422}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81643.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [23864, 8337], "successes": [11896, 4122], "pilot_counts": [8192, 8192], "pilot_successes": [4139, 4056], "weight": 0.48825853076344916, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5145651029999954, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 3, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.370539881434979}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74843.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20964, 7037], "successes": [10513, 3528], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 4161], "weight": 0.4982433131663041, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8231133260001116, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 2, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1730989349514123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74939.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20916, 7085], "successes": [10483, 3568], "pilot_counts": [8192, 8192], "pilot_successes": [4088, 4096], "weight": 0.4959807952151364, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5709361120000267, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 4, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1758863365488272}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 75533.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20619, 7382], "successes": [10296, 3703], "pilot_counts": [8192, 8192], "pilot_successes": [4058, 4081], "weight": 0.48216972384090595, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5630123529999764, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 5, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.193133383932833}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 75195.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20788, 7213], "successes": [10398, 3621], "pilot_counts": [8192, 8192], "pilot_successes": [4047, 4041], "weight": 0.4899745327653974, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4670865820000927, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 7, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1833194074752673}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 75863.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20454, 7547], "successes": [10262, 3795], "pilot_counts": [8192, 8192], "pilot_successes": [4152, 4070], "weight": 0.4746541904939683, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6141749309999796, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 6, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.202715076923947}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 80793.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [24289, 7912], "successes": [12122, 3860], "pilot_counts": [8192, 8192], "pilot_successes": [4091, 4075], "weight": 0.505771901832335, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6246721630000138, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 9, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.3458597631245333}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 88877.0, "pilot_cost": 32768.0, "queries": 53415, "counts": [27492, 9539], "successes": [13639, 4719], "pilot_counts": [8192, 8192], "pilot_successes": [4149, 4158], "weight": 0.48999887731957104, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6694250180000836, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 8, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.5805822059735264}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 80471.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [24450, 7751], "successes": [12182, 3791], "pilot_counts": [8192, 8192], "pilot_successes": [4098, 4130], "weight": 0.5125697938910865, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6151662750000924, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 10, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.3365103535998704}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74689.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [21041, 6960], "successes": [10558, 3467], "pilot_counts": [8192, 8192], "pilot_successes": [4111, 4124], "weight": 0.5019091114971024, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5887793310000689, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 11, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1686274782222257}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 80903.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [24234, 7967], "successes": [12196, 4014], "pilot_counts": [8192, 8192], "pilot_successes": [4108, 4123], "weight": 0.5034790996888842, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4633215210001254, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 12, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.349053660788238}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 115175.0, "pilot_cost": 65536.0, "queries": 64969, "counts": [23482, 8719], "successes": [11692, 4413], "pilot_counts": [16384, 16384], "pilot_successes": [8309, 8140], "weight": 0.47304548655603196, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6792715279998447, "pilot_round": 14, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 13, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 3.3441560310654155}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 114607.0, "pilot_cost": 65536.0, "queries": 64969, "counts": [23766, 8435], "successes": [11897, 4184], "pilot_counts": [16384, 16384], "pilot_successes": [8091, 8277], "weight": 0.48434135277763224, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.767498741000054, "pilot_round": 14, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 14, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 3.327663904947377}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74915.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20928, 7073], "successes": [10498, 3553], "pilot_counts": [8192, 8192], "pilot_successes": [4082, 4108], "weight": 0.496577792896458, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.677828585000043, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 15, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1751894861494736}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 75063.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20854, 7147], "successes": [10384, 3588], "pilot_counts": [8192, 8192], "pilot_successes": [4072, 4116], "weight": 0.4930896992623336, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.631296748000068, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 16, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1794867302788217}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74709.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [21031, 6970], "successes": [10516, 3508], "pilot_counts": [8192, 8192], "pilot_successes": [4078, 4064], "weight": 0.50146025869497, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6137150019999353, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 17, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1692081868883535}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81535.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [23918, 8283], "successes": [12021, 4065], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 4128], "weight": 0.4904493596684575, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4202260080000997, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 18, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.367404054637887}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81837.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [23767, 8434], "successes": [11759, 4194], "pilot_counts": [8192, 8192], "pilot_successes": [4130, 4110], "weight": 0.4843811428693833, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6145960609999293, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 19, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.3761727554964223}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 80307.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [24532, 7669], "successes": [12225, 3845], "pilot_counts": [8192, 8192], "pilot_successes": [4118, 4174], "weight": 0.5160505706433892, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5137876139999662, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 20, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.3317485425376194}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81653.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [23859, 8342], "successes": [11857, 4173], "pilot_counts": [8192, 8192], "pilot_successes": [4141, 4139], "weight": 0.48808410723592033, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4664869860000636, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 21, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.370830235768043}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81677.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [23847, 8354], "successes": [11831, 4223], "pilot_counts": [8192, 8192], "pilot_successes": [4071, 4103], "weight": 0.4875895487425156, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.713677258999951, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 22, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.371527086167397}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 107473.0, "pilot_cost": 65536.0, "queries": 60769, "counts": [21033, 6968], "successes": [10487, 3499], "pilot_counts": [16384, 16384], "pilot_successes": [8241, 8105], "weight": 0.5015466517248129, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6001994419998482, "pilot_round": 14, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 23, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 3.1205251237394696}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 77099.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [19836, 8165], "successes": [9949, 4138], "pilot_counts": [8192, 8192], "pilot_successes": [4006, 4085], "weight": 0.4474444454089007, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7096722199999022, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 24, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.238602872490666}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 79911.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [24730, 7471], "successes": [12367, 3668], "pilot_counts": [8192, 8192], "pilot_successes": [4110, 4009], "weight": 0.5245684835165937, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.596609775999923, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 25, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.3202505109482825}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 76007.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20382, 7619], "successes": [10137, 3785], "pilot_counts": [8192, 8192], "pilot_successes": [4043, 4084], "weight": 0.4713901226780959, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5907314930000211, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 27, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.20689617932007}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74847.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20962, 7039], "successes": [10474, 3496], "pilot_counts": [8192, 8192], "pilot_successes": [4085, 4085], "weight": 0.49814760461239105, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.730830307999895, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 26, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.173215076684638}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 87863.0, "pilot_cost": 32768.0, "queries": 53415, "counts": [27999, 9032], "successes": [14082, 4468], "pilot_counts": [8192, 8192], "pilot_successes": [4099, 4120], "weight": 0.5081881303945232, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7575882690000526, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 28, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.5511402766008304}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81643.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [23864, 8337], "successes": [12025, 4221], "pilot_counts": [8192, 8192], "pilot_successes": [4124, 4082], "weight": 0.4882607146015888, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7581421249999494, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 29, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.370539881434979}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 487688.0, "pilot_cost": 180.0, "queries": 227944, "counts": [98027, 129827], "successes": [48822, 64633], "pilot_counts": [45, 45], "pilot_successes": [25, 22], "weight": 0.2010782711178535, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3588050280000061, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 0, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.5672779129318244}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98432, 32762], "pilot_counts": [45, 45], "pilot_successes": [28, 21], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3245958370000608, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 1, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98142, 32608], "pilot_counts": [45, 45], "pilot_successes": [24, 21], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3501239009999608, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 2, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98572, 32571], "pilot_counts": [45, 45], "pilot_successes": [15, 18], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3170667129998037, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 3, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98536, 32753], "pilot_counts": [45, 45], "pilot_successes": [24, 29], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3484430039998188, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 5, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 424100.0, "pilot_cost": 180.0, "queries": 198224, "counts": [85241, 112893], "successes": [42618, 56482], "pilot_counts": [45, 45], "pilot_successes": [25, 22], "weight": 0.2010782711178535, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3897968629999014, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 4, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.3629258109167885}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [97947, 32725], "pilot_counts": [45, 45], "pilot_successes": [29, 24], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2973401110000395, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 7, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 432514.0, "pilot_cost": 180.0, "queries": 227944, "counts": [125614, 102240], "successes": [62832, 51388], "pilot_counts": [45, 45], "pilot_successes": [24, 22], "weight": 0.29054977032483975, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3649935079999977, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 6, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.3899657962340577}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98011, 32841], "pilot_counts": [45, 45], "pilot_successes": [26, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3615698210001028, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 8, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [97991, 32707], "pilot_counts": [45, 45], "pilot_successes": [29, 25], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3839604050001526, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 9, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98366, 32553], "pilot_counts": [45, 45], "pilot_successes": [18, 25], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.30682481000008, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 10, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98407, 32881], "pilot_counts": [45, 45], "pilot_successes": [17, 23], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3586181190000843, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 11, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98320, 32566], "pilot_counts": [45, 45], "pilot_successes": [28, 23], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.309762026000044, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 12, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [97839, 32696], "pilot_counts": [45, 45], "pilot_successes": [25, 24], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3101521399999, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 13, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98224, 32988], "pilot_counts": [45, 45], "pilot_successes": [19, 21], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.325297583000065, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 14, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98671, 32805], "pilot_counts": [45, 45], "pilot_successes": [21, 24], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3264799179999045, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 15, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98035, 32742], "pilot_counts": [45, 45], "pilot_successes": [23, 19], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3192592999998851, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 16, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341962.0, "pilot_cost": 180.0, "queries": 227944, "counts": [170890, 56964], "successes": [85326, 28478], "pilot_counts": [45, 45], "pilot_successes": [20, 19], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3345426369999132, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 17, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.098959764566675}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 432514.0, "pilot_cost": 180.0, "queries": 227944, "counts": [125614, 102240], "successes": [62811, 51051], "pilot_counts": [45, 45], "pilot_successes": [24, 22], "weight": 0.29054977032483975, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.396996917000024, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 18, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.3899657962340577}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 376122.0, "pilot_cost": 180.0, "queries": 198224, "counts": [109230, 88904], "successes": [54755, 44440], "pilot_counts": [45, 45], "pilot_successes": [21, 23], "weight": 0.2905497703248393, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4037795680001182, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 19, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2087394054554217}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341962.0, "pilot_cost": 180.0, "queries": 227944, "counts": [170890, 56964], "successes": [85453, 28569], "pilot_counts": [45, 45], "pilot_successes": [23, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3024330119999377, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 20, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.098959764566675}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98142, 32988], "pilot_counts": [45, 45], "pilot_successes": [22, 28], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3104500410001947, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 21, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341962.0, "pilot_cost": 180.0, "queries": 227944, "counts": [170890, 56964], "successes": [85590, 28503], "pilot_counts": [45, 45], "pilot_successes": [25, 26], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3265574070001094, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 22, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.098959764566675}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341962.0, "pilot_cost": 180.0, "queries": 227944, "counts": [170890, 56964], "successes": [85426, 28532], "pilot_counts": [45, 45], "pilot_successes": [21, 29], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3398769559998982, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 23, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.098959764566675}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 487688.0, "pilot_cost": 180.0, "queries": 227944, "counts": [98027, 129827], "successes": [49011, 64668], "pilot_counts": [45, 45], "pilot_successes": [25, 22], "weight": 0.2010782711178535, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4135862980001548, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 24, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.5672779129318244}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [97992, 32787], "pilot_counts": [45, 45], "pilot_successes": [22, 29], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3774238929997864, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 25, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341962.0, "pilot_cost": 180.0, "queries": 227944, "counts": [170890, 56964], "successes": [85363, 28532], "pilot_counts": [45, 45], "pilot_successes": [25, 21], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3612399720000212, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 26, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.098959764566675}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98717, 32724], "pilot_counts": [45, 45], "pilot_successes": [27, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3331796620000205, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 27, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98520, 32707], "pilot_counts": [45, 45], "pilot_successes": [22, 28], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3128448049999406, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 28, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 443124.0, "pilot_cost": 180.0, "queries": 346628, "counts": [298335, 48203], "successes": [149393, 24077], "pilot_counts": [45, 45], "pilot_successes": [23, 20], "weight": 0.6735281194917003, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3729491999997663, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 29, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.4240630441798892}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 605466.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [170120, 57734], "successes": [85122, 28841], "pilot_counts": [65536, 65536], "pilot_successes": [32897, 32605], "weight": 0.4955142721842908, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8823784820001492, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 0, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9457798609586048}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 616440.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [164633, 63221], "successes": [82274, 31593], "pilot_counts": [65536, 65536], "pilot_successes": [32507, 32775], "weight": 0.46467960392387386, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.783216903000266, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 1, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9810468919630868}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 526978.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [195095, 66937], "successes": [97653, 33429], "pilot_counts": [32768, 32768], "pilot_successes": [16310, 16303], "weight": 0.4927840432268292, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.776384379999854, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 3, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.6935437820922128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 654054.0, "pilot_cost": 262144.0, "queries": 393104, "counts": [197093, 64939], "successes": [98348, 32307], "pilot_counts": [65536, 65536], "pilot_successes": [32814, 32879], "weight": 0.5029061651139892, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0293937269998423, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 2, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 2.101926617150128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 519624.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [198772, 63260], "successes": [99558, 31706], "pilot_counts": [32768, 32768], "pilot_successes": [16371, 16476], "weight": 0.5115701215730779, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9313641770004324, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 4, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.6699103078798052}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 658404.0, "pilot_cost": 262144.0, "queries": 393104, "counts": [194918, 67114], "successes": [97247, 33584], "pilot_counts": [65536, 65536], "pilot_successes": [32942, 32572], "weight": 0.4918950035126194, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9336044870001388, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 5, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 2.1159061674389466}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 484898.0, "pilot_cost": 131072.0, "queries": 293390, "counts": [164868, 62986], "successes": [82454, 31325], "pilot_counts": [32768, 32768], "pilot_successes": [16509, 16386], "weight": 0.46595786714870535, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8228958190002231, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 6, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.558311718608651}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 606514.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [169596, 58258], "successes": [84715, 29066], "pilot_counts": [65536, 65536], "pilot_successes": [32664, 32686], "weight": 0.4924810273182296, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7914183520001643, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 7, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9491478077868074}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 663286.0, "pilot_cost": 262144.0, "queries": 393104, "counts": [192477, 69555], "successes": [96030, 34597], "pilot_counts": [65536, 65536], "pilot_successes": [32930, 32743], "weight": 0.47982526870033204, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9075607220001984, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 8, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 2.1315954006596396}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 612770.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [166468, 61386], "successes": [83091, 30629], "pilot_counts": [65536, 65536], "pilot_successes": [32509, 32638], "weight": 0.47477259496639934, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.940735549999772, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 9, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9692526506849342}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524438.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [196365, 65667], "successes": [97883, 32878], "pilot_counts": [32768, 32768], "pilot_successes": [16390, 16387], "weight": 0.4991948950188728, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8936009159997411, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 10, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.685381010199431}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 486748.0, "pilot_cost": 131072.0, "queries": 293390, "counts": [163943, 63911], "successes": [81992, 32128], "pilot_counts": [32768, 32768], "pilot_successes": [16235, 16372], "weight": 0.46093638948500615, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.846247864000361, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 11, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.564257044593551}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 528830.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [194169, 67863], "successes": [97134, 34118], "pilot_counts": [32768, 32768], "pilot_successes": [16324, 16412], "weight": 0.4881594679434149, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8234131440003694, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 12, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.6994955354565557}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 527354.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [194907, 67125], "successes": [98014, 33493], "pilot_counts": [32768, 32768], "pilot_successes": [16317, 16321], "weight": 0.4918390195193515, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9004836910003178, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 13, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.694752129427522}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 614830.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [165438, 62416], "successes": [82614, 31133], "pilot_counts": [65536, 65536], "pilot_successes": [32480, 32877], "weight": 0.4690792412657364, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.031762826999966, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 14, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9758728515113633}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 472124.0, "pilot_cost": 131072.0, "queries": 293390, "counts": [171255, 56599], "successes": [85613, 28358], "pilot_counts": [32768, 32768], "pilot_successes": [16377, 16407], "weight": 0.5021366794221248, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9498568910003087, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 15, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.5172600461053474}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 526760.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [195204, 66828], "successes": [97965, 33425], "pilot_counts": [32768, 32768], "pilot_successes": [16331, 16336], "weight": 0.49332885300725327, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8340405679996366, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 16, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.6928431977329108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 661652.0, "pilot_cost": 262144.0, "queries": 393104, "counts": [193294, 68738], "successes": [96737, 34205], "pilot_counts": [65536, 65536], "pilot_successes": [32625, 32810], "weight": 0.48383186716038684, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9627819530001034, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 17, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 2.1263442316545977}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 519654.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [198757, 63275], "successes": [99498, 31552], "pilot_counts": [32768, 32768], "pilot_successes": [16369, 16289], "weight": 0.5114952957633863, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6825264399999469, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 18, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.670006718571452}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 523676.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [196746, 65286], "successes": [98001, 32557], "pilot_counts": [32768, 32768], "pilot_successes": [16420, 16451], "weight": 0.5011309211762321, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7664059700000507, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 19, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.6829321786315967}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 581781.0, "pilot_cost": 131072.0, "queries": 366873, "counts": [226651, 74686], "successes": [113060, 37568], "pilot_counts": [32768, 32768], "pilot_successes": [16412, 16448], "weight": 0.5028799182224504, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7482373029997689, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 20, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.869663619903278}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 572885.0, "pilot_cost": 131072.0, "queries": 366873, "counts": [231099, 70238], "successes": [115421, 35455], "pilot_counts": [32768, 32768], "pilot_successes": [16418, 16584], "weight": 0.5230715766023587, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7074161660002574, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 21, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.8410746361402133}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 530194.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [193487, 68545], "successes": [97049, 34365], "pilot_counts": [32768, 32768], "pilot_successes": [16444, 16377], "weight": 0.48478374292390414, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9654423080000925, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 22, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.7038790082367739}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524136.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [196516, 65516], "successes": [98182, 32451], "pilot_counts": [32768, 32768], "pilot_successes": [16404, 16416], "weight": 0.4999587980395038, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.710312106999936, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 23, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.684410475903518}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 612700.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [166503, 61351], "successes": [83400, 30725], "pilot_counts": [65536, 65536], "pilot_successes": [33070, 32561], "weight": 0.4749723983423978, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8585227909998139, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 25, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9690276924044243}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524790.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [196189, 65843], "successes": [98020, 33182], "pilot_counts": [32768, 32768], "pilot_successes": [16309, 16267], "weight": 0.4983012312019093, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9550307150002482, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 24, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.686512228981423}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 519386.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [198891, 63141], "successes": [99244, 31445], "pilot_counts": [32768, 32768], "pilot_successes": [16389, 16302], "weight": 0.5121910934501251, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9112788429997636, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 26, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.669145449726072}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 624008.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [160849, 67005], "successes": [80549, 33570], "pilot_counts": [65536, 65536], "pilot_successes": [32315, 32684], "weight": 0.44450132636995154, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9122736019999138, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 27, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 2.00536809577591}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 473832.0, "pilot_cost": 131072.0, "queries": 293390, "counts": [170401, 57453], "successes": [85091, 28672], "pilot_counts": [32768, 32768], "pilot_successes": [16347, 16340], "weight": 0.4971480430791916, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9727739280001515, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 28, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.5227490281497849}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 610174.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [167766, 60088], "successes": [83906, 30129], "pilot_counts": [65536, 65536], "pilot_successes": [32955, 32864], "weight": 0.48204656457935857, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.960609009000109, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 29, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9609099121677445}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20920.0, "pilot_cost": 40.0, "queries": 13940, "counts": [10440, 3480], "successes": [5213, 2357], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1272719609996784, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 0, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.7510608132758243}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6006, 2679], "pilot_counts": [10, 10], "pilot_successes": [8, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1217018940001253, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 1, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 31798.0, "pilot_cost": 40.0, "queries": 21192, "counts": [15879, 5293], "successes": [8035, 3640], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1271674130002793, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 2, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.661578955092957}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6007, 2760], "pilot_counts": [10, 10], "pilot_successes": [2, 9], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1204322580001644, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 3, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20920.0, "pilot_cost": 40.0, "queries": 13940, "counts": [10440, 3480], "successes": [5223, 2329], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1282456399999319, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 4, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.7510608132758243}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 27656.0, "pilot_cost": 40.0, "queries": 18430, "counts": [13807, 4603], "successes": [6959, 3178], "pilot_counts": [10, 10], "pilot_successes": [6, 4], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1208325010002227, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 5, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.314882306498862}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6018, 2722], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1393532249999225, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 6, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 27656.0, "pilot_cost": 40.0, "queries": 18430, "counts": [13807, 4603], "successes": [6861, 3126], "pilot_counts": [10, 10], "pilot_successes": [8, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1274614919998385, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 7, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.314882306498862}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [5980, 2719], "pilot_counts": [10, 10], "pilot_successes": [8, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1507693059998019, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 9, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.007258132323237641, "estimate_rational": "58628509097110038059188319771/8077630234076191008666740064256", "cost": 83505.0, "pilot_cost": 40.0, "queries": 37051, "counts": [13814, 23217], "successes": [7025, 15858], "pilot_counts": [10, 10], "pilot_successes": [7, 5], "weight": 0.16551117859504647, "pilot_mode": "fixed", "learned_branch": true, "rule": "main_fallback", "certified": true, "wall_seconds": 1.26361744299993, "pilot_round": 0, "robust_error": 0.007258132323237641, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 8, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 6.989595277848839}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6007, 2745], "pilot_counts": [10, 10], "pilot_successes": [3, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1561414279999553, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 10, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [5991, 2738], "pilot_counts": [10, 10], "pilot_successes": [2, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1446271909999268, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 11, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 27656.0, "pilot_cost": 40.0, "queries": 18430, "counts": [13807, 4603], "successes": [6938, 3159], "pilot_counts": [10, 10], "pilot_successes": [7, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1324313449999863, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 12, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.314882306498862}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 27656.0, "pilot_cost": 40.0, "queries": 18430, "counts": [13807, 4603], "successes": [6868, 3136], "pilot_counts": [10, 10], "pilot_successes": [6, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1413144459997966, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 13, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.314882306498862}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20920.0, "pilot_cost": 40.0, "queries": 13940, "counts": [10440, 3480], "successes": [5211, 2321], "pilot_counts": [10, 10], "pilot_successes": [3, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1155867559996295, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 14, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.7510608132758243}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6012, 2715], "pilot_counts": [10, 10], "pilot_successes": [4, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1393186629998127, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 15, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20792.0, "pilot_cost": 40.0, "queries": 18430, "counts": [17239, 1171], "successes": [8568, 804], "pilot_counts": [10, 10], "pilot_successes": [5, 8], "weight": 0.8307213178571221, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1702447000002394, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 16, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.7403468656611347}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [5988, 2741], "pilot_counts": [10, 10], "pilot_successes": [4, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.136477936999654, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 17, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 27656.0, "pilot_cost": 40.0, "queries": 18430, "counts": [13807, 4603], "successes": [6992, 3087], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.120157423999899, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 18, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.314882306498862}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 27656.0, "pilot_cost": 40.0, "queries": 18430, "counts": [13807, 4603], "successes": [6969, 3127], "pilot_counts": [10, 10], "pilot_successes": [4, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1447304319999603, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 19, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.314882306498862}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20838.0, "pilot_cost": 40.0, "queries": 13940, "counts": [10481, 3439], "successes": [5246, 2328], "pilot_counts": [10, 10], "pilot_successes": [5, 5], "weight": 0.5039505153513809, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1758017160000236, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 20, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.7441971905851639}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 18008.0, "pilot_cost": 40.0, "queries": 13940, "counts": [11896, 2024], "successes": [5909, 1347], "pilot_counts": [10, 10], "pilot_successes": [5, 4], "weight": 0.6621397080726473, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1950665009999284, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 21, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.5073185050416371}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 41644.0, "pilot_cost": 40.0, "queries": 21192, "counts": [10956, 10216], "successes": [5459, 6957], "pilot_counts": [10, 10], "pilot_successes": [6, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1761889980002707, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 22, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 3.4857158942666553}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6005, 2751], "pilot_counts": [10, 10], "pilot_successes": [4, 4], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1416206870003407, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 23, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 31798.0, "pilot_cost": 40.0, "queries": 21192, "counts": [15879, 5293], "successes": [8034, 3602], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1350819680001223, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 24, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.661578955092957}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23802.0, "pilot_cost": 40.0, "queries": 18430, "counts": [15734, 2676], "successes": [7942, 1839], "pilot_counts": [10, 10], "pilot_successes": [5, 4], "weight": 0.6621397080726473, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1834418950002146, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 25, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.9922920400378188}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6009, 2754], "pilot_counts": [10, 10], "pilot_successes": [6, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1196676330000628, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 26, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [5999, 2752], "pilot_counts": [10, 10], "pilot_successes": [7, 10], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1333369539997875, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 27, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20702.0, "pilot_cost": 40.0, "queries": 16028, "counts": [13681, 2327], "successes": [6829, 1579], "pilot_counts": [10, 10], "pilot_successes": [5, 4], "weight": 0.6621397080726473, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1841017849997115, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 28, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.7328136212445562}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 18086.0, "pilot_cost": 40.0, "queries": 16028, "counts": [14989, 1019], "successes": [7503, 692], "pilot_counts": [10, 10], "pilot_successes": [5, 8], "weight": 0.8307213178571221, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.185099025999989, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 29, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.5138473168693383}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49486.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12521, 1399], "successes": [6280, 950], "pilot_counts": [8192, 8192], "pilot_successes": [4093, 5546], "weight": 0.7490792786828949, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.543591281999852, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 0, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.14211259109787}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 54816.0, "pilot_cost": 32768.0, "queries": 34794, "counts": [16591, 1819], "successes": [8256, 1267], "pilot_counts": [8192, 8192], "pilot_successes": [4084, 5592], "weight": 0.7525509237791819, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4820800959996632, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 1, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.588248065990802}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49522.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12503, 1417], "successes": [6232, 959], "pilot_counts": [8192, 8192], "pilot_successes": [4139, 5588], "weight": 0.7463130710030039, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3970866899999237, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 3, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.145125888864501}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 47242.0, "pilot_cost": 32768.0, "queries": 28488, "counts": [10919, 1185], "successes": [5448, 776], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 5659], "weight": 0.7544771796514894, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6530616699997154, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 2, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 3.954283696977844}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49488.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12520, 1400], "successes": [6283, 944], "pilot_counts": [8192, 8192], "pilot_successes": [4088, 5553], "weight": 0.7489335658756497, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5527609099999609, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 4, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.14227999652935}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49578.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12475, 1445], "successes": [6243, 991], "pilot_counts": [8192, 8192], "pilot_successes": [4058, 5544], "weight": 0.7421488331360634, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.506116612000369, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 5, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.149813240945928}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52076.0, "pilot_cost": 32768.0, "queries": 32392, "counts": [14358, 1650], "successes": [7158, 1146], "pilot_counts": [8192, 8192], "pilot_successes": [4152, 5587], "weight": 0.7436969176134981, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3968220000001565, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 6, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.3589026248638545}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52196.0, "pilot_cost": 32768.0, "queries": 32392, "counts": [14298, 1710], "successes": [7230, 1130], "pilot_counts": [8192, 8192], "pilot_successes": [4047, 5511], "weight": 0.7359883510919313, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4754719920001662, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 7, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.368946950752626}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 58318.0, "pilot_cost": 32768.0, "queries": 37556, "counts": [18983, 2189], "successes": [9585, 1505], "pilot_counts": [8192, 8192], "pilot_successes": [4149, 5576], "weight": 0.7429886915383643, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7989160829997672, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 8, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.88137497651145}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49586.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12471, 1449], "successes": [6219, 958], "pilot_counts": [8192, 8192], "pilot_successes": [4091, 5484], "weight": 0.7415430705909225, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6435593309997785, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 9, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.150482862671846}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49528.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12500, 1420], "successes": [6256, 942], "pilot_counts": [8192, 8192], "pilot_successes": [4111, 5538], "weight": 0.74589882805722, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5332908889999999, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 11, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.14562810515894}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49406.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12561, 1359], "successes": [6270, 901], "pilot_counts": [8192, 8192], "pilot_successes": [4098, 5598], "weight": 0.7550196765527825, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6333563839998533, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 10, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.135416373838689}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 54808.0, "pilot_cost": 32768.0, "queries": 34794, "counts": [16595, 1815], "successes": [8175, 1173], "pilot_counts": [8192, 8192], "pilot_successes": [4108, 5596], "weight": 0.7529923283629483, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4382353229998444, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 12, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.587578444264884}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 82368.0, "pilot_cost": 65536.0, "queries": 46688, "counts": [12464, 1456], "successes": [6276, 968], "pilot_counts": [16384, 16384], "pilot_successes": [8309, 11130], "weight": 0.7406057954514299, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6002490930000022, "pilot_round": 14, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 13, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 6.894425290052729}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 90932.0, "pilot_cost": 65536.0, "queries": 53940, "counts": [19060, 2112], "successes": [9410, 1461], "pilot_counts": [16384, 16384], "pilot_successes": [8091, 11275], "weight": 0.75053665218021, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5109467780002888, "pilot_round": 14, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 14, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 7.6112553476480524}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 58230.0, "pilot_cost": 32768.0, "queries": 37556, "counts": [19027, 2145], "successes": [9357, 1462], "pilot_counts": [8192, 8192], "pilot_successes": [4082, 5549], "weight": 0.7473498619337917, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6438959199999772, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 15, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.874009137526351}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52004.0, "pilot_cost": 32768.0, "queries": 32392, "counts": [14394, 1614], "successes": [7239, 1104], "pilot_counts": [8192, 8192], "pilot_successes": [4072, 5574], "weight": 0.748309469750265, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5761787790002018, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 16, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.3528760293305915}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49530.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12499, 1421], "successes": [6247, 969], "pilot_counts": [8192, 8192], "pilot_successes": [4078, 5541], "weight": 0.7456708118384082, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5255187009997826, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 17, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.145795510590419}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49580.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12474, 1446], "successes": [6215, 960], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 5538], "weight": 0.7420284520652788, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5245783109999138, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 18, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.149980646377408}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49568.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12480, 1440], "successes": [6236, 976], "pilot_counts": [8192, 8192], "pilot_successes": [4130, 5544], "weight": 0.742930177009588, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6062946150000244, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 19, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.148976213788531}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52022.0, "pilot_cost": 32768.0, "queries": 32392, "counts": [14385, 1623], "successes": [7207, 1098], "pilot_counts": [8192, 8192], "pilot_successes": [4118, 5561], "weight": 0.7472055848282343, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6946705979999024, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 20, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.3543826782139075}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 47332.0, "pilot_cost": 32768.0, "queries": 28488, "counts": [10874, 1230], "successes": [5413, 803], "pilot_counts": [8192, 8192], "pilot_successes": [4141, 5595], "weight": 0.7467378776929081, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3439421849998325, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 21, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 3.9618169413944226}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 87710.0, "pilot_cost": 65536.0, "queries": 51178, "counts": [16528, 1882], "successes": [8353, 1276], "pilot_counts": [16384, 16384], "pilot_successes": [8241, 11100], "weight": 0.745464883385598, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.495452362999913, "pilot_round": 14, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 23, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 7.341565197534539}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 47388.0, "pilot_cost": 32768.0, "queries": 28488, "counts": [10846, 1258], "successes": [5422, 835], "pilot_counts": [8192, 8192], "pilot_successes": [4071, 5521], "weight": 0.7419825524839859, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6534565319998364, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 22, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 3.9665042934758494}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49538.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12495, 1425], "successes": [6289, 941], "pilot_counts": [8192, 8192], "pilot_successes": [4110, 5530], "weight": 0.7451673894146256, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4391567180000493, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 25, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.1464651323163375}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 55372.0, "pilot_cost": 32768.0, "queries": 34794, "counts": [16313, 2097], "successes": [8221, 1451], "pilot_counts": [8192, 8192], "pilot_successes": [4006, 5467], "weight": 0.7216937667269958, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5159054920000017, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 24, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.63478677594211}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 58138.0, "pilot_cost": 32768.0, "queries": 37556, "counts": [19073, 2099], "successes": [9647, 1460], "pilot_counts": [8192, 8192], "pilot_successes": [4085, 5584], "weight": 0.7518481479528719, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5082792279999921, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 26, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.8663084876782925}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49482.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12523, 1397], "successes": [6244, 930], "pilot_counts": [8192, 8192], "pilot_successes": [4043, 5631], "weight": 0.7493378380296695, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5154151269998692, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 27, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.141777780234912}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49464.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12532, 1388], "successes": [6280, 927], "pilot_counts": [8192, 8192], "pilot_successes": [4124, 5602], "weight": 0.750721144922177, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4743775699998878, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 29, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.140271131351596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 54712.0, "pilot_cost": 32768.0, "queries": 34794, "counts": [16643, 1767], "successes": [8247, 1201], "pilot_counts": [8192, 8192], "pilot_successes": [4099, 5632], "weight": 0.7584956367509093, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7353922679999414, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 28, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.579542983553867}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85427, 35810], "pilot_counts": [22, 22], "pilot_successes": [12, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.277541425000436, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 0, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [98432, 40943], "pilot_counts": [22, 22], "pilot_successes": [15, 15], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2870574759999727, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 1, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85379, 35761], "pilot_counts": [22, 22], "pilot_successes": [12, 15], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.289023238000027, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 2, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [98572, 41031], "pilot_counts": [22, 22], "pilot_successes": [6, 17], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2779716039999585, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 3, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85518, 35633], "pilot_counts": [22, 22], "pilot_successes": [13, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3510086749997754, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 4, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [98536, 40903], "pilot_counts": [22, 22], "pilot_successes": [12, 9], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2791157110000313, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 5, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85432, 35594], "pilot_counts": [22, 22], "pilot_successes": [12, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3009448620000512, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 6, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [97947, 41001], "pilot_counts": [22, 22], "pilot_successes": [16, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2846790769999643, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 7, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 994047.0, "pilot_cost": 88.0, "queries": 458341, "counts": [190466, 267831], "successes": [94973, 167491], "pilot_counts": [22, 22], "pilot_successes": [13, 11], "weight": 0.19162408777827586, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3519427249998444, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 8, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 5.328271934246357}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [97991, 41171], "pilot_counts": [22, 22], "pilot_successes": [16, 12], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.301872104999802, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 9, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [98366, 41111], "pilot_counts": [22, 22], "pilot_successes": [8, 12], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2942587500001537, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 10, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85583, 35472], "pilot_counts": [22, 22], "pilot_successes": [7, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2935158039999806, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 11, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85460, 35757], "pilot_counts": [22, 22], "pilot_successes": [15, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2882146389997615, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 12, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [97839, 41072], "pilot_counts": [22, 22], "pilot_successes": [13, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2935435659996983, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 13, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 297290.0, "pilot_cost": 88.0, "queries": 198178, "counts": [148600, 49534], "successes": [74270, 30862], "pilot_counts": [22, 22], "pilot_successes": [9, 15], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2766360079999686, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 14, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.593528236926523}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [98671, 41028], "pilot_counts": [22, 22], "pilot_successes": [10, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2986557899998843, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 15, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 219900.0, "pilot_cost": 88.0, "queries": 198178, "counts": [187295, 10839], "successes": [93776, 6733], "pilot_counts": [22, 22], "pilot_successes": [11, 16], "weight": 0.852074376442356, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3347134669998013, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 16, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.1787038221942965}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85326, 35596], "pilot_counts": [22, 22], "pilot_successes": [9, 16], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2943388310000046, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 17, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85448, 35715], "pilot_counts": [22, 22], "pilot_successes": [12, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2793064239999694, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 18, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85448, 35713], "pilot_counts": [22, 22], "pilot_successes": [10, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2986757169996963, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 19, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 296944.0, "pilot_cost": 88.0, "queries": 198178, "counts": [148773, 49361], "successes": [74369, 30819], "pilot_counts": [22, 22], "pilot_successes": [11, 11], "weight": 0.5011636621935253, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3383013220000066, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 20, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.5916736142685912}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 347058.0, "pilot_cost": 88.0, "queries": 262076, "counts": [219563, 42469], "successes": [110337, 26633], "pilot_counts": [22, 22], "pilot_successes": [11, 10], "weight": 0.6328057847173502, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3481806319996394, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 21, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8602937295275495}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 864399.0, "pilot_cost": 88.0, "queries": 398563, "counts": [165623, 232896], "successes": [82962, 145704], "pilot_counts": [22, 22], "pilot_successes": [13, 11], "weight": 0.19162408777827586, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3390628209999704, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 22, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 4.633335175993304}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85426, 35562], "pilot_counts": [22, 22], "pilot_successes": [10, 9], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2926136579999365, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 23, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85436, 35654], "pilot_counts": [22, 22], "pilot_successes": [12, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2868317310003476, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 24, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 277796.0, "pilot_cost": 88.0, "queries": 227898, "counts": [202927, 24927], "successes": [101492, 15711], "pilot_counts": [22, 22], "pilot_successes": [11, 9], "weight": 0.7307284824628776, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3361611159998574, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 25, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.4890368667134462}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85363, 35602], "pilot_counts": [22, 22], "pilot_successes": [13, 15], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.27893635800001, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 26, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [98717, 40958], "pilot_counts": [22, 22], "pilot_successes": [14, 19], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.28135563800015, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 27, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262446.0, "pilot_cost": 88.0, "queries": 198178, "counts": [166022, 32112], "successes": [83048, 19947], "pilot_counts": [22, 22], "pilot_successes": [11, 10], "weight": 0.6328057847173502, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3438290960002632, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 28, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.4067580869468137}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 257204.0, "pilot_cost": 88.0, "queries": 227898, "counts": [213223, 14631], "successes": [106827, 9252], "pilot_counts": [22, 22], "pilot_successes": [11, 15], "weight": 0.8292948432072805, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3349490960004005, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 29, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.3786600176610362}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 495516.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180515, 17619], "successes": [90178, 10953], "pilot_counts": [65536, 65536], "pilot_successes": [32897, 40847], "weight": 0.7735109318636308, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7070137209998393, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 0, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6560554941265533}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 530712.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207497, 20357], "successes": [103939, 12833], "pilot_counts": [65536, 65536], "pilot_successes": [32507, 41024], "weight": 0.772609432157294, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6989038570000048, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 1, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.844712427850748}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494718.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180914, 17220], "successes": [90366, 10805], "pilot_counts": [65536, 65536], "pilot_successes": [32849, 40999], "weight": 0.7778793348369372, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.652368836000278, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 3, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6517780696149065}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494124.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [181211, 16923], "successes": [90684, 10628], "pilot_counts": [65536, 65536], "pilot_successes": [32814, 41121], "weight": 0.7811525828887764, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9012206990000777, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 2, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.648594122046087}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 493616.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [181465, 16669], "successes": [90915, 10352], "pilot_counts": [65536, 65536], "pilot_successes": [32727, 41273], "weight": 0.78396461386585, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8608405039999525, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 4, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6458711500512044}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529512.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208097, 19757], "successes": [103777, 12301], "pilot_counts": [65536, 65536], "pilot_successes": [32942, 41181], "weight": 0.7783247080892545, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.863201262000075, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 5, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8382802105400016}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 530000.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207853, 20001], "successes": [104280, 12354], "pilot_counts": [65536, 65536], "pilot_successes": [32931, 41036], "weight": 0.7759904706614774, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.646183714000017, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 6, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.840895978913038}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529868.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207919, 19935], "successes": [104067, 12590], "pilot_counts": [65536, 65536], "pilot_successes": [32664, 40970], "weight": 0.7766247842283445, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7602252520000548, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 7, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8401884350088564}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529694.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208006, 19848], "successes": [104174, 12408], "pilot_counts": [65536, 65536], "pilot_successes": [32930, 41113], "weight": 0.7774501626128404, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8169077369998377, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 8, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.839255763498798}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 531034.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207336, 20518], "successes": [103318, 12782], "pilot_counts": [65536, 65536], "pilot_successes": [32509, 40942], "weight": 0.7710843221780216, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8769733159997486, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 9, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.846438406162465}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529464.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208121, 19733], "successes": [104083, 12485], "pilot_counts": [65536, 65536], "pilot_successes": [32678, 41051], "weight": 0.778550834745356, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8477816919998986, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 10, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8380229218475717}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 495704.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180421, 17713], "successes": [90239, 10965], "pilot_counts": [65536, 65536], "pilot_successes": [32581, 40892], "weight": 0.77248533428132, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7348820260003777, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 11, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6570632081719032}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 528656.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208525, 19329], "successes": [103921, 12073], "pilot_counts": [65536, 65536], "pilot_successes": [32798, 41166], "weight": 0.782425848301534, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8011835600000268, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 12, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8336918955250026}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 531290.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207208, 20646], "successes": [103229, 12868], "pilot_counts": [65536, 65536], "pilot_successes": [32571, 40775], "weight": 0.7698722975370792, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7695961630001875, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 13, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.847810612522091}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 495124.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180711, 17423], "successes": [90293, 10925], "pilot_counts": [65536, 65536], "pilot_successes": [32480, 41230], "weight": 0.7756556219889038, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.691649347999828, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 14, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.653954303138376}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494832.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180857, 17277], "successes": [90305, 10711], "pilot_counts": [65536, 65536], "pilot_successes": [32840, 40950], "weight": 0.7772590549280767, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8633001129996956, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 15, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6523891302594276}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529304.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208201, 19653], "successes": [104395, 12261], "pilot_counts": [65536, 65536], "pilot_successes": [32717, 41027], "weight": 0.7793156916530276, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8554604279997875, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 16, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8371652928728053}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494642.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180952, 17182], "successes": [90445, 10795], "pilot_counts": [65536, 65536], "pilot_successes": [32625, 41127], "weight": 0.7782980178163759, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.753564758000266, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 17, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.651370695851893}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 530948.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207379, 20475], "successes": [103742, 12896], "pilot_counts": [65536, 65536], "pilot_successes": [32678, 40676], "weight": 0.7714929189922872, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7013789389998237, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 18, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.845977430588528}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529006.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208350, 19504], "successes": [104314, 12284], "pilot_counts": [65536, 65536], "pilot_successes": [32739, 41069], "weight": 0.7807399186440317, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.680317488000128, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 19, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.835567958907303}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494044.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [181251, 16883], "successes": [90814, 10450], "pilot_counts": [65536, 65536], "pilot_successes": [32787, 41100], "weight": 0.7815916006718889, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.552014637999946, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 21, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6481653075587044}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494272.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [181137, 16997], "successes": [90463, 10594], "pilot_counts": [65536, 65536], "pilot_successes": [32652, 41194], "weight": 0.7803384876902183, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8466440540000804, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 20, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6493874288477457}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494206.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [181170, 16964], "successes": [90793, 10550], "pilot_counts": [65536, 65536], "pilot_successes": [32779, 41036], "weight": 0.7806956797510153, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6348593080001592, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 23, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.649033656895655}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494478.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [181034, 17100], "successes": [90404, 10722], "pilot_counts": [65536, 65536], "pilot_successes": [32778, 40951], "weight": 0.779198876820235, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8295209930001874, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 22, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6504916261527574}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 495080.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180733, 17401], "successes": [90255, 10849], "pilot_counts": [65536, 65536], "pilot_successes": [32711, 40851], "weight": 0.7758943421576631, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7340696240003126, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 24, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.653718455170315}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 532008.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [206849, 21005], "successes": [103336, 13151], "pilot_counts": [65536, 65536], "pilot_successes": [33070, 40785], "weight": 0.7665013829697388, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7617856689998916, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 25, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.851659222546354}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529652.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208027, 19827], "successes": [104408, 12327], "pilot_counts": [65536, 65536], "pilot_successes": [32764, 40856], "weight": 0.7776527323568764, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6389160449998599, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 26, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8390306358929216}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 793168.0, "pilot_cost": 524288.0, "queries": 489998, "counts": [207341, 20513], "successes": [103837, 12781], "pilot_counts": [131072, 131072], "pilot_successes": [65002, 81916], "weight": 0.7711316719725837, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7534594270000525, "pilot_round": 17, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 27, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 4.2515241166084845}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 530412.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207647, 20207], "successes": [103979, 12708], "pilot_counts": [65536, 65536], "pilot_successes": [32648, 40859], "weight": 0.7740305360220198, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8968211639999026, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 28, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8431043735230612}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 530224.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207741, 20113], "successes": [103701, 12655], "pilot_counts": [65536, 65536], "pilot_successes": [32955, 41020], "weight": 0.774926254719307, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6864518040001713, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 29, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.842096659477711}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057759, 415623], "pilot_counts": [45, 45], "pilot_successes": [25, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4981523209999068, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 0, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1058246, 416277], "pilot_counts": [45, 45], "pilot_successes": [28, 28], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5030669870002384, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 1, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057006, 416410], "pilot_counts": [45, 45], "pilot_successes": [24, 28], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4984172740000758, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 2, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057290, 415918], "pilot_counts": [45, 45], "pilot_successes": [15, 31], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.501420416000201, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 3, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057881, 416109], "pilot_counts": [45, 45], "pilot_successes": [25, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4912677479997, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 4, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057527, 416170], "pilot_counts": [45, 45], "pilot_successes": [24, 20], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5313582839999071, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 5, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057669, 415470], "pilot_counts": [45, 45], "pilot_successes": [24, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.53166721100024, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 6, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057299, 416167], "pilot_counts": [45, 45], "pilot_successes": [29, 25], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5150619089999964, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 7, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4864360.0, "pilot_cost": 180.0, "queries": 3242876, "counts": [2432089, 810697], "successes": [1215282, 479335], "pilot_counts": [45, 45], "pilot_successes": [26, 22], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4981650180002362, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 8, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.084779620361235}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1056622, 416173], "pilot_counts": [45, 45], "pilot_successes": [29, 24], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5372806380000839, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 9, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1056948, 416106], "pilot_counts": [45, 45], "pilot_successes": [18, 24], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.487499071000002, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 10, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057408, 416351], "pilot_counts": [45, 45], "pilot_successes": [17, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5037804930002494, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 11, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057334, 416197], "pilot_counts": [45, 45], "pilot_successes": [28, 26], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4892198319998897, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 12, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4864360.0, "pilot_cost": 180.0, "queries": 3242876, "counts": [2432089, 810697], "successes": [1217425, 478480], "pilot_counts": [45, 45], "pilot_successes": [25, 25], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.52265917800014, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 13, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.084779620361235}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057753, 415591], "pilot_counts": [45, 45], "pilot_successes": [19, 28], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.499442898000325, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 14, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057319, 416120], "pilot_counts": [45, 45], "pilot_successes": [21, 25], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5349017089997687, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 15, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057046, 415814], "pilot_counts": [45, 45], "pilot_successes": [23, 30], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4986586640002315, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 16, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4864360.0, "pilot_cost": 180.0, "queries": 3242876, "counts": [2432089, 810697], "successes": [1217336, 478935], "pilot_counts": [45, 45], "pilot_successes": [20, 30], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.496660798999983, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 17, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.084779620361235}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057787, 415984], "pilot_counts": [45, 45], "pilot_successes": [24, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5048488460001863, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 18, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057102, 416710], "pilot_counts": [45, 45], "pilot_successes": [21, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4960605629999009, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 19, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4416850.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2021386, 798428], "successes": [1011206, 471391], "pilot_counts": [45, 45], "pilot_successes": [23, 22], "weight": 0.45767199828694205, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5454129569998258, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 20, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8929846611255174}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3940210.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2259706, 560108], "successes": [1129118, 330924], "pilot_counts": [45, 45], "pilot_successes": [22, 21], "weight": 0.5735251125619781, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.543617698000162, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 21, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6887050933614172}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10552225.0, "pilot_cost": 180.0, "queries": 4931963, "counts": [2121787, 2810086], "successes": [1062084, 1658458], "pilot_counts": [45, 45], "pilot_successes": [25, 23], "weight": 0.20107827111785315, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5659099289996448, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 22, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 4.522499080961593}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057216, 415596], "pilot_counts": [45, 45], "pilot_successes": [21, 20], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.501968910999949, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 23, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057800, 416484], "pilot_counts": [45, 45], "pilot_successes": [25, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5111821759996928, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 24, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3604458.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2427582, 392232], "successes": [1214796, 231559], "pilot_counts": [45, 45], "pilot_successes": [22, 20], "weight": 0.6735281194916991, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5432912349997423, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 25, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.5448076583246342}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057948, 416134], "pilot_counts": [45, 45], "pilot_successes": [25, 29], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.511089580999851, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 26, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4864360.0, "pilot_cost": 180.0, "queries": 3242876, "counts": [2432089, 810697], "successes": [1214665, 478073], "pilot_counts": [45, 45], "pilot_successes": [27, 35], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.505878722000034, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 27, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.084779620361235}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3426294.0, "pilot_cost": 180.0, "queries": 2452102, "counts": [1964961, 487051], "successes": [982460, 287915], "pilot_counts": [45, 45], "pilot_successes": [22, 21], "weight": 0.5735251125619781, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5421907139998439, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 28, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.4684496839390955}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057180, 416600], "pilot_counts": [45, 45], "pilot_successes": [23, 29], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.527447905000372, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 29, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4296486.0, "pilot_cost": 1048576.0, "queries": 3344102, "counts": [2605766, 214048], "successes": [1301219, 126361], "pilot_counts": [262144, 262144], "pilot_successes": [131325, 154222], "weight": 0.802290094745766, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9083425479998368, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 0, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8413987558419527}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4911944.0, "pilot_cost": 2097152.0, "queries": 3500588, "counts": [2270622, 181390], "successes": [1134710, 107049], "pilot_counts": [524288, 524288], "pilot_successes": [261738, 309830], "weight": 0.8066750225353203, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.988458491000074, "pilot_round": 19, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 1, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.105173290536812}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3860658.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2271977, 180035], "successes": [1134645, 106048], "pilot_counts": [262144, 262144], "pilot_successes": [131154, 154940], "weight": 0.8079346395987459, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9550180040000669, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 2, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6546104974929006}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4280754.0, "pilot_cost": 1048576.0, "queries": 3344102, "counts": [2613632, 206182], "successes": [1307375, 122284], "pilot_counts": [262144, 262144], "pilot_successes": [131057, 154955], "weight": 0.8086288868986662, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9408130990000245, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 3, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8346562957881076}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3859642.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2272485, 179527], "successes": [1135373, 105795], "pilot_counts": [262144, 262144], "pilot_successes": [131127, 154982], "weight": 0.8084074852468813, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0047945960000106, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 4, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.654175057662319}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3858554.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2273029, 178983], "successes": [1135610, 105715], "pilot_counts": [262144, 262144], "pilot_successes": [131034, 155048], "weight": 0.8089136605831863, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.91750111500005, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 5, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6537087598909879}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3862704.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2270954, 181058], "successes": [1135860, 106871], "pilot_counts": [262144, 262144], "pilot_successes": [131045, 154670], "weight": 0.806983720740503, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7995281009998507, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 6, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6554873773092091}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3863808.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2270402, 181610], "successes": [1134945, 107152], "pilot_counts": [262144, 262144], "pilot_successes": [131246, 154828], "weight": 0.8064706500220767, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0384204000001773, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 7, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6559605324007072}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3498352.0, "pilot_cost": 1048576.0, "queries": 2656472, "counts": [1973388, 158796], "successes": [986651, 93264], "pilot_counts": [262144, 262144], "pilot_successes": [131236, 154642], "weight": 0.8055386789835861, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9729993840001043, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 8, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.4993324824745635}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4284932.0, "pilot_cost": 1048576.0, "queries": 3344102, "counts": [2611543, 208271], "successes": [1303962, 122992], "pilot_counts": [262144, 262144], "pilot_successes": [131014, 154715], "weight": 0.8069394857420481, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0242339900000843, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 9, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8364469135166204}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3863708.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2270452, 181560], "successes": [1136230, 107175], "pilot_counts": [262144, 262144], "pilot_successes": [130851, 154917], "weight": 0.8065171125232576, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.2128628959999332, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 10, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6559176741496657}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3863540.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2270536, 181476], "successes": [1135646, 107164], "pilot_counts": [262144, 262144], "pilot_successes": [130937, 154784], "weight": 0.8065957176762532, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9772498839997752, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 11, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6558456722879158}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3869084.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2267764, 184248], "successes": [1134172, 108713], "pilot_counts": [262144, 262144], "pilot_successes": [130906, 154376], "weight": 0.8040273014488384, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.802037964000192, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 13, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6582217337256555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3859530.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2272541, 179471], "successes": [1136135, 105704], "pilot_counts": [262144, 262144], "pilot_successes": [131046, 154942], "weight": 0.8084591630085829, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.036084451000079, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 12, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6541270564211528}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3860930.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2271841, 180171], "successes": [1135723, 106192], "pilot_counts": [262144, 262144], "pilot_successes": [130908, 155057], "weight": 0.8078083407931886, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8560859260001052, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 14, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6547270719357334}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3860772.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2271920, 180092], "successes": [1136646, 106284], "pilot_counts": [262144, 262144], "pilot_successes": [131088, 154817], "weight": 0.807881278682628, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.054099870999835, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 15, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6546593558990879}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3863908.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2270352, 181660], "successes": [1135211, 107181], "pilot_counts": [262144, 262144], "pilot_successes": [131220, 154775], "weight": 0.8064242871784004, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.021643350999966, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 16, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6560033906517486}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4913210.0, "pilot_cost": 2097152.0, "queries": 3500588, "counts": [2269989, 182023], "successes": [1134529, 107534], "pilot_counts": [524288, 524288], "pilot_successes": [261696, 309688], "weight": 0.8060875377617347, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.056133784999929, "pilot_round": 19, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 17, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.105715875994997}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3866960.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2268826, 183186], "successes": [1134516, 108430], "pilot_counts": [262144, 262144], "pilot_successes": [131324, 154698], "weight": 0.8050102883689999, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0196732350000275, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 18, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6573114244735345}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4912694.0, "pilot_cost": 2097152.0, "queries": 3500588, "counts": [2270247, 181765], "successes": [1134769, 107346], "pilot_counts": [524288, 524288], "pilot_successes": [262526, 309662], "weight": 0.8063272094280207, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9557232999995904, "pilot_round": 19, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 19, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.1054947274196234}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3864018.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2270297, 181715], "successes": [1135970, 107456], "pilot_counts": [262144, 262144], "pilot_successes": [130946, 154728], "weight": 0.8063732181765751, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8186881219999123, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 21, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6560505347278942}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3858252.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2273180, 178832], "successes": [1136420, 105281], "pilot_counts": [262144, 262144], "pilot_successes": [131025, 155090], "weight": 0.8090544837505276, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.088384388999657, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 20, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6535793279728426}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3866990.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2268811, 183201], "successes": [1134764, 108749], "pilot_counts": [262144, 262144], "pilot_successes": [130965, 154447], "weight": 0.804996317063286, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.871130088999962, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 23, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.657324281948847}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3858042.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2273285, 178727], "successes": [1135702, 105520], "pilot_counts": [262144, 262144], "pilot_successes": [131058, 155052], "weight": 0.8091524658488076, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.1086969150001096, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 22, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6534893256456555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3867824.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2268394, 183618], "successes": [1134829, 108335], "pilot_counts": [262144, 262144], "pilot_successes": [131246, 154493], "weight": 0.8046102856547083, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9286476659999607, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 24, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6576817197625329}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3869548.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2267532, 184480], "successes": [1133010, 109093], "pilot_counts": [262144, 262144], "pilot_successes": [131063, 154069], "weight": 0.8038125857967343, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9908554829999048, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 25, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6584205960104879}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3866656.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2268978, 183034], "successes": [1134765, 108080], "pilot_counts": [262144, 262144], "pilot_successes": [131094, 154329], "weight": 0.8051510648874349, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.925858389000041, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 26, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6571811353903683}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4911566.0, "pilot_cost": 2097152.0, "queries": 3500588, "counts": [2270811, 181201], "successes": [1135889, 107207], "pilot_counts": [524288, 524288], "pilot_successes": [262044, 309370], "weight": 0.806850663570572, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9386331179998706, "pilot_round": 19, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 27, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.1050112863478754}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4909340.0, "pilot_cost": 2097152.0, "queries": 3500588, "counts": [2271924, 180088], "successes": [1136215, 106435], "pilot_counts": [524288, 524288], "pilot_successes": [262128, 309608], "weight": 0.8078850814021644, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.101199238999925, "pilot_round": 19, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 28, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.1040572616796918}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4917066.0, "pilot_cost": 2097152.0, "queries": 3500588, "counts": [2268061, 183951], "successes": [1134277, 108510], "pilot_counts": [524288, 524288], "pilot_successes": [262833, 309461], "weight": 0.8043020731428375, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0854027029999997, "pilot_round": 19, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 29, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.1073684901551566}


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v05_joint_extensions_summary.json <==
[
  {
    "case": "moving_stratum",
    "L": 30,
    "method": "adaptive",
    "runs": 30,
    "normalized_cost": 4.602031113182616,
    "normalized_se": 0.1736226916913452,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.6511629013896231
  },
  {
    "case": "moving_stratum",
    "L": 30,
    "method": "fixed",
    "runs": 30,
    "normalized_cost": 2.2439051936420693,
    "normalized_se": 0.178306900972588,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.0016184095092198964
  },
  {
    "case": "moving_stratum",
    "L": 100,
    "method": "adaptive",
    "runs": 30,
    "normalized_cost": 2.806109833005709,
    "normalized_se": 0.05275175181976278,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.5154238180629576
  },
  {
    "case": "moving_stratum",
    "L": 100,
    "method": "fixed",
    "runs": 30,
    "normalized_cost": 2.0471868063269754,
    "normalized_se": 0.15316749216048922,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.0002511374574898663
  },
  {
    "case": "moving_stratum",
    "L": 300,
    "method": "adaptive",
    "runs": 30,
    "normalized_cost": 1.7586379301838215,
    "normalized_se": 0.03423306026695537,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.30077499666036356
  },
  {
    "case": "moving_stratum",
    "L": 300,
    "method": "fixed",
    "runs": 30,
    "normalized_cost": 1.917555567883187,
    "normalized_se": 0.09297988372679317,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 4.158733417849951e-05
  },
  {
    "case": "two_fair",
    "L": 30,
    "method": "adaptive",
    "runs": 30,
    "normalized_cost": 4.49170180721787,
    "normalized_se": 0.12320775730320187,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.6318553945149807
  },
  {
    "case": "two_fair",
    "L": 30,
    "method": "fixed",
    "runs": 30,
    "normalized_cost": 1.9209997546555608,
    "normalized_se": 0.06267600675538904,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.007006627864168635
  },
  {
    "case": "two_fair",
    "L": 100,
    "method": "adaptive",
    "runs": 30,
    "normalized_cost": 2.3864319419313533,
    "normalized_se": 0.05828587566784759,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.4333722355570304
  },
  {
    "case": "two_fair",
    "L": 100,
    "method": "fixed",
    "runs": 30,
    "normalized_cost": 1.4588688930682077,
    "normalized_se": 0.04508411378876498,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.0017953734940320883
  },
  {
    "case": "two_fair",
    "L": 300,
    "method": "adaptive",
    "runs": 30,
    "normalized_cost": 1.811276876549876,
    "normalized_se": 0.03508096987125997,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.318616940956044
  },
  {
    "case": "two_fair",
    "L": 300,
    "method": "fixed",
    "runs": 30,
    "normalized_cost": 1.2717281524901078,
    "normalized_se": 0.021133160936128645,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.0004583696351306926
  }
]


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v05_reuse_comparisons.json <==
[
  {
    "case": "center",
    "learned_over_equal": 0.996509018369213,
    "bootstrap_95": [
      0.9217830054442839,
      1.0686035050311473
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  },
  {
    "case": "one_fair",
    "learned_over_equal": 0.7596422964024847,
    "bootstrap_95": [
      0.7008075862166686,
      0.8211312705148098
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  },
  {
    "case": "robust_off_center",
    "learned_over_equal": 1.0443413303534723,
    "bootstrap_95": [
      0.8832456918924052,
      1.23304885364706
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  },
  {
    "case": "exact_off_center",
    "learned_over_equal": 1.1932006633499173,
    "bootstrap_95": [
      1.0207275737473078,
      1.3651251578358987
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  },
  {
    "case": "opposite_sign",
    "learned_over_equal": 1.1670435748475718,
    "bootstrap_95": [
      1.0043625130710743,
      1.3444404928869849
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  },
  {
    "case": "near_boundary",
    "learned_over_equal": 1.0046974976105183,
    "bootstrap_95": [
      0.8675043106325129,
      1.1677857149604873
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  },
  {
    "case": "near_endpoint",
    "learned_over_equal": 0.6084959673404361,
    "bootstrap_95": [
      0.5532826919698214,
      0.6693260727287683
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  }
]


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v05_reuse_runs.jsonl <==
{"stopped": true, "estimate": -0.014139176253434076, "estimate_rational": "-2037670045001327/144115188075855872", "cost": 219.0, "pilot_cost": 160.0, "queries": 123, "counts": [91, 32], "successes": [47, 15], "pilot_counts": [32, 32], "pilot_successes": [17, 15], "pilot_reused": true, "weight": 0.46267005650130627, "pilot_answer": -0.015112238288857043, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.038754107000386284, "wall_seconds": 0.9044631710003159, "robust_error": 0.06413917625343407, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006954222099039168, "estimate_rational": "-8017672205794423/1152921504606846976", "cost": 230.0, "pilot_cost": 160.0, "queries": 107, "counts": [66, 41], "successes": [32, 21], "pilot_counts": [32, 32], "pilot_successes": [20, 17], "pilot_reused": true, "weight": 0.2851644465367782, "pilot_answer": 0.02245697557926178, "rule": "joint_glr", "certified": true, "checks": 6, "optimization_seconds": 0.06677969200018197, "wall_seconds": 0.9419066739997106, "robust_error": 0.05695422209903917, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.004075729500534186, "estimate_rational": "4698996188126387/1152921504606846976", "cost": 245.0, "pilot_cost": 160.0, "queries": 149, "counts": [117, 32], "successes": [58, 14], "pilot_counts": [32, 32], "pilot_successes": [15, 14], "pilot_reused": true, "weight": 0.4874165950908267, "pilot_answer": 0.029369849720969794, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.05160445000001346, "wall_seconds": 1.0361485369999173, "robust_error": 0.054075729500534186, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02037434705581531, "estimate_rational": "91757901808487/4503599627370496", "cost": 350.0, "pilot_cost": 160.0, "queries": 176, "counts": [118, 58], "successes": [52, 27], "pilot_counts": [32, 32], "pilot_successes": [13, 16], "pilot_reused": true, "weight": 0.3369665707124612, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.057436551000137115, "wall_seconds": 1.0595202829999835, "robust_error": 0.07037434705581531, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010575825741736345, "estimate_rational": "-6096548463311245/576460752303423488", "cost": 402.0, "pilot_cost": 160.0, "queries": 240, "counts": [186, 54], "successes": [76, 28], "pilot_counts": [32, 32], "pilot_successes": [15, 15], "pilot_reused": true, "weight": 0.46267005648995685, "pilot_answer": 0.015112238288857043, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.03757335399996009, "wall_seconds": 1.0415958319999845, "robust_error": 0.060575825741736346, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.012193196614583339, "estimate_rational": "-1757224823356567/144115188075855872", "cost": 267.0, "pilot_cost": 160.0, "queries": 123, "counts": [75, 48], "successes": [36, 25], "pilot_counts": [32, 32], "pilot_successes": [12, 17], "pilot_reused": true, "weight": 0.2851644465364912, "pilot_answer": -0.02245697557926178, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.032446497000364616, "wall_seconds": 1.0786907840001732, "robust_error": 0.06219319661458334, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 228.0, "pilot_cost": 160.0, "queries": 132, "counts": [100, 32], "successes": [53, 16], "pilot_counts": [32, 32], "pilot_successes": [16, 16], "pilot_reused": true, "weight": 0.5289733027757925, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.027080909999767755, "wall_seconds": 0.9919176340004014, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.018616184543918907, "estimate_rational": "-5365749873603429/288230376151711744", "cost": 498.0, "pilot_cost": 160.0, "queries": 402, "counts": [370, 32], "successes": [180, 24], "pilot_counts": [32, 32], "pilot_successes": [18, 24], "pilot_reused": true, "weight": 0.7749964456776972, "pilot_answer": 0.08684240557253359, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03408119400000942, "wall_seconds": 1.0916798519997428, "robust_error": 0.0686161845439189, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 196.0, "pilot_cost": 160.0, "queries": 100, "counts": [68, 32], "successes": [34, 16], "pilot_counts": [32, 32], "pilot_successes": [17, 16], "pilot_reused": true, "weight": 0.46138321321917614, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 6, "optimization_seconds": 0.027506842000093457, "wall_seconds": 0.8727231499997288, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.04097850512432794, "estimate_rational": "5905624973059945/144115188075855872", "cost": 314.0, "pilot_cost": 160.0, "queries": 218, "counts": [186, 32], "successes": [100, 20], "pilot_counts": [32, 32], "pilot_successes": [16, 20], "pilot_reused": true, "weight": 0.661594964956839, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.02686447299993233, "wall_seconds": 0.93543352100005, "robust_error": 0.09097850512432795, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004310680541368752, "estimate_rational": "-4969876295634319/1152921504606846976", "cost": 265.0, "pilot_cost": 160.0, "queries": 133, "counts": [89, 44], "successes": [45, 21], "pilot_counts": [32, 32], "pilot_successes": [19, 15], "pilot_reused": true, "weight": 0.3382867943400217, "pilot_answer": -0.019849653774872425, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.03398762300003, "wall_seconds": 1.066644659999838, "robust_error": 0.054310680541368755, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.030089580829326924, "estimate_rational": "-4336365600342117/144115188075855872", "cost": 245.0, "pilot_cost": 160.0, "queries": 149, "counts": [117, 32], "successes": [54, 18], "pilot_counts": [32, 32], "pilot_successes": [15, 18], "pilot_reused": true, "weight": 0.4874165950908432, "pilot_answer": -0.029369849720969794, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.04292316100008975, "wall_seconds": 1.0427020349998202, "robust_error": 0.08008958082932693, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.007480225622406631, "estimate_rational": "-8624112979383741/1152921504606846976", "cost": 401.0, "pilot_cost": 160.0, "queries": 281, "counts": [241, 40], "successes": [119, 28], "pilot_counts": [32, 32], "pilot_successes": [14, 21], "pilot_reused": true, "weight": 0.6024624686929002, "pilot_answer": -0.07026587801985444, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.03834443000005194, "wall_seconds": 1.010443369999848, "robust_error": 0.057480225622406636, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 204.0, "pilot_cost": 160.0, "queries": 108, "counts": [76, 32], "successes": [39, 16], "pilot_counts": [32, 32], "pilot_successes": [16, 16], "pilot_reused": true, "weight": 0.5289733027757925, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.02762226799995915, "wall_seconds": 0.8717285560001073, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010008906125547591, "estimate_rational": "-1442435388716877/144115188075855872", "cost": 402.0, "pilot_cost": 160.0, "queries": 240, "counts": [186, 54], "successes": [79, 28], "pilot_counts": [32, 32], "pilot_successes": [17, 15], "pilot_reused": true, "weight": 0.46267005650130627, "pilot_answer": -0.015112238288857043, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.04335921300025802, "wall_seconds": 0.9717730830002438, "robust_error": 0.060008906125547594, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 224.0, "pilot_cost": 160.0, "queries": 122, "counts": [88, 34], "successes": [45, 17], "pilot_counts": [32, 32], "pilot_successes": [14, 15], "pilot_reused": true, "weight": 0.3977384120316182, "pilot_answer": 0.017398371221497656, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.04406167800016192, "wall_seconds": 0.999522873999922, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.040111607142857136, "estimate_rational": "-1445172951854425/36028797018963968", "cost": 338.0, "pilot_cost": 160.0, "queries": 242, "counts": [210, 32], "successes": [94, 19], "pilot_counts": [32, 32], "pilot_successes": [15, 19], "pilot_reused": true, "weight": 0.626518482028734, "pilot_answer": -0.033935894267633555, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.029531648999636673, "wall_seconds": 0.9468430779998016, "robust_error": 0.09011160714285714, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02041884662518854, "estimate_rational": "5885331843362203/288230376151711744", "cost": 258.0, "pilot_cost": 160.0, "queries": 141, "counts": [102, 39], "successes": [55, 21], "pilot_counts": [32, 32], "pilot_successes": [14, 17], "pilot_reused": true, "weight": 0.3977384120316182, "pilot_answer": -0.017398371221497656, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.03658055699997931, "wall_seconds": 1.1285268819997327, "robust_error": 0.07041884662518855, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.041349037924965665, "estimate_rational": "-1489756094328031/36028797018963968", "cost": 310.0, "pilot_cost": 160.0, "queries": 214, "counts": [182, 32], "successes": [82, 19], "pilot_counts": [32, 32], "pilot_successes": [15, 19], "pilot_reused": true, "weight": 0.626518482028734, "pilot_answer": -0.033935894267633555, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.029385118999925908, "wall_seconds": 0.9364262030003374, "robust_error": 0.09134903792496567, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.01081333578067975, "estimate_rational": "389591479940011/36028797018963968", "cost": 265.0, "pilot_cost": 160.0, "queries": 169, "counts": [137, 32], "successes": [70, 19], "pilot_counts": [32, 32], "pilot_successes": [17, 19], "pilot_reused": true, "weight": 0.6265184820287285, "pilot_answer": 0.033935894267633555, "rule": "joint_glr", "certified": true, "checks": 11, "optimization_seconds": 0.03152969500024483, "wall_seconds": 1.3674755499996536, "robust_error": 0.06081333578067975, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.010461989532413885, "estimate_rational": "3015463178222925/288230376151711744", "cost": 371.0, "pilot_cost": 160.0, "queries": 227, "counts": [179, 48], "successes": [99, 25], "pilot_counts": [32, 32], "pilot_successes": [17, 18], "pilot_reused": true, "weight": 0.48741659509097174, "pilot_answer": 0.029369849720969794, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.04129399100020237, "wall_seconds": 0.9823862060002284, "robust_error": 0.060461989532413885, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.009638380156472257, "estimate_rational": "2778073937993193/288230376151711744", "cost": 372.0, "pilot_cost": 160.0, "queries": 150, "counts": [76, 74], "successes": [44, 38], "pilot_counts": [32, 32], "pilot_successes": [22, 18], "pilot_reused": true, "weight": 0.20466504198888535, "pilot_answer": 0.05568931659683585, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.032938931999979104, "wall_seconds": 0.9442851459998565, "robust_error": 0.05963838015647226, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03176353301936995, "estimate_rational": "-2288803767520079/72057594037927936", "cost": 303.0, "pilot_cost": 160.0, "queries": 141, "counts": [87, 54], "successes": [40, 31], "pilot_counts": [32, 32], "pilot_successes": [12, 18], "pilot_reused": true, "weight": 0.28922123278093986, "pilot_answer": -0.04462175846099853, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.04906829399988055, "wall_seconds": 1.1481677490000948, "robust_error": 0.08176353301936995, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 303.0, "pilot_cost": 160.0, "queries": 153, "counts": [103, 50], "successes": [56, 25], "pilot_counts": [32, 32], "pilot_successes": [19, 17], "pilot_reused": true, "weight": 0.3382867943399466, "pilot_answer": 0.019849653774872425, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.028585341000052722, "wall_seconds": 1.0496092349999344, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02797797309027778, "estimate_rational": "4032050853886617/144115188075855872", "cost": 245.0, "pilot_cost": 160.0, "queries": 149, "counts": [117, 32], "successes": [62, 18], "pilot_counts": [32, 32], "pilot_successes": [17, 18], "pilot_reused": true, "weight": 0.48741659509097174, "pilot_answer": 0.029369849720969794, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0411383850000675, "wall_seconds": 1.0507160859997384, "robust_error": 0.07797797309027779, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018295043054288328, "estimate_rational": "2636593570624643/144115188075855872", "cost": 265.0, "pilot_cost": 160.0, "queries": 169, "counts": [137, 32], "successes": [71, 19], "pilot_counts": [32, 32], "pilot_successes": [16, 19], "pilot_reused": true, "weight": 0.6291387288223566, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 11, "optimization_seconds": 0.028022511000017403, "wall_seconds": 0.9503211840001313, "robust_error": 0.06829504305428832, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.005871870799731182, "estimate_rational": "1692451529320771/288230376151711744", "cost": 314.0, "pilot_cost": 160.0, "queries": 218, "counts": [186, 32], "successes": [92, 12], "pilot_counts": [32, 32], "pilot_successes": [15, 12], "pilot_reused": true, "weight": 0.65919967147427, "pilot_answer": 0.035861181020736696, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.03431355499969868, "wall_seconds": 1.0359542829996826, "robust_error": 0.05587187079973119, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.00960412900309917, "estimate_rational": "1384100857586419/144115188075855872", "cost": 220.0, "pilot_cost": 160.0, "queries": 121, "counts": [88, 33], "successes": [43, 15], "pilot_counts": [32, 32], "pilot_successes": [18, 14], "pilot_reused": true, "weight": 0.4009463699861958, "pilot_answer": -0.03460918366909028, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.04096883900001558, "wall_seconds": 0.9065453479997814, "robust_error": 0.05960412900309917, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229.0, "pilot_cost": 160.0, "queries": 115, "counts": [77, 38], "successes": [37, 19], "pilot_counts": [32, 32], "pilot_successes": [13, 16], "pilot_reused": true, "weight": 0.3369665707124612, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.02696208099996511, "wall_seconds": 0.8455067609997968, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03247244919402688, "estimate_rational": "2339886561440429/72057594037927936", "cost": 286.0, "pilot_cost": 160.0, "queries": 190, "counts": [158, 32], "successes": [84, 19], "pilot_counts": [32, 32], "pilot_successes": [17, 19], "pilot_reused": true, "weight": 0.6265184820287285, "pilot_answer": 0.033935894267633555, "rule": "joint_glr", "certified": true, "checks": 12, "optimization_seconds": 0.030740842999875895, "wall_seconds": 0.9749003470001298, "robust_error": 0.08247244919402688, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0058607597198399135, "estimate_rational": "1689248978584259/288230376151711744", "cost": 278.0, "pilot_cost": 160.0, "queries": 119, "counts": [66, 53], "successes": [32, 26], "pilot_counts": [32, 32], "pilot_successes": [11, 15], "pilot_reused": true, "weight": 0.23871895917811103, "pilot_answer": 0.025203741914592688, "rule": "joint_glr", "certified": true, "checks": 6, "optimization_seconds": 0.03224476300010792, "wall_seconds": 0.9043803260001368, "robust_error": 0.05586075971983992, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.005918581228223004, "estimate_rational": "-3411829787390353/576460752303423488", "cost": 304.0, "pilot_cost": 160.0, "queries": 181, "counts": [140, 41], "successes": [75, 20], "pilot_counts": [32, 32], "pilot_successes": [15, 16], "pilot_reused": true, "weight": 0.46138321321917614, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 11, "optimization_seconds": 0.027370697000151267, "wall_seconds": 0.9618841890001022, "robust_error": 0.055918581228223005, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.036390208659874614, "estimate_rational": "-5244381765137469/144115188075855872", "cost": 336.0, "pilot_cost": 160.0, "queries": 171, "counts": [116, 55], "successes": [52, 31], "pilot_counts": [32, 32], "pilot_successes": [13, 19], "pilot_reused": true, "weight": 0.3488260072077118, "pilot_answer": -0.058554391711950295, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.03197848100035117, "wall_seconds": 0.9332956690000174, "robust_error": 0.08639020865987462, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 224.0, "pilot_cost": 160.0, "queries": 122, "counts": [88, 34], "successes": [46, 17], "pilot_counts": [32, 32], "pilot_successes": [14, 16], "pilot_reused": true, "weight": 0.39669744017805614, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.02861462400005621, "wall_seconds": 0.8858114029999342, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011897223056891022, "estimate_rational": "-3429141076848517/288230376151711744", "cost": 245.0, "pilot_cost": 160.0, "queries": 149, "counts": [117, 32], "successes": [60, 14], "pilot_counts": [32, 32], "pilot_successes": [17, 14], "pilot_reused": true, "weight": 0.48741659509102897, "pilot_answer": -0.029369849720969794, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.04482766199998878, "wall_seconds": 0.9680163180000818, "robust_error": 0.06189722305689102, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0613954340025436, "estimate_rational": "-1106001814784421/18014398509481984", "cost": 343.0, "pilot_cost": 160.0, "queries": 247, "counts": [215, 32], "successes": [119, 11], "pilot_counts": [32, 32], "pilot_successes": [15, 11], "pilot_reused": true, "weight": 0.691029553412605, "pilot_answer": 0.03784617542289197, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.030176612000104797, "wall_seconds": 0.9537843399998565, "robust_error": 0.1113954340025436, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.008182003997093014, "estimate_rational": "-4716604179513857/576460752303423488", "cost": 343.0, "pilot_cost": 160.0, "queries": 247, "counts": [215, 32], "successes": [106, 21], "pilot_counts": [32, 32], "pilot_successes": [15, 21], "pilot_reused": true, "weight": 0.6910295533699702, "pilot_answer": -0.03784617542289197, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.03102500200020586, "wall_seconds": 0.9453493609998986, "robust_error": 0.058182003997093015, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.003838266639163918, "estimate_rational": "2212610074353565/576460752303423488", "cost": 353.0, "pilot_cost": 160.0, "queries": 164, "counts": [101, 63], "successes": [51, 35], "pilot_counts": [32, 32], "pilot_successes": [20, 17], "pilot_reused": true, "weight": 0.2851644465367782, "pilot_answer": 0.02245697557926178, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.03422815600015383, "wall_seconds": 0.9527636789998724, "robust_error": 0.05383826663916392, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.036261277032308484, "estimate_rational": "-2612900379690925/72057594037927936", "cost": 329.0, "pilot_cost": 160.0, "queries": 158, "counts": [101, 57], "successes": [46, 33], "pilot_counts": [32, 32], "pilot_successes": [12, 20], "pilot_reused": true, "weight": 0.3086394976049646, "pilot_answer": -0.08670876808464525, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.039487733999976626, "wall_seconds": 0.9961228010001832, "robust_error": 0.08626127703230849, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02146779549073536, "estimate_rational": "3093835384721337/144115188075855872", "cost": 465.0, "pilot_cost": 160.0, "queries": 234, "counts": [157, 77], "successes": [96, 41], "pilot_counts": [32, 32], "pilot_successes": [19, 15], "pilot_reused": true, "weight": 0.3382867943400217, "pilot_answer": -0.019849653774872425, "rule": "joint_glr", "certified": true, "checks": 12, "optimization_seconds": 0.029773353000109637, "wall_seconds": 0.9879515529996752, "robust_error": 0.07146779549073537, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [66, 18], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.8827181589999782, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008195341971021952, "estimate_rational": "147634156187473/18014398509481984", "cost": 216.0, "pilot_cost": 0.0, "queries": 135, "counts": [108, 27], "successes": [53, 13], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 0.9148694909999904, "robust_error": 0.058195341971021955, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [72, 15], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.8823844049998115, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00499665870351239, "estimate_rational": "-2880377635230201/576460752303423488", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [131, 27], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9540180620001593, "robust_error": 0.05499665870351239, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02320909736570247, "estimate_rational": "6689566863858125/288230376151711744", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [95, 25], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9069425980001142, "robust_error": 0.07320909736570247, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02654111328125, "estimate_rational": "956244383067485/36028797018963968", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [59, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9154726110000411, "robust_error": 0.07654111328125, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02963171883964429, "estimate_rational": "-8540761467172437/288230376151711744", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [78, 25], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9032745059998888, "robust_error": 0.07963171883964429, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.029591601562499986, "estimate_rational": "1066149806161369/36028797018963968", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [58, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9476946960003261, "robust_error": 0.07959160156249999, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.020850332754629622, "estimate_rational": "-1502424813188813/72057594037927936", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [69, 22], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9031478830002015, "robust_error": 0.07085033275462962, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01401957947530862, "estimate_rational": "-4040868665657021/288230376151711744", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [74, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9123656159999882, "robust_error": 0.06401957947530862, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.012846920814043202, "estimate_rational": "3702872818622927/288230376151711744", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [76, 19], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9103709659998458, "robust_error": 0.06284692081404321, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [64, 18], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9074234980002984, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013557490596064809, "estimate_rational": "-7815361228354109/576460752303423488", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [70, 21], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9282294319996254, "robust_error": 0.06355749059606482, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011299511718749999, "estimate_rational": "-3256862513025987/288230376151711744", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [64, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9268575969999802, "robust_error": 0.061299511718750005, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.048404802244693054, "estimate_rational": "3487933589634275/72057594037927936", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [75, 16], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9415217890000349, "robust_error": 0.09840480224469306, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00378935546875, "estimate_rational": "-2184414704260717/576460752303423488", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [62, 18], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9740633339997657, "robust_error": 0.05378935546875, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.026994538483796286, "estimate_rational": "-3890322990613231/144115188075855872", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [76, 15], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9235324759997638, "robust_error": 0.07699453848379628, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013557490596064809, "estimate_rational": "-7815361228354109/576460752303423488", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [70, 21], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9688679359996968, "robust_error": 0.06355749059606482, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.016899740864911406, "estimate_rational": "4871018666359869/288230376151711744", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [105, 30], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9223237300002438, "robust_error": 0.0668997408649114, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.013414457344714519, "estimate_rational": "1933227043169079/144115188075855872", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [79, 19], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9208932579999782, "robust_error": 0.06341445734471451, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006237023988812408, "estimate_rational": "-898849885181325/144115188075855872", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [82, 27], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 1.0131145430000288, "robust_error": 0.05623702398881241, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011808371880378643, "estimate_rational": "106360358400651/9007199254740992", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [74, 20], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 1.0427893519999998, "robust_error": 0.061808371880378646, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.060333387119908204, "estimate_rational": "-8694957432038991/144115188075855872", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [94, 16], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9183946070002094, "robust_error": 0.1103333871199082, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0035450683593750004, "estimate_rational": "-255449096676547/72057594037927936", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [62, 17], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9200422439998874, "robust_error": 0.053545068359375, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [72, 22], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.8876609049998478, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0143388671875, "estimate_rational": "2066448541521281/144115188075855872", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [60, 15], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 1.2326574759999858, "robust_error": 0.06433886718750001, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011106103515625, "estimate_rational": "1600558196944221/144115188075855872", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [64, 17], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.988204074999885, "robust_error": 0.061106103515625, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011790039622776829, "estimate_rational": "3398247555316551/288230376151711744", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [81, 17], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9888478519997079, "robust_error": 0.061790039622776835, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0295916015625, "estimate_rational": "-2132299612322739/72057594037927936", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [67, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9918215799998507, "robust_error": 0.0795916015625, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.008266889574759951, "estimate_rational": "-2382768691737725/288230376151711744", "cost": 216.0, "pilot_cost": 0.0, "queries": 135, "counts": [108, 27], "successes": [52, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 1.0209042139999838, "robust_error": 0.05826688957475995, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.020322808159722233, "estimate_rational": "732206330041977/36028797018963968", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [75, 21], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 1.0530599069998061, "robust_error": 0.07032280815972224, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00378935546875, "estimate_rational": "-2184414704260717/576460752303423488", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [62, 18], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9602890820001448, "robust_error": 0.05378935546875, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.020850332754629622, "estimate_rational": "-1502424813188813/72057594037927936", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [69, 22], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9531442590000552, "robust_error": 0.07085033275462962, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [61, 16], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.974520314000074, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02654111328125, "estimate_rational": "956244383067485/36028797018963968", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [59, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 1.066814144000091, "robust_error": 0.07654111328125, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0070694685570987575, "estimate_rational": "8150542325621095/1152921504606846976", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [71, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9326361850003195, "robust_error": 0.05706946855709876, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02136189778645832, "estimate_rational": "-1539286958576325/72057594037927936", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [92, 30], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9555189469997458, "robust_error": 0.07136189778645832, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.028690834767642, "estimate_rational": "8269570097184063/288230376151711744", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [88, 24], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9224028690000523, "robust_error": 0.078690834767642, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03957383897569444, "estimate_rational": "356449452929115/9007199254740992", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [78, 21], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9591326519998802, "robust_error": 0.08957383897569444, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.06994334750705297, "estimate_rational": "2519974670158471/36028797018963968", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [109, 31], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9625948279999648, "robust_error": 0.11994334750705297, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.004094173465154867, "estimate_rational": "2360130315783889/576460752303423488", "cost": 241.0, "pilot_cost": 160.0, "queries": 145, "counts": [113, 32], "successes": [56, 14], "pilot_counts": [32, 32], "pilot_successes": [15, 14], "pilot_reused": true, "weight": 0.5011834423116546, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 1.0060095550002188, "robust_error": 0.05409417346515487, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02544302469629156, "estimate_rational": "-114585196541397/4503599627370496", "cost": 454.0, "pilot_cost": 160.0, "queries": 148, "counts": [46, 102], "successes": [19, 54], "pilot_counts": [32, 32], "pilot_successes": [13, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.9130356300001949, "robust_error": 0.07544302469629156, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014702354753521121, "estimate_rational": "-1059416310230825/72057594037927936", "cost": 379.0, "pilot_cost": 160.0, "queries": 148, "counts": [71, 77], "successes": [34, 44], "pilot_counts": [32, 32], "pilot_successes": [20, 17], "pilot_reused": true, "weight": 0.18652192538788445, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.0, "wall_seconds": 0.9107181230001515, "robust_error": 0.06470235475352112, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006901467237586424, "estimate_rational": "-994606248944125/144115188075855872", "cost": 234.0, "pilot_cost": 160.0, "queries": 123, "counts": [86, 37], "successes": [44, 18], "pilot_counts": [32, 32], "pilot_successes": [17, 15], "pilot_reused": true, "weight": 0.3666666666666667, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.8539217659999849, "robust_error": 0.05690146723758643, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 314.0, "pilot_cost": 160.0, "queries": 164, "counts": [114, 50], "successes": [50, 25], "pilot_counts": [32, 32], "pilot_successes": [15, 15], "pilot_reused": true, "weight": 0.3666666666666667, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 0.9231913720000193, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011820129513662982, "estimate_rational": "3406920375885031/288230376151711744", "cost": 285.0, "pilot_cost": 160.0, "queries": 111, "counts": [53, 58], "successes": [25, 28], "pilot_counts": [32, 32], "pilot_successes": [12, 17], "pilot_reused": true, "weight": 0.18652192538788445, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 5, "optimization_seconds": 0.0, "wall_seconds": 0.8639149370001178, "robust_error": 0.06182012951366299, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.023989137292231413, "estimate_rational": "-1728599516323729/72057594037927936", "cost": 498.0, "pilot_cost": 160.0, "queries": 369, "counts": [326, 43], "successes": [157, 32], "pilot_counts": [32, 32], "pilot_successes": [18, 24], "pilot_reused": true, "weight": 0.6569340522394505, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9157931719996668, "robust_error": 0.07398913729223142, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 230.0, "pilot_cost": 160.0, "queries": 134, "counts": [102, 32], "successes": [53, 16], "pilot_counts": [32, 32], "pilot_successes": [16, 16], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.8946737579999535, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013748224431818171, "estimate_rational": "-3962655899401105/288230376151711744", "cost": 392.0, "pilot_cost": 160.0, "queries": 128, "counts": [40, 88], "successes": [19, 47], "pilot_counts": [32, 32], "pilot_successes": [17, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.905108496000139, "robust_error": 0.06374822443181817, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004506927931223709, "estimate_rational": "-5196134131621063/1152921504606846976", "cost": 361.0, "pilot_cost": 160.0, "queries": 148, "counts": [77, 71], "successes": [41, 35], "pilot_counts": [32, 32], "pilot_successes": [19, 15], "pilot_reused": true, "weight": 0.21273334850974868, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.0, "wall_seconds": 0.9085123270001532, "robust_error": 0.05450692793122371, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.027170751134776537, "estimate_rational": "3915717909950595/144115188075855872", "cost": 307.0, "pilot_cost": 160.0, "queries": 211, "counts": [179, 32], "successes": [94, 20], "pilot_counts": [32, 32], "pilot_successes": [16, 20], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.9135804100001224, "robust_error": 0.07717075113477653, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.021614980916030535, "estimate_rational": "-194690439998111/9007199254740992", "cost": 263.0, "pilot_cost": 160.0, "queries": 164, "counts": [131, 33], "successes": [60, 18], "pilot_counts": [32, 32], "pilot_successes": [15, 18], "pilot_reused": true, "weight": 0.5011834423116546, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 11, "optimization_seconds": 0.0, "wall_seconds": 0.9307948959999521, "robust_error": 0.07161498091603054, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 430.0, "pilot_cost": 160.0, "queries": 286, "counts": [238, 48], "successes": [119, 33], "pilot_counts": [32, 32], "pilot_successes": [14, 21], "pilot_reused": true, "weight": 0.5530160912159926, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 0.9196862750000037, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 204.0, "pilot_cost": 160.0, "queries": 108, "counts": [76, 32], "successes": [39, 16], "pilot_counts": [32, 32], "pilot_successes": [16, 16], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.0, "wall_seconds": 0.8501024279999001, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.006350092494714584, "estimate_rational": "7321158193398985/1152921504606846976", "cost": 271.0, "pilot_cost": 160.0, "queries": 142, "counts": [99, 43], "successes": [45, 21], "pilot_counts": [32, 32], "pilot_successes": [17, 15], "pilot_reused": true, "weight": 0.3666666666666667, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.9331479799998306, "robust_error": 0.056350092494714586, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.006298673513050917, "estimate_rational": "3630938071846979/576460752303423488", "cost": 221.0, "pilot_cost": 160.0, "queries": 98, "counts": [57, 41], "successes": [28, 20], "pilot_counts": [32, 32], "pilot_successes": [14, 15], "pilot_reused": true, "weight": 0.2592439390523146, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 5, "optimization_seconds": 0.0, "wall_seconds": 0.8402936389998104, "robust_error": 0.05629867351305092, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0560119222483353, "estimate_rational": "-4036084354654529/72057594037927936", "cost": 355.0, "pilot_cost": 160.0, "queries": 244, "counts": [207, 37], "successes": [93, 24], "pilot_counts": [32, 32], "pilot_successes": [15, 19], "pilot_reused": true, "weight": 0.5830550862757574, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9380148949999239, "robust_error": 0.1060119222483353, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.012939415708812262, "estimate_rational": "1864766328467163/144115188075855872", "cost": 339.0, "pilot_cost": 160.0, "queries": 150, "counts": [87, 63], "successes": [45, 35], "pilot_counts": [32, 32], "pilot_successes": [14, 17], "pilot_reused": true, "weight": 0.2592439390523146, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.9073829059998388, "robust_error": 0.06293941570881226, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.047780096707296424, "estimate_rational": "-3442918811627303/72057594037927936", "cost": 311.0, "pilot_cost": 160.0, "queries": 212, "counts": [179, 33], "successes": [80, 20], "pilot_counts": [32, 32], "pilot_successes": [15, 19], "pilot_reused": true, "weight": 0.5830550862757574, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.9126737199999297, "robust_error": 0.09778009670729643, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018340386284722225, "estimate_rational": "2643128218806591/144115188075855872", "cost": 263.0, "pilot_cost": 160.0, "queries": 167, "counts": [135, 32], "successes": [70, 19], "pilot_counts": [32, 32], "pilot_successes": [17, 19], "pilot_reused": true, "weight": 0.5830550862757574, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 11, "optimization_seconds": 0.0, "wall_seconds": 0.8965895769997587, "robust_error": 0.06834038628472222, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011098239942528742, "estimate_rational": "3198849873257011/288230376151711744", "cost": 350.0, "pilot_cost": 160.0, "queries": 218, "counts": [174, 44], "successes": [95, 23], "pilot_counts": [32, 32], "pilot_successes": [17, 18], "pilot_reused": true, "weight": 0.5011834423116546, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.9440328269997735, "robust_error": 0.06109823994252875, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02260628043831169, "estimate_rational": "-6515816714125661/288230376151711744", "cost": 301.0, "pilot_cost": 160.0, "queries": 133, "counts": [77, 56], "successes": [35, 30], "pilot_counts": [32, 32], "pilot_successes": [12, 18], "pilot_reused": true, "weight": 0.25690026867766275, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.0, "wall_seconds": 0.9083123479999813, "robust_error": 0.07260628043831169, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.04233627401883229, "estimate_rational": "3050650046327493/72057594037927936", "cost": 489.0, "pilot_cost": 160.0, "queries": 198, "counts": [101, 97], "successes": [61, 54], "pilot_counts": [32, 32], "pilot_successes": [22, 18], "pilot_reused": true, "weight": 0.20779412694668759, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.9190788370001428, "robust_error": 0.09233627401883229, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.034159958207728144, "estimate_rational": "-2461484400885059/72057594037927936", "cost": 417.0, "pilot_cost": 160.0, "queries": 171, "counts": [89, 82], "successes": [51, 37], "pilot_counts": [32, 32], "pilot_successes": [19, 17], "pilot_reused": true, "weight": 0.21273334850974868, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.896185265999975, "robust_error": 0.08415995820772815, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.028581737417035395, "estimate_rational": "4119062463390783/144115188075855872", "cost": 241.0, "pilot_cost": 160.0, "queries": 145, "counts": [113, 32], "successes": [60, 18], "pilot_counts": [32, 32], "pilot_successes": [17, 18], "pilot_reused": true, "weight": 0.5011834423116546, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 0.9479863139999907, "robust_error": 0.07858173741703539, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018340386284722225, "estimate_rational": "2643128218806591/144115188075855872", "cost": 263.0, "pilot_cost": 160.0, "queries": 167, "counts": [135, 32], "successes": [70, 19], "pilot_counts": [32, 32], "pilot_successes": [16, 19], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 11, "optimization_seconds": 0.0, "wall_seconds": 0.9131278760000896, "robust_error": 0.06834038628472222, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.005886018172554354, "estimate_rational": "3393058463822305/576460752303423488", "cost": 312.0, "pilot_cost": 160.0, "queries": 216, "counts": [184, 32], "successes": [91, 12], "pilot_counts": [32, 32], "pilot_successes": [15, 12], "pilot_reused": true, "weight": 0.6386946922316725, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.9209920749999583, "robust_error": 0.055886018172554355, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.009519268541797615, "estimate_rational": "2743742352491483/288230376151711744", "cost": 234.0, "pilot_cost": 160.0, "queries": 123, "counts": [86, 37], "successes": [42, 17], "pilot_counts": [32, 32], "pilot_successes": [18, 14], "pilot_reused": true, "weight": 0.3666666666666667, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.8298387359996013, "robust_error": 0.05951926854179762, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03929509089543269, "estimate_rational": "2831509707426567/72057594037927936", "cost": 284.0, "pilot_cost": 160.0, "queries": 188, "counts": [156, 32], "successes": [84, 19], "pilot_counts": [32, 32], "pilot_successes": [17, 19], "pilot_reused": true, "weight": 0.5830550862757574, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 12, "optimization_seconds": 0.0, "wall_seconds": 0.9130493369998476, "robust_error": 0.0892950908954327, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017045219922208008, "estimate_rational": "4912950149766665/288230376151711744", "cost": 454.0, "pilot_cost": 160.0, "queries": 148, "counts": [46, 102], "successes": [19, 49], "pilot_counts": [32, 32], "pilot_successes": [13, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.9188408579998395, "robust_error": 0.06704521992220801, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.015096824091478694, "estimate_rational": "543920410822891/36028797018963968", "cost": 367.0, "pilot_cost": 160.0, "queries": 139, "counts": [63, 76], "successes": [30, 36], "pilot_counts": [32, 32], "pilot_successes": [11, 15], "pilot_reused": true, "weight": 0.1695250379016726, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.0, "wall_seconds": 0.9340973289999965, "robust_error": 0.0650968240914787, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.009449351917613629, "estimate_rational": "-2723590257603675/288230376151711744", "cost": 392.0, "pilot_cost": 160.0, "queries": 128, "counts": [40, 88], "successes": [18, 45], "pilot_counts": [32, 32], "pilot_successes": [15, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.9011829490000309, "robust_error": 0.059449351917613635, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0051934324866310085, "estimate_rational": "5987619996560701/1152921504606846976", "cost": 342.0, "pilot_cost": 160.0, "queries": 111, "counts": [34, 77], "successes": [16, 38], "pilot_counts": [32, 32], "pilot_successes": [14, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.0, "wall_seconds": 0.842413082999883, "robust_error": 0.055193432486631014, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.046307565789473676, "estimate_rational": "-1668405888271267/36028797018963968", "cost": 314.0, "pilot_cost": 160.0, "queries": 164, "counts": [114, 50], "successes": [51, 30], "pilot_counts": [32, 32], "pilot_successes": [13, 19], "pilot_reused": true, "weight": 0.3666666666666667, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 0.9836064209998767, "robust_error": 0.09630756578947368, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.043187335718457946, "estimate_rational": "-6223951009560695/144115188075855872", "cost": 342.0, "pilot_cost": 160.0, "queries": 246, "counts": [214, 32], "successes": [115, 11], "pilot_counts": [32, 32], "pilot_successes": [15, 11], "pilot_reused": true, "weight": 0.6794114506077116, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9059505340001124, "robust_error": 0.09318733571845794, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.020447684769081858, "estimate_rational": "-5893643872424091/288230376151711744", "cost": 241.0, "pilot_cost": 160.0, "queries": 145, "counts": [113, 32], "successes": [59, 14], "pilot_counts": [32, 32], "pilot_successes": [17, 14], "pilot_reused": true, "weight": 0.5011834423116546, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 0.98578268700021, "robust_error": 0.07044768476908186, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0054817099883177605, "estimate_rational": "-3159990663774847/576460752303423488", "cost": 342.0, "pilot_cost": 160.0, "queries": 246, "counts": [214, 32], "successes": [106, 21], "pilot_counts": [32, 32], "pilot_successes": [15, 21], "pilot_reused": true, "weight": 0.6794114506077116, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9223279869997896, "robust_error": 0.055481709988317765, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03690245939870321, "estimate_rational": "1329551219176437/36028797018963968", "cost": 329.0, "pilot_cost": 160.0, "queries": 128, "counts": [61, 67], "successes": [34, 37], "pilot_counts": [32, 32], "pilot_successes": [20, 17], "pilot_reused": true, "weight": 0.18652192538788445, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 6, "optimization_seconds": 0.0, "wall_seconds": 0.9497187289998692, "robust_error": 0.08690245939870321, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.030261855811403508, "estimate_rational": "-8722386083569697/288230376151711744", "cost": 314.0, "pilot_cost": 160.0, "queries": 164, "counts": [114, 50], "successes": [53, 29], "pilot_counts": [32, 32], "pilot_successes": [12, 20], "pilot_reused": true, "weight": 0.3666666666666667, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 0.9050416320001204, "robust_error": 0.0802618558114035, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008824506714168266, "estimate_rational": "2543490889578025/288230376151711744", "cost": 417.0, "pilot_cost": 160.0, "queries": 171, "counts": [89, 82], "successes": [53, 42], "pilot_counts": [32, 32], "pilot_successes": [19, 15], "pilot_reused": true, "weight": 0.21273334850974868, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.9131471149999015, "robust_error": 0.058824506714168265, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.005603255059460694, "estimate_rational": "28149943503648547783/5023855456324335697920", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [82, 20], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.8966381399995953, "robust_error": 0.0556032550594607, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.012162803345901805, "estimate_rational": "-4241884153972776567/348758755143571210240", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [106, 29], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9310225320000427, "robust_error": 0.06216280334590181, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [84, 21], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.8892329740001514, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.003878416447087931, "estimate_rational": "953147013123510079959/245756747921995501404160", "cost": 584.0, "pilot_cost": 0.0, "queries": 365, "counts": [292, 73], "successes": [165, 37], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9105499950001104, "robust_error": 0.053878416447087935, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.05493920493343725, "estimate_rational": "257416161067130312821/4685472994722226110464", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [110, 26], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9009126529999776, "robust_error": 0.10493920493343725, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.020261743309821337, "estimate_rational": "59334906940101005899/2928420621701391319040", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [122, 26], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9171175329997823, "robust_error": 0.07026174330982134, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [110, 32], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8907038859997556, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0208949026907423, "estimate_rational": "97902502284821823589/4685472994722226110464", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [121, 29], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.898556654999993, "robust_error": 0.0708949026907423, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.023425317493352804, "estimate_rational": "-540151045806588159/23058430092136939520", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [105, 32], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8975527580000744, "robust_error": 0.0734253174933528, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.028366332782419647, "estimate_rational": "-66454843105665523247/2342736497361113055232", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [134, 26], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9237114580000707, "robust_error": 0.07836633278241965, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004316370879328217, "estimate_rational": "-4704287920663971303/1089871109823660032000", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [116, 27], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8929222300002948, "robust_error": 0.05431637087932822, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.012162803345901805, "estimate_rational": "-4241884153972776567/348758755143571210240", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [106, 29], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9093326370002615, "robust_error": 0.06216280334590181, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02218562943362665, "estimate_rational": "-120897382864815687/5449355549118300160", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [105, 31], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8993712429996776, "robust_error": 0.07218562943362665, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014786207892048202, "estimate_rational": "-87282365697688823851/5902958103587056517120", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [99, 22], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9160675120001542, "robust_error": 0.0647862078920482, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.023425317493352804, "estimate_rational": "540151045806588159/23058430092136939520", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [105, 23], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.912294711999948, "robust_error": 0.0734253174933528, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02157998723617067, "estimate_rational": "9407761855626298383/435948443929464012800", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [116, 30], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9124461050000718, "robust_error": 0.07157998723617068, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.014700211557086834, "estimate_rational": "17219361066858481225/1171368248680556527616", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [131, 36], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9653551669998706, "robust_error": 0.06470021155708684, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.003865031225748763, "estimate_rational": "18109499432003973319/4685472994722226110464", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [126, 27], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9345029539999814, "robust_error": 0.05386503122574877, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.020826577665223403, "estimate_rational": "161356670211076843123/7747632510958011678720", "cost": 672.0, "pilot_cost": 0.0, "queries": 420, "counts": [336, 84], "successes": [143, 39], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.9076893169999494, "robust_error": 0.0708265776652234, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [99, 24], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9524115419999362, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.004052364100607212, "estimate_rational": "23734053197721142123/5856841243402782638080", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [128, 38], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9343578250000064, "robust_error": 0.054052364100607216, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.04382721156371343, "estimate_rational": "25668902026969618611/585684124340278263808", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [112, 27], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9677650300000096, "robust_error": 0.09382721156371343, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.06186240163518687, "estimate_rational": "-72463653062582044517/1171368248680556527616", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [141, 24], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9209264940000139, "robust_error": 0.11186240163518688, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.007857064961859077, "estimate_rational": "34252752439751781933/4359484439294640128000", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [112, 29], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.943300471999919, "robust_error": 0.05785706496185908, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01271099282075888, "estimate_rational": "-297785067988869134597/23427364973611130552320", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [124, 39], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9130528709997634, "robust_error": 0.06271099282075888, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [101, 24], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.8915274649998537, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [81, 21], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9215835469999547, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.020261743309821337, "estimate_rational": "59334906940101005899/2928420621701391319040", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [122, 26], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9087596120002672, "robust_error": 0.07026174330982134, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [96, 24], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.917680460000156, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014055244945456603, "estimate_rational": "-16204594150133607683/1152921504606846976000", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [107, 32], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8945905779996792, "robust_error": 0.06405524494545661, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.004184941302051322, "estimate_rational": "663424963114697667/158526706883441459200", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [111, 30], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9252963389999422, "robust_error": 0.05418494130205132, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.010957054524520858, "estimate_rational": "440373265266058878001/40190843650594685583360", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [85, 22], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9183983190000617, "robust_error": 0.06095705452452086, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0133114292281092, "estimate_rational": "3626935536544619819/272467777455915008000", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [113, 31], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9029318259999854, "robust_error": 0.0633114292281092, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.009452672396131895, "estimate_rational": "27899364560650222131/2951479051793528258560", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [93, 23], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9116271949997099, "robust_error": 0.059452672396131896, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.010957054524520858, "estimate_rational": "440373265266058878001/40190843650594685583360", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [81, 20], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9267332079998596, "robust_error": 0.06095705452452086, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018740294988607333, "estimate_rational": "1080304454752065983/57646075230342348800", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [106, 23], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.925223769999775, "robust_error": 0.06874029498860734, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.022050247379139302, "estimate_rational": "-51657919310950869847/2342736497361113055232", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [121, 36], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9229145350000181, "robust_error": 0.0720502473791393, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03748015181330662, "estimate_rational": "21605836510745257577/576460752303423488000", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [118, 32], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9125797470001089, "robust_error": 0.08748015181330662, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03813254223310742, "estimate_rational": "893344984266648010459/23427364973611130552320", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [136, 39], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9244424960002107, "robust_error": 0.08813254223310743, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.030324122961335288, "estimate_rational": "3726178921282236096821/122878373960997750702080", "cost": 584.0, "pilot_cost": 0.0, "queries": 365, "counts": [292, 73], "successes": [155, 43], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.901529605000178, "robust_error": 0.08032412296133529, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.023342057287397973, "estimate_rational": "-3363944976050761/144115188075855872", "cost": 743.0, "pilot_cost": 96.0, "queries": 696, "counts": [649, 47], "successes": [315, 41], "pilot_counts": [32, 32], "pilot_successes": [15, 27], "pilot_reused": true, "weight": 0.8736888272216274, "pilot_answer": -0.048342422107234606, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.029781716999877972, "wall_seconds": 1.0238093200000549, "robust_error": 0.07334205728739798, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.04361759572587036, "estimate_rational": "-3142979005725227/72057594037927936", "cost": 629.0, "pilot_cost": 96.0, "queries": 563, "counts": [497, 66], "successes": [233, 53], "pilot_counts": [32, 32], "pilot_successes": [13, 25], "pilot_reused": true, "weight": 0.7924620462195776, "pilot_answer": -0.12445070192217826, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.03485851799996453, "wall_seconds": 1.0339380780001193, "robust_error": 0.09361759572587036, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.029340971952639745, "estimate_rational": "-4228479691283089/144115188075855872", "cost": 638.0, "pilot_cost": 96.0, "queries": 526, "counts": [414, 112], "successes": [198, 92], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6499644427338868, "pilot_answer": 0.1319086982868612, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.031975618000160466, "wall_seconds": 1.0533941609996873, "robust_error": 0.07934097195263975, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.06224356930272111, "estimate_rational": "4485121848287111/72057594037927936", "cost": 562.0, "pilot_cost": 96.0, "queries": 526, "counts": [490, 36], "successes": [265, 30], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8736888272216341, "pilot_answer": 0.048342422107234606, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.03041562399994291, "wall_seconds": 1.041579088999697, "robust_error": 0.11224356930272111, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.08896459204992649, "estimate_rational": "-3205287228841737/36028797018963968", "cost": 646.0, "pilot_cost": 96.0, "queries": 605, "counts": [564, 41], "successes": [247, 32], "pilot_counts": [32, 32], "pilot_successes": [15, 27], "pilot_reused": true, "weight": 0.8736888272216274, "pilot_answer": -0.048342422107234606, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.029995190000136063, "wall_seconds": 1.0228213139998843, "robust_error": 0.1389645920499265, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0195305221273292, "estimate_rational": "-5629289739199425/288230376151711744", "cost": 638.0, "pilot_cost": 96.0, "queries": 526, "counts": [414, 112], "successes": [201, 92], "pilot_counts": [32, 32], "pilot_successes": [12, 25], "pilot_reused": true, "weight": 0.6499644427396245, "pilot_answer": -0.1319086982868612, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.031155049999597395, "wall_seconds": 1.0337904189996152, "robust_error": 0.0695305221273292, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02163066123188406, "estimate_rational": "6234613623276191/288230376151711744", "cost": 507.0, "pilot_cost": 96.0, "queries": 357, "counts": [207, 150], "successes": [108, 107], "pilot_counts": [32, 32], "pilot_successes": [18, 18], "pilot_reused": true, "weight": 0.40960094681947357, "pilot_answer": 0.0404127619229257, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.03374126300013813, "wall_seconds": 0.9549987649998002, "robust_error": 0.07163066123188407, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.051635783800375576, "estimate_rational": "-3720750346917679/72057594037927936", "cost": 569.0, "pilot_cost": 96.0, "queries": 526, "counts": [483, 43], "successes": [225, 36], "pilot_counts": [32, 32], "pilot_successes": [16, 26], "pilot_reused": true, "weight": 0.8497413670328564, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.028754436999861355, "wall_seconds": 1.0117655239996566, "robust_error": 0.10163578380037558, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.024000983556351316, "estimate_rational": "-1729453129614547/72057594037927936", "cost": 463.0, "pilot_cost": 96.0, "queries": 421, "counts": [379, 42], "successes": [183, 33], "pilot_counts": [32, 32], "pilot_successes": [17, 25], "pilot_reused": true, "weight": 0.8217886528910222, "pilot_answer": 0.043367688357830045, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.031016379999982746, "wall_seconds": 0.9490893860001961, "robust_error": 0.07400098355635132, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.024859264184397146, "estimate_rational": "7165195066723565/288230376151711744", "cost": 555.0, "pilot_cost": 96.0, "queries": 489, "counts": [423, 66], "successes": [219, 54], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7636803154997154, "pilot_answer": 0.13046455817297098, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0322441040002559, "wall_seconds": 0.9685272820001956, "robust_error": 0.07485926418439715, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.014191946881091594, "estimate_rational": "8181100375724285/576460752303423488", "cost": 429.0, "pilot_cost": 96.0, "queries": 372, "counts": [315, 57], "successes": [161, 43], "pilot_counts": [32, 32], "pilot_successes": [16, 22], "pilot_reused": true, "weight": 0.7343318152752815, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.028861317999599123, "wall_seconds": 0.9647613290003392, "robust_error": 0.0641919468810916, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.04300704922926617, "estimate_rational": "-3098984494131643/72057594037927936", "cost": 474.0, "pilot_cost": 96.0, "queries": 425, "counts": [376, 49], "successes": [176, 38], "pilot_counts": [32, 32], "pilot_successes": [15, 24], "pilot_reused": true, "weight": 0.7937513925380625, "pilot_answer": -0.040929220467805866, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.02919248799980778, "wall_seconds": 0.9418815280000672, "robust_error": 0.09300704922926617, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03276742788461538, "estimate_rational": "-2361142016176695/72057594037927936", "cost": 288.0, "pilot_cost": 96.0, "queries": 248, "counts": [208, 40], "successes": [98, 27], "pilot_counts": [32, 32], "pilot_successes": [14, 22], "pilot_reused": true, "weight": 0.724738030179502, "pilot_answer": -0.07133249800652267, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.032286226999985956, "wall_seconds": 0.9443158519998178, "robust_error": 0.08276742788461539, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017295985001685207, "estimate_rational": "1246307065737523/72057594037927936", "cost": 569.0, "pilot_cost": 96.0, "queries": 526, "counts": [483, 43], "successes": [247, 36], "pilot_counts": [32, 32], "pilot_successes": [16, 26], "pilot_reused": true, "weight": 0.8497413670328564, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.028894899000079022, "wall_seconds": 1.0379181690000223, "robust_error": 0.06729598500168521, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.005987634637188207, "estimate_rational": "-1725818183735775/288230376151711744", "cost": 562.0, "pilot_cost": 96.0, "queries": 526, "counts": [490, 36], "successes": [243, 29], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8736888272216341, "pilot_answer": 0.048342422107234606, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.030392888999813295, "wall_seconds": 1.0571897480003827, "robust_error": 0.05598763463718821, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0037398137273015088, "estimate_rational": "1077927917357449/288230376151711744", "cost": 458.0, "pilot_cost": 96.0, "queries": 421, "counts": [384, 37], "successes": [193, 29], "pilot_counts": [32, 32], "pilot_successes": [14, 26], "pilot_reused": true, "weight": 0.8418363921281524, "pilot_answer": -0.09055780423805117, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03732137599990892, "wall_seconds": 0.950165620000007, "robust_error": 0.05373981372730151, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01895575108788701, "estimate_rational": "-1365905816574973/72057594037927936", "cost": 412.0, "pilot_cost": 96.0, "queries": 369, "counts": [326, 43], "successes": [158, 30], "pilot_counts": [32, 32], "pilot_successes": [15, 24], "pilot_reused": true, "weight": 0.7937513925380625, "pilot_answer": -0.040929220467805866, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.030819121999684285, "wall_seconds": 0.9480354960001023, "robust_error": 0.06895575108788701, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02163422993955337, "estimate_rational": "1558910558307523/72057594037927936", "cost": 464.0, "pilot_cost": 96.0, "queries": 421, "counts": [378, 43], "successes": [195, 33], "pilot_counts": [32, 32], "pilot_successes": [14, 25], "pilot_reused": true, "weight": 0.8146473091712423, "pilot_answer": -0.08556660691276194, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.030572680000204855, "wall_seconds": 0.9840196430000105, "robust_error": 0.07163422993955337, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.07462742456896548, "estimate_rational": "-1344368165921651/18014398509481984", "cost": 419.0, "pilot_cost": 96.0, "queries": 369, "counts": [319, 50], "successes": [140, 36], "pilot_counts": [32, 32], "pilot_successes": [15, 23], "pilot_reused": true, "weight": 0.7635093670200116, "pilot_answer": -0.038526052213273945, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.037248175000058836, "wall_seconds": 1.0019421820002208, "robust_error": 0.12462742456896549, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03451533111285265, "estimate_rational": "4974183434829199/144115188075855872", "cost": 419.0, "pilot_cost": 96.0, "queries": 369, "counts": [319, 50], "successes": [168, 38], "pilot_counts": [32, 32], "pilot_successes": [17, 23], "pilot_reused": true, "weight": 0.7635093670200116, "pilot_answer": 0.038526052213273945, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.03284870600009526, "wall_seconds": 0.971464104000006, "robust_error": 0.08451533111285264, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0038706373056070623, "estimate_rational": "-8925081972335773/2305843009213693952", "cost": 412.0, "pilot_cost": 96.0, "queries": 369, "counts": [326, 43], "successes": [162, 31], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7937513925380577, "pilot_answer": 0.040929220467805866, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.03059997199989084, "wall_seconds": 0.9597002600003179, "robust_error": 0.053870637305607066, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.045480182926829246, "estimate_rational": "-3277192558112163/72057594037927936", "cost": 599.0, "pilot_cost": 96.0, "queries": 484, "counts": [369, 115], "successes": [171, 90], "pilot_counts": [32, 32], "pilot_successes": [12, 24], "pilot_reused": true, "weight": 0.6171450364404708, "pilot_answer": -0.13101440206170079, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03787344000011217, "wall_seconds": 1.0208482210000511, "robust_error": 0.09548018292682925, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0014288727154593813, "estimate_rational": "1647378080999101/1152921504606846976", "cost": 629.0, "pilot_cost": 96.0, "queries": 563, "counts": [497, 66], "successes": [249, 55], "pilot_counts": [32, 32], "pilot_successes": [19, 25], "pilot_reused": true, "weight": 0.7924620462195557, "pilot_answer": 0.12445070192217826, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.033456933999787, "wall_seconds": 1.0127329840001948, "robust_error": 0.05142887271545939, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.053443931052970545, "estimate_rational": "1925520543802981/36028797018963968", "cost": 951.0, "pilot_cost": 96.0, "queries": 720, "counts": [489, 231], "successes": [264, 193], "pilot_counts": [32, 32], "pilot_successes": [22, 24], "pilot_reused": true, "weight": 0.5142220996869544, "pilot_answer": 0.13543530464172363, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.03440928099962548, "wall_seconds": 1.074363317999996, "robust_error": 0.10344393105297055, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019518362420808958, "estimate_rational": "-5625784942415201/288230376151711744", "cost": 546.0, "pilot_cost": 96.0, "queries": 489, "counts": [432, 57], "successes": [210, 46], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7937513925380577, "pilot_answer": 0.040929220467805866, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.029593593000299734, "wall_seconds": 0.9504624990004231, "robust_error": 0.06951836242080896, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.016589897609760533, "estimate_rational": "2390856214189831/144115188075855872", "cost": 554.0, "pilot_cost": 96.0, "queries": 489, "counts": [424, 65], "successes": [217, 53], "pilot_counts": [32, 32], "pilot_successes": [16, 23], "pilot_reused": true, "weight": 0.7659061432761811, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.03293646900010572, "wall_seconds": 0.9517207670000971, "robust_error": 0.06658989760976053, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010539779974489787, "estimate_rational": "-1518942373301735/144115188075855872", "cost": 700.0, "pilot_cost": 96.0, "queries": 665, "counts": [630, 35], "successes": [311, 31], "pilot_counts": [32, 32], "pilot_successes": [15, 29], "pilot_reused": true, "weight": 0.9, "pilot_answer": -0.052606092691421504, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.03798167300010391, "wall_seconds": 1.0194233350002833, "robust_error": 0.06053977997448979, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0049789691369969205, "estimate_rational": "717545073602193/144115188075855872", "cost": 746.0, "pilot_cost": 96.0, "queries": 696, "counts": [646, 50], "successes": [325, 43], "pilot_counts": [32, 32], "pilot_successes": [18, 27], "pilot_reused": true, "weight": 0.8675707114062164, "pilot_answer": 0.09559951764531432, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.03586257500001011, "wall_seconds": 1.0433629700000893, "robust_error": 0.05497896913699692, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02587710619122259, "estimate_rational": "1864642012803469/72057594037927936", "cost": 419.0, "pilot_cost": 96.0, "queries": 369, "counts": [319, 50], "successes": [166, 37], "pilot_counts": [32, 32], "pilot_successes": [17, 23], "pilot_reused": true, "weight": 0.7635093670200116, "pilot_answer": 0.038526052213273945, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.032925541999702546, "wall_seconds": 0.9565458899996884, "robust_error": 0.07587710619122259, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006064742285297302, "estimate_rational": "-6992171800617733/1152921504606846976", "cost": 630.0, "pilot_cost": 96.0, "queries": 563, "counts": [496, 67], "successes": [246, 57], "pilot_counts": [32, 32], "pilot_successes": [13, 26], "pilot_reused": true, "weight": 0.7889568059319042, "pilot_answer": -0.12999764365144073, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.03826346799996827, "wall_seconds": 1.0265091700002813, "robust_error": 0.05606474228529731, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.04018414351851849, "estimate_rational": "5791145400838477/144115188075855872", "cost": 682.0, "pilot_cost": 96.0, "queries": 557, "counts": [432, 125], "successes": [229, 102], "pilot_counts": [32, 32], "pilot_successes": [11, 26], "pilot_reused": true, "weight": 0.6346891786581482, "pilot_answer": -0.13601417149417105, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.03113866500007134, "wall_seconds": 1.0570572110000285, "robust_error": 0.0901841435185185, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014882488329875529, "estimate_rational": "-1072396302348371/72057594037927936", "cost": 570.0, "pilot_cost": 96.0, "queries": 526, "counts": [482, 44], "successes": [236, 35], "pilot_counts": [32, 32], "pilot_successes": [15, 26], "pilot_reused": true, "weight": 0.8481691332474098, "pilot_answer": -0.045838675396516926, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.029197865999776695, "wall_seconds": 1.0553146100000959, "robust_error": 0.06488248832987553, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02167528195488721, "estimate_rational": "-3123737335525775/144115188075855872", "cost": 429.0, "pilot_cost": 96.0, "queries": 372, "counts": [315, 57], "successes": [152, 42], "pilot_counts": [32, 32], "pilot_successes": [13, 23], "pilot_reused": true, "weight": 0.7340929421316886, "pilot_answer": -0.11020419047679751, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.04008262299976195, "wall_seconds": 0.9635048149998511, "robust_error": 0.0716752819548872, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006321194556451611, "estimate_rational": "-3643920569468401/576460752303423488", "cost": 534.0, "pilot_cost": 96.0, "queries": 484, "counts": [434, 50], "successes": [215, 39], "pilot_counts": [32, 32], "pilot_successes": [14, 25], "pilot_reused": true, "weight": 0.8146473091712423, "pilot_answer": -0.08556660691276194, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.030719802000021446, "wall_seconds": 0.9756788209997467, "robust_error": 0.05632119455645161, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008210083071159857, "estimate_rational": "4732790663674413/576460752303423488", "cost": 646.0, "pilot_cost": 96.0, "queries": 605, "counts": [564, 41], "successes": [285, 34], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8736888272216341, "pilot_answer": 0.048342422107234606, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.030246433000229445, "wall_seconds": 1.0257369420000941, "robust_error": 0.05821008307115986, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.033774613428109404, "estimate_rational": "-2433717383190657/72057594037927936", "cost": 806.0, "pilot_cost": 96.0, "queries": 765, "counts": [724, 41], "successes": [347, 36], "pilot_counts": [32, 32], "pilot_successes": [15, 29], "pilot_reused": true, "weight": 0.9, "pilot_answer": -0.052606092691421504, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.03836890799993853, "wall_seconds": 1.0358880880003198, "robust_error": 0.0837746134281094, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00729870900460298, "estimate_rational": "-4207419283637205/576460752303423488", "cost": 325.0, "pilot_cost": 96.0, "queries": 281, "counts": [237, 44], "successes": [117, 30], "pilot_counts": [32, 32], "pilot_successes": [15, 22], "pilot_reused": true, "weight": 0.7325302752373568, "pilot_answer": -0.03621504730544984, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.03212622499995632, "wall_seconds": 0.962554702000034, "robust_error": 0.05729870900460298, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.051939338235294105, "estimate_rational": "3742623749157451/72057594037927936", "cost": 482.0, "pilot_cost": 96.0, "queries": 397, "counts": [312, 85], "successes": [170, 62], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6499644427338868, "pilot_answer": 0.1319086982868612, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.030534513000020524, "wall_seconds": 0.942743253000117, "robust_error": 0.10193933823529411, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.032012612135252395, "estimate_rational": "4613503618671325/144115188075855872", "cost": 597.0, "pilot_cost": 96.0, "queries": 457, "counts": [317, 140], "successes": [167, 109], "pilot_counts": [32, 32], "pilot_successes": [12, 22], "pilot_reused": true, "weight": 0.532279369190436, "pilot_answer": -0.12219656430184841, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.03782764900006441, "wall_seconds": 0.9673909610000919, "robust_error": 0.0820126121352524, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.06975725366475033, "estimate_rational": "1256634966443835/18014398509481984", "cost": 555.0, "pilot_cost": 96.0, "queries": 489, "counts": [423, 66], "successes": [233, 53], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7636803154997154, "pilot_answer": 0.13046455817297098, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.03185400399979699, "wall_seconds": 0.9615097860000787, "robust_error": 0.11975725366475033, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.017623219018092617, "estimate_rational": "-5079547046588835/288230376151711744", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [180, 145], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0189338000000134, "robust_error": 0.06762321901809262, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014460114386019065, "estimate_rational": "-8335688417358107/576460752303423488", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [157, 124], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9299141910000799, "robust_error": 0.06446011438601906, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010446337090163946, "estimate_rational": "-752737917226383/72057594037927936", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [210, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.0121644789996935, "robust_error": 0.06044633709016395, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.05116442397924009, "estimate_rational": "921696323070127/18014398509481984", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [231, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9986351150000701, "robust_error": 0.1011644239792401, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.06515747441798538, "estimate_rational": "-4695090840147865/72057594037927936", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [166, 149], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.00421436500028, "robust_error": 0.11515747441798538, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.07802980433952919, "estimate_rational": "-2811319981978371/36028797018963968", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [187, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.990885740000067, "robust_error": 0.1280298043395292, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.026858591860387006, "estimate_rational": "3870731017412325/144115188075855872", "cost": 488.0, "pilot_cost": 0.0, "queries": 366, "counts": [244, 122], "successes": [128, 90], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9229554290000124, "robust_error": 0.07685859186038702, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.018603545343883136, "estimate_rational": "-2681053436111431/144115188075855872", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [180, 150], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9906945319999068, "robust_error": 0.06860354534388313, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.047649546940704474, "estimate_rational": "-1716755854772237/36028797018963968", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [148, 125], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9273316240000895, "robust_error": 0.09764954694070448, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.021093329973118292, "estimate_rational": "6079738432444061/288230376151711744", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [192, 146], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9921247990000666, "robust_error": 0.07109332997311829, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.026937019063559692, "estimate_rational": "970508392136955/36028797018963968", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [194, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9984388600000784, "robust_error": 0.0769370190635597, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.045705013422745855, "estimate_rational": "-823348325678567/18014398509481984", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [172, 150], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.018578146999971, "robust_error": 0.09570501342274586, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.024388871173469377, "estimate_rational": "-3514806756122359/144115188075855872", "cost": 560.0, "pilot_cost": 0.0, "queries": 420, "counts": [280, 140], "successes": [134, 106], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.9251931659996444, "robust_error": 0.07438887117346937, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.047036492793005674, "estimate_rational": "-1694668251323163/36028797018963968", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [148, 124], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9178206809997391, "robust_error": 0.09703649279300568, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03261007152742949, "estimate_rational": "2349803295671307/72057594037927936", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [170, 124], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9270555170000989, "robust_error": 0.0826100715274295, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01134044050517347, "estimate_rational": "-3268659432532257/288230376151711744", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [182, 147], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0267098760000408, "robust_error": 0.06134044050517347, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.026937019063559692, "estimate_rational": "970508392136955/36028797018963968", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [194, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0014449270001933, "robust_error": 0.0769370190635597, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.010667264344262292, "estimate_rational": "3074629614456463/288230376151711744", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [217, 176], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9907330799996998, "robust_error": 0.0606672643442623, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.07046839813802924, "estimate_rational": "-1269445806383297/18014398509481984", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [219, 203], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.0158237370001189, "robust_error": 0.12046839813802925, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011137591142317028, "estimate_rational": "1605096042187005/144115188075855872", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [164, 126], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9614609609998297, "robust_error": 0.06113759114231703, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.021438980396632154, "estimate_rational": "-1544841346007615/72057594037927936", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [179, 148], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0436844350001593, "robust_error": 0.07143898039663216, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02195718608417782, "estimate_rational": "-791091000534463/36028797018963968", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [206, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.0310706919999575, "robust_error": 0.07195718608417782, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.015190235080017558, "estimate_rational": "1094571792736597/72057594037927936", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [251, 208], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.0157815219999975, "robust_error": 0.06519023508001756, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.022291431339861598, "estimate_rational": "-1606266910012091/72057594037927936", "cost": 488.0, "pilot_cost": 0.0, "queries": 366, "counts": [244, 122], "successes": [117, 90], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9193253980001828, "robust_error": 0.0722914313398616, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0015128419176388365, "estimate_rational": "-1744187979916475/1152921504606846976", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [213, 176], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.0388972170003399, "robust_error": 0.05151284191763884, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.025751428318255467, "estimate_rational": "7422343870614615/288230376151711744", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [168, 125], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9279608479996568, "robust_error": 0.07575142831825547, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.004514633753474589, "estimate_rational": "1301254584951195/288230376151711744", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [215, 176], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9848624410001321, "robust_error": 0.054514633753474595, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.007785018002144951, "estimate_rational": "8975514668424347/1152921504606846976", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [216, 177], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9971123780001108, "robust_error": 0.05778501800214495, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018455347179955353, "estimate_rational": "1329847914922241/72057594037927936", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [191, 149], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9974340829999164, "robust_error": 0.06845534717995536, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017384471160306374, "estimate_rational": "5010732661733691/288230376151711744", "cost": 488.0, "pilot_cost": 0.0, "queries": 366, "counts": [244, 122], "successes": [126, 88], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9326045530001466, "robust_error": 0.06738447116030638, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01819630288906676, "estimate_rational": "-5244727226286191/288230376151711744", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [156, 124], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9195038820002992, "robust_error": 0.06819630288906676, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.013812793766004954, "estimate_rational": "3981266742881627/288230376151711744", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [218, 176], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9983041670002422, "robust_error": 0.06381279376600496, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011778683081000196, "estimate_rational": "-6789948510016979/576460752303423488", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [182, 149], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9921857730000738, "robust_error": 0.0617786830810002, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008569709970872067, "estimate_rational": "4940101456831061/576460752303423488", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [188, 150], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0098703339999702, "robust_error": 0.05856970997087207, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011778683081000196, "estimate_rational": "-6789948510016979/576460752303423488", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [182, 149], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.1254896699997516, "robust_error": 0.0617786830810002, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.014751384012962472, "estimate_rational": "8503593925629041/576460752303423488", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [165, 126], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.989221180000186, "robust_error": 0.06475138401296247, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019623942750169626, "estimate_rational": "-707027050057631/36028797018963968", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [207, 175], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9958978950003257, "robust_error": 0.06962394275016963, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.039719821766135574, "estimate_rational": "2862114792083051/72057594037927936", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [172, 124], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9621134169997276, "robust_error": 0.08971982176613558, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0179201757591731, "estimate_rational": "5165138999771249/288230376151711744", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [191, 147], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0626808889996937, "robust_error": 0.0679201757591731, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.028039550781250002, "estimate_rational": "8081850268804711/288230376151711744", "cost": 560.0, "pilot_cost": 0.0, "queries": 420, "counts": [280, 140], "successes": [147, 105], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.9469764729997223, "robust_error": 0.07803955078125001, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02859900338182188, "estimate_rational": "-8243101502306597/288230376151711744", "cost": 700.0, "pilot_cost": 96.0, "queries": 641, "counts": [582, 59], "successes": [280, 50], "pilot_counts": [32, 32], "pilot_successes": [15, 27], "pilot_reused": true, "weight": 0.8315658999392271, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9925217299996802, "robust_error": 0.07859900338182188, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03728196486928105, "estimate_rational": "-2686448689486945/72057594037927936", "cost": 606.0, "pilot_cost": 96.0, "queries": 507, "counts": [408, 99], "successes": [192, 77], "pilot_counts": [32, 32], "pilot_successes": [13, 25], "pilot_reused": true, "weight": 0.6727404481882118, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.948133554999913, "robust_error": 0.08728196486928105, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.08549099515945327, "estimate_rational": "3080137711549173/36028797018963968", "cost": 529.0, "pilot_cost": 96.0, "queries": 484, "counts": [439, 45], "successes": [246, 36], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8315658999392271, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9485139129997151, "robust_error": 0.1354909951594533, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.023676921080394583, "estimate_rational": "-1706101967279131/72057594037927936", "cost": 688.0, "pilot_cost": 96.0, "queries": 557, "counts": [426, 131], "successes": [205, 103], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6205901007366246, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.027561527999751, "robust_error": 0.07367692108039459, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.09273642015706805, "estimate_rational": "-6682363316208727/72057594037927936", "cost": 460.0, "pilot_cost": 96.0, "queries": 421, "counts": [382, 39], "successes": [165, 30], "pilot_counts": [32, 32], "pilot_successes": [15, 27], "pilot_reused": true, "weight": 0.8315658999392271, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9163599370003794, "robust_error": 0.14273642015706806, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.024392855026078686, "estimate_rational": "-219711305611901/9007199254740992", "cost": 598.0, "pilot_cost": 96.0, "queries": 484, "counts": [370, 114], "successes": [178, 91], "pilot_counts": [32, 32], "pilot_successes": [12, 25], "pilot_reused": true, "weight": 0.6205901007366246, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9208246049997797, "robust_error": 0.07439285502607869, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.019033844662408775, "estimate_rational": "1371533051664833/72057594037927936", "cost": 482.0, "pilot_cost": 96.0, "queries": 345, "counts": [208, 137], "successes": [108, 97], "pilot_counts": [32, 32], "pilot_successes": [18, 18], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9582193259998348, "robust_error": 0.06903384466240878, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.05854312294407894, "estimate_rational": "-4218476586816945/72057594037927936", "cost": 539.0, "pilot_cost": 96.0, "queries": 507, "counts": [475, 32], "successes": [219, 26], "pilot_counts": [32, 32], "pilot_successes": [16, 26], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9224837389997447, "robust_error": 0.10854312294407895, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02069169714095745, "estimate_rational": "-745496956269433/36028797018963968", "cost": 466.0, "pilot_cost": 96.0, "queries": 421, "counts": [376, 45], "successes": [182, 33], "pilot_counts": [32, 32], "pilot_successes": [17, 25], "pilot_reused": true, "weight": 0.8078561353624373, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9488599409996823, "robust_error": 0.07069169714095745, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017743579046435615, "estimate_rational": "639279807853971/36028797018963968", "cost": 583.0, "pilot_cost": 96.0, "queries": 502, "counts": [421, 81], "successes": [216, 65], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7224990543818682, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9196719659998962, "robust_error": 0.06774357904643562, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 334.0, "pilot_cost": 96.0, "queries": 302, "counts": [270, 32], "successes": [135, 22], "pilot_counts": [32, 32], "pilot_successes": [16, 22], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.8900857429998723, "robust_error": 0.05, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.04300704922926617, "estimate_rational": "-3098984494131643/72057594037927936", "cost": 474.0, "pilot_cost": 96.0, "queries": 425, "counts": [376, 49], "successes": [176, 38], "pilot_counts": [32, 32], "pilot_successes": [15, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9180461110004217, "robust_error": 0.09300704922926617, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.007002398533252963, "estimate_rational": "-126143997700231/18014398509481984", "cost": 363.0, "pilot_cost": 96.0, "queries": 300, "counts": [237, 63], "successes": [117, 44], "pilot_counts": [32, 32], "pilot_successes": [14, 22], "pilot_reused": true, "weight": 0.655378792719109, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 0.9070538230002967, "robust_error": 0.057002398533252965, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017366622121710508, "estimate_rational": "2502794013312629/144115188075855872", "cost": 539.0, "pilot_cost": 96.0, "queries": 507, "counts": [475, 32], "successes": [243, 26], "pilot_counts": [32, 32], "pilot_successes": [16, 26], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9211088639999616, "robust_error": 0.06736662212171052, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.031008506548974933, "estimate_rational": "-4468796753256931/144115188075855872", "cost": 529.0, "pilot_cost": 96.0, "queries": 484, "counts": [439, 45], "successes": [210, 36], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8315658999392271, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9191169880000416, "robust_error": 0.08100850654897493, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.016265484270320638, "estimate_rational": "1172051662381067/72057594037927936", "cost": 562.0, "pilot_cost": 96.0, "queries": 493, "counts": [424, 69], "successes": [217, 56], "pilot_counts": [32, 32], "pilot_successes": [14, 26], "pilot_reused": true, "weight": 0.754375608087408, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.92295227600016, "robust_error": 0.06626548427032064, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01895575108788701, "estimate_rational": "-1365905816574973/72057594037927936", "cost": 412.0, "pilot_cost": 96.0, "queries": 369, "counts": [326, 43], "successes": [158, 30], "pilot_counts": [32, 32], "pilot_successes": [15, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9117961889996877, "robust_error": 0.06895575108788701, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02566225096266534, "estimate_rational": "3698320123934329/144115188075855872", "cost": 494.0, "pilot_cost": 96.0, "queries": 428, "counts": [362, 66], "successes": [188, 52], "pilot_counts": [32, 32], "pilot_successes": [14, 25], "pilot_reused": true, "weight": 0.733968976824309, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9270909790002406, "robust_error": 0.07566225096266535, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.07119532437310028, "estimate_rational": "-10019851134913/140737488355328", "cost": 416.0, "pilot_cost": 96.0, "queries": 369, "counts": [322, 47], "successes": [143, 35], "pilot_counts": [32, 32], "pilot_successes": [15, 23], "pilot_reused": true, "weight": 0.7768043959816262, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9134965029998057, "robust_error": 0.12119532437310028, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.019968015311470487, "estimate_rational": "2877694282114139/144115188075855872", "cost": 479.0, "pilot_cost": 96.0, "queries": 425, "counts": [371, 54], "successes": [191, 42], "pilot_counts": [32, 32], "pilot_successes": [17, 23], "pilot_reused": true, "weight": 0.7768043959816262, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9275894080001308, "robust_error": 0.06996801531147048, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0038706373056070623, "estimate_rational": "-8925081972335773/2305843009213693952", "cost": 412.0, "pilot_cost": 96.0, "queries": 369, "counts": [326, 43], "successes": [162, 31], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9110376180001367, "robust_error": 0.053870637305607066, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.04134942356718729, "estimate_rational": "-372442497138339/9007199254740992", "cost": 620.0, "pilot_cost": 96.0, "queries": 493, "counts": [366, 127], "successes": [171, 101], "pilot_counts": [32, 32], "pilot_successes": [12, 24], "pilot_reused": true, "weight": 0.5900592906217655, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9272454860001744, "robust_error": 0.0913494235671873, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.05821335758835759, "estimate_rational": "4194714488686603/72057594037927936", "cost": 959.0, "pilot_cost": 96.0, "queries": 720, "counts": [481, 239], "successes": [262, 197], "pilot_counts": [32, 32], "pilot_successes": [22, 24], "pilot_reused": true, "weight": 0.50183490099612, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9877095570000165, "robust_error": 0.1082133575883576, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019518362420808958, "estimate_rational": "-5625784942415201/288230376151711744", "cost": 546.0, "pilot_cost": 96.0, "queries": 489, "counts": [432, 57], "successes": [210, 46], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9107206369999403, "robust_error": 0.06951836242080896, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0013756785854562, "estimate_rational": "-1586049424599581/1152921504606846976", "cost": 697.0, "pilot_cost": 96.0, "queries": 583, "counts": [469, 114], "successes": [234, 90], "pilot_counts": [32, 32], "pilot_successes": [19, 25], "pilot_reused": true, "weight": 0.6727404481882118, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.0045988659999239, "robust_error": 0.051375678585456205, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.006363478289539763, "estimate_rational": "7336590964109189/1152921504606846976", "cost": 375.0, "pilot_cost": 96.0, "queries": 343, "counts": [311, 32], "successes": [157, 23], "pilot_counts": [32, 32], "pilot_successes": [16, 23], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9246096889996807, "robust_error": 0.05636347828953977, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.034921806946864115, "estimate_rational": "1258190694024013/36028797018963968", "cost": 362.0, "pilot_cost": 96.0, "queries": 321, "counts": [280, 41], "successes": [148, 29], "pilot_counts": [32, 32], "pilot_successes": [17, 23], "pilot_reused": true, "weight": 0.7768043959816262, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9219482120001885, "robust_error": 0.08492180694686412, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.028635289817407757, "estimate_rational": "-8253560355284719/288230376151711744", "cost": 635.0, "pilot_cost": 96.0, "queries": 563, "counts": [491, 72], "successes": [236, 61], "pilot_counts": [32, 32], "pilot_successes": [18, 27], "pilot_reused": true, "weight": 0.7732874964914724, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.0181347040002038, "robust_error": 0.07863528981740776, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010061471121651767, "estimate_rational": "-1450010803016637/144115188075855872", "cost": 752.0, "pilot_cost": 96.0, "queries": 696, "counts": [640, 56], "successes": [316, 50], "pilot_counts": [32, 32], "pilot_successes": [15, 29], "pilot_reused": true, "weight": 0.8522034548995495, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 1.0573129760000484, "robust_error": 0.06006147112165177, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006942925236331126, "estimate_rational": "-4002323904921865/576460752303423488", "cost": 681.0, "pilot_cost": 96.0, "queries": 578, "counts": [475, 103], "successes": [235, 83], "pilot_counts": [32, 32], "pilot_successes": [13, 26], "pilot_reused": true, "weight": 0.6982780545739293, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.0062796820002404, "robust_error": 0.05694292523633113, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.009691330096043588, "estimate_rational": "-349166964874131/36028797018963968", "cost": 532.0, "pilot_cost": 96.0, "queries": 484, "counts": [436, 48], "successes": [215, 38], "pilot_counts": [32, 32], "pilot_successes": [15, 26], "pilot_reused": true, "weight": 0.8203227497014337, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9185498840001856, "robust_error": 0.05969133009604359, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.020679691768348187, "estimate_rational": "-5960515337092455/288230376151711744", "cost": 527.0, "pilot_cost": 96.0, "queries": 425, "counts": [323, 102], "successes": [156, 78], "pilot_counts": [32, 32], "pilot_successes": [13, 23], "pilot_reused": true, "weight": 0.6145193736594611, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9047339820003799, "robust_error": 0.0706796917683482, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03325687340153452, "estimate_rational": "1198205141269269/36028797018963968", "cost": 701.0, "pilot_cost": 96.0, "queries": 563, "counts": [425, 138], "successes": [223, 114], "pilot_counts": [32, 32], "pilot_successes": [11, 26], "pilot_reused": true, "weight": 0.6059809467859735, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9944157570002972, "robust_error": 0.08325687340153452, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.017173748254685706, "estimate_rational": "-309374744961429/18014398509481984", "cost": 569.0, "pilot_cost": 96.0, "queries": 493, "counts": [417, 76], "successes": [203, 59], "pilot_counts": [32, 32], "pilot_successes": [14, 25], "pilot_reused": true, "weight": 0.733968976824309, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9155327800003761, "robust_error": 0.06717374825468571, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.008447788644084738, "estimate_rational": "-2434909298534703/288230376151711744", "cost": 368.0, "pilot_cost": 96.0, "queries": 323, "counts": [278, 45], "successes": [137, 31], "pilot_counts": [32, 32], "pilot_successes": [15, 22], "pilot_reused": true, "weight": 0.7563133998230382, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9281890500001282, "robust_error": 0.058447788644084744, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0013677973867098282, "estimate_rational": "3153926042165617/2305843009213693952", "cost": 609.0, "pilot_cost": 96.0, "queries": 557, "counts": [505, 52], "successes": [253, 42], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8315658999392271, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.0066196440002386, "robust_error": 0.05136779738670983, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.017303619384765614, "estimate_rational": "-1246857181014261/72057594037927936", "cost": 752.0, "pilot_cost": 96.0, "queries": 696, "counts": [640, 56], "successes": [313, 49], "pilot_counts": [32, 32], "pilot_successes": [15, 29], "pilot_reused": true, "weight": 0.8522034548995495, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 1.0350161399996978, "robust_error": 0.06730361938476562, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.032088610880398674, "estimate_rational": "2312228096060805/72057594037927936", "cost": 452.0, "pilot_cost": 96.0, "queries": 366, "counts": [280, 86], "successes": [148, 62], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6205901007366246, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9691593369998373, "robust_error": 0.08208861088039868, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.06118213633764405, "estimate_rational": "2204318771295557/36028797018963968", "cost": 583.0, "pilot_cost": 96.0, "queries": 502, "counts": [421, 81], "successes": [230, 64], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7224990543818682, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9475762249999207, "robust_error": 0.11118213633764405, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.004877491488060934, "estimate_rational": "321157394368765995283/65844788279977789358080", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [215, 168], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9522533979998116, "robust_error": 0.05487749148806094, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.020301910768072327, "estimate_rational": "2925813688639987/144115188075855872", "cost": 692.0, "pilot_cost": 96.0, "queries": 526, "counts": [360, 166], "successes": [186, 131], "pilot_counts": [32, 32], "pilot_successes": [12, 22], "pilot_reused": true, "weight": 0.520461565774739, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 1.0099483379999583, "robust_error": 0.07030191076807232, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.042489644064011275, "estimate_rational": "-281701033707995526339/6629875112241673535488", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [174, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9491452869997374, "robust_error": 0.09248964406401128, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011949380633726971, "estimate_rational": "-179841014378198672763/15050237321137780424704", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [210, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9620956819999265, "robust_error": 0.06194938063372697, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.059183792739208235, "estimate_rational": "4453650631450574708583/75251186605688902123520", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [231, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9575614230002429, "robust_error": 0.10918379273920824, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0738996952169681, "estimate_rational": "-15205968079737974277/205764963374930591744", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [191, 169], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.950612455999817, "robust_error": 0.1238996952169681, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.09047176524667905, "estimate_rational": "-47656753823867473024003/526758306239822314864640", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [187, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9645937870000125, "robust_error": 0.14047176524667904, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.005542164347248313, "estimate_rational": "-367438574737747114173/66298751122416735354880", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [184, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9299441860002844, "robust_error": 0.05554216434724832, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03151282597027345, "estimate_rational": "-118568877378082352107/3762559330284445106176", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [204, 170], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9299501469999996, "robust_error": 0.08151282597027346, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.00845491340208257, "estimate_rational": "445369586308538798153/52675830623982231486464", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [216, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9300936639997417, "robust_error": 0.05845491340208257, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.027639051755654755, "estimate_rational": "227485938888804464503/8230598534997223669760", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [222, 168], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9367618549999861, "robust_error": 0.07763905175565476, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03140548575811094, "estimate_rational": "416428896831120076761/13259750224483347070976", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [194, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9360083900000973, "robust_error": 0.08140548575811093, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03151282597027345, "estimate_rational": "-118568877378082352107/3762559330284445106176", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [204, 170], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9293754000000263, "robust_error": 0.08151282597027346, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.04937538297767804, "estimate_rational": "-812777909602007481077/16461197069994447339520", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [198, 166], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9367332390002048, "robust_error": 0.09937538297767803, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.05419354028368985, "estimate_rational": "-892090546530501331129/16461197069994447339520", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [197, 169], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9602232960000947, "robust_error": 0.10419354028368985, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008292872659302546, "estimate_rational": "218416977793837011905/26337915311991115743232", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [216, 170], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9309211419999883, "robust_error": 0.05829287265930255, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03468906150671215, "estimate_rational": "178052241716416666573/5132806538509682737152", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [195, 143], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9767136529999334, "robust_error": 0.08468906150671215, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03140548575811094, "estimate_rational": "416428896831120076761/13259750224483347070976", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [194, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9533335669998451, "robust_error": 0.08140548575811093, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.007671569328224172, "estimate_rational": "890265015059642800137/116047314046202182369280", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [248, 204], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9708336030003011, "robust_error": 0.057671569328224176, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.08067581129655772, "estimate_rational": "-7489768967571023961475/92837851236961745895424", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [219, 203], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9354825260002144, "robust_error": 0.13067581129655773, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.005169107173634312, "estimate_rational": "-24311340531747546801/4703199162855556382720", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [212, 174], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9349910339997223, "robust_error": 0.05516910717363432, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.028195703675944955, "estimate_rational": "-185654013894758714197/6584478827997778935808", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [205, 170], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9788171660002263, "robust_error": 0.07819570367594496, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.025364696633454375, "estimate_rational": "-6680532318462675007387/263379153119911157432320", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [206, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9368194839998978, "robust_error": 0.07536469663345438, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017402645859905655, "estimate_rational": "201953030933931188693/11604731404620218236928", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [251, 208], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9320686339997337, "robust_error": 0.06740264585990566, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004419511909846758, "estimate_rational": "-25643624326645875801/5802365702310109118464", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [244, 199], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.950648239000202, "robust_error": 0.05441951190984676, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.031865866598527234, "estimate_rational": "-21256864863559524639/667073176806117867520", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [153, 119], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.944679787000041, "robust_error": 0.08186586659852724, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03510021653668676, "estimate_rational": "75067758726088119849/2138669391045701140480", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [195, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9334299690003718, "robust_error": 0.08510021653668676, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.010655459589587163, "estimate_rational": "494614986119775241125/46418925618480872947712", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [249, 203], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9535116060001201, "robust_error": 0.060655459589587166, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0015463538505899248, "estimate_rational": "5252201295394039577/3396506752571771191296", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [246, 205], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9453217149998636, "robust_error": 0.05154635385058993, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008535273884916959, "estimate_rational": "449602641491184483247/52675830623982231486464", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [216, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9400610269999561, "robust_error": 0.05853527388491696, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01216622939938271, "estimate_rational": "-230458804299401104299/18942500320690495815680", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [182, 139], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9316721959999086, "robust_error": 0.06216622939938271, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.016431719542245055, "estimate_rational": "-2614565962667175081907/159117002693800164851712", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [181, 143], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9303372109998236, "robust_error": 0.06643171954224505, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.001497809960497512, "estimate_rational": "-347633645734768928389/232094628092404364738560", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [245, 201], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9517842680002104, "robust_error": 0.05149780996049751, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00861517720073769, "estimate_rational": "-4051889419836178293/470319916285555638272", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [211, 174], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9370868070000142, "robust_error": 0.058615177200737695, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018953373902822937, "estimate_rational": "89141492273045187207/4703199162855556382720", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [219, 174], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9303879570002209, "robust_error": 0.06895337390282294, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.025364696633454375, "estimate_rational": "-6680532318462675007387/263379153119911157432320", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [206, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9483853149999959, "robust_error": 0.07536469663345438, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03501070347729096, "estimate_rational": "-203144905070382335175/5802365702310109118464", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [234, 203], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9387129220003771, "robust_error": 0.08501070347729096, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018064660919446182, "estimate_rational": "594731886795261426859/32922394139988894679040", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [219, 169], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9527478720001454, "robust_error": 0.06806466091944618, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03889243551625168, "estimate_rational": "1463350961291589074003/37625593302844451061760", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [225, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9938872400002765, "robust_error": 0.08889243551625169, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03212857903161977, "estimate_rational": "1208856848042021475791/37625593302844451061760", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [223, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9590549210001882, "robust_error": 0.08212857903161977, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.009128739697650632, "estimate_rational": "484179233020692050117/53039000897933388283904", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [188, 143], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0033179720003318, "robust_error": 0.05912873969765063, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13827296130261046, "estimate_rational": "1245452113995703/9007199254740992", "cost": 8023.0, "pilot_cost": 96.0, "queries": 6017, "counts": [4011, 2006], "successes": [2785, 1605], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.00013668600013261312, "wall_seconds": 1.0765547959999822, "robust_error": 0.21427296130261048, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14167728403004737, "estimate_rational": "2552231054258341/18014398509481984", "cost": 21344.0, "pilot_cost": 96.0, "queries": 16008, "counts": [10672, 5336], "successes": [7571, 4280], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.00010719100009737303, "wall_seconds": 1.26511200799996, "robust_error": 0.21767728403004738, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1361577948115601, "estimate_rational": "1226400387953861/9007199254740992", "cost": 6554.0, "pilot_cost": 96.0, "queries": 5481, "counts": [4408, 1073], "successes": [3028, 854], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6727295367121594, "pilot_answer": 0.13512912157922985, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.03149688600024092, "wall_seconds": 1.182528444000127, "robust_error": 0.2121577948115601, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1398373001920809, "estimate_rational": "2519084852150207/18014398509481984", "cost": 18080.0, "pilot_cost": 96.0, "queries": 16191, "counts": [14302, 1889], "successes": [10036, 1515], "pilot_counts": [32, 32], "pilot_successes": [19, 25], "pilot_reused": true, "weight": 0.7910332387258829, "pilot_answer": 0.11713397596031427, "rule": "joint_glr", "certified": true, "checks": 44, "optimization_seconds": 0.042867545999797585, "wall_seconds": 1.3354248000000553, "robust_error": 0.21583730019208092, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13822371231148528, "estimate_rational": "2490017037039087/18014398509481984", "cost": 10611.0, "pilot_cost": 96.0, "queries": 7958, "counts": [5305, 2653], "successes": [3687, 2119], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.00013107699987813248, "wall_seconds": 1.1918010419999518, "robust_error": 0.2142237123114853, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14089370951363495, "estimate_rational": "2538115430657813/18014398509481984", "cost": 16139.0, "pilot_cost": 96.0, "queries": 12104, "counts": [8069, 4035], "successes": [5719, 3219], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.00010366600008637761, "wall_seconds": 1.2828447370002323, "robust_error": 0.21689370951363496, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13672464622641511, "estimate_rational": "307876532898823/2251799813685248", "cost": 9264.0, "pilot_cost": 96.0, "queries": 5872, "counts": [2480, 3392], "successes": [1718, 2688], "pilot_counts": [32, 32], "pilot_successes": [21, 18], "pilot_reused": true, "weight": 0.26767441363577393, "pilot_answer": 0.051636019274592396, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.03307586999972045, "wall_seconds": 1.131508434999887, "robust_error": 0.21272464622641513, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1399051203400242, "estimate_rational": "5040613182644459/36028797018963968", "cost": 11728.0, "pilot_cost": 96.0, "queries": 9306, "counts": [6884, 2422], "successes": [4784, 1966], "pilot_counts": [32, 32], "pilot_successes": [22, 26], "pilot_reused": true, "weight": 0.5870301582622763, "pilot_answer": 0.13845524936914438, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.031071094000253652, "wall_seconds": 1.21855590999985, "robust_error": 0.2159051203400242, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13606453983416605, "estimate_rational": "2451120843581953/18014398509481984", "cost": 5349.0, "pilot_cost": 96.0, "queries": 4144, "counts": [2939, 1205], "successes": [2023, 955], "pilot_counts": [32, 32], "pilot_successes": [22, 25], "pilot_reused": true, "weight": 0.5495551905019903, "pilot_answer": 0.134581366404891, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.031441412000276614, "wall_seconds": 1.1352529159998994, "robust_error": 0.21206453983416607, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1384669813385052, "estimate_rational": "1247199691118419/9007199254740992", "cost": 11016.0, "pilot_cost": 96.0, "queries": 9487, "counts": [7958, 1529], "successes": [5564, 1216], "pilot_counts": [32, 32], "pilot_successes": [20, 27], "pilot_reused": true, "weight": 0.7224675749752412, "pilot_answer": 0.12821004033088684, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.03401535600005445, "wall_seconds": 1.2393647799999599, "robust_error": 0.21446698133850522, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14005006374343748, "estimate_rational": "2522917659552637/18014398509481984", "cost": 13387.0, "pilot_cost": 96.0, "queries": 9588, "counts": [5789, 3799], "successes": [4050, 3060], "pilot_counts": [32, 32], "pilot_successes": [22, 22], "pilot_reused": true, "weight": 0.4324813824757992, "pilot_answer": 0.12422509387135505, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.03237289899971074, "wall_seconds": 1.192355507999764, "robust_error": 0.2160500637434375, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13878338229789727, "estimate_rational": "2500099155208109/18014398509481984", "cost": 9601.0, "pilot_cost": 96.0, "queries": 7036, "counts": [4471, 2565], "successes": [3112, 2056], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.4657697920886143, "pilot_answer": 0.1358576434850693, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.030786012999669765, "wall_seconds": 1.1216795410000486, "robust_error": 0.21478338229789729, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13976698423627293, "estimate_rational": "2517818152500707/18014398509481984", "cost": 16900.0, "pilot_cost": 96.0, "queries": 11413, "counts": [5926, 5487], "successes": [4186, 4354], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.35068699300114514, "pilot_answer": 0.13072328567504882, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.035224823000135075, "wall_seconds": 1.2090969440000663, "robust_error": 0.21576698423627294, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13805683194637777, "estimate_rational": "4974021575277265/36028797018963968", "cost": 8185.0, "pilot_cost": 96.0, "queries": 6303, "counts": [4421, 1882], "successes": [3074, 1500], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.5401850827625857, "pilot_answer": 0.14525141000747682, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.030082211999797437, "wall_seconds": 1.142808008999964, "robust_error": 0.21405683194637778, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1378121674034553, "estimate_rational": "2482603303061287/18014398509481984", "cost": 8023.0, "pilot_cost": 96.0, "queries": 6017, "counts": [4011, 2006], "successes": [2784, 1599], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.00010214399981123279, "wall_seconds": 1.0757933489999232, "robust_error": 0.21381216740345532, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14049647536402204, "estimate_rational": "2530959496385111/18014398509481984", "cost": 17436.0, "pilot_cost": 96.0, "queries": 14583, "counts": [11730, 2853], "successes": [8297, 2275], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6727295367121594, "pilot_answer": 0.13512912157922985, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.03118063900001289, "wall_seconds": 1.186541491999833, "robust_error": 0.21649647536402206, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13899897750752682, "estimate_rational": "2503982973231111/18014398509481984", "cost": 11041.0, "pilot_cost": 96.0, "queries": 8092, "counts": [5143, 2949], "successes": [3587, 2362], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.4657697920886143, "pilot_answer": 0.1358576434850693, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.031607822999831114, "wall_seconds": 1.1231999960000394, "robust_error": 0.21499897750752683, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1377415454935479, "estimate_rational": "1240665545916357/9007199254740992", "cost": 7444.0, "pilot_cost": 96.0, "queries": 5423, "counts": [3402, 2021], "successes": [2369, 1603], "pilot_counts": [32, 32], "pilot_successes": [24, 25], "pilot_reused": true, "weight": 0.45703324235293463, "pilot_answer": 0.14664064496755605, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.03328988200019012, "wall_seconds": 1.1523568699999487, "robust_error": 0.2137415454935479, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13845448061500876, "estimate_rational": "623543547305529/4503599627370496", "cost": 8262.0, "pilot_cost": 96.0, "queries": 6085, "counts": [3908, 2177], "successes": [2737, 1725], "pilot_counts": [32, 32], "pilot_successes": [22, 23], "pilot_reused": true, "weight": 0.4729488776576854, "pilot_answer": 0.12749447174370285, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.035797948999970686, "wall_seconds": 1.118708978000086, "robust_error": 0.21445448061500877, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14072863279552422, "estimate_rational": "2535141672873129/18014398509481984", "cost": 18367.0, "pilot_cost": 96.0, "queries": 13125, "counts": [7883, 5242], "successes": [5550, 4212], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.42921024393789947, "pilot_answer": 0.13146041877567766, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.038760827999794856, "wall_seconds": 1.1989780620001511, "robust_error": 0.21672863279552423, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14173687644612729, "estimate_rational": "5106609151579495/36028797018963968", "cost": 18472.0, "pilot_cost": 96.0, "queries": 14429, "counts": [10386, 4043], "successes": [7322, 3272], "pilot_counts": [32, 32], "pilot_successes": [21, 24], "pilot_reused": true, "weight": 0.5622516282407283, "pilot_answer": 0.12647801488637922, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.02864950899993346, "wall_seconds": 1.2029291459998603, "robust_error": 0.2177368764461273, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.139364416945428, "estimate_rational": "78455192028017/562949953421312", "cost": 10611.0, "pilot_cost": 96.0, "queries": 7958, "counts": [5305, 2653], "successes": [3717, 2119], "pilot_counts": [32, 32], "pilot_successes": [26, 24], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.00010277499995936523, "wall_seconds": 1.1176652429999194, "robust_error": 0.21536441694542802, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1393070927896036, "estimate_rational": "5019066969418607/36028797018963968", "cost": 15685.0, "pilot_cost": 96.0, "queries": 14079, "counts": [12473, 1606], "successes": [8692, 1294], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7953010912466014, "pilot_answer": 0.03860835403203964, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.029565000000275177, "wall_seconds": 1.2115157490002275, "robust_error": 0.2153070927896036, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13996216954405588, "estimate_rational": "2521334298418305/18014398509481984", "cost": 11988.0, "pilot_cost": 96.0, "queries": 9924, "counts": [7860, 2064], "successes": [5512, 1656], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6557395432735759, "pilot_answer": 0.1241227349638939, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.03433841500009294, "wall_seconds": 1.2326322140002048, "robust_error": 0.2159621695440559, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13302575347459725, "estimate_rational": "4792757870231005/36028797018963968", "cost": 3357.0, "pilot_cost": 96.0, "queries": 2538, "counts": [1719, 819], "successes": [1175, 634], "pilot_counts": [32, 32], "pilot_successes": [22, 24], "pilot_reused": true, "weight": 0.512118745105186, "pilot_answer": 0.1309173059463501, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.035816404999877705, "wall_seconds": 1.1111912910000683, "robust_error": 0.20902575347459726, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1394252826333473, "estimate_rational": "627915650913569/4503599627370496", "cost": 12075.0, "pilot_cost": 96.0, "queries": 8629, "counts": [5183, 3446], "successes": [3605, 2782], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.42921024393789947, "pilot_answer": 0.13146041877567766, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.036207955999998376, "wall_seconds": 1.234313560999908, "robust_error": 0.21542528263334731, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13855897690910168, "estimate_rational": "1248028313553335/9007199254740992", "cost": 9227.0, "pilot_cost": 96.0, "queries": 6920, "counts": [4613, 2307], "successes": [3186, 1865], "pilot_counts": [32, 32], "pilot_successes": [24, 29], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.00010688099973776843, "wall_seconds": 1.0658632750000834, "robust_error": 0.2145589769091017, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14223444349414566, "estimate_rational": "2562267946877937/18014398509481984", "cost": 23061.0, "pilot_cost": 96.0, "queries": 19287, "counts": [15513, 3774], "successes": [10983, 3051], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6727295367121594, "pilot_answer": 0.13512912157922985, "rule": "joint_glr", "certified": true, "checks": 45, "optimization_seconds": 0.03152835400032927, "wall_seconds": 1.2043175699996027, "robust_error": 0.21823444349414567, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13851139414398245, "estimate_rational": "2495199452213629/18014398509481984", "cost": 9881.0, "pilot_cost": 96.0, "queries": 7503, "counts": [5125, 2378], "successes": [3578, 1893], "pilot_counts": [32, 32], "pilot_successes": [21, 23], "pilot_reused": true, "weight": 0.5186335145779298, "pilot_answer": 0.1240991563722491, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.03461750700034827, "wall_seconds": 1.1208942869998282, "robust_error": 0.21451139414398246, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1395636339149605, "estimate_rational": "5028309837551107/36028797018963968", "cost": 10611.0, "pilot_cost": 96.0, "queries": 7958, "counts": [5305, 2653], "successes": [3710, 2128], "pilot_counts": [32, 32], "pilot_successes": [25, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.00013602599983641994, "wall_seconds": 1.0871458420001545, "robust_error": 0.2155636339149605, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13947223758855562, "estimate_rational": "5025016937858787/36028797018963968", "cost": 12203.0, "pilot_cost": 96.0, "queries": 9152, "counts": [6101, 3051], "successes": [4271, 2442], "pilot_counts": [32, 32], "pilot_successes": [27, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.00010287499981131987, "wall_seconds": 1.201257145999989, "robust_error": 0.21547223758855563, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13848003847521861, "estimate_rational": "1247317299350493/9007199254740992", "cost": 9227.0, "pilot_cost": 96.0, "queries": 6920, "counts": [4613, 2307], "successes": [3206, 1847], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.00012971499972991296, "wall_seconds": 1.0906159739997747, "robust_error": 0.21448003847521863, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13897885696481577, "estimate_rational": "2503620513756487/18014398509481984", "cost": 9227.0, "pilot_cost": 96.0, "queries": 6920, "counts": [4613, 2307], "successes": [3234, 1835], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.00012575000027936767, "wall_seconds": 1.0912457190001987, "robust_error": 0.21497885696481578, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13962790786276325, "estimate_rational": "1257656387642525/9007199254740992", "cost": 12995.0, "pilot_cost": 96.0, "queries": 8741, "counts": [4487, 4254], "successes": [3156, 3390], "pilot_counts": [32, 32], "pilot_successes": [25, 23], "pilot_reused": true, "weight": 0.34527591486935016, "pilot_answer": 0.14044870018959044, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.03236159000016414, "wall_seconds": 1.2258709640000234, "robust_error": 0.21562790786276326, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13830892607216508, "estimate_rational": "4983104223364929/36028797018963968", "cost": 8514.0, "pilot_cost": 96.0, "queries": 6920, "counts": [5326, 1594], "successes": [3737, 1259], "pilot_counts": [32, 32], "pilot_successes": [22, 27], "pilot_reused": true, "weight": 0.6255555386381997, "pilot_answer": 0.14249011717736718, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.030958854000346037, "wall_seconds": 1.1848558930000763, "robust_error": 0.2143089260721651, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13945868119662871, "estimate_rational": "5024528517365743/36028797018963968", "cost": 10611.0, "pilot_cost": 96.0, "queries": 7958, "counts": [5305, 2653], "successes": [3757, 2092], "pilot_counts": [32, 32], "pilot_successes": [23, 29], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.00010518899989619968, "wall_seconds": 1.1205556589998196, "robust_error": 0.21545868119662873, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12932141773227585, "estimate_rational": "2329647554840407/18014398509481984", "cost": 3789.0, "pilot_cost": 96.0, "queries": 3439, "counts": [3089, 350], "successes": [2114, 263], "pilot_counts": [32, 32], "pilot_successes": [18, 25], "pilot_reused": true, "weight": 0.8153984000218368, "pilot_answer": 0.08069212719798086, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.03412969099963448, "wall_seconds": 1.1140978470002665, "robust_error": 0.20532141773227586, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13990540957139125, "estimate_rational": "2520311801651337/18014398509481984", "cost": 14695.0, "pilot_cost": 96.0, "queries": 9924, "counts": [5153, 4771], "successes": [3614, 3827], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.35068699300114514, "pilot_answer": 0.13072328567504882, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.03376953599990884, "wall_seconds": 1.260108883999692, "robust_error": 0.21590540957139126, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1382301466514124, "estimate_rational": "4980265895605359/36028797018963968", "cost": 10853.0, "pilot_cost": 96.0, "queries": 6920, "counts": [2987, 3933], "successes": [2101, 3096], "pilot_counts": [32, 32], "pilot_successes": [26, 22], "pilot_reused": true, "weight": 0.2752480317737308, "pilot_answer": 0.13839026436209678, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.032071384000118996, "wall_seconds": 1.1801425049998215, "robust_error": 0.2142301466514124, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1347306712860249, "estimate_rational": "1213546001998237/9007199254740992", "cost": 5976.0, "pilot_cost": 96.0, "queries": 5291, "counts": [4606, 685], "successes": [3206, 530], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7707218780337712, "pilot_answer": 0.12143651247024537, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.03181376400016234, "wall_seconds": 1.1755634339997414, "robust_error": 0.2107306712860249, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13895788618915503, "estimate_rational": "5006485475693363/36028797018963968", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3202, 1859], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.07405040499998, "robust_error": 0.21495788618915504, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13959838397828572, "estimate_rational": "628695230066131/4503599627370496", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3703, 2134], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.0710089650001464, "robust_error": 0.21559838397828573, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13866876620642543, "estimate_rational": "39031787738449/281474976710656", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3222, 1838], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.1266691949999768, "robust_error": 0.21466876620642544, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14039251499809363, "estimate_rational": "2529086712924085/18014398509481984", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4961, 2795], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.193512893999923, "robust_error": 0.21639251499809364, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13995747224954017, "estimate_rational": "5042499358965965/36028797018963968", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4269, 2454], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.1449485499997536, "robust_error": 0.21595747224954018, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14169847790948276, "estimate_rational": "638153212312113/4503599627370496", "cost": 18560.0, "pilot_cost": 0.0, "queries": 13920, "counts": [9280, 4640], "successes": [6554, 3744], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.1362783630002014, "robust_error": 0.21769847790948277, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13803867561256022, "estimate_rational": "621670928051443/4503599627370496", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2799, 1591], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.1216637869997612, "robust_error": 0.21403867561256024, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13750475088902447, "estimate_rational": "1238532689730967/9007199254740992", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [3488, 1744], "successes": [2432, 1378], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0759966770001483, "robust_error": 0.21350475088902449, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.141296136519183, "estimate_rational": "2545364911106733/18014398509481984", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7537, 4291], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.172094899000058, "robust_error": 0.217296136519183, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13635937894537498, "estimate_rational": "614108048206863/4503599627370496", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [3488, 1744], "successes": [2386, 1398], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0731087249996563, "robust_error": 0.212359378945375, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13820029865759864, "estimate_rational": "1244797627073705/9007199254740992", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2823, 1576], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.1151925300000585, "robust_error": 0.21420029865759865, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13913684793866993, "estimate_rational": "2506466626120397/18014398509481984", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3718, 2114], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.0908317429998533, "robust_error": 0.21513684793866994, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1387399162123899, "estimate_rational": "624829034955533/4503599627370496", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3222, 1840], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.1016536059996724, "robust_error": 0.21473991621238991, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1374876439897473, "estimate_rational": "4953514417922187/36028797018963968", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [3488, 1744], "successes": [2429, 1380], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0806429859999298, "robust_error": 0.21348764398974732, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1394525340735134, "estimate_rational": "5024307043914771/36028797018963968", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3702, 2132], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.1090629269997407, "robust_error": 0.21545253407351342, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13729623203827188, "estimate_rational": "4946618075575475/36028797018963968", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2754, 1615], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.1071220559997528, "robust_error": 0.2132962320382719, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13359308793121977, "estimate_rational": "2406599124105261/18014398509481984", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [1733, 867], "successes": [1184, 676], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.123137239999778, "robust_error": 0.20959308793121978, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1392983792799608, "estimate_rational": "1254688258037091/9007199254740992", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3714, 2120], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.0831540290000703, "robust_error": 0.21529837927996082, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.137503710604609, "estimate_rational": "4954093278727821/36028797018963968", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [3488, 1744], "successes": [2453, 1363], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.110984907999864, "robust_error": 0.21350371060460901, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1422690427239997, "estimate_rational": "2562891231192649/18014398509481984", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7554, 4315], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1771382389997598, "robust_error": 0.21826904272399972, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1314615533676618, "estimate_rational": "2368200811040593/18014398509481984", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [1507, 754], "successes": [1025, 577], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0667348810002295, "robust_error": 0.2074615533676618, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14052777315547682, "estimate_rational": "632880826818211/4503599627370496", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5637, 3270], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.1590763290000723, "robust_error": 0.21652777315547683, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13873941848828403, "estimate_rational": "2499307173621741/18014398509481984", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3180, 1873], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.10391637299972, "robust_error": 0.21473941848828404, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13795360395300632, "estimate_rational": "2485151197428705/18014398509481984", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2796, 1592], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.1337472529999104, "robust_error": 0.21395360395300633, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13715877161661982, "estimate_rational": "154427048185801/1125899906842624", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2749, 1617], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.1112788169998566, "robust_error": 0.21315877161661984, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14121882540490763, "estimate_rational": "5087944395769929/36028797018963968", "cost": 18560.0, "pilot_cost": 0.0, "queries": 13920, "counts": [9280, 4640], "successes": [6551, 3731], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.1690843839996887, "robust_error": 0.21721882540490764, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13836851719422608, "estimate_rational": "4985251219805797/36028797018963968", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3679, 2128], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.1025443680000535, "robust_error": 0.2143685171942261, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14163099373523505, "estimate_rational": "5102794324880941/36028797018963968", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7512, 4322], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1755299639999066, "robust_error": 0.21763099373523506, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1358164568994499, "estimate_rational": "4893303557465149/36028797018963968", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [2636, 1318], "successes": [1827, 1032], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.1026699199996983, "robust_error": 0.21181645689944992, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1407604664545825, "estimate_rational": "633928784273355/4503599627370496", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5677, 3246], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.224142079000103, "robust_error": 0.21676046645458252, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13868307026867166, "estimate_rational": "312286511792293/2251799813685248", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3225, 1836], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.0849470919997657, "robust_error": 0.21468307026867167, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13816774684128244, "estimate_rational": "4978017705512165/36028797018963968", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2783, 1605], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.077559822999774, "robust_error": 0.21416774684128245, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.140050696043024, "estimate_rational": "1261464525024683/9007199254740992", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4925, 2812], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.1780990480001492, "robust_error": 0.21605069604302402, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1380462256682506, "estimate_rational": "2486819721917747/18014398509481984", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3241, 1814], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.0829188570000952, "robust_error": 0.2140462256682506, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.137695243026996, "estimate_rational": "4960993961496553/36028797018963968", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2787, 1595], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.0811716250000245, "robust_error": 0.21369524302699602, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14131305857055307, "estimate_rational": "5091339503367423/36028797018963968", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5699, 3245], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.2022006950001014, "robust_error": 0.21731305857055308, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14111857011226975, "estimate_rational": "2542166159090701/18014398509481984", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5729, 3218], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.1850419470001725, "robust_error": 0.21711857011226976, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1404742258572684, "estimate_rational": "5061117369807623/36028797018963968", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4954, 2802], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.171111934000237, "robust_error": 0.21647422585726842, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13658562271301278, "estimate_rational": "1230253919108983/9007199254740992", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2742, 1613], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.085463212000377, "robust_error": 0.2125856227130128, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13835091088691664, "estimate_rational": "1246154221433373/9007199254740992", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2797, 1597], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.1184962560000713, "robust_error": 0.21435091088691666, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1377985707107635, "estimate_rational": "1241179183410363/9007199254740992", "cost": 9116.0, "pilot_cost": 96.0, "queries": 6524, "counts": [3932, 2592], "successes": [2732, 2063], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.43137084989847596, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0769292919999316, "robust_error": 0.21379857071076352, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13984227762501777, "estimate_rational": "1259587258805343/9007199254740992", "cost": 12977.0, "pilot_cost": 96.0, "queries": 9924, "counts": [6871, 3053], "successes": [4805, 2455], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.5295441861791866, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.1748501359998045, "robust_error": 0.2158422776250178, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1406926234974038, "estimate_rational": "2534492987026741/18014398509481984", "cost": 15162.0, "pilot_cost": 96.0, "queries": 12681, "counts": [10200, 2481], "successes": [7161, 2001], "pilot_counts": [32, 32], "pilot_successes": [19, 25], "pilot_reused": true, "weight": 0.6727404481882118, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.164316348000284, "robust_error": 0.2166926234974038, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13252966824275528, "estimate_rational": "4774884516108865/36028797018963968", "cost": 3178.0, "pilot_cost": 96.0, "queries": 2600, "counts": [2022, 578], "successes": [1346, 462], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6364013940377722, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1135067200002595, "robust_error": 0.2085296682427553, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13797435608338343, "estimate_rational": "2485525034575239/18014398509481984", "cost": 11092.0, "pilot_cost": 96.0, "queries": 7766, "counts": [4440, 3326], "successes": [3071, 2669], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.40026752287555933, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0985282750002625, "robust_error": 0.21397435608338344, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14032108075119248, "estimate_rational": "2527799867933183/18014398509481984", "cost": 16052.0, "pilot_cost": 96.0, "queries": 12547, "counts": [9042, 3505], "successes": [6365, 2807], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5632904599355313, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.159171502999925, "robust_error": 0.2163210807511925, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13681207295373665, "estimate_rational": "1232293601548467/9007199254740992", "cost": 9244.0, "pilot_cost": 96.0, "queries": 5872, "counts": [2500, 3372], "successes": [1732, 2674], "pilot_counts": [32, 32], "pilot_successes": [21, 18], "pilot_reused": true, "weight": 0.27047592531326503, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0747982409998258, "robust_error": 0.21281207295373666, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13614237031111998, "estimate_rational": "2395041907041/17592186044416", "cost": 6212.0, "pilot_cost": 96.0, "queries": 4766, "counts": [3320, 1446], "successes": [2288, 1145], "pilot_counts": [32, 32], "pilot_successes": [22, 25], "pilot_reused": true, "weight": 0.5345759571566994, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0627198090001002, "robust_error": 0.21214237031112, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13920438586903722, "estimate_rational": "2507683281312539/18014398509481984", "cost": 12112.0, "pilot_cost": 96.0, "queries": 9487, "counts": [6862, 2625], "successes": [4768, 2117], "pilot_counts": [32, 32], "pilot_successes": [22, 26], "pilot_reused": true, "weight": 0.5666016361025036, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.1647730700001375, "robust_error": 0.21520438586903723, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13724898675651948, "estimate_rational": "2472457942454557/18014398509481984", "cost": 7516.0, "pilot_cost": 96.0, "queries": 6303, "counts": [5090, 1213], "successes": [3523, 966], "pilot_counts": [32, 32], "pilot_successes": [20, 27], "pilot_reused": true, "weight": 0.6773277859548572, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0925925050000842, "robust_error": 0.2132489867565195, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13927687186454063, "estimate_rational": "1254494536460947/9007199254740992", "cost": 10484.0, "pilot_cost": 96.0, "queries": 7503, "counts": [4522, 2981], "successes": [3182, 2366], "pilot_counts": [32, 32], "pilot_successes": [22, 22], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1008225989999119, "robust_error": 0.21527687186454064, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13885976497087377, "estimate_rational": "2501475143118327/18014398509481984", "cost": 9606.0, "pilot_cost": 96.0, "queries": 7036, "counts": [4466, 2570], "successes": [3109, 2061], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.46500361024262393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0770310060001975, "robust_error": 0.21485976497087378, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13864691356127135, "estimate_rational": "624410188250611/4503599627370496", "cost": 10510.0, "pilot_cost": 96.0, "queries": 7173, "counts": [3836, 3337], "successes": [2720, 2609], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.36503813372293836, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.099995005999972, "robust_error": 0.21464691356127136, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14094110326642573, "estimate_rational": "1269484600303723/9007199254740992", "cost": 14917.0, "pilot_cost": 96.0, "queries": 11413, "counts": [7909, 3504], "successes": [5583, 2811], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.5302486901670671, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.1713199219998387, "robust_error": 0.21694110326642574, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14027348919284136, "estimate_rational": "5053885069270717/36028797018963968", "cost": 12864.0, "pilot_cost": 96.0, "queries": 10525, "counts": [8186, 2339], "successes": [5754, 1876], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6364013940377722, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.1422381000002133, "robust_error": 0.21627348919284137, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13554121941470637, "estimate_rational": "2441693540997657/18014398509481984", "cost": 5287.0, "pilot_cost": 96.0, "queries": 3955, "counts": [2623, 1332], "successes": [1809, 1047], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4960780543711393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0660500640001374, "robust_error": 0.21154121941470638, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.138855055836474, "estimate_rational": "2501390310894615/18014398509481984", "cost": 12705.0, "pilot_cost": 96.0, "queries": 9306, "counts": [5907, 3399], "successes": [4136, 2705], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.46500361024262393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.1481967530003203, "robust_error": 0.21485505583647402, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13817362080137705, "estimate_rational": "4978229337228111/36028797018963968", "cost": 8360.0, "pilot_cost": 96.0, "queries": 6118, "counts": [3876, 2242], "successes": [2696, 1788], "pilot_counts": [32, 32], "pilot_successes": [24, 25], "pilot_reused": true, "weight": 0.4636136929222707, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0827956279999853, "robust_error": 0.21417362080137706, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14064035929591195, "estimate_rational": "2533551478873287/18014398509481984", "cost": 18339.0, "pilot_cost": 96.0, "queries": 13125, "counts": [7911, 5214], "successes": [5568, 4188], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.1487003540000842, "robust_error": 0.21664035929591197, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13833482181245615, "estimate_rational": "1246009303933883/9007199254740992", "cost": 9588.0, "pilot_cost": 96.0, "queries": 7036, "counts": [4484, 2552], "successes": [3132, 2027], "pilot_counts": [32, 32], "pilot_successes": [22, 23], "pilot_reused": true, "weight": 0.4676769254469382, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0732845320003435, "robust_error": 0.21433482181245617, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1388773118477472, "estimate_rational": "1250895619775461/9007199254740992", "cost": 10470.0, "pilot_cost": 96.0, "queries": 7173, "counts": [3876, 3297], "successes": [2719, 2618], "pilot_counts": [32, 32], "pilot_successes": [26, 24], "pilot_reused": true, "weight": 0.3701642717397605, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0796744569997827, "robust_error": 0.21487731184774722, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13988454912566683, "estimate_rational": "629984003317243/4503599627370496", "cost": 12428.0, "pilot_cost": 96.0, "queries": 9588, "counts": [6748, 2840], "successes": [4723, 2282], "pilot_counts": [32, 32], "pilot_successes": [21, 24], "pilot_reused": true, "weight": 0.5430113117050583, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.155515522999849, "robust_error": 0.21588454912566685, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13945362455520777, "estimate_rational": "2512173166329195/18014398509481984", "cost": 15699.0, "pilot_cost": 96.0, "queries": 14079, "counts": [12459, 1620], "successes": [8682, 1307], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.169974601999911, "robust_error": 0.21545362455520778, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13189569948869384, "estimate_rational": "1188010846138105/9007199254740992", "cost": 2556.0, "pilot_cost": 96.0, "queries": 1919, "counts": [1282, 637], "successes": [882, 483], "pilot_counts": [32, 32], "pilot_successes": [22, 24], "pilot_reused": true, "weight": 0.50183490099612, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.0253015339999365, "robust_error": 0.20789569948869385, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13968531902781717, "estimate_rational": "2516347002891225/18014398509481984", "cost": 11295.0, "pilot_cost": 96.0, "queries": 9152, "counts": [7009, 2143], "successes": [4929, 1709], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6205901007366246, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.2001751269999659, "robust_error": 0.21568531902781718, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13914824752364513, "estimate_rational": "2506671982786983/18014398509481984", "cost": 12057.0, "pilot_cost": 96.0, "queries": 8629, "counts": [5201, 3428], "successes": [3616, 2761], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.260231241999918, "robust_error": 0.21514824752364514, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1375788909674963, "estimate_rational": "4956801936762099/36028797018963968", "cost": 7783.0, "pilot_cost": 96.0, "queries": 5872, "counts": [3961, 1911], "successes": [2723, 1540], "pilot_counts": [32, 32], "pilot_successes": [21, 23], "pilot_reused": true, "weight": 0.5089481279047382, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.1010154950004107, "robust_error": 0.2135788909674963, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1393035129997685, "estimate_rational": "1254734498474317/9007199254740992", "cost": 11538.0, "pilot_cost": 96.0, "queries": 9256, "counts": [6974, 2282], "successes": [4842, 1844], "pilot_counts": [32, 32], "pilot_successes": [24, 29], "pilot_reused": true, "weight": 0.6044681053965346, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.197678685000028, "robust_error": 0.21530351299976852, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14046430580937436, "estimate_rational": "2530379981207815/18014398509481984", "cost": 19565.0, "pilot_cost": 96.0, "queries": 16008, "counts": [12451, 3557], "successes": [8744, 2861], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6364013940377722, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.210541872000249, "robust_error": 0.21646430580937437, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14011426220117362, "estimate_rational": "1262037078076995/9007199254740992", "cost": 12719.0, "pilot_cost": 96.0, "queries": 9306, "counts": [5893, 3413], "successes": [4150, 2727], "pilot_counts": [32, 32], "pilot_successes": [25, 26], "pilot_reused": true, "weight": 0.4633534330402739, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.2010271669996655, "robust_error": 0.21611426220117363, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13914447406111782, "estimate_rational": "5013208012258511/36028797018963968", "cost": 11374.0, "pilot_cost": 96.0, "queries": 7958, "counts": [4542, 3416], "successes": [3172, 2736], "pilot_counts": [32, 32], "pilot_successes": [27, 26], "pilot_reused": true, "weight": 0.39937237067336073, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1535996640000121, "robust_error": 0.21514447406111784, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13994852245080644, "estimate_rational": "5042176908484027/36028797018963968", "cost": 14070.0, "pilot_cost": 96.0, "queries": 10525, "counts": [6980, 3545], "successes": [4892, 2845], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4960780543711393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.1774106890002258, "robust_error": 0.21594852245080645, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14019371844615353, "estimate_rational": "2525505512615125/18014398509481984", "cost": 13863.0, "pilot_cost": 96.0, "queries": 9487, "counts": [5111, 4376], "successes": [3608, 3488], "pilot_counts": [32, 32], "pilot_successes": [25, 23], "pilot_reused": true, "weight": 0.36867803134598065, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.182232340000155, "robust_error": 0.21619371844615354, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13877230960557213, "estimate_rational": "2499899687315991/18014398509481984", "cost": 10484.0, "pilot_cost": 96.0, "queries": 7503, "counts": [4522, 2981], "successes": [3171, 2366], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.43137084989847596, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.103872790999958, "robust_error": 0.21477230960557214, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13799489307672408, "estimate_rational": "310736874519683/2251799813685248", "cost": 8755.0, "pilot_cost": 96.0, "queries": 6998, "counts": [5241, 1757], "successes": [3675, 1385], "pilot_counts": [32, 32], "pilot_successes": [22, 27], "pilot_reused": true, "weight": 0.5986700098850082, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.1261406769999667, "robust_error": 0.2139948930767241, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13955864761287867, "estimate_rational": "2514065093542763/18014398509481984", "cost": 12870.0, "pilot_cost": 96.0, "queries": 10525, "counts": [8180, 2345], "successes": [5729, 1878], "pilot_counts": [32, 32], "pilot_successes": [23, 29], "pilot_reused": true, "weight": 0.6355905206456756, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.1797805750002226, "robust_error": 0.21555864761287868, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13967419260852593, "estimate_rational": "2516146567140129/18014398509481984", "cost": 13900.0, "pilot_cost": 96.0, "queries": 9487, "counts": [5074, 4413], "successes": [3555, 3536], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.36503813372293836, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.17705111999976, "robust_error": 0.21567419260852594, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1284209751195509, "estimate_rational": "4626853245559721/36028797018963968", "cost": 2306.0, "pilot_cost": 96.0, "queries": 1999, "counts": [1692, 307], "successes": [1145, 230], "pilot_counts": [32, 32], "pilot_successes": [18, 25], "pilot_reused": true, "weight": 0.733968976824309, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0062393879998126, "robust_error": 0.2044209751195509, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13816131098343326, "estimate_rational": "2488892914648037/18014398509481984", "cost": 11062.0, "pilot_cost": 96.0, "queries": 7249, "counts": [3436, 3813], "successes": [2416, 3001], "pilot_counts": [32, 32], "pilot_successes": [26, 22], "pilot_reused": true, "weight": 0.3105781987924199, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0991034559997388, "robust_error": 0.21416131098343327, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13508230961807172, "estimate_rational": "2433426557041175/18014398509481984", "cost": 5475.0, "pilot_cost": 96.0, "queries": 4715, "counts": [3955, 760], "successes": [2750, 590], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7224990543818682, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0910464550001961, "robust_error": 0.21108230961807173, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13952192140161315, "estimate_rational": "436439647922675261415623/3128108067451177973841920", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5652, 3237], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.1032396679997873, "robust_error": 0.21552192140161316, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13673578456442653, "estimate_rational": "4277243108052488853560197/31281080674511779738419200", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5636, 3222], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.1001878920001218, "robust_error": 0.21273578456442654, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14013819334902328, "estimate_rational": "869625415609314631972739/6205484706395893163622400", "cost": 18560.0, "pilot_cost": 0.0, "queries": 13920, "counts": [9280, 4640], "successes": [6571, 3690], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.170780509999986, "robust_error": 0.2161381933490233, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1394143125846644, "estimate_rational": "3270772769356868018264107/23460810505883834803814400", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5648, 3239], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.0991645680001056, "robust_error": 0.21541431258466442, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13989040366286035, "estimate_rational": "2187961501283976513240719/15640540337255889869209600", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5662, 3233], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.1220711800001482, "robust_error": 0.21589040366286036, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14086514044999726, "estimate_rational": "1445056859782687621917111/10258441905260710886113280", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7514, 4298], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1519638570002826, "robust_error": 0.21686514044999727, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13759403601895684, "estimate_rational": "152513591928007014417421/1108431704895949509754880", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4887, 2808], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.1532013529999858, "robust_error": 0.21359403601895685, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13791772516255643, "estimate_rational": "1118954604144887247762641/8113203743942512234987520", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3700, 2104], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.0822672660001444, "robust_error": 0.21391772516255644, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13980201439386888, "estimate_rational": "252917446895735170673751/1809111606812634473562112", "cost": 24547.0, "pilot_cost": 0.0, "queries": 18410, "counts": [12273, 6137], "successes": [8668, 4923], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 50, "optimization_seconds": 0.0, "wall_seconds": 1.215512538999974, "robust_error": 0.2158020143938689, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13757146115824692, "estimate_rational": "279036323432182684547703/2028300935985628058746880", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3661, 2132], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.1396106559996042, "robust_error": 0.21357146115824693, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1379261165047836, "estimate_rational": "7399961996876669039926403/53651637444747613112893440", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4261, 2426], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.1084155309999915, "robust_error": 0.2139261165047836, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14016131449475144, "estimate_rational": "271802779226726578316517/1939213970748716613632000", "cost": 18560.0, "pilot_cost": 0.0, "queries": 13920, "counts": [9280, 4640], "successes": [6552, 3704], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.1197380489998068, "robust_error": 0.21616131449475146, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13798433704555407, "estimate_rational": "411282534678995797598591/2980646524708200728494080", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4251, 2434], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.1267225400001735, "robust_error": 0.21398433704555408, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13477820569881413, "estimate_rational": "2186966086154945703733761/16226407487885024469975040", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3685, 2095], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.1257954760003486, "robust_error": 0.21077820569881414, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1329253950762088, "estimate_rational": "1165307843115616988448369/8766630653589727309987840", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [3488, 1744], "successes": [2399, 1366], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0533390539999345, "robust_error": 0.2089253950762088, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14048034316313154, "estimate_rational": "23057751026721177932864657/164135070484171374177812480", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7497, 4306], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1555449110001064, "robust_error": 0.21648034316313156, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13694743576616156, "estimate_rational": "300052097344683675511321/2191001939291686683279360", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3151, 1868], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.090172146000441, "robust_error": 0.21294743576616157, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13664187820175552, "estimate_rational": "2423331040245704744034969/17734907278335192156078080", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4900, 2790], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.0990506159996585, "robust_error": 0.21264187820175554, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13753034059409608, "estimate_rational": "139476459276713638967789/1014150467992814029373440", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3717, 2089], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.1023282579999432, "robust_error": 0.2135303405940961, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1401161231363903, "estimate_rational": "217372114810588423838471/1551371176598973290905600", "cost": 18560.0, "pilot_cost": 0.0, "queries": 13920, "counts": [9280, 4640], "successes": [6475, 3762], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.1372846699996444, "robust_error": 0.2161161231363903, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1395065926792905, "estimate_rational": "625784405931288871580357/4485697728779705730990080", "cost": 28228.0, "pilot_cost": 0.0, "queries": 21171, "counts": [14114, 7057], "successes": [9946, 5689], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.1778221760000633, "robust_error": 0.2155065926792905, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13282793360358872, "estimate_rational": "879888349928950968528621/6624271913729284259184640", "cost": 6064.0, "pilot_cost": 0.0, "queries": 4548, "counts": [3032, 1516], "successes": [2084, 1181], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.0633821039996292, "robust_error": 0.20882793360358873, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13699727377121831, "estimate_rational": "5742287549447060081309/41915341753709072744448", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4206, 2462], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.0820174479999878, "robust_error": 0.21299727377121833, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13776979089727576, "estimate_rational": "2956629948823731700584563/21460654977899045245157376", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4245, 2437], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.1123465079999733, "robust_error": 0.21376979089727577, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13802555659851232, "estimate_rational": "77138511674300776524107/558871223382787636592640", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4241, 2442], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.1007275859997208, "robust_error": 0.21402555659851233, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1406085989289002, "estimate_rational": "20350131867194875712876547/144728928545010757884968960", "cost": 24547.0, "pilot_cost": 0.0, "queries": 18410, "counts": [12273, 6137], "successes": [8703, 4909], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 50, "optimization_seconds": 0.0, "wall_seconds": 1.1344097410001268, "robust_error": 0.21660859892890022, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14103233835515788, "estimate_rational": "20244110075015124991702433/143542327320950583391682560", "cost": 28228.0, "pilot_cost": 0.0, "queries": 21171, "counts": [14114, 7057], "successes": [9956, 5707], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.173321918000056, "robust_error": 0.2170323383551579, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1382748442539826, "estimate_rational": "1622019959386642833074227/11730405252941917401907200", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5627, 3244], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.1282355979997192, "robust_error": 0.2142748442539826, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13741519318239317, "estimate_rational": "819172236002412522356593/5961293049416401456988160", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4264, 2420], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.0943875099997058, "robust_error": 0.2134151931823932, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13967997558326956, "estimate_rational": "197641229634373129744619/1414957504173891156705280", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7502, 4292], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1360905740002636, "robust_error": 0.21567997558326957, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13907905624932013, "estimate_rational": "1973243333552045668335663/14187925822668153724862464", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4933, 2786], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.083866210999986, "robust_error": 0.21507905624932014, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13797460920404653, "estimate_rational": "2798540289908188326823639/20283009359856280587468800", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3686, 2115], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.0896945870003947, "robust_error": 0.21397460920404654, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13678307873319623, "estimate_rational": "606458804644614336819733/4433726819583798039019520", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4926, 2772], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.1010165050001888, "robust_error": 0.21278307873319624, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13999209393773784, "estimate_rational": "12487832720487685190085/89203842654440964227072", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7526, 4278], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.156653809999625, "robust_error": 0.21599209393773786, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13651479884492515, "estimate_rational": "2215144754184411242678173/16226407487885024469975040", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3688, 2104], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.0816269400002056, "robust_error": 0.21251479884492516, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13958369785828167, "estimate_rational": "395010001489833526502501/2829915008347782313410560", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7482, 4306], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1250377810001737, "robust_error": 0.2155836978582817, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1400256862316621, "estimate_rational": "11491562939614160894315163/82067535242085687088906240", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7565, 4250], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1287997490003363, "robust_error": 0.2160256862316621, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13922671828796762, "estimate_rational": "22851987219475437316415467/164135070484171374177812480", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7497, 4290], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.156729544999962, "robust_error": 0.21522671828796763, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 658.0, "pilot_cost": 128.0, "queries": 428, "counts": [313, 115], "successes": [233, 91], "pilot_counts": [32, 32], "pilot_successes": [25, 27], "pilot_reused": true, "weight": 0.4770763856197713, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.02706651199969201, "wall_seconds": 0.9080937819999235, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13853078653405804, "estimate_rational": "1238733922343501069123233/8941939574124602185482240", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4223, 2460], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.082732678999946, "robust_error": 0.21453078653405805, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1393369681963878, "estimate_rational": "4942256422814554152292727/35469814556670384312156160", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4917, 2800], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.0908236710001802, "robust_error": 0.2153369681963878, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1490.0, "pilot_cost": 128.0, "queries": 812, "counts": [473, 339], "successes": [362, 269], "pilot_counts": [32, 32], "pilot_successes": [27, 25], "pilot_reused": true, "weight": 0.31728760462609024, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.028989514000386407, "wall_seconds": 1.0053816710001229, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 397.0, "pilot_cost": 128.0, "queries": 289, "counts": [235, 54], "successes": [162, 45], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.592184366977356, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.026522440999997343, "wall_seconds": 0.9128774499999963, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1544.0, "pilot_cost": 128.0, "queries": 1164, "counts": [974, 190], "successes": [735, 157], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6306002790604776, "pilot_answer": 0.18429381899535657, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.03593453700023019, "wall_seconds": 1.033861282000089, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2321.0, "pilot_cost": 128.0, "queries": 1511, "counts": [1106, 405], "successes": [854, 328], "pilot_counts": [32, 32], "pilot_successes": [25, 27], "pilot_reused": true, "weight": 0.4770763856197713, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.026342389000092226, "wall_seconds": 0.988600886000313, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 3486.0, "pilot_cost": 128.0, "queries": 1790, "counts": [942, 848], "successes": [741, 693], "pilot_counts": [32, 32], "pilot_successes": [28, 25], "pilot_reused": true, "weight": 0.2700981706287803, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.02796261499997854, "wall_seconds": 1.020545607999793, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.15900259206019085, "estimate_rational": "1432168028706437/9007199254740992", "cost": 250.0, "pilot_cost": 128.0, "queries": 128, "counts": [67, 61], "successes": [46, 40], "pilot_counts": [32, 32], "pilot_successes": [22, 18], "pilot_reused": true, "weight": 0.2651109228514556, "pilot_answer": 0.06454770248383285, "rule": "joint_glr", "certified": true, "checks": 6, "optimization_seconds": 0.029865613999845664, "wall_seconds": 0.9295379539998976, "robust_error": 0.15900259206019085, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 710.0, "pilot_cost": 128.0, "queries": 484, "counts": [371, 113], "successes": [284, 84], "pilot_counts": [32, 32], "pilot_successes": [23, 25], "pilot_reused": true, "weight": 0.522154470431827, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.026176636999935, "wall_seconds": 0.9062105069997415, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1288.0, "pilot_cost": 128.0, "queries": 858, "counts": [643, 215], "successes": [489, 173], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4998353624761535, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.025773076999939803, "wall_seconds": 1.013606744000299, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 637.0, "pilot_cost": 128.0, "queries": 493, "counts": [421, 72], "successes": [308, 57], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6606475161817761, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.04018031199984762, "wall_seconds": 0.924635906000276, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23506377798942618, "estimate_rational": "4234532571845923/18014398509481984", "cost": 463.0, "pilot_cost": 128.0, "queries": 227, "counts": [109, 118], "successes": [76, 91], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.2346157047105761, "pilot_answer": 0.21851424515247342, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.030826493999938975, "wall_seconds": 0.93360188700035, "robust_error": 0.23506377798942618, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 605.0, "pilot_cost": 128.0, "queries": 321, "counts": [179, 142], "successes": [140, 103], "pilot_counts": [32, 32], "pilot_successes": [26, 22], "pilot_reused": true, "weight": 0.29664811968359595, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.029295093000200723, "wall_seconds": 0.9410281159998704, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 735.0, "pilot_cost": 128.0, "queries": 489, "counts": [366, 123], "successes": [270, 100], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4998353624761535, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.026095084000189672, "wall_seconds": 0.9102985069998795, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1081.0, "pilot_cost": 128.0, "queries": 641, "counts": [421, 220], "successes": [324, 174], "pilot_counts": [32, 32], "pilot_successes": [25, 24], "pilot_reused": true, "weight": 0.3895662376632605, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.027198699000109627, "wall_seconds": 0.9859406390000913, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1220.0, "pilot_cost": 128.0, "queries": 888, "counts": [722, 166], "successes": [532, 138], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.592184366977356, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.026166971999828093, "wall_seconds": 0.9845481910001581, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 816.0, "pilot_cost": 128.0, "queries": 484, "counts": [318, 166], "successes": [242, 128], "pilot_counts": [32, 32], "pilot_successes": [25, 24], "pilot_reused": true, "weight": 0.3895662376632605, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.02671264600030554, "wall_seconds": 0.9462930469999264, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 983.0, "pilot_cost": 128.0, "queries": 567, "counts": [359, 208], "successes": [263, 172], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.36597004270844763, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.02880400199956057, "wall_seconds": 0.9911695030000374, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 937.0, "pilot_cost": 128.0, "queries": 557, "counts": [367, 190], "successes": [275, 152], "pilot_counts": [32, 32], "pilot_successes": [26, 26], "pilot_reused": true, "weight": 0.39266801525712547, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0272148239996568, "wall_seconds": 1.0453472100002728, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2623.0, "pilot_cost": 128.0, "queries": 1511, "counts": [955, 556], "successes": [749, 452], "pilot_counts": [32, 32], "pilot_successes": [25, 23], "pilot_reused": true, "weight": 0.3644808618419118, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.029465772000094148, "wall_seconds": 0.9942996310001035, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 540.0, "pilot_cost": 128.0, "queries": 300, "counts": [180, 120], "successes": [127, 96], "pilot_counts": [32, 32], "pilot_successes": [24, 23], "pilot_reused": true, "weight": 0.33316896998209394, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.034634748000371474, "wall_seconds": 0.9662592059999042, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.18385044642857146, "estimate_rational": "3311955208110455/18014398509481984", "cost": 226.0, "pilot_cost": 128.0, "queries": 142, "counts": [100, 42], "successes": [67, 30], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.4447040738824956, "pilot_answer": 0.2399999377131462, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.038600799000050756, "wall_seconds": 0.9319362080000246, "robust_error": 0.18385044642857146, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2466.0, "pilot_cost": 128.0, "queries": 1306, "counts": [726, 580], "successes": [555, 477], "pilot_counts": [32, 32], "pilot_successes": [27, 24], "pilot_reused": true, "weight": 0.29470643778979017, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.02864154700000654, "wall_seconds": 1.020208829999774, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.19001003942757008, "estimate_rational": "6845833142101263/36028797018963968", "cost": 465.0, "pilot_cost": 128.0, "queries": 369, "counts": [321, 48], "successes": [229, 35], "pilot_counts": [32, 32], "pilot_successes": [19, 24], "pilot_reused": true, "weight": 0.6945854122734485, "pilot_answer": 0.1398011977225542, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.03781318999972427, "wall_seconds": 0.9474318649999987, "robust_error": 0.19001003942757008, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 805.0, "pilot_cost": 128.0, "queries": 507, "counts": [358, 149], "successes": [269, 119], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.4447040738824956, "pilot_answer": 0.2399999377131462, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03857672200001616, "wall_seconds": 0.9169889099998727, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 731.0, "pilot_cost": 128.0, "queries": 489, "counts": [368, 121], "successes": [276, 94], "pilot_counts": [32, 32], "pilot_successes": [22, 25], "pilot_reused": true, "weight": 0.5053073543953379, "pilot_answer": 0.23999924624338745, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.040435387999878, "wall_seconds": 0.9697920339999655, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 948.0, "pilot_cost": 128.0, "queries": 526, "counts": [315, 211], "successes": [234, 170], "pilot_counts": [32, 32], "pilot_successes": [24, 23], "pilot_reused": true, "weight": 0.33316896998209394, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.03316610599995329, "wall_seconds": 0.9841571340002702, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1315.0, "pilot_cost": 128.0, "queries": 921, "counts": [724, 197], "successes": [543, 162], "pilot_counts": [32, 32], "pilot_successes": [25, 29], "pilot_reused": true, "weight": 0.5518073992982597, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.027839396999752353, "wall_seconds": 0.9865794399997867, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2266.0, "pilot_cost": 128.0, "queries": 1738, "counts": [1474, 264], "successes": [1109, 222], "pilot_counts": [32, 32], "pilot_successes": [22, 27], "pilot_reused": true, "weight": 0.6510347423714552, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.027531532000011794, "wall_seconds": 0.991477962999852, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 943.0, "pilot_cost": 128.0, "queries": 493, "counts": [268, 225], "successes": [196, 185], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.2843500102828032, "pilot_answer": 0.23104089379310608, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.05079014500006451, "wall_seconds": 0.9550850559999162, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 937.0, "pilot_cost": 128.0, "queries": 557, "counts": [367, 190], "successes": [279, 150], "pilot_counts": [32, 32], "pilot_successes": [26, 26], "pilot_reused": true, "weight": 0.39266801525712547, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.02636997900026472, "wall_seconds": 0.9806287280002834, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 805.0, "pilot_cost": 128.0, "queries": 425, "counts": [235, 190], "successes": [172, 151], "pilot_counts": [32, 32], "pilot_successes": [28, 26], "pilot_reused": true, "weight": 0.29222932658265777, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.02878298099994936, "wall_seconds": 0.9067779089996293, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 346.0, "pilot_cost": 128.0, "queries": 218, "counts": [154, 64], "successes": [106, 52], "pilot_counts": [32, 32], "pilot_successes": [25, 26], "pilot_reused": true, "weight": 0.4453977499115169, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 12, "optimization_seconds": 0.027205558999867208, "wall_seconds": 0.8985318630002439, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 645.0, "pilot_cost": 128.0, "queries": 333, "counts": [177, 156], "successes": [133, 116], "pilot_counts": [32, 32], "pilot_successes": [27, 23], "pilot_reused": true, "weight": 0.27369082832492153, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.027287745000194263, "wall_seconds": 0.9298128250002264, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1300.0, "pilot_cost": 128.0, "queries": 750, "counts": [475, 275], "successes": [362, 222], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.36597004270844763, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.02854982899998504, "wall_seconds": 0.9868568379997669, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 931.0, "pilot_cost": 128.0, "queries": 641, "counts": [496, 145], "successes": [375, 115], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.5340035199409828, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.02611204999993788, "wall_seconds": 0.9786233809995792, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 783.0, "pilot_cost": 128.0, "queries": 369, "counts": [162, 207], "successes": [123, 155], "pilot_counts": [32, 32], "pilot_successes": [25, 22], "pilot_reused": true, "weight": 0.20701758135542422, "pilot_answer": 0.23554079191759222, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.030595086000175797, "wall_seconds": 0.9253595220002353, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1315.0, "pilot_cost": 128.0, "queries": 921, "counts": [724, 197], "successes": [536, 163], "pilot_counts": [32, 32], "pilot_successes": [25, 29], "pilot_reused": true, "weight": 0.5518073992982597, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.026012490000084654, "wall_seconds": 0.9790828049999618, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.20843131839225587, "estimate_rational": "3754764831374819/18014398509481984", "cost": 437.0, "pilot_cost": 128.0, "queries": 329, "counts": [275, 54], "successes": [197, 40], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6306002790604776, "pilot_answer": 0.18429381899535657, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0366470400003891, "wall_seconds": 0.9473334369999975, "robust_error": 0.20843131839225587, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 801.0, "pilot_cost": 128.0, "queries": 403, "counts": [204, 199], "successes": [153, 154], "pilot_counts": [32, 32], "pilot_successes": [27, 22], "pilot_reused": true, "weight": 0.2539669532792441, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.029080939999857947, "wall_seconds": 0.903197124000144, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 482.0, "pilot_cost": 128.0, "queries": 372, "counts": [317, 55], "successes": [228, 44], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6606475161817761, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.04202140100005636, "wall_seconds": 0.9383002629997463, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [317, 109], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9483609879998767, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [496, 167], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9623565199999575, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [559, 199], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9600030890001108, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22940899670241618, "estimate_rational": "8265330176515527/36028797018963968", "cost": 312.0, "pilot_cost": 0.0, "queries": 208, "counts": [156, 52], "successes": [101, 45], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.925420543999735, "robust_error": 0.22940899670241618, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [493, 169], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9487458140001763, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2230.0, "pilot_cost": 0.0, "queries": 1486, "counts": [1114, 372], "successes": [867, 305], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 0.9759252090002519, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.18409598878474412, "estimate_rational": "6632757011931013/36028797018963968", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [155, 47], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9100999719998981, "robust_error": 0.18409598878474412, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [482, 174], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9744327659996088, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 960.0, "pilot_cost": 0.0, "queries": 640, "counts": [480, 160], "successes": [369, 126], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9540326880000976, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [307, 111], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9639302320001661, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [151, 52], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8843847919997643, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [316, 110], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9528660349997153, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [422, 143], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9773520610001469, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 630.0, "pilot_cost": 0.0, "queries": 420, "counts": [315, 105], "successes": [238, 80], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.8870993979999184, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 630.0, "pilot_cost": 0.0, "queries": 420, "counts": [315, 105], "successes": [230, 82], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.8791449619998275, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [152, 52], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8738284979999662, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2166710069444444, "estimate_rational": "487899733068495/2251799813685248", "cost": 360.0, "pilot_cost": 0.0, "queries": 240, "counts": [180, 60], "successes": [129, 44], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9497212629999012, "robust_error": 0.2166710069444444, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 726.0, "pilot_cost": 0.0, "queries": 484, "counts": [363, 121], "successes": [270, 97], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9123356400000375, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2230.0, "pilot_cost": 0.0, "queries": 1486, "counts": [1114, 372], "successes": [876, 301], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0205899470001896, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 478.0, "pilot_cost": 0.0, "queries": 318, "counts": [238, 80], "successes": [177, 60], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9235407409996697, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [153, 52], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.923479192999821, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [561, 196], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0036390289997144, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [475, 177], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9744108410000081, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 550.0, "pilot_cost": 0.0, "queries": 366, "counts": [274, 92], "successes": [211, 68], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.8999004480001531, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [421, 148], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9911626339999202, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 630.0, "pilot_cost": 0.0, "queries": 420, "counts": [315, 105], "successes": [230, 84], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.8992554739998013, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [560, 199], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.008299753999836, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 630.0, "pilot_cost": 0.0, "queries": 420, "counts": [315, 105], "successes": [230, 83], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.907179749000079, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [467, 175], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9938407869999537, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 478.0, "pilot_cost": 0.0, "queries": 318, "counts": [238, 80], "successes": [178, 60], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.8924188260002666, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 726.0, "pilot_cost": 0.0, "queries": 484, "counts": [363, 121], "successes": [276, 92], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.893246739999995, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 960.0, "pilot_cost": 0.0, "queries": 640, "counts": [480, 160], "successes": [357, 132], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9888222520003183, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [152, 52], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9114334329997291, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [308, 114], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0098666769999909, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 478.0, "pilot_cost": 0.0, "queries": 318, "counts": [238, 80], "successes": [177, 61], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 1.0048911929998212, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 630.0, "pilot_cost": 0.0, "queries": 420, "counts": [315, 105], "successes": [233, 83], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.998492626999905, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1938.0, "pilot_cost": 0.0, "queries": 1292, "counts": [969, 323], "successes": [735, 272], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.0303137129999413, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.18894097222222217, "estimate_rational": "850914492095019/4503599627370496", "cost": 360.0, "pilot_cost": 0.0, "queries": 240, "counts": [180, 60], "successes": [130, 42], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.083171854000284, "robust_error": 0.18894097222222217, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22328703703703703, "estimate_rational": "8044763334373297/36028797018963968", "cost": 360.0, "pilot_cost": 0.0, "queries": 240, "counts": [180, 60], "successes": [131, 44], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9993315130000155, "robust_error": 0.22328703703703703, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.16253081854043394, "estimate_rational": "91496716726865/562949953421312", "cost": 312.0, "pilot_cost": 0.0, "queries": 208, "counts": [156, 52], "successes": [106, 36], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9971959449999304, "robust_error": 0.16253081854043394, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 906.0, "pilot_cost": 128.0, "queries": 578, "counts": [414, 164], "successes": [310, 132], "pilot_counts": [32, 32], "pilot_successes": [25, 27], "pilot_reused": true, "weight": 0.45639796620524775, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.0228448210000352, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1439.0, "pilot_cost": 128.0, "queries": 801, "counts": [482, 319], "successes": [369, 252], "pilot_counts": [32, 32], "pilot_successes": [27, 25], "pilot_reused": true, "weight": 0.3345865819921474, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9809109719999469, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2383578502555762, "estimate_rational": "2146936651183691/9007199254740992", "cost": 461.0, "pilot_cost": 128.0, "queries": 333, "counts": [269, 64], "successes": [199, 48], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.5827005556887558, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.920364434000021, "robust_error": 0.2383578502555762, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 466.0, "pilot_cost": 128.0, "queries": 318, "counts": [244, 74], "successes": [169, 60], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5232539472797322, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 0.8914658389999204, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2416.0, "pilot_cost": 128.0, "queries": 1540, "counts": [1102, 438], "successes": [850, 355], "pilot_counts": [32, 32], "pilot_successes": [25, 27], "pilot_reused": true, "weight": 0.45639796620524775, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9714499349997823, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 3181.0, "pilot_cost": 128.0, "queries": 1709, "counts": [973, 736], "successes": [765, 608], "pilot_counts": [32, 32], "pilot_successes": [28, 25], "pilot_reused": true, "weight": 0.30582741955797776, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9746798500000295, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.16386160714285714, "estimate_rational": "368983536434451/2251799813685248", "cost": 254.0, "pilot_cost": 128.0, "queries": 122, "counts": [56, 66], "successes": [39, 43], "pilot_counts": [32, 32], "pilot_successes": [22, 18], "pilot_reused": true, "weight": 0.22192836861404408, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 6, "optimization_seconds": 0.0, "wall_seconds": 0.85394498200003, "robust_error": 0.16386160714285714, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1201.0, "pilot_cost": 128.0, "queries": 765, "counts": [547, 218], "successes": [419, 175], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.45571371382811376, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9861241180001343, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 595.0, "pilot_cost": 128.0, "queries": 379, "counts": [271, 108], "successes": [204, 80], "pilot_counts": [32, 32], "pilot_successes": [23, 25], "pilot_reused": true, "weight": 0.45735759072694226, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9200463749998562, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23828311406415692, "estimate_rational": "2146263487416037/9007199254740992", "cost": 343.0, "pilot_cost": 128.0, "queries": 251, "counts": [205, 46], "successes": [144, 36], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.5994179731499265, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9289729329998409, "robust_error": 0.23828311406415692, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 542.0, "pilot_cost": 128.0, "queries": 300, "counts": [179, 121], "successes": [128, 93], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.33041035584846934, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.8933293019999837, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 985.0, "pilot_cost": 128.0, "queries": 567, "counts": [358, 209], "successes": [277, 163], "pilot_counts": [32, 32], "pilot_successes": [25, 24], "pilot_reused": true, "weight": 0.36307065269851224, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9665446929998325, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 550.0, "pilot_cost": 128.0, "queries": 286, "counts": [154, 132], "successes": [122, 95], "pilot_counts": [32, 32], "pilot_successes": [26, 22], "pilot_reused": true, "weight": 0.28066280363346785, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 12, "optimization_seconds": 0.0, "wall_seconds": 0.9207831570001872, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1045.0, "pilot_cost": 128.0, "queries": 665, "counts": [475, 190], "successes": [356, 154], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.45571371382811376, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9550752319996718, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1244.0, "pilot_cost": 128.0, "queries": 848, "counts": [650, 198], "successes": [480, 164], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5232539472797322, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9741459839997333, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 857.0, "pilot_cost": 128.0, "queries": 493, "counts": [311, 182], "successes": [235, 141], "pilot_counts": [32, 32], "pilot_successes": [25, 24], "pilot_reused": true, "weight": 0.36307065269851224, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9172781370002667, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 937.0, "pilot_cost": 128.0, "queries": 557, "counts": [367, 190], "successes": [275, 152], "pilot_counts": [32, 32], "pilot_successes": [26, 26], "pilot_reused": true, "weight": 0.3928203230275509, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9837137199997414, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 985.0, "pilot_cost": 128.0, "queries": 567, "counts": [358, 209], "successes": [262, 171], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.3633023969146605, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9702880220002044, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2899.0, "pilot_cost": 128.0, "queries": 1611, "counts": [967, 644], "successes": [759, 525], "pilot_counts": [32, 32], "pilot_successes": [25, 23], "pilot_reused": true, "weight": 0.33378251684158433, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9936484790000577, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 563.0, "pilot_cost": 128.0, "queries": 323, "counts": [203, 120], "successes": [146, 97], "pilot_counts": [32, 32], "pilot_successes": [24, 23], "pilot_reused": true, "weight": 0.3618352505800867, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9754103840000425, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2278652493606138, "estimate_rational": "2052427704222291/9007199254740992", "cost": 240.0, "pilot_cost": 128.0, "queries": 148, "counts": [102, 46], "successes": [69, 35], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.42525602040581656, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.9820255820000057, "robust_error": 0.2278652493606138, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2341.0, "pilot_cost": 128.0, "queries": 1261, "counts": [721, 540], "successes": [553, 448], "pilot_counts": [32, 32], "pilot_successes": [27, 24], "pilot_reused": true, "weight": 0.3083231457228799, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.9930538210001032, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.18692180765086205, "estimate_rational": "6734567866270735/36028797018963968", "cost": 212.0, "pilot_cost": 128.0, "queries": 148, "counts": [116, 32], "successes": [75, 24], "pilot_counts": [32, 32], "pilot_successes": [19, 24], "pilot_reused": true, "weight": 0.6086934804360704, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 0.9486725400001887, "robust_error": 0.18692180765086205, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 739.0, "pilot_cost": 128.0, "queries": 489, "counts": [364, 125], "successes": [272, 97], "pilot_counts": [32, 32], "pilot_successes": [22, 25], "pilot_reused": true, "weight": 0.4941163743731428, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.923881874000017, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 854.0, "pilot_cost": 128.0, "queries": 526, "counts": [362, 164], "successes": [272, 128], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.42525602040581656, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 1.0492252430003646, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 859.0, "pilot_cost": 128.0, "queries": 493, "counts": [310, 183], "successes": [229, 147], "pilot_counts": [32, 32], "pilot_successes": [24, 23], "pilot_reused": true, "weight": 0.3618352505800867, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9362264699998377, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1232.0, "pilot_cost": 128.0, "queries": 848, "counts": [656, 192], "successes": [496, 158], "pilot_counts": [32, 32], "pilot_successes": [25, 29], "pilot_reused": true, "weight": 0.5334929077922563, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9440269880001324, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1724.0, "pilot_cost": 128.0, "queries": 1218, "counts": [965, 253], "successes": [724, 211], "pilot_counts": [32, 32], "pilot_successes": [22, 27], "pilot_reused": true, "weight": 0.5597507471952774, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9973151529998177, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23861490358683926, "estimate_rational": "8597007927029889/36028797018963968", "cost": 265.0, "pilot_cost": 128.0, "queries": 157, "counts": [103, 54], "successes": [71, 41], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.392820323027551, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.8995736769998075, "robust_error": 0.23861490358683926, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 937.0, "pilot_cost": 128.0, "queries": 557, "counts": [367, 190], "successes": [279, 150], "pilot_counts": [32, 32], "pilot_successes": [26, 26], "pilot_reused": true, "weight": 0.3928203230275509, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9603179060000002, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 825.0, "pilot_cost": 128.0, "queries": 457, "counts": [273, 184], "successes": [204, 147], "pilot_counts": [32, 32], "pilot_successes": [28, 26], "pilot_reused": true, "weight": 0.3316834994420278, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.8778002150002067, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 369.0, "pilot_cost": 128.0, "queries": 227, "counts": [156, 71], "successes": [108, 56], "pilot_counts": [32, 32], "pilot_successes": [25, 26], "pilot_reused": true, "weight": 0.42365183999441525, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 12, "optimization_seconds": 0.0, "wall_seconds": 0.9060975330003203, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 631.0, "pilot_cost": 128.0, "queries": 329, "counts": [178, 151], "successes": [134, 115], "pilot_counts": [32, 32], "pilot_successes": [27, 23], "pilot_reused": true, "weight": 0.28305216948677636, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.8750360640001418, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1304.0, "pilot_cost": 128.0, "queries": 750, "counts": [473, 277], "successes": [360, 224], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.3633023969146605, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9556933149997349, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 861.0, "pilot_cost": 128.0, "queries": 567, "counts": [420, 147], "successes": [316, 116], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.489054309991129, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9479808649998631, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 594.0, "pilot_cost": 128.0, "queries": 318, "counts": [180, 138], "successes": [136, 105], "pilot_counts": [32, 32], "pilot_successes": [25, 22], "pilot_reused": true, "weight": 0.3044454131535834, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.8721804850001718, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1232.0, "pilot_cost": 128.0, "queries": 848, "counts": [656, 192], "successes": [491, 160], "pilot_counts": [32, 32], "pilot_successes": [25, 29], "pilot_reused": true, "weight": 0.5334929077922563, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9934617879998768, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22831067261266094, "estimate_rational": "8225758880824697/36028797018963968", "cost": 401.0, "pilot_cost": 128.0, "queries": 289, "counts": [233, 56], "successes": [169, 42], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.5827005556887558, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 0.9029833459999281, "robust_error": 0.22831067261266094, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 796.0, "pilot_cost": 128.0, "queries": 402, "counts": [205, 197], "successes": [153, 152], "pilot_counts": [32, 32], "pilot_successes": [27, 22], "pilot_reused": true, "weight": 0.2583013467169181, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.8754594069996529, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 603.0, "pilot_cost": 128.0, "queries": 441, "counts": [360, 81], "successes": [256, 65], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.5994179731499265, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.8863173490003646, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23617954508097916, "estimate_rational": "288089672107506262623/1219790951874044100608", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [410, 146], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.030898863999937, "robust_error": 0.23617954508097916, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22612687898472544, "estimate_rational": "60237977679763775895/266390169758778523648", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [645, 218], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0063794120001148, "robust_error": 0.22612687898472544, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2359729975993899, "estimate_rational": "1330480074029744282951/5638272546287237726208", "cost": 1938.0, "pilot_cost": 0.0, "queries": 1292, "counts": [969, 323], "successes": [737, 262], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.0211606559996653, "robust_error": 0.2359729975993899, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23565970890216026, "estimate_rational": "8982986895003944145/38118467246063878144", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [135, 58], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9428580829999191, "robust_error": 0.23565970890216026, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.236597854448084, "estimate_rational": "4033749927103224007649/17048970864561825513472", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [644, 224], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.9962694749997354, "robust_error": 0.236597854448084, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23696969702009624, "estimate_rational": "583753627824889660531/2463410449376505495552", "cost": 2562.0, "pilot_cost": 0.0, "queries": 1708, "counts": [1281, 427], "successes": [991, 347], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 0.9826044960000218, "robust_error": 0.23696969702009624, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23548265523498985, "estimate_rational": "1357465085911699553/5764607523034234880", "cost": 478.0, "pilot_cost": 0.0, "queries": 318, "counts": [238, 80], "successes": [175, 57], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.8920911190002698, "robust_error": 0.23548265523498985, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2356613254761337, "estimate_rational": "1226890841785545495/5206161169240293376", "cost": 1938.0, "pilot_cost": 0.0, "queries": 1292, "counts": [969, 323], "successes": [741, 260], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.9830107189995942, "robust_error": 0.2356613254761337, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22869891587924066, "estimate_rational": "11773477598312486338711/51480251023704931172352", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [547, 194], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9725463849999869, "robust_error": 0.22869891587924066, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23731828667543897, "estimate_rational": "10260350855421230983/43234556422756761600", "cost": 960.0, "pilot_cost": 0.0, "queries": 640, "counts": [480, 160], "successes": [353, 127], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9276941220000481, "robust_error": 0.23731828667543897, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22828068723145756, "estimate_rational": "2482953345955051131/10876756050053169152", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [304, 107], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9309019129996159, "robust_error": 0.22828068723145756, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23993323200387334, "estimate_rational": "2331111988852421777549/9715669519321899466752", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [484, 167], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9773568850000629, "robust_error": 0.23993323200387334, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23991825894844954, "estimate_rational": "12351052195836424427011/51480251023704931172352", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [571, 189], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9690925530003369, "robust_error": 0.23991825894844954, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23617621611386824, "estimate_rational": "221937645900137464377/939712091047872954368", "cost": 1938.0, "pilot_cost": 0.0, "queries": 1292, "counts": [969, 323], "successes": [744, 259], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.9583748069999274, "robust_error": 0.23617621611386824, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23533869646996358, "estimate_rational": "67713055424829581809/287725972993446248448", "cost": 726.0, "pilot_cost": 0.0, "queries": 484, "counts": [363, 121], "successes": [263, 94], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.8957731360001162, "robust_error": 0.23533869646996358, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23604667799005655, "estimate_rational": "1151710408128788190369/4879163807496176402432", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [412, 145], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9758834119998028, "robust_error": 0.23604667799005655, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2340486731643926, "estimate_rational": "40147095069007239217/171533102607287451648", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [149, 49], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9001866660000815, "robust_error": 0.2340486731643926, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23722033487302588, "estimate_rational": "1536502917926127486839/6477113012881266311168", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [469, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9612752440002623, "robust_error": 0.23722033487302588, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.237116625698162, "estimate_rational": "151109057633357783453/637277361671434665984", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [1474, 492], "successes": [1142, 403], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9667560970001432, "robust_error": 0.237116625698162, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23597834723626063, "estimate_rational": "3037056137970425788165/12870062755926232793088", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [557, 193], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9845937179998145, "robust_error": 0.23597834723626063, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2383790352058726, "estimate_rational": "24543625142373834376231/102960502047409862344704", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [539, 203], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9708657989999665, "robust_error": 0.2383790352058726, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2379577573033821, "estimate_rational": "2028467435630917476609/8524485432280912756736", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [648, 223], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.9636153260003084, "robust_error": 0.2379577573033821, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22967298067794076, "estimate_rational": "1957843977977641456195/8524485432280912756736", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [623, 230], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.9797439479998502, "robust_error": 0.22967298067794076, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23712988096030083, "estimate_rational": "14489783374631604255/61104839744162889728", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [477, 169], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9814862769999309, "robust_error": 0.23712988096030083, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22765676587788922, "estimate_rational": "1259857829039350736851/5534023222112865484800", "cost": 960.0, "pilot_cost": 0.0, "queries": 640, "counts": [480, 160], "successes": [364, 119], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9411781129997507, "robust_error": 0.22765676587788922, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23913391449534938, "estimate_rational": "252285140154321911031/1054995234309302910976", "cost": 726.0, "pilot_cost": 0.0, "queries": 484, "counts": [363, 121], "successes": [265, 94], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9083244479998029, "robust_error": 0.23913391449534938, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23814818670089358, "estimate_rational": "7161303376126590280641/30070786913531934539776", "cost": 1938.0, "pilot_cost": 0.0, "queries": 1292, "counts": [969, 323], "successes": [740, 262], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.0393522220001614, "robust_error": 0.23814818670089358, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23924320512167754, "estimate_rational": "145275494731597468313/607229344957618716672", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [467, 175], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9768777429999318, "robust_error": 0.23924320512167754, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2266832657254701, "estimate_rational": "2867681894986063207/12650611353283723264", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [476, 165], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9696149410001453, "robust_error": 0.2266832657254701, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23362699478819737, "estimate_rational": "212183287645624810511/908213915254043705344", "cost": 550.0, "pilot_cost": 0.0, "queries": 366, "counts": [274, 92], "successes": [201, 67], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9051358419997086, "robust_error": 0.23362699478819737, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2341991145073824, "estimate_rational": "1296063338282124271031/5534023222112865484800", "cost": 960.0, "pilot_cost": 0.0, "queries": 640, "counts": [480, 160], "successes": [364, 121], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9395389889996295, "robust_error": 0.2341991145073824, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2378009363773093, "estimate_rational": "443814478066333529831/1866327714379352506368", "cost": 2230.0, "pilot_cost": 0.0, "queries": 1486, "counts": [1114, 372], "successes": [844, 308], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 0.9816333249996205, "robust_error": 0.2378009363773093, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2357438126111269, "estimate_rational": "1011345887542172393353/4290020918642077597696", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [544, 199], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9676323500002582, "robust_error": 0.2357438126111269, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2284576809406852, "estimate_rational": "1947484173071551742753/8524485432280912756736", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [634, 224], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.9645372569998472, "robust_error": 0.2284576809406852, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23724044294226132, "estimate_rational": "86979235480926585305/366629038464977338368", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [475, 170], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9728910560002078, "robust_error": 0.23724044294226132, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23828007583004956, "estimate_rational": "82934856204531825703/348056193601701412864", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [306, 109], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9330998049999835, "robust_error": 0.23828007583004956, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2319162418096092, "estimate_rational": "18467486272169692779461/79629982480185706938368", "cost": 2230.0, "pilot_cost": 0.0, "queries": 1486, "counts": [1114, 372], "successes": [833, 309], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 0.9737216889998308, "robust_error": 0.2319162418096092, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2242896005195013, "estimate_rational": "25648727373106087339/114355401738191634432", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [149, 48], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8887836339999922, "robust_error": 0.2242896005195013, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23994002081995974, "estimate_rational": "10439076292413522479/43507024200212676608", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [307, 109], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9394491980001476, "robust_error": 0.23994002081995974, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.20803672448787117, "estimate_rational": "71955004023010950091/345876451382054092800", "cost": 360.0, "pilot_cost": 0.0, "queries": 240, "counts": [180, 60], "successes": [123, 42], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9051692170000933, "robust_error": 0.20803672448787117, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21494151093506725, "estimate_rational": "-3872042034214481/18014398509481984", "cost": 3513.0, "pilot_cost": 96.0, "queries": 2485, "counts": [1028, 1457], "successes": [211, 1159], "pilot_counts": [32, 32], "pilot_successes": [5, 27], "pilot_reused": true, "weight": 0.5854188996774982, "pilot_answer": -0.2370780377835035, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.026438735999818164, "wall_seconds": 1.1316242359998796, "robust_error": 0.27894151093506725, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22137566918448792, "estimate_rational": "-498493690624077/2251799813685248", "cost": 7079.0, "pilot_cost": 96.0, "queries": 5481, "counts": [1598, 3883], "successes": [301, 3144], "pilot_counts": [32, 32], "pilot_successes": [4, 25], "pilot_reused": true, "weight": 0.45149186698815436, "pilot_answer": -0.2279178717732429, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.030488919999697828, "wall_seconds": 1.109649298000022, "robust_error": 0.2853756691844879, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.218647904577083, "estimate_rational": "-3938810486314763/18014398509481984", "cost": 4951.0, "pilot_cost": 96.0, "queries": 3287, "counts": [1664, 1623], "successes": [331, 1309], "pilot_counts": [32, 32], "pilot_successes": [10, 25], "pilot_reused": true, "weight": 0.6721604599731412, "pilot_answer": -0.19285458654165266, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03240613400021175, "wall_seconds": 1.151098164999894, "robust_error": 0.282647904577083, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2067816409124356, "estimate_rational": "-7450093767682437/36028797018963968", "cost": 1386.0, "pilot_cost": 96.0, "queries": 933, "counts": [453, 480], "successes": [115, 386], "pilot_counts": [32, 32], "pilot_successes": [7, 27], "pilot_reused": true, "weight": 0.6533841316760377, "pilot_answer": -0.22164667438715696, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.03385293700011971, "wall_seconds": 1.0524701919998734, "robust_error": 0.2707816409124356, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21941170779528157, "estimate_rational": "-3952569941870217/18014398509481984", "cost": 4410.0, "pilot_cost": 96.0, "queries": 3041, "counts": [1369, 1672], "successes": [254, 1333], "pilot_counts": [32, 32], "pilot_successes": [6, 27], "pilot_reused": true, "weight": 0.620723840544701, "pilot_answer": -0.22933344058692456, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03001109800015911, "wall_seconds": 1.1092841409999892, "robust_error": 0.2834117077952816, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2212976633956673, "estimate_rational": "-3986544297626755/18014398509481984", "cost": 6634.0, "pilot_cost": 96.0, "queries": 5291, "counts": [1343, 3948], "successes": [239, 3157], "pilot_counts": [32, 32], "pilot_successes": [3, 25], "pilot_reused": true, "weight": 0.40482437692361595, "pilot_answer": -0.23425874099135396, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.03315546500016353, "wall_seconds": 1.120861256000353, "robust_error": 0.2852976633956673, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21350789078862098, "estimate_rational": "-480777028698147/2251799813685248", "cost": 5184.0, "pilot_cost": 96.0, "queries": 4601, "counts": [583, 4018], "successes": [121, 3201], "pilot_counts": [32, 32], "pilot_successes": [8, 18], "pilot_reused": true, "weight": 0.22470027000986073, "pilot_answer": -0.08276783049106598, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.032683071000064956, "wall_seconds": 1.1202842699999565, "robust_error": 0.277507890788621, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21768738525314268, "estimate_rational": "-980376827109311/4503599627370496", "cost": 3787.0, "pilot_cost": 96.0, "queries": 2630, "counts": [1157, 1473], "successes": [234, 1187], "pilot_counts": [32, 32], "pilot_successes": [7, 26], "pilot_reused": true, "weight": 0.6110128993730076, "pilot_answer": -0.21551948770880697, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.03591410899980474, "wall_seconds": 1.127542555999753, "robust_error": 0.2816873852531427, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21762130047253464, "estimate_rational": "-3920316830863959/18014398509481984", "cost": 3425.0, "pilot_cost": 96.0, "queries": 2451, "counts": [974, 1477], "successes": [183, 1169], "pilot_counts": [32, 32], "pilot_successes": [7, 25], "pilot_reused": true, "weight": 0.5686109357593755, "pilot_answer": -0.20963671207427975, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.03492725899968718, "wall_seconds": 1.1016657569998642, "robust_error": 0.28162130047253464, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21416245441183596, "estimate_rational": "-3858007799543581/18014398509481984", "cost": 3097.0, "pilot_cost": 96.0, "queries": 1988, "counts": [1109, 879], "successes": [232, 699], "pilot_counts": [32, 32], "pilot_successes": [9, 27], "pilot_reused": true, "weight": 0.7161173354621585, "pilot_answer": -0.2067679880186915, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.03597189600031925, "wall_seconds": 1.0779512919998524, "robust_error": 0.27816245441183596, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21428270640096878, "estimate_rational": "-7720348133594755/36028797018963968", "cost": 3020.0, "pilot_cost": 96.0, "queries": 2343, "counts": [677, 1666], "successes": [142, 1330], "pilot_counts": [32, 32], "pilot_successes": [7, 22], "pilot_reused": true, "weight": 0.44803454242971524, "pilot_answer": -0.19488089583814144, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.029877436999868223, "wall_seconds": 1.1135585669999273, "robust_error": 0.27828270640096875, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21969468401897546, "estimate_rational": "-3957667588332547/18014398509481984", "cost": 5107.0, "pilot_cost": 96.0, "queries": 3861, "counts": [1246, 2615], "successes": [241, 2110], "pilot_counts": [32, 32], "pilot_successes": [6, 24], "pilot_reused": true, "weight": 0.4878356132903378, "pilot_answer": -0.20902804195880886, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.03755431400031739, "wall_seconds": 1.158483730000171, "robust_error": 0.28369468401897546, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2140431548904992, "estimate_rational": "-1927929345212115/9007199254740992", "cost": 2977.0, "pilot_cost": 96.0, "queries": 2451, "counts": [526, 1925], "successes": [103, 1511], "pilot_counts": [32, 32], "pilot_successes": [5, 22], "pilot_reused": true, "weight": 0.35301506514068925, "pilot_answer": -0.20057751812040803, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.02953697299972191, "wall_seconds": 1.0975581309999143, "robust_error": 0.2780431548904992, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21802645647590008, "estimate_rational": "-3927615472567093/18014398509481984", "cost": 5237.0, "pilot_cost": 96.0, "queries": 3729, "counts": [1508, 2221], "successes": [287, 1767], "pilot_counts": [32, 32], "pilot_successes": [6, 26], "pilot_reused": true, "weight": 0.5759572366582053, "pilot_answer": -0.22235290050506595, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.029378860000178975, "wall_seconds": 1.1131996170001912, "robust_error": 0.2820264564759001, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21272264390147522, "estimate_rational": "-1916035239615901/9007199254740992", "cost": 2108.0, "pilot_cost": 96.0, "queries": 1419, "counts": [689, 730], "successes": [146, 577], "pilot_counts": [32, 32], "pilot_successes": [7, 27], "pilot_reused": true, "weight": 0.6533841316760377, "pilot_answer": -0.22164667438715696, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.03183540800000628, "wall_seconds": 1.0244535460001316, "robust_error": 0.2767226439014752, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21626868120391918, "estimate_rational": "-973987552081879/4503599627370496", "cost": 3147.0, "pilot_cost": 96.0, "queries": 2299, "counts": [848, 1451], "successes": [167, 1152], "pilot_counts": [32, 32], "pilot_successes": [5, 26], "pilot_reused": true, "weight": 0.5388225339700135, "pilot_answer": -0.2293327448517084, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.029663649999747577, "wall_seconds": 1.1253469240000413, "robust_error": 0.2802686812039192, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21371410894520848, "estimate_rational": "-1924965562818917/9007199254740992", "cost": 2625.0, "pilot_cost": 96.0, "queries": 2037, "counts": [588, 1449], "successes": [123, 1152], "pilot_counts": [32, 32], "pilot_successes": [5, 24], "pilot_reused": true, "weight": 0.44766601815536866, "pilot_answer": -0.21417846530675888, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0349411649999638, "wall_seconds": 1.0800159890000032, "robust_error": 0.2777141089452085, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21604282398778968, "estimate_rational": "-3891881526429917/18014398509481984", "cost": 3369.0, "pilot_cost": 96.0, "queries": 2538, "counts": [831, 1707], "successes": [168, 1363], "pilot_counts": [32, 32], "pilot_successes": [5, 25], "pilot_reused": true, "weight": 0.49307194847167546, "pilot_answer": -0.22165340550243856, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03434123000033651, "wall_seconds": 1.1419242540000596, "robust_error": 0.2800428239877897, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22242813598231204, "estimate_rational": "-2003454540653309/9007199254740992", "cost": 6967.0, "pilot_cost": 96.0, "queries": 5423, "counts": [1544, 3879], "successes": [266, 3099], "pilot_counts": [32, 32], "pilot_successes": [6, 23], "pilot_reused": true, "weight": 0.4431321426706411, "pilot_answer": -0.202984073087573, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.029492761000255996, "wall_seconds": 1.1345312049998029, "robust_error": 0.28642813598231204, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2183852204255341, "estimate_rational": "-983519597331659/4503599627370496", "cost": 4431.0, "pilot_cost": 96.0, "queries": 3357, "counts": [1074, 2283], "successes": [201, 1814], "pilot_counts": [32, 32], "pilot_successes": [7, 23], "pilot_reused": true, "weight": 0.4848631685087879, "pilot_answer": -0.1991368269920349, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.030646093000086694, "wall_seconds": 1.1446476189998975, "robust_error": 0.2823852204255341, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.1934522164547277, "estimate_rational": "-3484925319758033/18014398509481984", "cost": 436.0, "pilot_cost": 96.0, "queries": 321, "counts": [115, 206], "successes": [31, 150], "pilot_counts": [32, 32], "pilot_successes": [7, 24], "pilot_reused": true, "weight": 0.5264667399180348, "pilot_answer": -0.20412253737449643, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.03326379400004953, "wall_seconds": 0.9578566040004262, "robust_error": 0.2574522164547277, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21795598541922914, "estimate_rational": "-7852691957737677/36028797018963968", "cost": 4542.0, "pilot_cost": 96.0, "queries": 3729, "counts": [813, 2916], "successes": [154, 2322], "pilot_counts": [32, 32], "pilot_successes": [3, 24], "pilot_reused": true, "weight": 0.35780050550464, "pilot_answer": -0.2250752478837967, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.037186754000231304, "wall_seconds": 1.1376110829996833, "robust_error": 0.28195598541922917, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21782624629520517, "estimate_rational": "-7848017613172799/36028797018963968", "cost": 5039.0, "pilot_cost": 96.0, "queries": 3100, "counts": [1939, 1161], "successes": [412, 949], "pilot_counts": [32, 32], "pilot_successes": [11, 24], "pilot_reused": true, "weight": 0.7695190135051364, "pilot_answer": -0.1701605302095413, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.032480510999903345, "wall_seconds": 1.113368102000095, "robust_error": 0.28182624629520514, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2169146609961139, "estimate_rational": "-61056049152081/281474976710656", "cost": 4006.0, "pilot_cost": 96.0, "queries": 2724, "counts": [1282, 1442], "successes": [260, 1157], "pilot_counts": [32, 32], "pilot_successes": [9, 25], "pilot_reused": true, "weight": 0.639996562508249, "pilot_answer": -0.19844282306730748, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.03156102200000532, "wall_seconds": 1.1211766649998935, "robust_error": 0.2809146609961139, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21413427972116533, "estimate_rational": "-3857500249437959/18014398509481984", "cost": 2346.0, "pilot_cost": 96.0, "queries": 1728, "counts": [618, 1110], "successes": [116, 860], "pilot_counts": [32, 32], "pilot_successes": [7, 24], "pilot_reused": true, "weight": 0.5264667399180348, "pilot_answer": -0.20412253737449643, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.03276827499985302, "wall_seconds": 1.0298290939999788, "robust_error": 0.27813427972116533, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21285561183459578, "estimate_rational": "-1917232908284009/9007199254740992", "cost": 3010.0, "pilot_cost": 96.0, "queries": 2343, "counts": [667, 1676], "successes": [144, 1338], "pilot_counts": [32, 32], "pilot_successes": [6, 23], "pilot_reused": true, "weight": 0.4431321426706411, "pilot_answer": -0.202984073087573, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.030212737000056222, "wall_seconds": 1.123734074999902, "robust_error": 0.2768556118345958, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2186303552776902, "estimate_rational": "-3938494346241939/18014398509481984", "cost": 4584.0, "pilot_cost": 96.0, "queries": 3438, "counts": [1146, 2292], "successes": [224, 1843], "pilot_counts": [32, 32], "pilot_successes": [5, 29], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.00013172900025892886, "wall_seconds": 1.0739178869998796, "robust_error": 0.2826303552776902, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.215107091871177, "estimate_rational": "-3875024875183135/18014398509481984", "cost": 2913.0, "pilot_cost": 96.0, "queries": 2207, "counts": [706, 1501], "successes": [148, 1204], "pilot_counts": [32, 32], "pilot_successes": [7, 23], "pilot_reused": true, "weight": 0.4848631685087879, "pilot_answer": -0.1991368269920349, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.030529965999903652, "wall_seconds": 1.1129851800001234, "robust_error": 0.279107091871177, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21919438627577315, "estimate_rational": "-1974327512706553/9007199254740992", "cost": 4932.0, "pilot_cost": 96.0, "queries": 3242, "counts": [1690, 1552], "successes": [338, 1258], "pilot_counts": [32, 32], "pilot_successes": [8, 27], "pilot_reused": true, "weight": 0.6854101866379576, "pilot_answer": -0.21410890847444533, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03537176500003625, "wall_seconds": 1.2075129630002266, "robust_error": 0.28319438627577315, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21300180801632806, "estimate_rational": "-959274863211577/4503599627370496", "cost": 2222.0, "pilot_cost": 96.0, "queries": 1668, "counts": [554, 1114], "successes": [114, 877], "pilot_counts": [32, 32], "pilot_successes": [4, 26], "pilot_reused": true, "weight": 0.49850289215491955, "pilot_answer": -0.2363743129372597, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.03847930600022664, "wall_seconds": 1.1090100839996921, "robust_error": 0.27700180801632807, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2140628469386453, "estimate_rational": "-1928106715413501/9007199254740992", "cost": 3015.0, "pilot_cost": 96.0, "queries": 2261, "counts": [754, 1507], "successes": [145, 1174], "pilot_counts": [32, 32], "pilot_successes": [3, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.00010529900009714765, "wall_seconds": 1.0734061140001359, "robust_error": 0.2780628469386453, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2172285993119248, "estimate_rational": "-7826485111323195/36028797018963968", "cost": 3619.0, "pilot_cost": 96.0, "queries": 2644, "counts": [975, 1669], "successes": [200, 1347], "pilot_counts": [32, 32], "pilot_successes": [5, 26], "pilot_reused": true, "weight": 0.5388225339700135, "pilot_answer": -0.2293327448517084, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.02916817000004812, "wall_seconds": 1.0944257539999853, "robust_error": 0.2812285993119248, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2169424150856793, "estimate_rational": "-3908087118962883/18014398509481984", "cost": 4546.0, "pilot_cost": 96.0, "queries": 3729, "counts": [817, 2912], "successes": [156, 2310], "pilot_counts": [32, 32], "pilot_successes": [4, 23], "pilot_reused": true, "weight": 0.3593334688998829, "pilot_answer": -0.21143564611673354, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.037308498000129475, "wall_seconds": 1.1604080980000617, "robust_error": 0.2809424150856793, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21637404374086405, "estimate_rational": "-3897848251056011/18014398509481984", "cost": 3518.0, "pilot_cost": 96.0, "queries": 2724, "counts": [794, 1930], "successes": [153, 1527], "pilot_counts": [32, 32], "pilot_successes": [4, 25], "pilot_reused": true, "weight": 0.45149186698815436, "pilot_answer": -0.2279178717732429, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.031744307999815646, "wall_seconds": 1.154902428999776, "robust_error": 0.28037404374086405, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2160521782253862, "estimate_rational": "-3892050037393733/18014398509481984", "cost": 3688.0, "pilot_cost": 96.0, "queries": 2483, "counts": [1205, 1278], "successes": [239, 1014], "pilot_counts": [32, 32], "pilot_successes": [7, 27], "pilot_reused": true, "weight": 0.6533841316760377, "pilot_answer": -0.22164667438715696, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.03249910800013822, "wall_seconds": 1.1352314129999286, "robust_error": 0.2800521782253862, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21438789032908923, "estimate_rational": "-965517222998833/4503599627370496", "cost": 2620.0, "pilot_cost": 96.0, "queries": 1965, "counts": [655, 1310], "successes": [136, 1043], "pilot_counts": [32, 32], "pilot_successes": [6, 29], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.00010339700020267628, "wall_seconds": 0.9833116340000743, "robust_error": 0.2783878903290892, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21515266888741655, "estimate_rational": "-7751691835433095/36028797018963968", "cost": 3937.0, "pilot_cost": 96.0, "queries": 3242, "counts": [695, 2547], "successes": [143, 2038], "pilot_counts": [32, 32], "pilot_successes": [5, 22], "pilot_reused": true, "weight": 0.35301506514068925, "pilot_answer": -0.20057751812040803, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.030246109000017896, "wall_seconds": 1.1121788320001542, "robust_error": 0.2791526688874165, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20270636047979795, "estimate_rational": "-1825816579044895/9007199254740992", "cost": 804.0, "pilot_cost": 96.0, "queries": 534, "counts": [270, 264], "successes": [63, 199], "pilot_counts": [32, 32], "pilot_successes": [10, 25], "pilot_reused": true, "weight": 0.6721604599731412, "pilot_answer": -0.19285458654165266, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.030269073999988905, "wall_seconds": 1.0196515830002681, "robust_error": 0.26670636047979795, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21188975624339335, "estimate_rational": "-1908533254522743/9007199254740992", "cost": 2805.0, "pilot_cost": 96.0, "queries": 2368, "counts": [437, 1931], "successes": [94, 1536], "pilot_counts": [32, 32], "pilot_successes": [4, 22], "pilot_reused": true, "weight": 0.3114635406817701, "pilot_answer": -0.2038160890340805, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03960187099983159, "wall_seconds": 1.166507609999826, "robust_error": 0.27588975624339335, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20445723156374565, "estimate_rational": "-7366348095069505/36028797018963968", "cost": 1009.0, "pilot_cost": 96.0, "queries": 648, "counts": [361, 287], "successes": [86, 221], "pilot_counts": [32, 32], "pilot_successes": [9, 27], "pilot_reused": true, "weight": 0.7161173354621585, "pilot_answer": -0.2067679880186915, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03499076199977935, "wall_seconds": 1.0162615159997586, "robust_error": 0.2684572315637457, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21735676313788216, "estimate_rational": "-3915551349896893/18014398509481984", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [167, 1378], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0755376900001465, "robust_error": 0.28135676313788216, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2175374563475533, "estimate_rational": "-7837612858767733/36028797018963968", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [158, 1362], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0869611120001537, "robust_error": 0.28153745634755334, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21831656762143864, "estimate_rational": "-3932841650354867/18014398509481984", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [198, 1606], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.1312711879995732, "robust_error": 0.28231656762143864, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20967534124387815, "estimate_rational": "-3777175154778845/18014398509481984", "cost": 1980.0, "pilot_cost": 0.0, "queries": 1485, "counts": [495, 990], "successes": [113, 786], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 0.9953578469999229, "robust_error": 0.27367534124387816, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21962791311744467, "estimate_rational": "-1978232375351767/9007199254740992", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [213, 1831], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.0642506350000076, "robust_error": 0.2836279131174447, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21711207898914717, "estimate_rational": "-7822287024265255/36028797018963968", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [168, 1378], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0698087030000352, "robust_error": 0.28111207898914714, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2166370616681425, "estimate_rational": "-3902586360813143/18014398509481984", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [174, 1386], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1218212650001078, "robust_error": 0.2806370616681425, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2162978605848987, "estimate_rational": "-3896475857324741/18014398509481984", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [145, 1190], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0675244059998477, "robust_error": 0.2802978605848987, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21383031413059786, "estimate_rational": "-7704048984312613/36028797018963968", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [157, 1196], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0766120270000101, "robust_error": 0.2778303141305979, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20917452276927417, "estimate_rational": "-1884076605598209/9007199254740992", "cost": 1496.0, "pilot_cost": 0.0, "queries": 1122, "counts": [374, 748], "successes": [82, 584], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.9966970729997229, "robust_error": 0.2731745227692742, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2060022947485207, "estimate_rational": "-7422014862935239/36028797018963968", "cost": 1300.0, "pilot_cost": 0.0, "queries": 975, "counts": [325, 650], "successes": [74, 502], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0866343330003474, "robust_error": 0.27000229474852067, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2179507772453469, "estimate_rational": "-3926252156749017/18014398509481984", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [226, 1839], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.1355291109998689, "robust_error": 0.2819507772453469, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21661433928873897, "estimate_rational": "-975544257703871/4503599627370496", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [169, 1376], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1203830939998625, "robust_error": 0.28061433928873897, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21738461973586967, "estimate_rational": "-7832106339508317/36028797018963968", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [191, 1583], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.1556147979999878, "robust_error": 0.2813846197358697, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21537082717801231, "estimate_rational": "-3879775908101487/18014398509481984", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [182, 1392], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0756683720001092, "robust_error": 0.2793708271780123, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2135037453200571, "estimate_rational": "-7692283102924915/36028797018963968", "cost": 2620.0, "pilot_cost": 0.0, "queries": 1965, "counts": [655, 1310], "successes": [143, 1052], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0142158850003398, "robust_error": 0.27750374532005706, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2101622494128798, "estimate_rational": "-3785946512572763/18014398509481984", "cost": 1723.0, "pilot_cost": 0.0, "queries": 1292, "counts": [431, 861], "successes": [93, 674], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.007080115000008, "robust_error": 0.2741622494128798, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2118931594326163, "estimate_rational": "-7634255630904703/36028797018963968", "cost": 2279.0, "pilot_cost": 0.0, "queries": 1709, "counts": [570, 1139], "successes": [123, 902], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.007471864999843, "robust_error": 0.2758931594326163, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21305095606498745, "estimate_rational": "-7675969650761643/36028797018963968", "cost": 2620.0, "pilot_cost": 0.0, "queries": 1965, "counts": [655, 1310], "successes": [138, 1038], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.049571736999951, "robust_error": 0.2770509560649874, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2222691517953429, "estimate_rational": "-2002022538402925/9007199254740992", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [1744, 3488], "successes": [323, 2826], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.107987034999951, "robust_error": 0.2862691517953429, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22001584187247136, "estimate_rational": "-247715815868117/1125899906842624", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [258, 2137], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.0969423030001053, "robust_error": 0.28401584187247136, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2144802651109037, "estimate_rational": "-7727465936254329/36028797018963968", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [149, 1185], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.1059313559999282, "robust_error": 0.27848026511090374, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21293270309154688, "estimate_rational": "-958963642298083/4503599627370496", "cost": 2279.0, "pilot_cost": 0.0, "queries": 1709, "counts": [570, 1139], "successes": [127, 917], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.0333284439998351, "robust_error": 0.2769327030915469, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21191231921487602, "estimate_rational": "-3817472967405333/18014398509481984", "cost": 1980.0, "pilot_cost": 0.0, "queries": 1485, "counts": [495, 990], "successes": [102, 774], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0095422499998676, "robust_error": 0.275912319214876, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21220259531871744, "estimate_rational": "-238918882301107/1125899906842624", "cost": 1980.0, "pilot_cost": 0.0, "queries": 1485, "counts": [495, 990], "successes": [95, 762], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0032454430001962, "robust_error": 0.27620259531871744, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2058043759245562, "estimate_rational": "-3707442042900195/18014398509481984", "cost": 1300.0, "pilot_cost": 0.0, "queries": 975, "counts": [325, 650], "successes": [81, 518], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0074598330002118, "robust_error": 0.2698043759245562, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2166599419491383, "estimate_rational": "-1951499267656505/9007199254740992", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [205, 1605], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0864405900001657, "robust_error": 0.2806599419491383, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22130708173393215, "estimate_rational": "-3986713963325555/18014398509481984", "cost": 6064.0, "pilot_cost": 0.0, "queries": 4548, "counts": [1516, 3032], "successes": [285, 2452], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.103559857000164, "robust_error": 0.28530708173393216, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21452183174336514, "estimate_rational": "-1932240883004511/9007199254740992", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [153, 1193], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0886835689998406, "robust_error": 0.27852183174336514, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21285742160424653, "estimate_rational": "-3834498418479717/18014398509481984", "cost": 2279.0, "pilot_cost": 0.0, "queries": 1709, "counts": [570, 1139], "successes": [123, 908], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.0069856820000496, "robust_error": 0.27685742160424653, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21317102447322211, "estimate_rational": "-480018473191895/2251799813685248", "cost": 2279.0, "pilot_cost": 0.0, "queries": 1709, "counts": [570, 1139], "successes": [112, 887], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.0080761179997353, "robust_error": 0.2771710244732221, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21898928212774, "estimate_rational": "-3944960197554489/18014398509481984", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [230, 1859], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.1173330800002077, "robust_error": 0.28298928212774, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21177063681822156, "estimate_rational": "-3814920644250221/18014398509481984", "cost": 2620.0, "pilot_cost": 0.0, "queries": 1965, "counts": [655, 1310], "successes": [150, 1056], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0012795100001313, "robust_error": 0.27577063681822156, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22000750596321733, "estimate_rational": "-3963302887498631/18014398509481984", "cost": 6064.0, "pilot_cost": 0.0, "queries": 4548, "counts": [1516, 3032], "successes": [279, 2423], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.0818746019999708, "robust_error": 0.28400750596321733, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21262616718795727, "estimate_rational": "-7660665018535209/36028797018963968", "cost": 2279.0, "pilot_cost": 0.0, "queries": 1709, "counts": [570, 1139], "successes": [121, 902], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.0097515669999666, "robust_error": 0.2766261671879573, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20777753143491118, "estimate_rational": "-1871493626292455/9007199254740992", "cost": 1300.0, "pilot_cost": 0.0, "queries": 975, "counts": [325, 650], "successes": [71, 502], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0332078289998208, "robust_error": 0.2717775314349112, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.218671305407314, "estimate_rational": "-3939232038195997/18014398509481984", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [263, 2131], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.0899821899997733, "robust_error": 0.282671305407314, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.19485415861831495, "estimate_rational": "-3510180464580139/18014398509481984", "cost": 488.0, "pilot_cost": 0.0, "queries": 366, "counts": [122, 244], "successes": [33, 182], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9442623889999595, "robust_error": 0.25885415861831496, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20904464713388998, "estimate_rational": "-3765813579743935/18014398509481984", "cost": 1496.0, "pilot_cost": 0.0, "queries": 1122, "counts": [374, 748], "successes": [83, 586], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.018344812000123, "robust_error": 0.27304464713389, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21496751832825883, "estimate_rational": "-3872510541759627/18014398509481984", "cost": 2620.0, "pilot_cost": 0.0, "queries": 1965, "counts": [655, 1310], "successes": [132, 1038], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0604666589997578, "robust_error": 0.27896751832825883, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21536273760546726, "estimate_rational": "-3879630179317889/18014398509481984", "cost": 3425.0, "pilot_cost": 96.0, "queries": 2451, "counts": [974, 1477], "successes": [200, 1178], "pilot_counts": [32, 32], "pilot_successes": [5, 27], "pilot_reused": true, "weight": 0.5686291501015239, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.0931502360003833, "robust_error": 0.27936273760546726, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22144679367705367, "estimate_rational": "-498653848743185/2251799813685248", "cost": 6437.0, "pilot_cost": 96.0, "queries": 4933, "counts": [1504, 3429], "successes": [275, 2759], "pilot_counts": [32, 32], "pilot_successes": [4, 25], "pilot_reused": true, "weight": 0.46722324978244867, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.1044652770001449, "robust_error": 0.28544679367705367, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2185003455746452, "estimate_rational": "-3936152299641187/18014398509481984", "cost": 4918.0, "pilot_cost": 96.0, "queries": 3287, "counts": [1631, 1656], "successes": [323, 1333], "pilot_counts": [32, 32], "pilot_successes": [10, 25], "pilot_reused": true, "weight": 0.6632067653837073, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.1212008739998964, "robust_error": 0.2825003455746452, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2063296458739441, "estimate_rational": "-929226116273381/4503599627370496", "cost": 1285.0, "pilot_cost": 96.0, "queries": 880, "counts": [405, 475], "successes": [103, 381], "pilot_counts": [32, 32], "pilot_successes": [7, 27], "pilot_reused": true, "weight": 0.6304550191159303, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.0908100339997873, "robust_error": 0.2703296458739441, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21932678097329786, "estimate_rational": "-7902080072509717/36028797018963968", "cost": 4273.0, "pilot_cost": 96.0, "queries": 2990, "counts": [1283, 1707], "successes": [241, 1364], "pilot_counts": [32, 32], "pilot_successes": [6, 27], "pilot_reused": true, "weight": 0.6006276293266393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0639495179998448, "robust_error": 0.2833267809732979, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2199682487609283, "estimate_rational": "-3962595692612229/18014398509481984", "cost": 6763.0, "pilot_cost": 96.0, "queries": 5320, "counts": [1443, 3877], "successes": [266, 3100], "pilot_counts": [32, 32], "pilot_successes": [3, 25], "pilot_reused": true, "weight": 0.42671874886323746, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.1429123650000292, "robust_error": 0.2839682487609283, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21326383667111287, "estimate_rational": "-3841819741454505/18014398509481984", "cost": 3623.0, "pilot_cost": 96.0, "queries": 3100, "counts": [523, 2577], "successes": [109, 2050], "pilot_counts": [32, 32], "pilot_successes": [8, 18], "pilot_reused": true, "weight": 0.288662766248752, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0976883719999933, "robust_error": 0.2772638366711129, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2180577464986519, "estimate_rational": "-3928179143506315/18014398509481984", "cost": 4169.0, "pilot_cost": 96.0, "queries": 2919, "counts": [1250, 1669], "successes": [250, 1344], "pilot_counts": [32, 32], "pilot_successes": [7, 26], "pilot_reused": true, "weight": 0.5997324771244407, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0798154949998207, "robust_error": 0.2820577464986519, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21762130047253464, "estimate_rational": "-3920316830863959/18014398509481984", "cost": 3425.0, "pilot_cost": 96.0, "queries": 2451, "counts": [974, 1477], "successes": [183, 1169], "pilot_counts": [32, 32], "pilot_successes": [7, 25], "pilot_reused": true, "weight": 0.568629150101524, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.062114728999859, "robust_error": 0.28162130047253464, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21410585684135225, "estimate_rational": "-3856988228354219/18014398509481984", "cost": 2822.0, "pilot_cost": 96.0, "queries": 1853, "counts": [969, 884], "successes": [203, 703], "pilot_counts": [32, 32], "pilot_successes": [9, 27], "pilot_reused": true, "weight": 0.6867730022552996, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9932574089998525, "robust_error": 0.27810585684135225, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21532513274721443, "estimate_rational": "-1939476375207715/9007199254740992", "cost": 3086.0, "pilot_cost": 96.0, "queries": 2368, "counts": [718, 1650], "successes": [150, 1324], "pilot_counts": [32, 32], "pilot_successes": [7, 22], "pilot_reused": true, "weight": 0.46542404284330063, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0966092529997695, "robust_error": 0.27932513274721443, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2196435680871114, "estimate_rational": "-7913493531131529/36028797018963968", "cost": 6081.0, "pilot_cost": 96.0, "queries": 4549, "counts": [1532, 3017], "successes": [302, 2445], "pilot_counts": [32, 32], "pilot_successes": [6, 24], "pilot_reused": true, "weight": 0.5039219456288607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.0836375540002336, "robust_error": 0.28364356808711144, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21522097081218272, "estimate_rational": "-1938538167904125/9007199254740992", "cost": 3290.0, "pilot_cost": 96.0, "queries": 2630, "counts": [660, 1970], "successes": [126, 1546], "pilot_counts": [32, 32], "pilot_successes": [5, 22], "pilot_reused": true, "weight": 0.4013299901149918, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0618552969999655, "robust_error": 0.2792209708121827, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2195361313458763, "estimate_rational": "-3954811357294595/18014398509481984", "cost": 5210.0, "pilot_cost": 96.0, "queries": 3729, "counts": [1481, 2248], "successes": [282, 1804], "pilot_counts": [32, 32], "pilot_successes": [6, 26], "pilot_reused": true, "weight": 0.568629150101524, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.075889830000051, "robust_error": 0.2835361313458763, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21229938231579448, "estimate_rational": "-1912222838176797/9007199254740992", "cost": 2249.0, "pilot_cost": 96.0, "queries": 1540, "counts": [709, 831], "successes": [151, 656], "pilot_counts": [32, 32], "pilot_successes": [7, 27], "pilot_reused": true, "weight": 0.6304550191159303, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 1.0135124909998012, "robust_error": 0.2762993823157945, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21643319223559915, "estimate_rational": "-3898913775611405/18014398509481984", "cost": 3140.0, "pilot_cost": 96.0, "queries": 2299, "counts": [841, 1458], "successes": [167, 1161], "pilot_counts": [32, 32], "pilot_successes": [5, 26], "pilot_reused": true, "weight": 0.5356993188613558, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.0714675549997992, "robust_error": 0.28043319223559915, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21287967237303604, "estimate_rational": "-7669798505391667/36028797018963968", "cost": 2423.0, "pilot_cost": 96.0, "queries": 1853, "counts": [570, 1283], "successes": [120, 1016], "pilot_counts": [32, 32], "pilot_successes": [5, 24], "pilot_reused": true, "weight": 0.47045581382081336, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.0539515689997643, "robust_error": 0.276879672373036, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2145979328345124, "estimate_rational": "-3865852681391955/18014398509481984", "cost": 3474.0, "pilot_cost": 96.0, "queries": 2600, "counts": [874, 1726], "successes": [182, 1377], "pilot_counts": [32, 32], "pilot_successes": [5, 25], "pilot_reused": true, "weight": 0.5032293892474058, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.1630238960001407, "robust_error": 0.2785979328345124, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22314626425974285, "estimate_rational": "-8039691460554369/36028797018963968", "cost": 8527.0, "pilot_cost": 96.0, "queries": 6524, "counts": [2003, 4521], "successes": [351, 3638], "pilot_counts": [32, 32], "pilot_successes": [6, 23], "pilot_reused": true, "weight": 0.469751309832933, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1356693029997587, "robust_error": 0.2871462642597429, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21767113296369583, "estimate_rational": "-3921214533218457/18014398509481984", "cost": 4592.0, "pilot_cost": 96.0, "queries": 3439, "counts": [1153, 2286], "successes": [220, 1817], "pilot_counts": [32, 32], "pilot_successes": [7, 23], "pilot_reused": true, "weight": 0.5022585264638936, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.1595397020000746, "robust_error": 0.28167113296369584, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.19335038978826824, "estimate_rational": "-870772743402385/4503599627370496", "cost": 442.0, "pilot_cost": 96.0, "queries": 323, "counts": [119, 204], "successes": [32, 148], "pilot_counts": [32, 32], "pilot_successes": [7, 24], "pilot_reused": true, "weight": 0.5363863070777293, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9104838549997112, "robust_error": 0.25735038978826824, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2176597326316475, "estimate_rational": "-1960504581546899/9007199254740992", "cost": 4988.0, "pilot_cost": 96.0, "queries": 4001, "counts": [987, 3014], "successes": [188, 2398], "pilot_counts": [32, 32], "pilot_successes": [3, 24], "pilot_reused": true, "weight": 0.3955318946034653, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.076119976999962, "robust_error": 0.2816597326316475, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21746015434381372, "estimate_rational": "-489676735035365/2251799813685248", "cost": 4944.0, "pilot_cost": 96.0, "queries": 3287, "counts": [1657, 1630], "successes": [337, 1313], "pilot_counts": [32, 32], "pilot_successes": [11, 24], "pilot_reused": true, "weight": 0.6702426776436944, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.069539524999982, "robust_error": 0.2814601543438137, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21419693182338695, "estimate_rational": "-964657222343709/4503599627370496", "cost": 2375.0, "pilot_cost": 96.0, "queries": 1738, "counts": [637, 1101], "successes": [120, 854], "pilot_counts": [32, 32], "pilot_successes": [7, 24], "pilot_reused": true, "weight": 0.5363863070777293, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9978997260000142, "robust_error": 0.27819693182338695, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.217150904851813, "estimate_rational": "-977960734173791/4503599627370496", "cost": 3424.0, "pilot_cost": 96.0, "queries": 2343, "counts": [1081, 1262], "successes": [215, 1009], "pilot_counts": [32, 32], "pilot_successes": [9, 25], "pilot_reused": true, "weight": 0.6313219686540195, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.0837475399998766, "robust_error": 0.281150904851813, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21272911067464886, "estimate_rational": "-7664373948521645/36028797018963968", "cost": 2785.0, "pilot_cost": 96.0, "queries": 2131, "counts": [654, 1477], "successes": [141, 1177], "pilot_counts": [32, 32], "pilot_successes": [6, 23], "pilot_reused": true, "weight": 0.469751309832933, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.0723229870000068, "robust_error": 0.2767291106746489, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21882143557250955, "estimate_rational": "-985484135705031/4503599627370496", "cost": 4609.0, "pilot_cost": 96.0, "queries": 3133, "counts": [1476, 1657], "successes": [295, 1340], "pilot_counts": [32, 32], "pilot_successes": [5, 29], "pilot_reused": true, "weight": 0.6404251430829894, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0715526039998622, "robust_error": 0.28282143557250955, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21912534196926742, "estimate_rational": "-3947411233760901/18014398509481984", "cost": 4899.0, "pilot_cost": 96.0, "queries": 3285, "counts": [1614, 1671], "successes": [321, 1352], "pilot_counts": [32, 32], "pilot_successes": [8, 27], "pilot_reused": true, "weight": 0.6589638059469787, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0814052999999149, "robust_error": 0.2831253419692674, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2159500750999101, "estimate_rational": "-3890210711002343/18014398509481984", "cost": 3019.0, "pilot_cost": 96.0, "queries": 2261, "counts": [758, 1503], "successes": [156, 1205], "pilot_counts": [32, 32], "pilot_successes": [7, 23], "pilot_reused": true, "weight": 0.5022585264638936, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.0930901640003867, "robust_error": 0.2799500750999101, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21251530374171884, "estimate_rational": "-3828335370966931/18014398509481984", "cost": 2224.0, "pilot_cost": 96.0, "queries": 1668, "counts": [556, 1112], "successes": [115, 874], "pilot_counts": [32, 32], "pilot_successes": [4, 26], "pilot_reused": true, "weight": 0.4997146931501427, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9870974690002186, "robust_error": 0.27651530374171884, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2097132066654695, "estimate_rational": "-3777857277573121/18014398509481984", "cost": 1756.0, "pilot_cost": 96.0, "queries": 1353, "counts": [403, 950], "successes": [90, 750], "pilot_counts": [32, 32], "pilot_successes": [3, 26], "pilot_reused": true, "weight": 0.4585959071560669, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9834416300000157, "robust_error": 0.2737132066654695, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21763237536085728, "estimate_rational": "-3920516338315651/18014398509481984", "cost": 3611.0, "pilot_cost": 96.0, "queries": 2644, "counts": [967, 1677], "successes": [198, 1356], "pilot_counts": [32, 32], "pilot_successes": [5, 26], "pilot_reused": true, "weight": 0.5356993188613558, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.077510371000244, "robust_error": 0.2816323753608573, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2173238296030594, "estimate_rational": "-1957479036038135/9007199254740992", "cost": 4355.0, "pilot_cost": 96.0, "queries": 3479, "counts": [876, 2603], "successes": [171, 2079], "pilot_counts": [32, 32], "pilot_successes": [4, 23], "pilot_reused": true, "weight": 0.4021203616179172, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0834457400001156, "robust_error": 0.2813238296030594, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21586476603793892, "estimate_rational": "-972168479890881/4503599627370496", "cost": 3198.0, "pilot_cost": 96.0, "queries": 2451, "counts": [747, 1704], "successes": [146, 1348], "pilot_counts": [32, 32], "pilot_successes": [4, 25], "pilot_reused": true, "weight": 0.46722324978244867, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.069765610000104, "robust_error": 0.2798647660379389, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21696754184459355, "estimate_rational": "-244283735150701/1125899906842624", "cost": 3422.0, "pilot_cost": 96.0, "queries": 2343, "counts": [1079, 1264], "successes": [208, 1002], "pilot_counts": [32, 32], "pilot_successes": [7, 27], "pilot_reused": true, "weight": 0.6304550191159303, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.0636570189999475, "robust_error": 0.28096754184459355, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21421331225078577, "estimate_rational": "-1929461986460877/9007199254740992", "cost": 2455.0, "pilot_cost": 96.0, "queries": 1634, "counts": [821, 813], "successes": [168, 643], "pilot_counts": [32, 32], "pilot_successes": [6, 29], "pilot_reused": true, "weight": 0.6689094732500458, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9982163439999567, "robust_error": 0.27821331225078577, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2173459976503171, "estimate_rational": "-3915357416113747/18014398509481984", "cost": 4353.0, "pilot_cost": 96.0, "queries": 3479, "counts": [874, 2605], "successes": [171, 2082], "pilot_counts": [32, 32], "pilot_successes": [5, 22], "pilot_reused": true, "weight": 0.4013299901149918, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0743722929996693, "robust_error": 0.2813459976503171, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2008889005016722, "estimate_rational": "-7237785419537597/36028797018963968", "cost": 694.0, "pilot_cost": 96.0, "queries": 464, "counts": [230, 234], "successes": [53, 173], "pilot_counts": [32, 32], "pilot_successes": [10, 25], "pilot_reused": true, "weight": 0.6632067653837073, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 0.9092515770003047, "robust_error": 0.26488890050167224, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21180801278131112, "estimate_rational": "-476949243717999/2251799813685248", "cost": 2772.0, "pilot_cost": 96.0, "queries": 2261, "counts": [511, 1750], "successes": [112, 1397], "pilot_counts": [32, 32], "pilot_successes": [4, 22], "pilot_reused": true, "weight": 0.3682707092882579, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0710359570002765, "robust_error": 0.2758080127813111, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.1974532433712121, "estimate_rational": "-7114002826157493/36028797018963968", "cost": 525.0, "pilot_cost": 96.0, "queries": 345, "counts": [180, 165], "successes": [50, 126], "pilot_counts": [32, 32], "pilot_successes": [9, 27], "pilot_reused": true, "weight": 0.6867730022552996, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.9099577669999235, "robust_error": 0.2614532433712121, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21714331216716626, "estimate_rational": "-13590237299660824137373/62586487992770763948032", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [250, 2092], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.0511305929999253, "robust_error": 0.28114331216716626, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2135006169551731, "estimate_rational": "-269393345337276257194001/1261791882286871535943680", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [218, 1799], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.0492575739999666, "robust_error": 0.27750061695517314, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20760729817463242, "estimate_rational": "-1214034326476195099757/5847743972155494236160", "cost": 2279.0, "pilot_cost": 0.0, "queries": 1709, "counts": [570, 1139], "successes": [130, 897], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.0133416230000876, "robust_error": 0.2716072981746324, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21964013816363034, "estimate_rational": "-962751983991982394415111/4383315326794863654993920", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [1744, 3488], "successes": [332, 2807], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.070215200000348, "robust_error": 0.2836401381636303, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21662614524635446, "estimate_rational": "-717495244867433166218123/3312135956864642129592320", "cost": 6064.0, "pilot_cost": 0.0, "queries": 4548, "counts": [1516, 3032], "successes": [288, 2415], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.144026047999887, "robust_error": 0.28062614524635443, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2160486409227165, "estimate_rational": "-4326952214708492567106219/20027676157686644463370240", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [253, 2093], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.0808734859997458, "robust_error": 0.28004864092271653, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2168736774070251, "estimate_rational": "-574652084029816623304819/2649708765491713703673856", "cost": 6064.0, "pilot_cost": 0.0, "queries": 4548, "counts": [1516, 3032], "successes": [297, 2433], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.0788911940003345, "robust_error": 0.28087367740702507, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21494633635282562, "estimate_rational": "-134527362992361866627253/625864879927707639480320", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [264, 2109], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.064608786000008, "robust_error": 0.2789463363528256, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2166979655132315, "estimate_rational": "-182285155861783977328211/841194588191247690629120", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [225, 1823], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.0483723859997554, "robust_error": 0.2806979655132315, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21397769476408118, "estimate_rational": "-2450985294866119194492903/11454396205027008425492480", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [198, 1573], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0246749870002532, "robust_error": 0.2779776947640812, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20872248890098594, "estimate_rational": "-11332670420161218423/54295397107578699776", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [164, 1190], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0053549680001197, "robust_error": 0.27272248890098594, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2175999415693235, "estimate_rational": "-240305006437909909433269/1104343157010237478666240", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [2006, 4011], "successes": [389, 3241], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.0385320719997253, "robust_error": 0.2815999415693235, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21217542524122146, "estimate_rational": "-151896336605189934963027/715899762814188026593280", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [200, 1571], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.006960410999909, "robust_error": 0.27617542524122146, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21600900722364932, "estimate_rational": "-136279205907823448875943/630895941143435767971840", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [229, 1828], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.0586155940000026, "robust_error": 0.2800090072236493, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20924823282047542, "estimate_rational": "-151031646588654332284913/721782184503474273648640", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [189, 1379], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.004692526999861, "robust_error": 0.2732482328204754, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21602141482677176, "estimate_rational": "-540800867409484119704933/2503459519710830557921280", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [259, 2104], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.0713588280000295, "robust_error": 0.2800214148267718, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2107621851970272, "estimate_rational": "-482704115891600681769/2290278568901501517824", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [166, 1199], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0316132089997154, "robust_error": 0.2747621851970272, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20751960981054987, "estimate_rational": "-6415366903710586815089/30914509282122032742400", "cost": 2620.0, "pilot_cost": 0.0, "queries": 1965, "counts": [655, 1310], "successes": [146, 1032], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0243621760000678, "robust_error": 0.2715196098105499, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2121865543565893, "estimate_rational": "-69493183481428851746907/327509835352914717048832", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [159, 1189], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0099172529999123, "robust_error": 0.27618655435658934, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21903501730599648, "estimate_rational": "-6614174834189347735827/30196883199498681057280", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [2006, 4011], "successes": [390, 3252], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.052149345000089, "robust_error": 0.28303501730599645, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22012289162782944, "estimate_rational": "-120608505581333694627737/547914415849357956874240", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [1744, 3488], "successes": [340, 2825], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0588535270003376, "robust_error": 0.28412289162782944, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21180033138501303, "estimate_rational": "-2426044912039956179224977/11454396205027008425492480", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [199, 1568], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.033296349000011, "robust_error": 0.27580033138501303, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21073747498277517, "estimate_rational": "-1206935266849837046528993/5727198102513504212746240", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [227, 1620], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0117120760000944, "robust_error": 0.2747374749827752, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2063461095928124, "estimate_rational": "-446810837237080339184489/2165346553510422820945920", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [185, 1363], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0142098950000218, "robust_error": 0.2703461095928124, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20388283702848548, "estimate_rational": "-8726636180928379084231/42802210858529193984000", "cost": 1980.0, "pilot_cost": 0.0, "queries": 1485, "counts": [495, 990], "successes": [123, 788], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 0.9905766459996812, "robust_error": 0.2678828370284855, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20793444348224, "estimate_rational": "-340502876745341848535333/1637549176764573585244160", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [157, 1175], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0548260520004078, "robust_error": 0.27193444348224, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22053570998654567, "estimate_rational": "-2254906118563422756451791/10224675716694537855303680", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [2307, 4613], "successes": [434, 3736], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.0877747829999862, "robust_error": 0.28453570998654565, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21760636602554526, "estimate_rational": "-272384364288165370197271/1251729759855415278960640", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [274, 2140], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.079653836000034, "robust_error": 0.28160636602554523, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21266045395820374, "estimate_rational": "-153494527015452814303463/721782184503474273648640", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [183, 1377], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0346766590000698, "robust_error": 0.2766604539582037, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21377035371819855, "estimate_rational": "-154295632888801752828929/721782184503474273648640", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [186, 1386], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.049301602000014, "robust_error": 0.2777703537181986, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2139996361991727, "estimate_rational": "-36003067169127981825197/168238917638249538125824", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [227, 1817], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.0443398029997297, "robust_error": 0.2779996361991727, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21870177990360257, "estimate_rational": "-52832896826172439741953/241575065595989448458240", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [2006, 4011], "successes": [388, 3246], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.0568918300000405, "robust_error": 0.28270177990360257, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.207544129821538, "estimate_rational": "-135945487572631738093409/655019670705829434097664", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [173, 1205], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0232581039999786, "robust_error": 0.27154412982153797, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21599271220811775, "estimate_rational": "-946764165897834596215659/4383315326794863654993920", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [1744, 3488], "successes": [334, 2791], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0586601690001771, "robust_error": 0.2799927122081177, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20568247828598465, "estimate_rational": "-336815172992111448576299/1637549176764573585244160", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [160, 1175], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0235477420001189, "robust_error": 0.2696824782859847, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2195156216523588, "estimate_rational": "-2339536795588807772687/10657723482176005079040", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [2006, 4011], "successes": [391, 3257], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.0450878020001255, "robust_error": 0.2835156216523588, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2186086409948619, "estimate_rational": "-239557651660643549759127/1095828831698715913748480", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [1744, 3488], "successes": [336, 2809], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0622566369997912, "robust_error": 0.28260864099486194, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2139266069250793, "estimate_rational": "-1417108013853207511128113/6624271913729284259184640", "cost": 6064.0, "pilot_cost": 0.0, "queries": 4548, "counts": [1516, 3032], "successes": [290, 2406], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.056870667000112, "robust_error": 0.2779266069250793, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2130799249467449, "estimate_rational": "-305087735459679348560621/1431799525628376053186560", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [207, 1587], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0094245850000334, "robust_error": 0.27707992494674494, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21341067208263576, "estimate_rational": "-154036021092159455130411/721782184503474273648640", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [190, 1393], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0210207170002832, "robust_error": 0.27741067208263576, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12733717438554787, "estimate_rational": "2293902604452661/18014398509481984", "cost": 99312.0, "pilot_cost": 96.0, "queries": 74484, "counts": [49656, 24828], "successes": [34822, 19835], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.00010446800024510594, "wall_seconds": 1.2734787409999626, "robust_error": 0.20333717438554788, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12703443565557965, "estimate_rational": "2288448948326759/18014398509481984", "cost": 99312.0, "pilot_cost": 96.0, "queries": 74484, "counts": [49656, 24828], "successes": [34792, 19805], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.00012667100008911802, "wall_seconds": 1.2859040680000362, "robust_error": 0.20303443565557966, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12631907487585692, "estimate_rational": "568890538540695/4503599627370496", "cost": 61421.0, "pilot_cost": 96.0, "queries": 51304, "counts": [41187, 10117], "successes": [28852, 8022], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.670588925565031, "pilot_answer": 0.122817804813385, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.03068888000007064, "wall_seconds": 1.3064423780001562, "robust_error": 0.20231907487585693, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12782114281166945, "estimate_rational": "1151310502273411/9007199254740992", "cost": 182348.0, "pilot_cost": 96.0, "queries": 155296, "counts": [128244, 27052], "successes": [89884, 21721], "pilot_counts": [32, 32], "pilot_successes": [19, 25], "pilot_reused": true, "weight": 0.7032988119775532, "pilot_answer": 0.10580071091651916, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0331955530000414, "wall_seconds": 1.372762667999723, "robust_error": 0.20382114281166946, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12764217634957392, "estimate_rational": "2299397031378801/18014398509481984", "cost": 131340.0, "pilot_cost": 96.0, "queries": 98505, "counts": [65670, 32835], "successes": [46090, 26273], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.00010307499996997649, "wall_seconds": 1.218748907999725, "robust_error": 0.20364217634957393, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12554104969539118, "estimate_rational": "4523092997022917/36028797018963968", "cost": 42935.0, "pilot_cost": 96.0, "queries": 32201, "counts": [21467, 10734], "successes": [14899, 8554], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.00010244499981126864, "wall_seconds": 1.161177141999815, "robust_error": 0.2015410496953912, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12447879246192123, "estimate_rational": "2242410573388151/18014398509481984", "cost": 42535.0, "pilot_cost": 96.0, "queries": 26755, "counts": [10975, 15780], "successes": [7543, 12622], "pilot_counts": [32, 32], "pilot_successes": [21, 18], "pilot_reused": true, "weight": 0.25802793406653757, "pilot_answer": 0.05022418066859244, "rule": "joint_glr", "certified": true, "checks": 45, "optimization_seconds": 0.03147012900035406, "wall_seconds": 1.2082364709999638, "robust_error": 0.20047879246192124, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12722496988383464, "estimate_rational": "2291881307844241/18014398509481984", "cost": 83140.0, "pilot_cost": 96.0, "queries": 65862, "counts": [48584, 17278], "successes": [33976, 13840], "pilot_counts": [32, 32], "pilot_successes": [22, 26], "pilot_reused": true, "weight": 0.584361362643651, "pilot_answer": 0.12623774662613868, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.03130431900035546, "wall_seconds": 1.2790792780001539, "robust_error": 0.20322496988383465, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12583933731870955, "estimate_rational": "1133459985314181/9007199254740992", "cost": 50167.0, "pilot_cost": 96.0, "queries": 38793, "counts": [27419, 11374], "successes": [19128, 9027], "pilot_counts": [32, 32], "pilot_successes": [22, 25], "pilot_reused": true, "weight": 0.5465614008445158, "pilot_answer": 0.12217943921685215, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.03144745600002352, "wall_seconds": 1.2825892460000432, "robust_error": 0.20183933731870957, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12670921677347613, "estimate_rational": "1141295162890869/9007199254740992", "cost": 89857.0, "pilot_cost": 96.0, "queries": 77208, "counts": [64559, 12649], "successes": [45203, 10072], "pilot_counts": [32, 32], "pilot_successes": [20, 27], "pilot_reused": true, "weight": 0.7184708994376593, "pilot_answer": 0.11559768617153166, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.030392192999897816, "wall_seconds": 1.3115578500000993, "robust_error": 0.20270921677347614, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12627618844280536, "estimate_rational": "2274789580867139/18014398509481984", "cost": 64513.0, "pilot_cost": 96.0, "queries": 46176, "counts": [27839, 18337], "successes": [19475, 14560], "pilot_counts": [32, 32], "pilot_successes": [22, 22], "pilot_reused": true, "weight": 0.43152502065561094, "pilot_answer": 0.11115185737609863, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.030404019999878074, "wall_seconds": 1.3020462730000872, "robust_error": 0.20227618844280537, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12705480532778612, "estimate_rational": "1144407947859697/9007199254740992", "cost": 78354.0, "pilot_cost": 96.0, "queries": 57271, "counts": [36188, 21083], "successes": [25369, 16809], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.4618576860774129, "pilot_answer": 0.12351946175098419, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.030931386000247585, "wall_seconds": 1.308656099000018, "robust_error": 0.20305480532778614, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12732308373447332, "estimate_rational": "1146824384924473/9007199254740992", "cost": 131340.0, "pilot_cost": 96.0, "queries": 98505, "counts": [65670, 32835], "successes": [45876, 26361], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.0001241370000570896, "wall_seconds": 1.2744907129999774, "robust_error": 0.20332308373447333, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12722961670371033, "estimate_rational": "4583930035018567/36028797018963968", "cost": 121495.0, "pilot_cost": 96.0, "queries": 81804, "counts": [42113, 39691], "successes": [29552, 31652], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.3466270327626999, "pilot_answer": 0.11820739746093749, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.03548114299974259, "wall_seconds": 1.3489130799998748, "robust_error": 0.20322961670371034, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12730294236762824, "estimate_rational": "2293285935240073/18014398509481984", "cost": 93414.0, "pilot_cost": 96.0, "queries": 78028, "counts": [62642, 15386], "successes": [43874, 12310], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.670588925565031, "pilot_answer": 0.122817804813385, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.03161825300003329, "wall_seconds": 1.307184358000086, "robust_error": 0.20330294236762825, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12782091794961117, "estimate_rational": "4605233907584189/36028797018963968", "cost": 131340.0, "pilot_cost": 96.0, "queries": 98505, "counts": [65670, 32835], "successes": [46169, 26255], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.00010200399992754683, "wall_seconds": 1.2453668050002307, "robust_error": 0.20382091794961119, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1273979669095599, "estimate_rational": "2294997745206611/18014398509481984", "cost": 114208.0, "pilot_cost": 96.0, "queries": 85656, "counts": [57104, 28552], "successes": [40001, 22855], "pilot_counts": [32, 32], "pilot_successes": [24, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.00010171399981118157, "wall_seconds": 1.2825916389997474, "robust_error": 0.2033979669095599, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12743631251904505, "estimate_rational": "4591377036593931/36028797018963968", "cost": 103624.0, "pilot_cost": 96.0, "queries": 75742, "counts": [47860, 27882], "successes": [33406, 22432], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.4618576860774129, "pilot_answer": 0.12351946175098419, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.03200882200007982, "wall_seconds": 1.3085080569999263, "robust_error": 0.20343631251904506, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1267428725715029, "estimate_rational": "2283196614739547/18014398509481984", "cost": 74531.0, "pilot_cost": 96.0, "queries": 53103, "counts": [31675, 21428], "successes": [22095, 17149], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.4249939435895593, "pilot_answer": 0.11890351414680475, "rule": "joint_glr", "certified": true, "checks": 50, "optimization_seconds": 0.0333253999997396, "wall_seconds": 1.2826429070000813, "robust_error": 0.20274287257150292, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12720201697434963, "estimate_rational": "1145733912492913/9007199254740992", "cost": 89060.0, "pilot_cost": 96.0, "queries": 65505, "counts": [41950, 23555], "successes": [29382, 18826], "pilot_counts": [32, 32], "pilot_successes": [22, 23], "pilot_reused": true, "weight": 0.47102585876544034, "pilot_answer": 0.11460503093898294, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.03386894999994183, "wall_seconds": 1.2922850099998868, "robust_error": 0.20320201697434964, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1270930858789805, "estimate_rational": "572376374205943/4503599627370496", "cost": 99312.0, "pilot_cost": 96.0, "queries": 74484, "counts": [49656, 24828], "successes": [34683, 19897], "pilot_counts": [32, 32], "pilot_successes": [26, 24], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.00010477800014996319, "wall_seconds": 1.2355904680002823, "robust_error": 0.2030930858789805, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12818504974392012, "estimate_rational": "4618353138089497/36028797018963968", "cost": 173265.0, "pilot_cost": 96.0, "queries": 135040, "counts": [96815, 38225], "successes": [67959, 30727], "pilot_counts": [32, 32], "pilot_successes": [21, 24], "pilot_reused": true, "weight": 0.5587704574707124, "pilot_answer": 0.11345244407653808, "rule": "joint_glr", "certified": true, "checks": 58, "optimization_seconds": 0.030412834000344446, "wall_seconds": 1.4184746860000814, "robust_error": 0.20418504974392013, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12663509010957624, "estimate_rational": "2281254978518067/18014398509481984", "cost": 95043.0, "pilot_cost": 96.0, "queries": 85657, "counts": [76271, 9386], "successes": [53361, 7478], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.8024936575440611, "pilot_answer": 0.037724215388298024, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.03023929099981615, "wall_seconds": 1.3117095130000962, "robust_error": 0.20263509010957625, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12696195393432708, "estimate_rational": "1143571616857731/9007199254740992", "cost": 85153.0, "pilot_cost": 96.0, "queries": 70230, "counts": [55307, 14923], "successes": [38705, 11915], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6495092172380861, "pilot_answer": 0.11106019333004952, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.029812809000304696, "wall_seconds": 1.2936356479999631, "robust_error": 0.2029619539343271, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12765751050079233, "estimate_rational": "1149836633444827/9007199254740992", "cost": 127402.0, "pilot_cost": 96.0, "queries": 96128, "counts": [64854, 31274], "successes": [45476, 25057], "pilot_counts": [32, 32], "pilot_successes": [22, 24], "pilot_reused": true, "weight": 0.5090514566760637, "pilot_answer": 0.118285356760025, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.03297985900007916, "wall_seconds": 1.3321473870000773, "robust_error": 0.20365751050079234, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12731605398134602, "estimate_rational": "4587044266149375/36028797018963968", "cost": 130359.0, "pilot_cost": 96.0, "queries": 92880, "counts": [55401, 37479], "successes": [38772, 30016], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.4249939435895593, "pilot_answer": 0.11890351414680475, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.03207649500018306, "wall_seconds": 1.3624756270000944, "robust_error": 0.20331605398134603, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12709692351151813, "estimate_rational": "1144787314732819/9007199254740992", "cost": 86356.0, "pilot_cost": 96.0, "queries": 64767, "counts": [43178, 21589], "successes": [30174, 17290], "pilot_counts": [32, 32], "pilot_successes": [24, 29], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.00010546900011831895, "wall_seconds": 1.2550873649997811, "robust_error": 0.20309692351151815, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1271770683018759, "estimate_rational": "4582036779315203/36028797018963968", "cost": 93414.0, "pilot_cost": 96.0, "queries": 78028, "counts": [62642, 15386], "successes": [43781, 12329], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.670588925565031, "pilot_answer": 0.122817804813385, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.030178409999734868, "wall_seconds": 1.3028659410001637, "robust_error": 0.2031770683018759, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12643058196267218, "estimate_rational": "4555141774522603/36028797018963968", "cost": 60766.0, "pilot_cost": 96.0, "queries": 46176, "counts": [31586, 14590], "successes": [22009, 11661], "pilot_counts": [32, 32], "pilot_successes": [21, 23], "pilot_reused": true, "weight": 0.5197985368037052, "pilot_answer": 0.1107670274376869, "rule": "joint_glr", "certified": true, "checks": 50, "optimization_seconds": 0.03285499000003256, "wall_seconds": 1.2940265289998933, "robust_error": 0.2024305819626722, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12606998621539678, "estimate_rational": "1135537485884529/9007199254740992", "cost": 56780.0, "pilot_cost": 96.0, "queries": 42585, "counts": [28390, 14195], "successes": [19819, 11279], "pilot_counts": [32, 32], "pilot_successes": [25, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.00010242500002277666, "wall_seconds": 1.2427426790000027, "robust_error": 0.2020699862153968, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12638172893222022, "estimate_rational": "284586353662793/2251799813685248", "cost": 56780.0, "pilot_cost": 96.0, "queries": 42585, "counts": [28390, 14195], "successes": [19742, 11371], "pilot_counts": [32, 32], "pilot_successes": [27, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.00010476799980096985, "wall_seconds": 1.2612135019999187, "robust_error": 0.20238172893222023, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12613572255056998, "estimate_rational": "2272259172307421/18014398509481984", "cost": 49375.0, "pilot_cost": 96.0, "queries": 37031, "counts": [24687, 12344], "successes": [17143, 9883], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 48, "optimization_seconds": 0.00010454799985382124, "wall_seconds": 1.247434285000054, "robust_error": 0.20213572255057, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12605642436071823, "estimate_rational": "2270830663114351/18014398509481984", "cost": 69899.0, "pilot_cost": 96.0, "queries": 46797, "counts": [23695, 23102], "successes": [16476, 18454], "pilot_counts": [32, 32], "pilot_successes": [25, 23], "pilot_reused": true, "weight": 0.3389881440574684, "pilot_answer": 0.12831154223531485, "rule": "joint_glr", "certified": true, "checks": 48, "optimization_seconds": 0.032664923000083945, "wall_seconds": 1.2851192749999427, "robust_error": 0.20205642436071825, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12696264189863848, "estimate_rational": "285894453372341/2251799813685248", "cost": 75092.0, "pilot_cost": 96.0, "queries": 56319, "counts": [37546, 18773], "successes": [26293, 14976], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.00010366700007580221, "wall_seconds": 1.2415470269997968, "robust_error": 0.2029626418986385, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1261657026263508, "estimate_rational": "2272799245339881/18014398509481984", "cost": 52461.0, "pilot_cost": 96.0, "queries": 42586, "counts": [32711, 9875], "successes": [22837, 7854], "pilot_counts": [32, 32], "pilot_successes": [22, 27], "pilot_reused": true, "weight": 0.623546044144899, "pilot_answer": 0.13040730379521848, "rule": "joint_glr", "certified": true, "checks": 50, "optimization_seconds": 0.03060655699982817, "wall_seconds": 1.2886319919998641, "robust_error": 0.2021657026263508, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1268415285013028, "estimate_rational": "1142486920987143/9007199254740992", "cost": 75092.0, "pilot_cost": 96.0, "queries": 56319, "counts": [37546, 18773], "successes": [26273, 14975], "pilot_counts": [32, 32], "pilot_successes": [23, 29], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.00010185400014961488, "wall_seconds": 1.2478098560000035, "robust_error": 0.20284152850130283, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12706865072087095, "estimate_rational": "4578130624295889/36028797018963968", "cost": 91867.0, "pilot_cost": 96.0, "queries": 61855, "counts": [31843, 30012], "successes": [22295, 23970], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.3466270327626999, "pilot_answer": 0.11820739746093749, "rule": "joint_glr", "certified": true, "checks": 50, "optimization_seconds": 0.03152132600007462, "wall_seconds": 1.2954407019997234, "robust_error": 0.20306865072087096, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1270816082986627, "estimate_rational": "4578597470236005/36028797018963968", "cost": 124599.0, "pilot_cost": 96.0, "queries": 113282, "counts": [101965, 11317], "successes": [71221, 9071], "pilot_counts": [32, 32], "pilot_successes": [18, 25], "pilot_reused": true, "weight": 0.8183475212835755, "pilot_answer": 0.07872365713119503, "rule": "joint_glr", "certified": true, "checks": 58, "optimization_seconds": 0.03344634099994437, "wall_seconds": 1.297934868000084, "robust_error": 0.2030816082986627, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12763855111996592, "estimate_rational": "1149665862523977/9007199254740992", "cost": 151503.0, "pilot_cost": 96.0, "queries": 96128, "counts": [40753, 55375], "successes": [28581, 44356], "pilot_counts": [32, 32], "pilot_successes": [26, 22], "pilot_reused": true, "weight": 0.26898859404387077, "pilot_answer": 0.12622676298022273, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.03377051100005701, "wall_seconds": 1.2792731109998385, "robust_error": 0.20363855111996593, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1254960255715718, "estimate_rational": "565183854000609/4503599627370496", "cost": 48729.0, "pilot_cost": 96.0, "queries": 43070, "counts": [37411, 5659], "successes": [26074, 4485], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7677403173922746, "pilot_answer": 0.10873788680881258, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.029990335000093182, "wall_seconds": 1.2913281449996248, "robust_error": 0.2014960255715718, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12753670463461209, "estimate_rational": "143593563867125/1125899906842624", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39966, 22909], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.3165179899997383, "robust_error": 0.2035367046346121, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1279225313988523, "estimate_rational": "2304447458960647/18014398509481984", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [46099, 26330], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2944502270001976, "robust_error": 0.2039225313988523, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12696220593280627, "estimate_rational": "1143573886658245/9007199254740992", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30251, 17212], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.2451963130001786, "robust_error": 0.20296220593280628, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12745876964773895, "estimate_rational": "574023267490659/4503599627370496", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40052, 22829], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2653417080000509, "robust_error": 0.20345876964773896, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12697605012177876, "estimate_rational": "2287397168053681/18014398509481984", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34609, 19933], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2701226100002714, "robust_error": 0.20297605012177877, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12732951115726093, "estimate_rational": "2293764556004431/18014398509481984", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34914, 19766], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2802700749998621, "robust_error": 0.20332951115726094, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12713473839980272, "estimate_rational": "572563960483197/4503599627370496", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30259, 17232], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.2700914420001936, "robust_error": 0.20313473839980273, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12734975294614304, "estimate_rational": "1147064599827949/9007199254740992", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34856, 19812], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.3083334680000007, "robust_error": 0.20334975294614305, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.125228164760339, "estimate_rational": "2255910064603815/18014398509481984", "cost": 37335.0, "pilot_cost": 0.0, "queries": 28001, "counts": [18667, 9334], "successes": [12935, 7433], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.1837970349997704, "robust_error": 0.201228164760339, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12637415313150246, "estimate_rational": "1138277177904593/9007199254740992", "cost": 65299.0, "pilot_cost": 0.0, "queries": 48974, "counts": [32649, 16325], "successes": [22742, 13047], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 57, "optimization_seconds": 0.0, "wall_seconds": 1.2921092149999822, "robust_error": 0.20237415313150248, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12762839615924992, "estimate_rational": "143696799346173/1125899906842624", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39973, 22922], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2776947590000418, "robust_error": 0.20362839615924994, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1278303635946797, "estimate_rational": "1151393555703269/9007199254740992", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [46079, 26324], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2568201409999347, "robust_error": 0.2038303635946797, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12667460948711584, "estimate_rational": "285245862041739/2251799813685248", "cost": 75092.0, "pilot_cost": 0.0, "queries": 56319, "counts": [37546, 18773], "successes": [26261, 14962], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.2743558099996335, "robust_error": 0.20267460948711585, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12643389992666915, "estimate_rational": "2277630658386983/18014398509481984", "cost": 56780.0, "pilot_cost": 0.0, "queries": 42585, "counts": [28390, 14195], "successes": [19867, 11282], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.256492888000139, "robust_error": 0.20243389992666916, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12704531463032243, "estimate_rational": "1144322463256575/9007199254740992", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34705, 19872], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.260429459000079, "robust_error": 0.20304531463032244, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12683198431074488, "estimate_rational": "2284801909122125/18014398509481984", "cost": 75092.0, "pilot_cost": 0.0, "queries": 56319, "counts": [37546, 18773], "successes": [26222, 15012], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.2483725009997215, "robust_error": 0.2028319843107449, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12610191381477662, "estimate_rational": "4543300256535475/36028797018963968", "cost": 49375.0, "pilot_cost": 0.0, "queries": 37031, "counts": [24687, 12344], "successes": [17194, 9841], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.0, "wall_seconds": 1.2719507580000027, "robust_error": 0.20210191381477663, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12641678158270525, "estimate_rational": "2277322281716995/18014398509481984", "cost": 56780.0, "pilot_cost": 0.0, "queries": 42585, "counts": [28390, 14195], "successes": [19819, 11316], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.298901535999903, "robust_error": 0.20241678158270526, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1272809827906814, "estimate_rational": "2292890346669853/18014398509481984", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40010, 22825], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.237054100000023, "robust_error": 0.2032809827906814, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12656301212661863, "estimate_rational": "2279956537009309/18014398509481984", "cost": 65299.0, "pilot_cost": 0.0, "queries": 48974, "counts": [32649, 16325], "successes": [22788, 13034], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 57, "optimization_seconds": 0.0, "wall_seconds": 1.342775137999979, "robust_error": 0.20256301212661865, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1270062591357069, "estimate_rational": "2287941365269161/18014398509481984", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30080, 17348], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.3020070659999874, "robust_error": 0.2030062591357069, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1266773766475186, "estimate_rational": "2282016745064147/18014398509481984", "cost": 75092.0, "pilot_cost": 0.0, "queries": 56319, "counts": [37546, 18773], "successes": [26302, 14932], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.3744111759997395, "robust_error": 0.20267737664751861, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12750001305273784, "estimate_rational": "1148418022548087/9007199254740992", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34786, 19890], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.260834991000138, "robust_error": 0.20350001305273785, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12726867945190445, "estimate_rational": "143291794338883/1125899906842624", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30157, 17329], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.3725417969999398, "robust_error": 0.20326867945190447, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12792265494911675, "estimate_rational": "2304449684644347/18014398509481984", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52993, 30296], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.3129033960003653, "robust_error": 0.20392265494911677, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12752018983013924, "estimate_rational": "287149939700615/2251799813685248", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34780, 19898], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.3783489420002297, "robust_error": 0.20352018983013925, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12771980897156945, "estimate_rational": "4601591072737529/36028797018963968", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40065, 22871], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.290150684999844, "robust_error": 0.20371980897156947, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12715659284495812, "estimate_rational": "2290649536617021/18014398509481984", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30254, 17239], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.2937020150002354, "robust_error": 0.20315659284495813, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12727185990491613, "estimate_rational": "2292726003370121/18014398509481984", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34756, 19873], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2674984269997367, "robust_error": 0.20327185990491614, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1270444605599759, "estimate_rational": "4577259081899145/36028797018963968", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30182, 17276], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.3259249390002878, "robust_error": 0.2030444605599759, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12638689977447515, "estimate_rational": "1138391989457677/9007199254740992", "cost": 56780.0, "pilot_cost": 0.0, "queries": 42585, "counts": [28390, 14195], "successes": [19885, 11262], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.269073194000157, "robust_error": 0.20238689977447516, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1276633401002109, "estimate_rational": "2299778283616731/18014398509481984", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40030, 22886], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.330278460000045, "robust_error": 0.20366334010021092, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12640580471100263, "estimate_rational": "4554249079951513/36028797018963968", "cost": 56780.0, "pilot_cost": 0.0, "queries": 42585, "counts": [28390, 14195], "successes": [19870, 11277], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.3217774290001216, "robust_error": 0.20240580471100264, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12558401735776936, "estimate_rational": "141395033444035/1125899906842624", "cost": 42935.0, "pilot_cost": 0.0, "queries": 32201, "counts": [21467, 10734], "successes": [14935, 8530], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.0, "wall_seconds": 1.2139356469997438, "robust_error": 0.20158401735776937, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12763613251093908, "estimate_rational": "1149644077630553/9007199254740992", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40106, 22824], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.5637246040000718, "robust_error": 0.2036361325109391, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12771119215230464, "estimate_rational": "575160077388161/4503599627370496", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39975, 22937], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2539426100001947, "robust_error": 0.20371119215230465, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12765417024547993, "estimate_rational": "2299613094199333/18014398509481984", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40100, 22832], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.450303884999812, "robust_error": 0.20365417024547994, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1279129378267102, "estimate_rational": "1152137318264475/9007199254740992", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52783, 30453], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.3311538680000012, "robust_error": 0.20391293782671022, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12655306712690773, "estimate_rational": "569944345955335/4503599627370496", "cost": 65299.0, "pilot_cost": 0.0, "queries": 48974, "counts": [32649, 16325], "successes": [22743, 13067], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 57, "optimization_seconds": 0.0, "wall_seconds": 1.373651491000146, "robust_error": 0.20255306712690774, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12691887436610286, "estimate_rational": "4572734362411709/36028797018963968", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30170, 17266], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.3387818410001273, "robust_error": 0.20291887436610287, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12731957061995078, "estimate_rational": "4587170966407855/36028797018963968", "cost": 91831.0, "pilot_cost": 96.0, "queries": 70230, "counts": [48629, 21601], "successes": [34119, 17243], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.5295441861791866, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.244109508999827, "robust_error": 0.2033195706199508, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12710439864373899, "estimate_rational": "4579418578952751/36028797018963968", "cost": 85329.0, "pilot_cost": 96.0, "queries": 61069, "counts": [36809, 24260], "successes": [25849, 19307], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.43137084989847596, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.2707157410000036, "robust_error": 0.203104398643739, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12763130634417957, "estimate_rational": "2299201214769827/18014398509481984", "cost": 123382.0, "pilot_cost": 96.0, "queries": 103193, "counts": [83004, 20189], "successes": [58206, 16173], "pilot_counts": [32, 32], "pilot_successes": [19, 25], "pilot_reused": true, "weight": 0.6727404481882118, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 57, "optimization_seconds": 0.0, "wall_seconds": 1.4413707789999535, "robust_error": 0.20363130634417959, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12717953834889642, "estimate_rational": "4582125772137933/36028797018963968", "cost": 91034.0, "pilot_cost": 96.0, "queries": 74484, "counts": [57934, 16550], "successes": [40612, 13210], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6364013940377722, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.0, "wall_seconds": 1.2739906270003303, "robust_error": 0.20317953834889643, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12767178166799692, "estimate_rational": "2299930353382873/18014398509481984", "cost": 130634.0, "pilot_cost": 96.0, "queries": 102109, "counts": [73584, 28525], "successes": [51538, 22892], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5632904599355313, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.2654176979999647, "robust_error": 0.20367178166799693, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12661275731445487, "estimate_rational": "285106583330865/2251799813685248", "cost": 68261.0, "pilot_cost": 96.0, "queries": 47792, "counts": [27323, 20469], "successes": [18998, 16433], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.40026752287555933, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.2584625839999717, "robust_error": 0.20261275731445488, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12495896588859581, "estimate_rational": "4502121217699861/36028797018963968", "cost": 56887.0, "pilot_cost": 96.0, "queries": 36137, "counts": [15387, 20750], "successes": [10625, 16565], "pilot_counts": [32, 32], "pilot_successes": [21, 18], "pilot_reused": true, "weight": 0.27047592531326503, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.289069328000096, "robust_error": 0.20095896588859583, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12718750338972007, "estimate_rational": "572801592872127/4503599627370496", "cost": 85711.0, "pilot_cost": 96.0, "queries": 67137, "counts": [48563, 18574], "successes": [33960, 14874], "pilot_counts": [32, 32], "pilot_successes": [22, 26], "pilot_reused": true, "weight": 0.5666016361025036, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.2624556639998445, "robust_error": 0.20318750338972008, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12674240204940204, "estimate_rational": "4566376277133829/36028797018963968", "cost": 76894.0, "pilot_cost": 96.0, "queries": 59000, "counts": [41106, 17894], "successes": [28652, 14335], "pilot_counts": [32, 32], "pilot_successes": [22, 25], "pilot_reused": true, "weight": 0.5345759571566994, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.0, "wall_seconds": 1.2912436840001646, "robust_error": 0.20274240204940205, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1266620243422523, "estimate_rational": "4563480365038081/36028797018963968", "cost": 80903.0, "pilot_cost": 96.0, "queries": 67850, "counts": [54797, 13053], "successes": [38344, 10396], "pilot_counts": [32, 32], "pilot_successes": [20, 27], "pilot_reused": true, "weight": 0.6773277859548572, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.0, "wall_seconds": 1.277497951999976, "robust_error": 0.2026620243422523, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12589229917780792, "estimate_rational": "2267874046663963/18014398509481984", "cost": 48786.0, "pilot_cost": 96.0, "queries": 34915, "counts": [21044, 13871], "successes": [14696, 10999], "pilot_counts": [32, 32], "pilot_successes": [22, 22], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.300637001999803, "robust_error": 0.20189229917780793, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12673916157907014, "estimate_rational": "4566259526885995/36028797018963968", "cost": 67988.0, "pilot_cost": 96.0, "queries": 49801, "counts": [31614, 18187], "successes": [22118, 14498], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.46500361024262393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 50, "optimization_seconds": 0.0, "wall_seconds": 1.2794134380001196, "robust_error": 0.20273916157907015, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1272655086563986, "estimate_rational": "4585223178896587/36028797018963968", "cost": 113122.0, "pilot_cost": 96.0, "queries": 77208, "counts": [41294, 35914], "successes": [28978, 28648], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.36503813372293836, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.0, "wall_seconds": 1.2705673620002926, "robust_error": 0.2032655086563986, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12786010534962136, "estimate_rational": "4606645782464857/36028797018963968", "cost": 121392.0, "pilot_cost": 96.0, "queries": 92880, "counts": [64368, 28512], "successes": [45049, 22942], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.5302486901670671, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.0, "wall_seconds": 1.289562301999922, "robust_error": 0.20386010534962137, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12687184841441895, "estimate_rational": "2285520036971933/18014398509481984", "cost": 86584.0, "pilot_cost": 96.0, "queries": 64768, "counts": [42952, 21816], "successes": [30044, 17416], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4960780543711393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.0, "wall_seconds": 1.2759556750002048, "robust_error": 0.20287184841441896, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1270733110792617, "estimate_rational": "4578298531402385/36028797018963968", "cost": 79159.0, "pilot_cost": 96.0, "queries": 64768, "counts": [50377, 14391], "successes": [35214, 11519], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6364013940377722, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.3204475110001113, "robust_error": 0.20307331107926171, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1272943730507252, "estimate_rational": "4586263128300855/36028797018963968", "cost": 103402.0, "pilot_cost": 96.0, "queries": 75742, "counts": [48082, 27660], "successes": [33564, 22223], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.46500361024262393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.248851876000117, "robust_error": 0.2032943730507252, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12747216683703347, "estimate_rational": "4592668824538989/36028797018963968", "cost": 119026.0, "pilot_cost": 96.0, "queries": 87104, "counts": [55182, 31922], "successes": [38649, 25574], "pilot_counts": [32, 32], "pilot_successes": [24, 25], "pilot_reused": true, "weight": 0.4636136929222707, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.0, "wall_seconds": 1.294690791999983, "robust_error": 0.20347216683703348, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12686133766260738, "estimate_rational": "2285330692100165/18014398509481984", "cost": 85329.0, "pilot_cost": 96.0, "queries": 61069, "counts": [36809, 24260], "successes": [25692, 19420], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.2541528980000294, "robust_error": 0.2028613376626074, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12724082377203977, "estimate_rational": "2292166906104293/18014398509481984", "cost": 89750.0, "pilot_cost": 96.0, "queries": 65862, "counts": [41974, 23888], "successes": [29396, 19101], "pilot_counts": [32, 32], "pilot_successes": [22, 23], "pilot_reused": true, "weight": 0.4676769254469382, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.0, "wall_seconds": 1.2615444139996725, "robust_error": 0.20324082377203978, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12834398209409986, "estimate_rational": "2312039639736935/18014398509481984", "cost": 203426.0, "pilot_cost": 96.0, "queries": 156944, "counts": [110462, 46482], "successes": [77509, 37434], "pilot_counts": [32, 32], "pilot_successes": [21, 24], "pilot_reused": true, "weight": 0.5430113117050583, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.35537027700002, "robust_error": 0.20434398209409987, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12695922344878463, "estimate_rational": "285886755707597/2251799813685248", "cost": 97999.0, "pilot_cost": 96.0, "queries": 67137, "counts": [36275, 30862], "successes": [25370, 24661], "pilot_counts": [32, 32], "pilot_successes": [26, 24], "pilot_reused": true, "weight": 0.3701642717397605, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.2642869930000415, "robust_error": 0.20295922344878464, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12658332525377625, "estimate_rational": "570080616444225/4503599627370496", "cost": 84000.0, "pilot_cost": 96.0, "queries": 75331, "counts": [66662, 8669], "successes": [46678, 6896], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.0, "wall_seconds": 1.2797634819999075, "robust_error": 0.20258332525377626, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12761653937675801, "estimate_rational": "4597870393467837/36028797018963968", "cost": 105711.0, "pilot_cost": 96.0, "queries": 85657, "counts": [65603, 20054], "successes": [45931, 16094], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6205901007366246, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.0, "wall_seconds": 1.3022985439997683, "robust_error": 0.20361653937675803, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12787117217382354, "estimate_rational": "2303522253413841/18014398509481984", "cost": 128014.0, "pilot_cost": 96.0, "queries": 96128, "counts": [64242, 31886], "successes": [45111, 25547], "pilot_counts": [32, 32], "pilot_successes": [22, 24], "pilot_reused": true, "weight": 0.50183490099612, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.0, "wall_seconds": 1.2794614170002205, "robust_error": 0.20387117217382356, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1274436012882353, "estimate_rational": "1147909910544901/9007199254740992", "cost": 112850.0, "pilot_cost": 96.0, "queries": 80765, "counts": [48680, 32085], "successes": [34052, 25741], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.2877384490002441, "robust_error": 0.2034436012882353, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12780036358873492, "estimate_rational": "1151123339672081/9007199254740992", "cost": 124186.0, "pilot_cost": 96.0, "queries": 99626, "counts": [75066, 24560], "successes": [52647, 19697], "pilot_counts": [32, 32], "pilot_successes": [24, 29], "pilot_reused": true, "weight": 0.6044681053965346, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.2573281499999212, "robust_error": 0.20380036358873493, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12770248552733401, "estimate_rational": "4600966929881501/36028797018963968", "cost": 138453.0, "pilot_cost": 96.0, "queries": 113282, "counts": [88111, 25171], "successes": [61842, 20153], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6364013940377722, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 57, "optimization_seconds": 0.0, "wall_seconds": 1.298666282999875, "robust_error": 0.20370248552733403, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12720043708217058, "estimate_rational": "4582878728357021/36028797018963968", "cost": 96340.0, "pilot_cost": 96.0, "queries": 72686, "counts": [49032, 23654], "successes": [34216, 18997], "pilot_counts": [32, 32], "pilot_successes": [21, 23], "pilot_reused": true, "weight": 0.5089481279047382, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.286192492000282, "robust_error": 0.2032004370821706, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1259830142823877, "estimate_rational": "4539016449417385/36028797018963968", "cost": 51465.0, "pilot_cost": 96.0, "queries": 37656, "counts": [23847, 13809], "successes": [16638, 10972], "pilot_counts": [32, 32], "pilot_successes": [25, 26], "pilot_reused": true, "weight": 0.4633534330402739, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.2609864820001349, "robust_error": 0.2019830142823877, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12653706443743878, "estimate_rational": "2279489104996023/18014398509481984", "cost": 69994.0, "pilot_cost": 96.0, "queries": 48974, "counts": [27954, 21020], "successes": [19435, 16866], "pilot_counts": [32, 32], "pilot_successes": [27, 26], "pilot_reused": true, "weight": 0.39937237067336073, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.259415822000392, "robust_error": 0.2025370644374388, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1269363866148679, "estimate_rational": "2286682653833905/18014398509481984", "cost": 75290.0, "pilot_cost": 96.0, "queries": 56320, "counts": [37350, 18970], "successes": [26020, 15234], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4960780543711393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.2886629559998255, "robust_error": 0.2029363866148679, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12628818371118422, "estimate_rational": "284375708551493/2251799813685248", "cost": 64505.0, "pilot_cost": 96.0, "queries": 44143, "counts": [23781, 20362], "successes": [16529, 16308], "pilot_counts": [32, 32], "pilot_successes": [25, 23], "pilot_reused": true, "weight": 0.36867803134598065, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.2551831379996656, "robust_error": 0.20228818371118423, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1271755763252382, "estimate_rational": "4581983025191767/36028797018963968", "cost": 98130.0, "pilot_cost": 96.0, "queries": 70230, "counts": [42330, 27900], "successes": [29665, 22277], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.43137084989847596, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.0, "wall_seconds": 1.2789683629998763, "robust_error": 0.20317557632523822, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12740227020476114, "estimate_rational": "1147537633240635/9007199254740992", "cost": 94242.0, "pilot_cost": 96.0, "queries": 75331, "counts": [56420, 18911], "successes": [39410, 15195], "pilot_counts": [32, 32], "pilot_successes": [22, 27], "pilot_reused": true, "weight": 0.5986700098850082, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.0, "wall_seconds": 1.2604808290002438, "robust_error": 0.20340227020476115, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12723513996153468, "estimate_rational": "1146032257838401/9007199254740992", "cost": 91079.0, "pilot_cost": 96.0, "queries": 74484, "counts": [57889, 16595], "successes": [40442, 13312], "pilot_counts": [32, 32], "pilot_successes": [23, 29], "pilot_reused": true, "weight": 0.6355905206456756, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.0, "wall_seconds": 1.2495977029998357, "robust_error": 0.2032351399615347, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12709490249008965, "estimate_rational": "2289538221980229/18014398509481984", "cost": 98367.0, "pilot_cost": 96.0, "queries": 67137, "counts": [35907, 31230], "successes": [25101, 25000], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.36503813372293836, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.2770874840002762, "robust_error": 0.20309490249008966, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1280769002176559, "estimate_rational": "2307228320380013/18014398509481984", "cost": 175722.0, "pilot_cost": 96.0, "queries": 152348, "counts": [128974, 23374], "successes": [90313, 18832], "pilot_counts": [32, 32], "pilot_successes": [18, 25], "pilot_reused": true, "weight": 0.733968976824309, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.3786218930003997, "robust_error": 0.2040769002176559, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1269166270109808, "estimate_rational": "4572653392910187/36028797018963968", "cost": 103542.0, "pilot_cost": 96.0, "queries": 67850, "counts": [32158, 35692], "successes": [22482, 28529], "pilot_counts": [32, 32], "pilot_successes": [26, 22], "pilot_reused": true, "weight": 0.3105781987924199, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.2629829669999708, "robust_error": 0.20291662701098082, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1275134901514593, "estimate_rational": "1148539413461647/9007199254740992", "cost": 136344.0, "pilot_cost": 96.0, "queries": 117426, "counts": [98508, 18918], "successes": [69111, 15130], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7224990543818682, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.2629925309997816, "robust_error": 0.2035134901514593, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12690559543647864, "estimate_rational": "4381794959626528844245797/34527988656101408741785600", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45930, 26313], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2453022459999374, "robust_error": 0.20290559543647865, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12740895674957958, "estimate_rational": "901691845966043137372429/7077146450059277107200000", "cost": 173700.0, "pilot_cost": 0.0, "queries": 130275, "counts": [86850, 43425], "successes": [60852, 34861], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 64, "optimization_seconds": 0.0, "wall_seconds": 1.2754762920003486, "robust_error": 0.2034089567495796, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12653001131766062, "estimate_rational": "112405295887492262510593861/888368654336815956209172480", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34763, 19790], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2255794220000098, "robust_error": 0.20253001131766063, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12645309729128176, "estimate_rational": "42638389734397110418157/337187389219740319744000", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45981, 26238], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2545423870001287, "robust_error": 0.20245309729128178, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.126959398604213, "estimate_rational": "225573500186872260426194471/1776737308673631912418344960", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34609, 19933], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2240721680000206, "robust_error": 0.202959398604213, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12670145235571856, "estimate_rational": "6562119464474735650763801/51791982984152113112678400", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [46075, 26188], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2726509389999592, "robust_error": 0.20270145235571857, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12685484041699283, "estimate_rational": "5008616172326909278324777/39483051303858486942629888", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34740, 19827], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2266368290001992, "robust_error": 0.20285484041699284, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1271478955853391, "estimate_rational": "4668120101121689990136909/36714096443606039359651840", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40015, 22808], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2124493650003387, "robust_error": 0.2031478955853391, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12538914515877755, "estimate_rational": "673790268304038567644565911/5373593283938834088680488960", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30107, 17210], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.220609260999936, "robust_error": 0.20138914515877757, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12511804059717246, "estimate_rational": "7266586986725351909260627/58077851539577016785305600", "cost": 56780.0, "pilot_cost": 0.0, "queries": 42585, "counts": [28390, 14195], "successes": [19660, 11346], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.1810613399998147, "robust_error": 0.20111804059717248, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.126960038236846, "estimate_rational": "157812291360720737780613131/1243007591619650714704281600", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45895, 26344], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2917833209999117, "robust_error": 0.20296003823684602, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12727302145606703, "estimate_rational": "87177834257139393661529417/684967114473918826251550720", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52994, 30204], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.25930314299967, "robust_error": 0.20327302145606704, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12560052653665732, "estimate_rational": "13947446342920727126612597/111046081792101994526146560", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34667, 19805], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.24674129099958, "robust_error": 0.20160052653665733, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1264343400175426, "estimate_rational": "297083043404015246999493983/2349702172390786519017717760", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39999, 22770], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2238794220002092, "robust_error": 0.20243434001754262, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1268423305820934, "estimate_rational": "9313803116245474132822551/73428192887212078719303680", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39912, 22864], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.204220627000268, "robust_error": 0.20284233058209342, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1264993404104403, "estimate_rational": "21838838953479968912261497/172639943280507043708928000", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45954, 26262], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2577844009997534, "robust_error": 0.20249934041044032, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12536833751146087, "estimate_rational": "7959302173947365969232991/63487339243209997271695360", "cost": 75092.0, "pilot_cost": 0.0, "queries": 56319, "counts": [37546, 18773], "successes": [26208, 14917], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.3119622320000417, "robust_error": 0.20136833751146088, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12671004301706704, "estimate_rational": "34044411808205608154248281/268679664196941704434024448", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30141, 17255], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.2721266039998227, "robust_error": 0.20271004301706705, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12666992686383144, "estimate_rational": "174946311912942688743060951/1381119546244056349671424000", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45983, 26254], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2530806619997747, "robust_error": 0.20266992686383145, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12625028016506235, "estimate_rational": "25648941972446779463965721/203159485578271991269425152", "cost": 75092.0, "pilot_cost": 0.0, "queries": 56319, "counts": [37546, 18773], "successes": [26188, 14973], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.228404457999659, "robust_error": 0.20225028016506236, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12672316131280278, "estimate_rational": "25017085397502639443685711/197415256519292434713149440", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34603, 19923], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.225476639000135, "robust_error": 0.2027231613128028, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12719679313530907, "estimate_rational": "3475285827339269844693549/27322118283613796732764160", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40033, 22798], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.229325149000033, "robust_error": 0.20319679313530908, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12663904127213968, "estimate_rational": "297564030386633048046735893/2349702172390786519017717760", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39954, 22818], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2076225020000493, "robust_error": 0.2026390412721397, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1267534144425874, "estimate_rational": "74458193318424318722537339/587425543097696629754429440", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39909, 22860], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.260663612999906, "robust_error": 0.2027534144425874, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1275284095687713, "estimate_rational": "61613208307120492721161/483133197657379983851520", "cost": 173700.0, "pilot_cost": 0.0, "queries": 130275, "counts": [86850, 43425], "successes": [60910, 34830], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 64, "optimization_seconds": 0.0, "wall_seconds": 1.2723152889998346, "robust_error": 0.2035284095687713, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1271280879878826, "estimate_rational": "9577041119819940793362569/75333793431493982709350400", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45975, 26297], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.297035563999998, "robust_error": 0.20312808798788262, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12681625878900094, "estimate_rational": "153172861559189607466091471/1207832994143449959628800000", "cost": 173700.0, "pilot_cost": 0.0, "queries": 130275, "counts": [86850, 43425], "successes": [60853, 34797], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 64, "optimization_seconds": 0.0, "wall_seconds": 1.3157790840000416, "robust_error": 0.20281625878900095, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12692181072078704, "estimate_rational": "65202949839916793436631411/513725335855439119688663040", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52976, 30185], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.2989415160000135, "robust_error": 0.20292181072078705, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12689893365178725, "estimate_rational": "13144694824800825538137913/103583965968304226225356800", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45973, 26280], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2408487399998194, "robust_error": 0.20289893365178727, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1269768069184375, "estimate_rational": "298357679059498036810287433/2349702172390786519017717760", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39951, 22844], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2577395139996952, "robust_error": 0.2029768069184375, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1268547148179349, "estimate_rational": "450775009196357435905216651/3553474617347263824836689920", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34799, 19783], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2113030310001704, "robust_error": 0.2028547148179349, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1266800563418481, "estimate_rational": "104126007184642966508998139/821960537368702591501860864", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52874, 30239], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.3197827999997571, "robust_error": 0.2026800563418481, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12686264166557218, "estimate_rational": "12522310473562002858453237/98707628259646217356574720", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34758, 19814], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2034105259999706, "robust_error": 0.2028626416655722, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12685292945979795, "estimate_rational": "43445042527320690636704489/342483557236959413125775360", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52993, 30166], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.2938115980000475, "robust_error": 0.20285292945979796, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1258855503873055, "estimate_rational": "127874218292113134802058167/1015797427891359956347125760", "cost": 75092.0, "pilot_cost": 0.0, "queries": 56319, "counts": [37546, 18773], "successes": [26204, 14944], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.2377665090002665, "robust_error": 0.20188555038730552, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12755974198426978, "estimate_rational": "174748456780005732237696511/1369934228947837652503101440", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52829, 30355], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.3158474319998277, "robust_error": 0.2035597419842698, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12760230991608712, "estimate_rational": "524420316140573488490346199/4109802686843512957509304320", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [53024, 30212], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.2470437709998805, "robust_error": 0.20360230991608713, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12773070314397394, "estimate_rational": "10285157174828948928948377/80522199609563330641920000", "cost": 173700.0, "pilot_cost": 0.0, "queries": 130275, "counts": [86850, 43425], "successes": [60741, 34980], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 64, "optimization_seconds": 0.0, "wall_seconds": 1.2588164140001936, "robust_error": 0.20373070314397396, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12742168054049388, "estimate_rational": "791930581243839065694270871/6215037958098253573521408000", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45968, 26326], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2785767479999777, "robust_error": 0.2034216805404939, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12625488567397916, "estimate_rational": "24924640642142535728069943/197415256519292434713149440", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34666, 19846], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2448179950001759, "robust_error": 0.20225488567397917, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.002169101372288623, "estimate_rational": "49/22590", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1127], "pilot_counts": [32, 32], "pilot_successes": [0, 14], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.10076328161991005, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.036597266999706335, "wall_seconds": 0.8908565879996786, "robust_error": 0.022169101372288624, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.036007082779991144, "estimate_rational": "-4067/112950", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1171], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.03900778499973967, "wall_seconds": 0.8781431519996659, "robust_error": 0.05600708277999114, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0004694021858524156, "estimate_rational": "-8658941990059357/18446744073709551616", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 854], "pilot_counts": [32, 32], "pilot_successes": [2, 17], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.05617372512817382, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03687203000026784, "wall_seconds": 1.033485004999875, "robust_error": 0.020469402185852414, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.05856573705179283, "estimate_rational": "147/2510", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1062], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05963353012547348, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.036120625999956246, "wall_seconds": 0.8682310799999868, "robust_error": 0.07856573705179283, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010412318760984196, "estimate_rational": "-187571659568125/18014398509481984", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 863], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05841383934020995, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.036206846999903064, "wall_seconds": 1.0410449649998554, "robust_error": 0.030412318760984196, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0019577077026895224, "estimate_rational": "1128541655082609/576460752303423488", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 980], "pilot_counts": [32, 32], "pilot_successes": [0, 17], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.05963353012547348, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.036174817999835795, "wall_seconds": 0.8620431800000006, "robust_error": 0.021957707702689525, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011357896859220562, "estimate_rational": "-204605680251593/18014398509481984", "cost": 3946.0, "pilot_cost": 128.0, "queries": 2630, "counts": [658, 1972], "successes": [14, 998], "pilot_counts": [32, 32], "pilot_successes": [1, 24], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.00010281499999109656, "wall_seconds": 1.0710828310002398, "robust_error": 0.031357896859220566, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019448369015567936, "estimate_rational": "-2802805358447221/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 1002], "pilot_counts": [32, 32], "pilot_successes": [1, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03840446399999564, "wall_seconds": 0.892805228999805, "robust_error": 0.03944836901556793, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008114393398506172, "estimate_rational": "4677629322988801/576460752303423488", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [3, 846], "pilot_counts": [32, 32], "pilot_successes": [1, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03798486999994566, "wall_seconds": 1.0281315060001361, "robust_error": 0.028114393398506174, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0004694021858524156, "estimate_rational": "-8658941990059357/18446744073709551616", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 854], "pilot_counts": [32, 32], "pilot_successes": [2, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05617372512817382, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.036845590000211814, "wall_seconds": 1.0345932479999647, "robust_error": 0.020469402185852414, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008756919281658889, "estimate_rational": "2524010138482719/288230376151711744", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 973], "pilot_counts": [32, 32], "pilot_successes": [0, 18], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.10076328161991005, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.039728872000068804, "wall_seconds": 0.8745284550000179, "robust_error": 0.02875691928165889, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.003852743981855412, "estimate_rational": "8883822776851433/2305843009213693952", "cost": 3946.0, "pilot_cost": 128.0, "queries": 2630, "counts": [658, 1972], "successes": [15, 982], "pilot_counts": [32, 32], "pilot_successes": [1, 20], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.00010141300026589306, "wall_seconds": 1.0948635629997625, "robust_error": 0.023852743981855412, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.026744777618035502, "estimate_rational": "-3854328656470127/144115188075855872", "cost": 3946.0, "pilot_cost": 128.0, "queries": 2630, "counts": [658, 1972], "successes": [12, 1014], "pilot_counts": [32, 32], "pilot_successes": [0, 21], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.00010295599986420712, "wall_seconds": 1.0559387949997472, "robust_error": 0.0467447776180355, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013615409435413006, "estimate_rational": "-245273411439291/18014398509481984", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 866], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03882698100005655, "wall_seconds": 1.0895382649996463, "robust_error": 0.03361540943541301, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0038968448337193067, "estimate_rational": "-8985512417822163/2305843009213693952", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 986], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05841383934020995, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.036384584000188624, "wall_seconds": 0.9454231290001189, "robust_error": 0.023896844833719306, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.005817411393089299, "estimate_rational": "-838377337029691/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 988], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05963353012547348, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03774415699990641, "wall_seconds": 0.9117785250000452, "robust_error": 0.0258174113930893, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0049547843634043034, "estimate_rational": "714059680407321/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 977], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1031269697709517, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03575472400007129, "wall_seconds": 0.8649701179997464, "robust_error": 0.024954784363404304, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.005817411393089299, "estimate_rational": "-838377337029691/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 988], "pilot_counts": [32, 32], "pilot_successes": [0, 17], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.05963353012547348, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03789665700014666, "wall_seconds": 0.8829093839999587, "robust_error": 0.0258174113930893, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.003904382470119522, "estimate_rational": "-49/12550", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1134], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1031269697709517, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.036143150000043534, "wall_seconds": 0.8716996349999135, "robust_error": 0.02390438247011952, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0038453426308540125, "estimate_rational": "-8866756423386119/2305843009213693952", "cost": 1903.0, "pilot_cost": 128.0, "queries": 1771, "counts": [66, 1705], "successes": [2, 856], "pilot_counts": [32, 32], "pilot_successes": [1, 19], "pilot_reused": true, "weight": 0.10337929460969562, "pilot_answer": -0.1028948463499546, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03417626200007362, "wall_seconds": 1.0591157690000728, "robust_error": 0.023845342630854013, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014442140817223198, "estimate_rational": "-520332960023029/36028797018963968", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [3, 867], "pilot_counts": [32, 32], "pilot_successes": [1, 18], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1006481170654297, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.036660101000052236, "wall_seconds": 1.0243379190001178, "robust_error": 0.0344421408172232, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0351394422310757, "estimate_rational": "441/12550", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1089], "pilot_counts": [32, 32], "pilot_successes": [0, 18], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.10076328161991005, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.03706550199967751, "wall_seconds": 0.9048329330003071, "robust_error": 0.0551394422310757, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03373730291085506, "estimate_rational": "4862057754169997/144115188075855872", "cost": 1710.0, "pilot_cost": 128.0, "queries": 1540, "counts": [85, 1455], "successes": [5, 700], "pilot_counts": [32, 32], "pilot_successes": [3, 18], "pilot_reused": true, "weight": 0.14791765348680794, "pilot_answer": -0.10020255550742149, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.033982308999839006, "wall_seconds": 1.0475105629998325, "robust_error": 0.05373730291085506, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03995917852683925, "estimate_rational": "-1439681132188035/36028797018963968", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 1023], "pilot_counts": [32, 32], "pilot_successes": [1, 18], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1006481170654297, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03623247499990612, "wall_seconds": 0.8788890659998287, "robust_error": 0.059959178526839255, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02573988768673107, "estimate_rational": "-3709508755024655/144115188075855872", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 877], "pilot_counts": [32, 32], "pilot_successes": [1, 17], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.05841383934020995, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03934718700020312, "wall_seconds": 1.0651217340000585, "robust_error": 0.04573988768673107, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.05089589740773285, "estimate_rational": "-7334871827204885/144115188075855872", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 900], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1031269697709517, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.043020991000048525, "wall_seconds": 1.0452274710000893, "robust_error": 0.07089589740773285, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.021569922979479877, "estimate_rational": "777138376742367/36028797018963968", "cost": 4536.0, "pilot_cost": 128.0, "queries": 3024, "counts": [756, 2268], "successes": [12, 1108], "pilot_counts": [32, 32], "pilot_successes": [0, 12], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.00010229400004391209, "wall_seconds": 1.0498908939998728, "robust_error": 0.04156992297947988, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0027221894222319728, "estimate_rational": "6276941449009059/2305843009213693952", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 851], "pilot_counts": [32, 32], "pilot_successes": [1, 14], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.1006481170654297, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03606225800012908, "wall_seconds": 1.0279992659998243, "robust_error": 0.022722189422231972, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0346091167355372, "estimate_rational": "4987699367481195/144115188075855872", "cost": 1903.0, "pilot_cost": 128.0, "queries": 1771, "counts": [66, 1705], "successes": [2, 821], "pilot_counts": [32, 32], "pilot_successes": [1, 19], "pilot_reused": true, "weight": 0.10337929460969562, "pilot_answer": -0.1028948463499546, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03300226000010298, "wall_seconds": 1.0568524179998349, "robust_error": 0.0546091167355372, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.025815301497154282, "estimate_rational": "-3720377030497313/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [2, 1009], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03854676000037216, "wall_seconds": 1.0135967579999487, "robust_error": 0.04581530149715428, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013678598113648369, "estimate_rational": "-985646869881241/72057594037927936", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 996], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05963353012547348, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.035945973999787384, "wall_seconds": 0.8557655619997604, "robust_error": 0.03367859811364837, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019184904986818963, "estimate_rational": "-345604523799105/18014398509481984", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 871], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03764908399989508, "wall_seconds": 1.0029967689997648, "robust_error": 0.039184904986818966, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.025595396193005753, "estimate_rational": "2891/112950", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1100], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1031269697709517, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.03757264999967447, "wall_seconds": 0.9013998310001625, "robust_error": 0.045595396193005754, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.027826482419858814, "estimate_rational": "2005109373713725/72057594037927936", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [2, 953], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03854823200026658, "wall_seconds": 1.0502218389997324, "robust_error": 0.04782648241985882, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.030172674711589426, "estimate_rational": "8696681381624661/288230376151711744", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 951], "pilot_counts": [32, 32], "pilot_successes": [1, 14], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.1006481170654297, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.035767373999988195, "wall_seconds": 0.8877020429999902, "robust_error": 0.05017267471158943, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.01418578516788225, "estimate_rational": "2044387097473037/144115188075855872", "cost": 3946.0, "pilot_cost": 128.0, "queries": 2630, "counts": [658, 1972], "successes": [14, 971], "pilot_counts": [32, 32], "pilot_successes": [0, 11], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.00010317600026610307, "wall_seconds": 1.0596471750000092, "robust_error": 0.034185785167882246, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017921073842688207, "estimate_rational": "322837365920039/18014398509481984", "cost": 3946.0, "pilot_cost": 128.0, "queries": 2630, "counts": [658, 1972], "successes": [15, 967], "pilot_counts": [32, 32], "pilot_successes": [0, 21], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.00010818300006576465, "wall_seconds": 1.0900063839999348, "robust_error": 0.03792107384268821, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.053093763730228435, "estimate_rational": "-3825808872818463/72057594037927936", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 902], "pilot_counts": [32, 32], "pilot_successes": [2, 17], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.05617372512817382, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03702841399990575, "wall_seconds": 1.0605688949999603, "robust_error": 0.07309376373022844, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.018864256313310374, "estimate_rational": "-679656461625969/36028797018963968", "cost": 3946.0, "pilot_cost": 128.0, "queries": 2630, "counts": [658, 1972], "successes": [16, 1006], "pilot_counts": [32, 32], "pilot_successes": [0, 20], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.00010528899974815431, "wall_seconds": 1.0575830389998373, "robust_error": 0.03886425631331038, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.012553891146748689, "estimate_rational": "-7236825534790037/576460752303423488", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 865], "pilot_counts": [32, 32], "pilot_successes": [2, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05617372512817382, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03617241299980378, "wall_seconds": 1.0282030169996688, "robust_error": 0.03255389114674869, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.009590159640039432, "estimate_rational": "1382087660201765/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 965], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0880130949999511, "robust_error": 0.029590159640039432, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03203781765498953, "estimate_rational": "-577142014611099/18014398509481984", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [12, 1159], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.080516672000158, "robust_error": 0.052037817654989535, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0019488208826430365, "estimate_rational": "-8987350016904213/4611686018427387904", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 977], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0677986370001236, "robust_error": 0.021948820882643036, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019925338387573953, "estimate_rational": "-2871543889200291/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 996], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0632409479999296, "robust_error": 0.03992533838757395, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02342433487515919, "estimate_rational": "6751604852170793/288230376151711744", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [14, 1093], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0722195289999945, "robust_error": 0.04342433487515919, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0008826585305720086, "estimate_rational": "-4070544004484595/4611686018427387904", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 976], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0682299280001644, "robust_error": 0.02088265853057201, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008745468565088774, "estimate_rational": "630177423534627/72057594037927936", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 966], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.064865329999975, "robust_error": 0.028745468565088774, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02307069711538465, "estimate_rational": "-6649675707649529/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [13, 999], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.058371137999984, "robust_error": 0.04307069711538465, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.016223296351084826, "estimate_rational": "-292252925605867/18014398509481984", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [15, 992], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0804158050000296, "robust_error": 0.03622329635108483, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.029805123397435865, "estimate_rational": "-2147685482022781/72057594037927936", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 1006], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1367106420002528, "robust_error": 0.04980512339743587, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0028107111686390025, "estimate_rational": "-810132337390637/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 978], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0834019879998777, "robust_error": 0.022810711168639003, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02112244400918057, "estimate_rational": "3044064991004793/144115188075855872", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [12, 1096], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0617762609999772, "robust_error": 0.04112244400918057, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02796773754930969, "estimate_rational": "-8061151513949885/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 1004], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.086094107000008, "robust_error": 0.04796773754930969, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011731718905782647, "estimate_rational": "6762875506239761/576460752303423488", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [13, 1107], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.088043184000071, "robust_error": 0.03173171890578265, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0038792393984221187, "estimate_rational": "4472458523958989/1152921504606846976", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 971], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0627417460000288, "robust_error": 0.023879239398422118, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018928478796844193, "estimate_rational": "2727881281797051/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [17, 955], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0698179920000257, "robust_error": 0.03892847879684419, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008504028846153859, "estimate_rational": "1225559716565967/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 966], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0586546069998803, "robust_error": 0.02850402884615386, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.003854466222879708, "estimate_rational": "8887793994277487/2305843009213693952", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [18, 971], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0704946979999477, "robust_error": 0.02385446622287971, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.005066238746380479, "estimate_rational": "730121949771811/144115188075855872", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [12, 1115], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0542730540000775, "robust_error": 0.02506623874638048, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014192407544378673, "estimate_rational": "-8181365930029313/576460752303423488", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [17, 990], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1500753749996875, "robust_error": 0.034192407544378675, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.012353094551282041, "estimate_rational": "7121074178307367/576460752303423488", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [18, 962], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0706999379999615, "robust_error": 0.03235309455128204, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.003450858362412728, "estimate_rational": "-7957137630756005/2305843009213693952", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [13, 1125], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0756352920002428, "robust_error": 0.02345085836241273, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004711343688362909, "estimate_rational": "-5431809453907337/1152921504606846976", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [18, 980], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0773406729999806, "robust_error": 0.02471134368836291, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.030381534393491116, "estimate_rational": "-273652533946941/9007199254740992", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 1007], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0709090740001557, "robust_error": 0.05038153439349112, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.027928927884615415, "estimate_rational": "-2012491347424183/72057594037927936", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [13, 1004], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.059686486999908, "robust_error": 0.04792892788461542, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.013172732371794883, "estimate_rational": "3796781606468269/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [18, 961], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.073766259000422, "robust_error": 0.03317273237179488, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.019269651981555332, "estimate_rational": "5554099038956271/288230376151711744", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [13, 1098], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0704819190000308, "robust_error": 0.03926965198155533, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0028107111686390025, "estimate_rational": "-810132337390637/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 978], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0792771420001372, "robust_error": 0.022810711168639003, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014236372041420095, "estimate_rational": "-8206709737068453/576460752303423488", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [15, 990], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0927796199998738, "robust_error": 0.0342363720414201, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02558364681952663, "estimate_rational": "-230437004566397/9007199254740992", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [17, 1002], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.067044571000224, "robust_error": 0.04558364681952663, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01527919711538461, "estimate_rational": "-4403928731863455/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [13, 991], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0803133460003664, "robust_error": 0.03527919711538461, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013458326923076882, "estimate_rational": "-3879098631411159/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [13, 989], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0696905930003595, "robust_error": 0.03345832692307688, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.015920266888560165, "estimate_rational": "2294352256862669/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [20, 958], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0760256650000883, "robust_error": 0.03592026688856016, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.028639293878233718, "estimate_rational": "257959826476335/9007199254740992", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [11, 1087], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0829199899999367, "robust_error": 0.04863929387823372, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.027967737549309646, "estimate_rational": "503821969621867/18014398509481984", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 946], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1200705189999098, "robust_error": 0.04796773754930965, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0038792393984220645, "estimate_rational": "-8944917047917853/2305843009213693952", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 979], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1485413890000018, "robust_error": 0.023879239398422066, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0019550733481262725, "estimate_rational": "-281755763267311/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 977], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.089495504000297, "robust_error": 0.021955073348126273, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017286202292899386, "estimate_rational": "1245602147279243/72057594037927936", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 957], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0937455059997774, "robust_error": 0.03728620229289939, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.009560080744575915, "estimate_rational": "-5511011338099705/576460752303423488", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 985], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1694712230000732, "robust_error": 0.029560080744575917, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02296441266464093, "estimate_rational": "1654760325108147/72057594037927936", "cost": 2251.0, "pilot_cost": 128.0, "queries": 2037, "counts": [107, 1930], "successes": [1, 942], "pilot_counts": [32, 32], "pilot_successes": [0, 14], "pilot_reused": true, "weight": 0.1416910865216592, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.8258852479998495, "robust_error": 0.04296441266464093, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.007672719428007944, "estimate_rational": "-8846043227365105/1152921504606846976", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [15, 983], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.077421306999895, "robust_error": 0.027672719428007943, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.036007082779991144, "estimate_rational": "-4067/112950", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1171], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.8528561849998368, "robust_error": 0.05600708277999114, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004352343123437299, "estimate_rational": "-5017909982438595/1152921504606846976", "cost": 2257.0, "pilot_cost": 128.0, "queries": 2037, "counts": [110, 1927], "successes": [2, 968], "pilot_counts": [32, 32], "pilot_successes": [2, 17], "pilot_reused": true, "weight": 0.145291565301012, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0059380910001892, "robust_error": 0.0243523431234373, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.021945768943859113, "estimate_rational": "-3162718618813533/144115188075855872", "cost": 2233.0, "pilot_cost": 128.0, "queries": 2037, "counts": [98, 1939], "successes": [2, 992], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1309619258851005, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.999822862000201, "robust_error": 0.04194576894385911, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03632871817775793, "estimate_rational": "4067/111950", "cost": 2551.0, "pilot_cost": 128.0, "queries": 2343, "counts": [104, 2239], "successes": [0, 1078], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.8399574370000664, "robust_error": 0.05632871817775793, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.012334358325486527, "estimate_rational": "3555136739744979/288230376151711744", "cost": 2217.0, "pilot_cost": 128.0, "queries": 2037, "counts": [90, 1947], "successes": [1, 961], "pilot_counts": [32, 32], "pilot_successes": [0, 17], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.8594211090003228, "robust_error": 0.03233435832548653, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019448369015567936, "estimate_rational": "-2802805358447221/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 1002], "pilot_counts": [32, 32], "pilot_successes": [1, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.8927310379999653, "robust_error": 0.03944836901556793, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.029205681738979417, "estimate_rational": "-131530697396769/4503599627370496", "cost": 2899.0, "pilot_cost": 128.0, "queries": 2287, "counts": [306, 1981], "successes": [4, 1021], "pilot_counts": [32, 32], "pilot_successes": [1, 24], "pilot_reused": true, "weight": 0.3165627440925787, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1049390930002119, "robust_error": 0.04920568173897942, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008114393398506172, "estimate_rational": "4677629322988801/576460752303423488", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [3, 846], "pilot_counts": [32, 32], "pilot_successes": [1, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.039824605999911, "robust_error": 0.028114393398506174, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004529342262278656, "estimate_rational": "-652747011988211/144115188075855872", "cost": 1961.0, "pilot_cost": 128.0, "queries": 1771, "counts": [95, 1676], "successes": [3, 842], "pilot_counts": [32, 32], "pilot_successes": [2, 15], "pilot_reused": true, "weight": 0.145291565301012, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0538023229996725, "robust_error": 0.024529342262278656, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010952895365236592, "estimate_rational": "-3156957151072483/288230376151711744", "cost": 2251.0, "pilot_cost": 128.0, "queries": 2037, "counts": [107, 1930], "successes": [1, 976], "pilot_counts": [32, 32], "pilot_successes": [0, 18], "pilot_reused": true, "weight": 0.1416910865216592, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.8369021459998294, "robust_error": 0.030952895365236592, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010873820659504582, "estimate_rational": "-783541354723815/72057594037927936", "cost": 2163.0, "pilot_cost": 128.0, "queries": 1853, "counts": [155, 1698], "successes": [5, 859], "pilot_counts": [32, 32], "pilot_successes": [1, 20], "pilot_reused": true, "weight": 0.2138928657914669, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0679641919996357, "robust_error": 0.030873820659504583, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02602146649287892, "estimate_rational": "-3750088537630827/144115188075855872", "cost": 2461.0, "pilot_cost": 128.0, "queries": 2131, "counts": [165, 1966], "successes": [3, 1010], "pilot_counts": [32, 32], "pilot_successes": [0, 21], "pilot_reused": true, "weight": 0.2004298091472992, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0723813539998446, "robust_error": 0.046021466492878915, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013615409435413006, "estimate_rational": "-245273411439291/18014398509481984", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 866], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9732560020001984, "robust_error": 0.03361540943541301, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.01922406147380302, "estimate_rational": "2770479234878937/144115188075855872", "cost": 2233.0, "pilot_cost": 128.0, "queries": 2037, "counts": [98, 1939], "successes": [1, 950], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1309619258851005, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.8559391539997705, "robust_error": 0.039224061473803015, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.015319338990620813, "estimate_rational": "-343/22390", "cost": 2551.0, "pilot_cost": 128.0, "queries": 2343, "counts": [104, 2239], "successes": [0, 1137], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.8542611289999513, "robust_error": 0.03531933899062081, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0057520831276281995, "estimate_rational": "3315850167064381/576460752303423488", "cost": 2389.0, "pilot_cost": 128.0, "queries": 2131, "counts": [129, 2002], "successes": [2, 995], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.16151509878573064, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1441568499999448, "robust_error": 0.0257520831276282, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0016155109841428576, "estimate_rational": "3725114709093743/2305843009213693952", "cost": 1927.0, "pilot_cost": 128.0, "queries": 1771, "counts": [78, 1693], "successes": [2, 845], "pilot_counts": [32, 32], "pilot_successes": [0, 17], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9745480060000773, "robust_error": 0.02161551098414286, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.003829787234042553, "estimate_rational": "-9/2350", "cost": 2747.0, "pilot_cost": 128.0, "queries": 2451, "counts": [148, 2303], "successes": [0, 1156], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.16151509878573064, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.8696865890001391, "robust_error": 0.023829787234042554, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0031513485749256696, "estimate_rational": "-1816628770271973/576460752303423488", "cost": 2119.0, "pilot_cost": 128.0, "queries": 1853, "counts": [133, 1720], "successes": [5, 863], "pilot_counts": [32, 32], "pilot_successes": [1, 19], "pilot_reused": true, "weight": 0.1874461483429041, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0111622770000395, "robust_error": 0.02315134857492567, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.035852340307370084, "estimate_rational": "1291716691589057/36028797018963968", "cost": 2251.0, "pilot_cost": 128.0, "queries": 2037, "counts": [107, 1930], "successes": [1, 929], "pilot_counts": [32, 32], "pilot_successes": [0, 18], "pilot_reused": true, "weight": 0.1416910865216592, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.8240669560000242, "robust_error": 0.05585234030737009, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02257928630462764, "estimate_rational": "-3254018092410009/144115188075855872", "cost": 1805.0, "pilot_cost": 128.0, "queries": 1611, "counts": [97, 1514], "successes": [5, 776], "pilot_counts": [32, 32], "pilot_successes": [1, 18], "pilot_reused": true, "weight": 0.15994384740778736, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.0208764139997584, "robust_error": 0.042579286304627637, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02521539470786848, "estimate_rational": "3633921350731407/144115188075855872", "cost": 2153.0, "pilot_cost": 128.0, "queries": 1853, "counts": [150, 1703], "successes": [6, 828], "pilot_counts": [32, 32], "pilot_successes": [3, 18], "pilot_reused": true, "weight": 0.20829912584684585, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9983602150000479, "robust_error": 0.04521539470786848, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.030697095681684227, "estimate_rational": "-8847835435096931/288230376151711744", "cost": 2233.0, "pilot_cost": 128.0, "queries": 2037, "counts": [98, 1939], "successes": [2, 1001], "pilot_counts": [32, 32], "pilot_successes": [1, 17], "pilot_reused": true, "weight": 0.1309619258851005, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0069367599999168, "robust_error": 0.05069709568168423, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.031165728416777824, "estimate_rational": "-2245727406152491/72057594037927936", "cost": 2075.0, "pilot_cost": 128.0, "queries": 1853, "counts": [111, 1742], "successes": [3, 900], "pilot_counts": [32, 32], "pilot_successes": [1, 18], "pilot_reused": true, "weight": 0.15994384740778736, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.014114932999746, "robust_error": 0.05116572841677783, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.05722021437864462, "estimate_rational": "-4123150978459581/72057594037927936", "cost": 2389.0, "pilot_cost": 128.0, "queries": 2131, "counts": [129, 2002], "successes": [3, 1062], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.16151509878573064, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0786068359998353, "robust_error": 0.07722021437864462, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.014434127355579328, "estimate_rational": "2080176978560171/144115188075855872", "cost": 2425.0, "pilot_cost": 128.0, "queries": 2131, "counts": [147, 1984], "successes": [2, 977], "pilot_counts": [32, 32], "pilot_successes": [0, 12], "pilot_reused": true, "weight": 0.18101099174270835, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.047938382999746, "robust_error": 0.034434127355579325, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0011259059270953334, "estimate_rational": "-5192324622050075/4611686018427387904", "cost": 2075.0, "pilot_cost": 128.0, "queries": 1853, "counts": [111, 1742], "successes": [3, 872], "pilot_counts": [32, 32], "pilot_successes": [1, 14], "pilot_reused": true, "weight": 0.15994384740778736, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0453851440001927, "robust_error": 0.021125905927095335, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.013372523617637161, "estimate_rational": "481795939051151/36028797018963968", "cost": 2437.0, "pilot_cost": 128.0, "queries": 2131, "counts": [153, 1978], "successes": [3, 975], "pilot_counts": [32, 32], "pilot_successes": [1, 19], "pilot_reused": true, "weight": 0.1874461483429041, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1255453499998112, "robust_error": 0.033372523617637165, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.025815301497154282, "estimate_rational": "-3720377030497313/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [2, 1009], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0007347840000875, "robust_error": 0.04581530149715428, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.003877669125887924, "estimate_rational": "-8941296245972445/2305843009213693952", "cost": 1927.0, "pilot_cost": 128.0, "queries": 1771, "counts": [78, 1693], "successes": [2, 850], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9772901849996742, "robust_error": 0.023877669125887926, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019184904986818963, "estimate_rational": "-345604523799105/18014398509481984", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 871], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9921405990003223, "robust_error": 0.039184904986818966, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.026808510638297874, "estimate_rational": "63/2350", "cost": 2747.0, "pilot_cost": 128.0, "queries": 2451, "counts": [148, 2303], "successes": [0, 1120], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.16151509878573064, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.8812113190001583, "robust_error": 0.04680851063829787, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.027826482419858814, "estimate_rational": "2005109373713725/72057594037927936", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [2, 953], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.9722186710000642, "robust_error": 0.04782648241985882, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.009830961565464303, "estimate_rational": "2833581749946797/288230376151711744", "cost": 2387.0, "pilot_cost": 128.0, "queries": 2131, "counts": [128, 2003], "successes": [3, 991], "pilot_counts": [32, 32], "pilot_successes": [1, 14], "pilot_reused": true, "weight": 0.15994384740778736, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1057952010000918, "robust_error": 0.029830961565464303, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011594616289420167, "estimate_rational": "3341920614434339/288230376151711744", "cost": 2461.0, "pilot_cost": 128.0, "queries": 2131, "counts": [165, 1966], "successes": [3, 971], "pilot_counts": [32, 32], "pilot_successes": [0, 11], "pilot_reused": true, "weight": 0.2004298091472992, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1016668940001182, "robust_error": 0.03159461628942017, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017224899282114136, "estimate_rational": "4964739199259107/288230376151711744", "cost": 2461.0, "pilot_cost": 128.0, "queries": 2131, "counts": [165, 1966], "successes": [3, 965], "pilot_counts": [32, 32], "pilot_successes": [0, 21], "pilot_reused": true, "weight": 0.2004298091472992, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.08539667299965, "robust_error": 0.037224899282114136, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.029956605836264312, "estimate_rational": "-4317201884207513/144115188075855872", "cost": 1961.0, "pilot_cost": 128.0, "queries": 1771, "counts": [95, 1676], "successes": [3, 865], "pilot_counts": [32, 32], "pilot_successes": [2, 17], "pilot_reused": true, "weight": 0.145291565301012, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9955947309999829, "robust_error": 0.04995660583626431, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019183399166118102, "estimate_rational": "-2764619178759327/144115188075855872", "cost": 2425.0, "pilot_cost": 128.0, "queries": 2131, "counts": [147, 1984], "successes": [2, 1012], "pilot_counts": [32, 32], "pilot_successes": [0, 20], "pilot_reused": true, "weight": 0.18101099174270835, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.061898353000288, "robust_error": 0.0391833991661181, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01525049656136164, "estimate_rational": "-1098914090095413/72057594037927936", "cost": 1961.0, "pilot_cost": 128.0, "queries": 1771, "counts": [95, 1676], "successes": [4, 852], "pilot_counts": [32, 32], "pilot_successes": [2, 15], "pilot_reused": true, "weight": 0.145291565301012, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0380994130000545, "robust_error": 0.035250496561361644, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0013161045511878551, "estimate_rational": "1146255635955177443479/870945727617627376844800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [7, 736], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9888611889996355, "robust_error": 0.021316104551187855, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.038214116724411225, "estimate_rational": "-2600189194984943625/68042634970127138816", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [6, 766], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.969827941999938, "robust_error": 0.05821411672441122, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02230741774248699, "estimate_rational": "-15542840141600562726621/696756582094101901475840", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 754], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9853299790001984, "robust_error": 0.04230741774248699, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.00389922210671302, "estimate_rational": "509401625231086337743/130641859142644106526720", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [14, 734], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9873990020000747, "robust_error": 0.02389922210671302, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.04084956899066686, "estimate_rational": "1423110303497712537225/34837829104705095073792", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [6, 706], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9858036939999693, "robust_error": 0.06084956899066686, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.006561006674158973, "estimate_rational": "519480066520863305571/79176884328875216076800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 732], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9734884669996973, "robust_error": 0.026561006674158973, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 737], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9849891970002318, "robust_error": 0.02, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014409770359643708, "estimate_rational": "-142615090121395553151/9897110541109402009600", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 748], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0292029800002638, "robust_error": 0.03440977035964371, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.028868418506015285, "estimate_rational": "-3657138292493332716811/126683014926200345722880", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 759], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.97703244000013, "robust_error": 0.04886841850601528, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02353690860823933, "estimate_rational": "-12299621996203560028507/522567436570576426106880", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 755], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9885842850003428, "robust_error": 0.04353690860823933, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014327212379119582, "estimate_rational": "-1134384037296780272373/79176884328875216076800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [13, 748], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9821042190001208, "robust_error": 0.03432721237911958, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03154202724144186, "estimate_rational": "5150886349937363166481/163302323928305133158400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 713], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.045820756000012, "robust_error": 0.05154202724144186, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.04461480312256443, "estimate_rational": "-310856577344792567177691/6967565820941019014758400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 771], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9927975529999458, "robust_error": 0.06461480312256443, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0026381715460009644, "estimate_rational": "52220550834362067129/19794221082218804019200", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [5, 735], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0215618829997766, "robust_error": 0.022638171546000965, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006561006674158973, "estimate_rational": "-519480066520863305571/79176884328875216076800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 742], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.973619288000009, "robust_error": 0.026561006674158973, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.013024738996501235, "estimate_rational": "2268768156467490672967/174189145523525475368960", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [13, 727], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9774912570001106, "robust_error": 0.033024738996501234, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.003929937760052797, "estimate_rational": "-64176796911021986023/16330232392830513315840", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 740], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9827199440001095, "robust_error": 0.023929937760052797, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011697665724394148, "estimate_rational": "10188031985760241201561/870945727617627376844800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [14, 728], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9675112390000322, "robust_error": 0.03169766572439415, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.021105367458782127, "estimate_rational": "-4595407404506598476601/217736431904406844211200", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [5, 753], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9676205949999712, "robust_error": 0.04110536745878213, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019576494343514935, "estimate_rational": "-8525032055107491068019/435472863808813688422400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [12, 752], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.965497920999951, "robust_error": 0.039576494343514936, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.007845637712970019, "estimate_rational": "1639949915171272913509/209026974628230570442752", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 731], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9806055219996779, "robust_error": 0.02784563771297002, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011859561047440254, "estimate_rational": "826322722055081809425/69675658209410190147584", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [6, 728], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9774472449998939, "robust_error": 0.031859561047440255, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0026152127961038135, "estimate_rational": "82825760421002392661/31670753731550086430720", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 735], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9816000740001982, "robust_error": 0.022615212796103814, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03411721579837333, "estimate_rational": "-237713946702415004318413/6967565820941019014758400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 763], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9670149260000471, "robust_error": 0.054117215798373336, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01839952183370292, "estimate_rational": "-8012492465635406024031/435472863808813688422400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 751], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.982901978999962, "robust_error": 0.03839952183370292, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011117507371483109, "estimate_rational": "-74522404979406309211/6703157685378246246400", "cost": 2562.0, "pilot_cost": 0.0, "queries": 1708, "counts": [427, 1281], "successes": [16, 648], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 0.9779814119997354, "robust_error": 0.03111750737148311, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.022373777535500086, "estimate_rational": "3897269191042209579261/174189145523525475368960", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [7, 720], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9813643880002019, "robust_error": 0.04237377753550009, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.006525499227722152, "estimate_rational": "129167174385380341539/19794221082218804019200", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [12, 732], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.961705346999679, "robust_error": 0.02652549922772215, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.009185408997954423, "estimate_rational": "-15999985446377832054673/1741891455235254753689600", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 744], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9688573610001185, "robust_error": 0.029185408997954423, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.009117317450768072, "estimate_rational": "-3970344340540045243223/435472863808813688422400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [13, 744], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9753020879998076, "robust_error": 0.029117317450768072, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.007845637712970019, "estimate_rational": "-1639949915171272913509/209026974628230570442752", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 743], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9882614670000294, "robust_error": 0.02784563771297002, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00919976188850783, "estimate_rational": "-3004684991960763970831/326604647856610266316800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 744], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9625775589997829, "robust_error": 0.02919976188850783, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0236196182143704, "estimate_rational": "82285622287061559781513/3483782910470509507379200", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 719], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9806903500002591, "robust_error": 0.043619618214370395, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.023291831623658023, "estimate_rational": "6184732085675030769/265532234029764444160", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [16, 719], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.007803282000168, "robust_error": 0.043291831623658024, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03667939532107254, "estimate_rational": "5989830496216147096789/163302323928305133158400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 709], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0052923779999219, "robust_error": 0.05667939532107254, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00919976188850783, "estimate_rational": "-3004684991960763970831/326604647856610266316800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 744], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.959953532000327, "robust_error": 0.02919976188850783, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0013142514465239368, "estimate_rational": "858481261773982013993/653209295713220532633600", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 736], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.976250028999857, "robust_error": 0.02131425144652394, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.01833970676349288, "estimate_rational": "3993222312856056987903/217736431904406844211200", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 723], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9699440409999625, "robust_error": 0.03833970676349288, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011789812679720572, "estimate_rational": "1283535872851845405121/108868215952203422105600", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 728], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0036549760002345, "robust_error": 0.03178981267972057, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013076062843714768, "estimate_rational": "-1366624928135157616163/104513487314115285221376", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 747], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9833022359998722, "robust_error": 0.03307606284371477, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v05_reuse_summary.json <==
[
  {
    "case": "center",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 455.5,
    "se_cost": 11.90900327375717,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9160903349249793
  },
  {
    "case": "center",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 300.775,
    "se_cost": 9.675867913101897,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9547880519499813
  },
  {
    "case": "center",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 299.725,
    "se_cost": 11.315747338135155,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9918479428249611
  },
  {
    "case": "center",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 327.425,
    "se_cost": 12.061588081645054,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9122964700499665
  },
  {
    "case": "exact_off_center",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 1319.325,
    "se_cost": 97.23522488446939,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9594589735249656
  },
  {
    "case": "exact_off_center",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 874.35,
    "se_cost": 80.74994284351395,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9548630960249624
  },
  {
    "case": "exact_off_center",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 1043.275,
    "se_cost": 111.79237272443488,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.960507496550008
  },
  {
    "case": "exact_off_center",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 972.2,
    "se_cost": 109.42243008235654,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9432087747499963
  },
  {
    "case": "near_boundary",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 120795.95,
    "se_cost": 4697.131892340097,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.2526147710999793
  },
  {
    "case": "near_boundary",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 91756.3,
    "se_cost": 4405.11339796995,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.3019005909000156
  },
  {
    "case": "near_boundary",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 92187.325,
    "se_cost": 5496.742620300693,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.285928757424972
  },
  {
    "case": "near_boundary",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 98876.575,
    "se_cost": 4914.697453568447,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.2829060772750267
  },
  {
    "case": "near_endpoint",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 2940.3,
    "se_cost": 9.7,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9834943505500064
  },
  {
    "case": "near_endpoint",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 4017.2,
    "se_cost": 37.534039251912425,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.0827767688250447
  },
  {
    "case": "near_endpoint",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 2444.45,
    "se_cost": 122.59293675014739,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9839883999499193
  },
  {
    "case": "near_endpoint",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 2253.5,
    "se_cost": 40.73804685473349,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9877328376249807
  },
  {
    "case": "one_fair",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 850.125,
    "se_cost": 13.5764307221687,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9480090010750473
  },
  {
    "case": "one_fair",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 732.45,
    "se_cost": 19.388899480809194,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9865522568250071
  },
  {
    "case": "one_fair",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 556.4,
    "se_cost": 20.774238237754336,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9964613903000441
  },
  {
    "case": "one_fair",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 551.925,
    "se_cost": 20.844983024883764,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9490206422000143
  },
  {
    "case": "opposite_sign",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 4858.75,
    "se_cost": 295.70818895123705,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.0436296935250198
  },
  {
    "case": "opposite_sign",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 3128.525,
    "se_cost": 231.2729655609556,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.0588174093499902
  },
  {
    "case": "opposite_sign",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 3651.125,
    "se_cost": 240.48142736405086,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.103485936624986
  },
  {
    "case": "opposite_sign",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 3601.55,
    "se_cost": 265.3785852808041,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.0612108553499866
  },
  {
    "case": "robust_off_center",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 15821.175,
    "se_cost": 871.2283980969863,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.1189028345250107
  },
  {
    "case": "robust_off_center",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 11007.225,
    "se_cost": 754.2320032507,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.1225996895249524
  },
  {
    "case": "robust_off_center",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 11495.3,
    "se_cost": 720.8090479383173,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.1703312204999747
  },
  {
    "case": "robust_off_center",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 10889.75,
    "se_cost": 617.5725014532966,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.1297558180500347
  }
]


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v05_summary.json <==
[
  {
    "experiment": "joint",
    "case": "10",
    "method": "adaptive",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 5911.9,
    "se_cost": 138.81410341216213,
    "median_cost": 6209.5,
    "p90_cost": 7086.0,
    "mean_pilot_cost": 3686.4,
    "mean_wall_seconds": 1.3354984683400106,
    "certified_returns": 50,
    "information": 0.010148552878791326,
    "normalized_cost": 5.999722976412643,
    "normalized_se": 0.14087622688003348,
    "learned_branch_fraction": 0.94
  },
  {
    "experiment": "joint",
    "case": "10",
    "method": "fixed",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 3619.68,
    "se_cost": 69.37797945063735,
    "median_cost": 3706.0,
    "p90_cost": 3964.0,
    "mean_pilot_cost": 10.0,
    "mean_wall_seconds": 1.0518517074000193,
    "certified_returns": 50,
    "information": 0.010148552878791326,
    "normalized_cost": 3.673451388430338,
    "normalized_se": 0.07040860930784912,
    "learned_branch_fraction": 0.12
  },
  {
    "experiment": "joint",
    "case": "100",
    "method": "adaptive",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 1610215.58,
    "se_cost": 9329.587333091842,
    "median_cost": 1584359.0,
    "p90_cost": 1743370.0,
    "mean_pilot_cost": 524288.0,
    "mean_wall_seconds": 1.803361149379989,
    "certified_returns": 50,
    "information": 0.00013310185847258344,
    "normalized_cost": 2.1432268623950885,
    "normalized_se": 0.012417854128167975,
    "learned_branch_fraction": 1.0
  },
  {
    "experiment": "joint",
    "case": "100",
    "method": "fixed",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 1733436.28,
    "se_cost": 39697.17199222686,
    "median_cost": 1854116.0,
    "p90_cost": 1854116.0,
    "mean_pilot_cost": 44.0,
    "mean_wall_seconds": 1.395244529699994,
    "certified_returns": 50,
    "information": 0.00013310185847258344,
    "normalized_cost": 2.307235904118015,
    "normalized_se": 0.052837673682711826,
    "learned_branch_fraction": 0.16
  },
  {
    "experiment": "joint",
    "case": "1000",
    "method": "adaptive",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 984051944.08,
    "se_cost": 4304543.600633277,
    "median_cost": 1002842426.0,
    "p90_cost": 1002842426.0,
    "mean_pilot_cost": 115427246.08,
    "mean_wall_seconds": 2.3981836204199953,
    "certified_returns": 50,
    "information": 1.382757118111811e-06,
    "normalized_cost": 1.360704830268386,
    "normalized_se": 0.005952138303998308,
    "learned_branch_fraction": 1.0
  },
  {
    "experiment": "joint",
    "case": "1000",
    "method": "fixed",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 1480193908.2,
    "se_cost": 22072886.434486266,
    "median_cost": 1519230228.0,
    "p90_cost": 1519230228.0,
    "mean_pilot_cost": 200.0,
    "mean_wall_seconds": 2.0534439569999994,
    "certified_returns": 50,
    "information": 1.382757118111811e-06,
    "normalized_cost": 2.046748662749291,
    "normalized_se": 0.03052144083455952,
    "learned_branch_fraction": 0.06
  },
  {
    "experiment": "joint",
    "case": "30",
    "method": "adaptive",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 75292.52,
    "se_cost": 1462.859793312331,
    "median_cost": 75354.0,
    "p90_cost": 83824.50000000003,
    "mean_pilot_cost": 36044.8,
    "mean_wall_seconds": 1.6187444926600165,
    "certified_returns": 50,
    "information": 0.0013558283798850916,
    "normalized_cost": 3.4027911803021955,
    "normalized_se": 0.0661128941188566,
    "learned_branch_fraction": 1.0
  },
  {
    "experiment": "joint",
    "case": "30",
    "method": "fixed",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 57490.06,
    "se_cost": 1475.908595535479,
    "median_cost": 64788.0,
    "p90_cost": 64788.0,
    "mean_pilot_cost": 20.0,
    "mean_wall_seconds": 1.2848860262400013,
    "certified_returns": 50,
    "information": 0.0013558283798850916,
    "normalized_cost": 2.5982218303098903,
    "normalized_se": 0.06670262533144497,
    "learned_branch_fraction": 0.2
  },
  {
    "experiment": "joint",
    "case": "300",
    "method": "adaptive",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 33265421.56,
    "se_cost": 287609.41714285716,
    "median_cost": 34775371.0,
    "p90_cost": 34775371.0,
    "mean_pilot_cost": 6878658.56,
    "mean_wall_seconds": 2.021153685420004,
    "certified_returns": 50,
    "information": 1.5208461655239394e-05,
    "normalized_cost": 1.6863862941354462,
    "normalized_se": 0.01458032264100965,
    "learned_branch_fraction": 1.0
  },
  {
    "experiment": "joint",
    "case": "300",
    "method": "fixed",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 46150706.0,
    "se_cost": 0.0,
    "median_cost": 46150706.0,
    "p90_cost": 46150706.0,
    "mean_pilot_cost": 90.0,
    "mean_wall_seconds": 1.7320855414199832,
    "certified_returns": 50,
    "information": 1.5208461655239394e-05,
    "normalized_cost": 2.339604141877422,
    "normalized_se": 0.0,
    "learned_branch_fraction": 0.0
  },
  {
    "experiment": "learned",
    "case": "center",
    "method": "equal:coordinate",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 444.8,
    "se_cost": 7.977309593743393,
    "median_cost": 440.0,
    "p90_cost": 510.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9107173001875026,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "center",
    "method": "equal:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 291.65,
    "se_cost": 5.447566522095736,
    "median_cost": 288.0,
    "p90_cost": 334.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9277063156999986,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "center",
    "method": "learned:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 457.9125,
    "se_cost": 5.670046596095903,
    "median_cost": 453.5,
    "p90_cost": 527.5,
    "mean_pilot_cost": 160.0,
    "mean_wall_seconds": 0.9623885655500004,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "center",
    "method": "neyman:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 513.275,
    "se_cost": 11.82272772344795,
    "median_cost": 490.5,
    "p90_cost": 637.7000000000007,
    "mean_pilot_cost": 160.0,
    "mean_wall_seconds": 0.9205957447000372,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "exact_off_center",
    "method": "equal:coordinate",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 1379.5125,
    "se_cost": 70.56043956023477,
    "median_cost": 1272.0,
    "p90_cost": 2230.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9535293772874638,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "exact_off_center",
    "method": "equal:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 902.825,
    "se_cost": 49.45996902943232,
    "median_cost": 834.0,
    "p90_cost": 1464.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9425186062624903,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "exact_off_center",
    "method": "learned:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 1064.2625,
    "se_cost": 54.18431023709957,
    "median_cost": 968.0,
    "p90_cost": 1688.1000000000004,
    "mean_pilot_cost": 128.0,
    "mean_wall_seconds": 0.969715415124989,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "exact_off_center",
    "method": "neyman:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 1044.0875,
    "se_cost": 54.141645549727045,
    "median_cost": 920.5,
    "p90_cost": 1654.6000000000001,
    "mean_pilot_cost": 128.0,
    "mean_wall_seconds": 0.9358909812624858,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "near_boundary",
    "method": "equal:coordinate",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 124103.0,
    "se_cost": 5576.849800278988,
    "median_cost": 122774.0,
    "p90_cost": 173700.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.256294809499991,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_boundary",
    "method": "equal:joint",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 94445.025,
    "se_cost": 5368.6729132387045,
    "median_cost": 92834.0,
    "p90_cost": 133310.30000000002,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.26749724177497,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_boundary",
    "method": "learned:joint",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 95013.975,
    "se_cost": 5135.54983205772,
    "median_cost": 97913.0,
    "p90_cost": 131436.0,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 1.2833950858499974,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_boundary",
    "method": "neyman:joint",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 95969.625,
    "se_cost": 6705.286965281862,
    "median_cost": 85937.5,
    "p90_cost": 144891.2,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 1.266295851599989,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_endpoint",
    "method": "equal:coordinate",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 2950.0,
    "se_cost": 0.0,
    "median_cost": 2950.0,
    "p90_cost": 2950.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9936405238249677,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_endpoint",
    "method": "equal:joint",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 4090.45,
    "se_cost": 43.95,
    "median_cost": 3900.0,
    "p90_cost": 4486.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.0787018350500261,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_endpoint",
    "method": "learned:joint",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 2657.5,
    "se_cost": 140.27700160570575,
    "median_cost": 2236.0,
    "p90_cost": 4028.0,
    "mean_pilot_cost": 128.0,
    "mean_wall_seconds": 0.9709310524749867,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_endpoint",
    "method": "neyman:joint",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 2402.525,
    "se_cost": 38.3979664842841,
    "median_cost": 2332.0,
    "p90_cost": 2741.6,
    "mean_pilot_cost": 128.0,
    "mean_wall_seconds": 0.9377256895750066,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "one_fair",
    "method": "equal:coordinate",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 878.175,
    "se_cost": 10.730380610116992,
    "median_cost": 855.0,
    "p90_cost": 983.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9610901466750249,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "one_fair",
    "method": "equal:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 759.425,
    "se_cost": 16.367339497156827,
    "median_cost": 743.0,
    "p90_cost": 983.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9811183212499855,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "one_fair",
    "method": "learned:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 671.0,
    "se_cost": 19.692590009082675,
    "median_cost": 688.0,
    "p90_cost": 898.0,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 0.9984367443250136,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "one_fair",
    "method": "neyman:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 672.275,
    "se_cost": 17.10305671658236,
    "median_cost": 683.0,
    "p90_cost": 887.1,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 0.9699359791999853,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "opposite_sign",
    "method": "equal:coordinate",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 5505.5125,
    "se_cost": 204.34258432880318,
    "median_cost": 5272.0,
    "p90_cost": 8023.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.0523381532874851,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "opposite_sign",
    "method": "equal:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 3935.2375,
    "se_cost": 188.4711753502258,
    "median_cost": 3467.0,
    "p90_cost": 6155.200000000008,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.0855355344999793,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "opposite_sign",
    "method": "learned:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 4304.825,
    "se_cost": 200.94019654371127,
    "median_cost": 3974.0,
    "p90_cost": 6502.200000000003,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 1.1298994930125048,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "opposite_sign",
    "method": "neyman:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 4125.7625,
    "se_cost": 181.61720266809576,
    "median_cost": 3769.5,
    "p90_cost": 6651.800000000001,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 1.0639464165750325,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "robust_off_center",
    "method": "equal:coordinate",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 16063.5875,
    "se_cost": 457.2265682494971,
    "median_cost": 16139.0,
    "p90_cost": 21344.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.1215125565500046,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "robust_off_center",
    "method": "equal:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 10934.975,
    "se_cost": 421.37239797701363,
    "median_cost": 10611.0,
    "p90_cost": 16139.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.1279392328250026,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "robust_off_center",
    "method": "learned:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 12258.0125,
    "se_cost": 583.0418570894163,
    "median_cost": 12090.5,
    "p90_cost": 18640.7,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 1.1612045518375111,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "robust_off_center",
    "method": "neyman:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 12210.1875,
    "se_cost": 587.233473907754,
    "median_cost": 11682.0,
    "p90_cost": 18727.400000000005,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 1.1503153853000072,
    "certified_returns": 80
  }
]


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v08_decomposition.json <==
[
  {
    "case": "moving_stratum",
    "L": 30,
    "method": "adaptive",
    "runs": 30,
    "normalized_total_mean": 4.602031113182616,
    "normalized_pilot_mean": 3.0170476482965802,
    "inverse_information_efficiency_mean": 1.0189308547279068,
    "boundary_factor_mean": 1.2919795719540277,
    "residual_sampling_checkpoint_factor_mean": 1.2030454021910695,
    "checkpoint_cost_ratio_mean": 1.1500298592319735,
    "pilot_fraction_mean": 0.6511629013896231,
    "normalized_main_mean": 1.5849834648860377,
    "normalized_cost_median": 4.1502317545246274,
    "normalized_cost_p90": 5.08268000786558
  },
  {
    "case": "moving_stratum",
    "L": 30,
    "method": "fixed",
    "runs": 30,
    "normalized_total_mean": 2.2439051936420693,
    "normalized_pilot_mean": 0.003348108629590485,
    "inverse_information_efficiency_mean": 1.390817782971947,
    "boundary_factor_mean": 1.305843189369728,
    "residual_sampling_checkpoint_factor_mean": 1.2220888489672541,
    "checkpoint_cost_ratio_mean": 1.1500196636538427,
    "pilot_fraction_mean": 0.0016184095092198964,
    "normalized_main_mean": 2.240557085012478,
    "normalized_cost_median": 2.0132177189727596,
    "normalized_cost_p90": 2.661578955092957
  },
  {
    "case": "moving_stratum",
    "L": 100,
    "method": "adaptive",
    "runs": 30,
    "normalized_total_mean": 2.806109833005709,
    "normalized_pilot_mean": 1.4519772893321738,
    "inverse_information_efficiency_mean": 1.02548525798668,
    "boundary_factor_mean": 1.112860028190678,
    "residual_sampling_checkpoint_factor_mean": 1.1864323592749149,
    "checkpoint_cost_ratio_mean": 1.1499999301471187,
    "pilot_fraction_mean": 0.5154238180629576,
    "normalized_main_mean": 1.354132543673535,
    "normalized_cost_median": 2.8363666258900544,
    "normalized_cost_p90": 2.8465756267984275
  },
  {
    "case": "moving_stratum",
    "L": 100,
    "method": "fixed",
    "runs": 30,
    "normalized_total_mean": 2.0471868063269754,
    "normalized_pilot_mean": 0.0004716959361214102,
    "inverse_information_efficiency_mean": 1.5204742455737077,
    "boundary_factor_mean": 1.1179021349118305,
    "residual_sampling_checkpoint_factor_mean": 1.1997959228424642,
    "checkpoint_cost_ratio_mean": 1.1499991646318075,
    "pilot_fraction_mean": 0.0002511374574898663,
    "normalized_main_mean": 2.046715110390854,
    "normalized_cost_median": 1.8324851100207555,
    "normalized_cost_p90": 2.1072801538980306
  },
  {
    "case": "moving_stratum",
    "L": 300,
    "method": "adaptive",
    "runs": 30,
    "normalized_total_mean": 1.7586379301838215,
    "normalized_pilot_mean": 0.5392816013288247,
    "inverse_information_efficiency_mean": 1.0337719978379674,
    "boundary_factor_mean": 1.0454661579464308,
    "residual_sampling_checkpoint_factor_mean": 1.1282121874564288,
    "checkpoint_cost_ratio_mean": 1.1500000566990702,
    "pilot_fraction_mean": 0.30077499666036356,
    "normalized_main_mean": 1.2193563288549967,
    "normalized_cost_median": 1.6566158350591311,
    "normalized_cost_p90": 2.1052054342250934
  },
  {
    "case": "moving_stratum",
    "L": 300,
    "method": "fixed",
    "runs": 30,
    "normalized_total_mean": 1.917555567883187,
    "normalized_pilot_mean": 7.714485187466025e-05,
    "inverse_information_efficiency_mean": 1.6077949956195186,
    "boundary_factor_mean": 1.0476627359978696,
    "residual_sampling_checkpoint_factor_mean": 1.1389975588341414,
    "checkpoint_cost_ratio_mean": 1.1500002643152125,
    "pilot_fraction_mean": 4.158733417849951e-05,
    "normalized_main_mean": 1.9174784230313116,
    "normalized_cost_median": 1.8128620179684953,
    "normalized_cost_p90": 2.084779620361235
  },
  {
    "case": "one_fair",
    "L": 10,
    "method": "adaptive",
    "runs": 50,
    "normalized_total_mean": 5.999722976412645,
    "normalized_pilot_mean": 3.741162533237634,
    "inverse_information_efficiency_mean": 1.0604857979695397,
    "boundary_factor_mean": 1.6903827248928567,
    "residual_sampling_checkpoint_factor_mean": 1.2615274092375606,
    "checkpoint_cost_ratio_mean": 1.150069659119564,
    "pilot_fraction_mean": 0.625123201001963,
    "normalized_main_mean": 2.2585604431750097,
    "normalized_cost_median": 6.301743910085474,
    "normalized_cost_p90": 7.191264569911533
  },
  {
    "case": "one_fair",
    "L": 10,
    "method": "fixed",
    "runs": 50,
    "normalized_total_mean": 3.6734513884303386,
    "normalized_pilot_mean": 0.010148552878791326,
    "inverse_information_efficiency_mean": 1.5067504041370634,
    "boundary_factor_mean": 1.7953158601360448,
    "residual_sampling_checkpoint_factor_mean": 1.3528530303443052,
    "checkpoint_cost_ratio_mean": 1.1500317774015947,
    "pilot_fraction_mean": 0.0028169099479400522,
    "normalized_main_mean": 3.663302835551548,
    "normalized_cost_median": 3.7610536968800656,
    "normalized_cost_p90": 4.022886361152882
  },
  {
    "case": "one_fair",
    "L": 30,
    "method": "adaptive",
    "runs": 50,
    "normalized_total_mean": 3.402791180302196,
    "normalized_pilot_mean": 1.629018759576072,
    "inverse_information_efficiency_mean": 1.059163166335886,
    "boundary_factor_mean": 1.333393114701395,
    "residual_sampling_checkpoint_factor_mean": 1.2556603457407824,
    "checkpoint_cost_ratio_mean": 1.150001196058072,
    "pilot_fraction_mean": 0.47335069942994173,
    "normalized_main_mean": 1.7737724207261238,
    "normalized_cost_median": 3.4055697245953733,
    "normalized_cost_p90": 3.78838786765593
  },
  {
    "case": "one_fair",
    "L": 30,
    "method": "fixed",
    "runs": 50,
    "normalized_total_mean": 2.5982218303098903,
    "normalized_pilot_mean": 0.0009038855865900612,
    "inverse_information_efficiency_mean": 1.638215906908492,
    "boundary_factor_mean": 1.35491756152148,
    "residual_sampling_checkpoint_factor_mean": 1.1695495038185881,
    "checkpoint_cost_ratio_mean": 1.1499989701863371,
    "pilot_fraction_mean": 0.00036407318347909945,
    "normalized_main_mean": 2.5973179447233004,
    "normalized_cost_median": 2.9280469691998436,
    "normalized_cost_p90": 2.9280469691998436
  },
  {
    "case": "one_fair",
    "L": 100,
    "method": "adaptive",
    "runs": 50,
    "normalized_total_mean": 2.143226862395088,
    "normalized_pilot_mean": 0.6978370717487381,
    "inverse_information_efficiency_mean": 1.0885534770951961,
    "boundary_factor_mean": 1.1322417248958565,
    "residual_sampling_checkpoint_factor_mean": 1.1726888195525367,
    "checkpoint_cost_ratio_mean": 1.1499999317451561,
    "pilot_fraction_mean": 0.32611488469504984,
    "normalized_main_mean": 1.4453897906463504,
    "normalized_cost_median": 2.108811273877638,
    "normalized_cost_p90": 2.320457870053478
  },
  {
    "case": "one_fair",
    "L": 100,
    "method": "fixed",
    "runs": 50,
    "normalized_total_mean": 2.307235904118015,
    "normalized_pilot_mean": 5.856481772793671e-05,
    "inverse_information_efficiency_mean": 1.7846772234749244,
    "boundary_factor_mean": 1.140489027017383,
    "residual_sampling_checkpoint_factor_mean": 1.1367206260908533,
    "checkpoint_cost_ratio_mean": 1.1500003062889916,
    "pilot_fraction_mean": 2.6358276765787853e-05,
    "normalized_main_mean": 2.3071773393002877,
    "normalized_cost_median": 2.467862854237525,
    "normalized_cost_p90": 2.467862854237525
  },
  {
    "case": "one_fair",
    "L": 300,
    "method": "adaptive",
    "runs": 50,
    "normalized_total_mean": 1.6863862941354462,
    "normalized_pilot_mean": 0.3487127164974808,
    "inverse_information_efficiency_mean": 1.1025739520393605,
    "boundary_factor_mean": 1.0545795986252833,
    "residual_sampling_checkpoint_factor_mean": 1.1504375676820422,
    "checkpoint_cost_ratio_mean": 1.1500000152538605,
    "pilot_fraction_mean": 0.20375781439151008,
    "normalized_main_mean": 1.3376735776379656,
    "normalized_cost_median": 1.7629329880007465,
    "normalized_cost_p90": 1.7629329880007465
  },
  {
    "case": "one_fair",
    "L": 300,
    "method": "fixed",
    "runs": 50,
    "normalized_total_mean": 2.3396041418774214,
    "normalized_pilot_mean": 4.562538496571818e-06,
    "inverse_information_efficiency_mean": 1.9710943495262878,
    "boundary_factor_mean": 1.0580631554932487,
    "residual_sampling_checkpoint_factor_mean": 1.1218183257291445,
    "checkpoint_cost_ratio_mean": 1.1500000124592054,
    "pilot_fraction_mean": 1.950132680527141e-06,
    "normalized_main_mean": 2.339599579338926,
    "normalized_cost_median": 2.339604141877422,
    "normalized_cost_p90": 2.339604141877422
  },
  {
    "case": "one_fair",
    "L": 1000,
    "method": "adaptive",
    "runs": 50,
    "normalized_total_mean": 1.360704830268386,
    "normalized_pilot_mean": 0.1596078461411636,
    "inverse_information_efficiency_mean": 1.1084245125371903,
    "boundary_factor_mean": 1.0198509023425308,
    "residual_sampling_checkpoint_factor_mean": 1.0625154907146557,
    "checkpoint_cost_ratio_mean": 1.150000000529573,
    "pilot_fraction_mean": 0.11644387724001554,
    "normalized_main_mean": 1.2010969841272219,
    "normalized_cost_median": 1.386687502896017,
    "normalized_cost_p90": 1.386687502896017
  },
  {
    "case": "one_fair",
    "L": 1000,
    "method": "fixed",
    "runs": 50,
    "normalized_total_mean": 2.046748662749291,
    "normalized_pilot_mean": 2.765514236223622e-07,
    "inverse_information_efficiency_mean": 1.9382237984718842,
    "boundary_factor_mean": 1.0208493486671473,
    "residual_sampling_checkpoint_factor_mean": 1.0351408866635752,
    "checkpoint_cost_ratio_mean": 1.1500000013125546,
    "pilot_fraction_mean": 1.375618185515667e-07,
    "normalized_main_mean": 2.046748386197867,
    "normalized_cost_median": 2.10072641181763,
    "normalized_cost_p90": 2.10072641181763
  },
  {
    "case": "two_fair",
    "L": 30,
    "method": "adaptive",
    "runs": 30,
    "normalized_total_mean": 4.49170180721787,
    "normalized_pilot_mean": 2.858075198980831,
    "inverse_information_efficiency_mean": 1.0010713593761766,
    "boundary_factor_mean": 1.2503001546128198,
    "residual_sampling_checkpoint_factor_mean": 1.3047890911549669,
    "checkpoint_cost_ratio_mean": 1.1501069943137314,
    "pilot_fraction_mean": 0.6318553945149807,
    "normalized_main_mean": 1.6336266082370403,
    "normalized_cost_median": 4.35540725894494,
    "normalized_cost_p90": 4.67738554864946
  },
  {
    "case": "two_fair",
    "L": 30,
    "method": "fixed",
    "runs": 30,
    "normalized_total_mean": 1.9209997546555608,
    "normalized_pilot_mean": 0.01308322997580336,
    "inverse_information_efficiency_mean": 1.100438717122985,
    "boundary_factor_mean": 1.2522330740288494,
    "residual_sampling_checkpoint_factor_mean": 1.3821038441447882,
    "checkpoint_cost_ratio_mean": 1.1500847124367455,
    "pilot_fraction_mean": 0.007006627864168635,
    "normalized_main_mean": 1.9079165246797578,
    "normalized_cost_median": 1.9350097134213171,
    "normalized_cost_p90": 2.3393796438984595
  },
  {
    "case": "two_fair",
    "L": 100,
    "method": "adaptive",
    "runs": 30,
    "normalized_total_mean": 2.3864319419313533,
    "normalized_pilot_mean": 1.0465763864427755,
    "inverse_information_efficiency_mean": 1.000566634779055,
    "boundary_factor_mean": 1.0973481776848557,
    "residual_sampling_checkpoint_factor_mean": 1.2202310179928826,
    "checkpoint_cost_ratio_mean": 1.1500095019784091,
    "pilot_fraction_mean": 0.4333722355570304,
    "normalized_main_mean": 1.3398555554885767,
    "normalized_cost_median": 2.3341294480687447,
    "normalized_cost_p90": 2.6345764977501216
  },
  {
    "case": "two_fair",
    "L": 100,
    "method": "fixed",
    "runs": 30,
    "normalized_total_mean": 1.4588688930682077,
    "normalized_pilot_mean": 0.002555118130963807,
    "inverse_information_efficiency_mean": 1.1014033029408417,
    "boundary_factor_mean": 1.0972054298066032,
    "residual_sampling_checkpoint_factor_mean": 1.2037057287001667,
    "checkpoint_cost_ratio_mean": 1.1500124289130336,
    "pilot_fraction_mean": 0.0017953734940320883,
    "normalized_main_mean": 1.456313774937244,
    "normalized_cost_median": 1.4049665468304176,
    "normalized_cost_p90": 1.8572776233342936
  },
  {
    "case": "two_fair",
    "L": 300,
    "method": "adaptive",
    "runs": 30,
    "normalized_total_mean": 1.811276876549876,
    "normalized_pilot_mean": 0.5897146348594186,
    "inverse_information_efficiency_mean": 1.0008142126475954,
    "boundary_factor_mean": 1.039479560160643,
    "residual_sampling_checkpoint_factor_mean": 1.1742295274423808,
    "checkpoint_cost_ratio_mean": 1.149999341661245,
    "pilot_fraction_mean": 0.318616940956044,
    "normalized_main_mean": 1.2215622416904575,
    "normalized_cost_median": 1.701687271846665,
    "normalized_cost_p90": 2.10332457217901
  },
  {
    "case": "two_fair",
    "L": 300,
    "method": "fixed",
    "runs": 30,
    "normalized_total_mean": 1.2717281524901078,
    "normalized_pilot_mean": 0.000578464149882155,
    "inverse_information_efficiency_mean": 1.0371267781785567,
    "boundary_factor_mean": 1.0394978651165978,
    "residual_sampling_checkpoint_factor_mean": 1.179604078122667,
    "checkpoint_cost_ratio_mean": 1.1499978706706004,
    "pilot_fraction_mean": 0.0004583696351306926,
    "normalized_main_mean": 1.2711496883402258,
    "normalized_cost_median": 1.2637127818325558,
    "normalized_cost_p90": 1.393375521028641
  }
]


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v08_regularization_calibration.json <==
[
  {
    "L": 30,
    "kappa": 0.0,
    "optimal_weight": 0.9419393891255291,
    "mixed_weight": 0.9419393891255291,
    "information_efficiency": 0.9999999999999252
  },
  {
    "L": 30,
    "kappa": 0.05,
    "optimal_weight": 0.9419393891255291,
    "mixed_weight": 0.9198424196692526,
    "information_efficiency": 0.9941637385759284
  },
  {
    "L": 30,
    "kappa": 0.2,
    "optimal_weight": 0.9419393891255291,
    "mixed_weight": 0.8535515113004233,
    "information_efficiency": 0.9449843243390982
  },
  {
    "L": 100,
    "kappa": 0.0,
    "optimal_weight": 0.9794826803778772,
    "mixed_weight": 0.9794826803778772,
    "information_efficiency": 1.0000000000004308
  },
  {
    "L": 100,
    "kappa": 0.05,
    "optimal_weight": 0.9794826803778772,
    "mixed_weight": 0.9555085463589833,
    "information_efficiency": 0.987009234739717
  },
  {
    "L": 100,
    "kappa": 0.2,
    "optimal_weight": 0.9794826803778772,
    "mixed_weight": 0.8835861443023018,
    "information_efficiency": 0.9187208906185067
  },
  {
    "L": 300,
    "kappa": 0.0,
    "optimal_weight": 0.9927925921150852,
    "mixed_weight": 0.9927925921150852,
    "information_efficiency": 1.0000000000018103
  },
  {
    "L": 300,
    "kappa": 0.05,
    "optimal_weight": 0.9927925921150852,
    "mixed_weight": 0.9681529625093309,
    "information_efficiency": 0.9807759921951839
  },
  {
    "L": 300,
    "kappa": 0.2,
    "optimal_weight": 0.9927925921150852,
    "mixed_weight": 0.8942340736920682,
    "information_efficiency": 0.9069773499783839
  },
  {
    "L": 1000,
    "kappa": 0.0,
    "optimal_weight": 0.997796137460595,
    "mixed_weight": 0.997796137460595,
    "information_efficiency": 1.000000000051185
  },
  {
    "L": 1000,
    "kappa": 0.05,
    "optimal_weight": 0.997796137460595,
    "mixed_weight": 0.9729063305875653,
    "information_efficiency": 0.9770488199903475
  },
  {
    "L": 1000,
    "kappa": 0.2,
    "optimal_weight": 0.997796137460595,
    "mixed_weight": 0.898236909968476,
    "information_efficiency": 0.902182031416316
  }
]


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v08_rho_sensitivity.json <==
[
  {
    "rho": 0.0,
    "epsilon": 0.18,
    "gap": 0.18,
    "information": 0.025286025599211316,
    "cost_per_log_risk": 39.54753569620647
  },
  {
    "rho": 0.05,
    "epsilon": 0.18,
    "gap": 0.1368421052631579,
    "information": 0.015865684674213974,
    "cost_per_log_risk": 63.02911097339973
  },
  {
    "rho": 0.1,
    "epsilon": 0.18,
    "gap": 0.08888888888888888,
    "information": 0.007546714596517115,
    "cost_per_log_risk": 132.5079923469625
  },
  {
    "rho": 0.15,
    "epsilon": 0.18,
    "gap": 0.03529411764705882,
    "information": 0.001439152554580307,
    "cost_per_log_risk": 694.8533682668723
  }
]


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v08_runs.jsonl <==
{"stopped": true, "estimate": -0.007959278306629472, "estimate_rational": "-573526445053993/72057594037927936", "cost": 646.0, "pilot_cost": 96.0, "queries": 605, "counts": [564, 41], "successes": [279, 33], "pilot_counts": [32, 32], "pilot_successes": [16, 27], "pilot_reused": true, "weight": 0.8746278031613798, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.02962916300020879, "wall_seconds": 1.2273863020000135, "robust_error": 0.057959278306629475, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 0}
{"stopped": true, "estimate": -0.0050757599547795705, "estimate_rational": "-1462988201021911/288230376151711744", "cost": 495.0, "pilot_cost": 96.0, "queries": 457, "counts": [419, 38], "successes": [208, 30], "pilot_counts": [32, 32], "pilot_successes": [16, 26], "pilot_reused": true, "weight": 0.8497413670328564, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.030133881000438123, "wall_seconds": 1.1325929300001008, "robust_error": 0.05507575995477958, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 1}
{"stopped": true, "estimate": -0.03695039841524217, "estimate_rational": "-41602450133519/1125899906842624", "cost": 740.0, "pilot_cost": 96.0, "queries": 578, "counts": [416, 162], "successes": [196, 131], "pilot_counts": [32, 32], "pilot_successes": [21, 24], "pilot_reused": true, "weight": 0.5626489577350305, "pilot_answer": 0.13314747158437973, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.031138229000134743, "wall_seconds": 1.1848418969993872, "robust_error": 0.08695039841524217, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 2}
{"stopped": true, "estimate": 0.011321949890174769, "estimate_rational": "3263329875615905/288230376151711744", "cost": 743.0, "pilot_cost": 96.0, "queries": 696, "counts": [649, 47], "successes": [329, 42], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8736888272216341, "pilot_answer": 0.048342422107234606, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0300098670004445, "wall_seconds": 1.2205376829997476, "robust_error": 0.06132194989017477, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 3}
{"stopped": true, "estimate": 0.00796893948851474, "estimate_rational": "2296890426304833/288230376151711744", "cost": 412.0, "pilot_cost": 96.0, "queries": 369, "counts": [326, 43], "successes": [165, 32], "pilot_counts": [32, 32], "pilot_successes": [13, 25], "pilot_reused": true, "weight": 0.7924620462195776, "pilot_answer": -0.12445070192217826, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.036887600000227394, "wall_seconds": 1.1524400580001384, "robust_error": 0.05796893948851474, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 4}
{"stopped": true, "estimate": 0.003476121499131547, "estimate_rational": "8015390457949903/2305843009213693952", "cost": 474.0, "pilot_cost": 96.0, "queries": 425, "counts": [376, 49], "successes": [189, 38], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7937513925380577, "pilot_answer": 0.040929220467805866, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03245353900001646, "wall_seconds": 1.1571151009993628, "robust_error": 0.05347612149913155, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 5}
{"stopped": true, "estimate": 0.08231450030193235, "estimate_rational": "2965692423095769/36028797018963968", "cost": 972.0, "pilot_cost": 96.0, "queries": 696, "counts": [420, 276], "successes": [238, 223], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.4323877029807337, "pilot_answer": 0.13571569219697266, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.03328623299967148, "wall_seconds": 1.245953288000237, "robust_error": 0.13231450030193237, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 6}
{"stopped": true, "estimate": -0.035137246621621626, "estimate_rational": "-1265952726335683/36028797018963968", "cost": 655.0, "pilot_cost": 96.0, "queries": 605, "counts": [555, 50], "successes": [264, 40], "pilot_counts": [32, 32], "pilot_successes": [17, 26], "pilot_reused": true, "weight": 0.8481691332472849, "pilot_answer": 0.045838675396516926, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.037087467000674224, "wall_seconds": 1.2794237289999728, "robust_error": 0.08513724662162163, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 7}
{"stopped": true, "estimate": 0.03098235664292729, "estimate_rational": "4465028154628709/144115188075855872", "cost": 605.0, "pilot_cost": 96.0, "queries": 557, "counts": [509, 48], "successes": [265, 40], "pilot_counts": [32, 32], "pilot_successes": [18, 26], "pilot_reused": true, "weight": 0.8415344640434183, "pilot_answer": 0.09053974814713003, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.04322672600028454, "wall_seconds": 1.2649098379997668, "robust_error": 0.0809823566429273, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 8}
{"stopped": true, "estimate": 0.0013462134983841375, "estimate_rational": "1552078492079087/1152921504606846976", "cost": 703.0, "pilot_cost": 96.0, "queries": 665, "counts": [627, 38], "successes": [314, 33], "pilot_counts": [32, 32], "pilot_successes": [14, 28], "pilot_reused": true, "weight": 0.893118814309731, "pilot_answer": -0.10069932356476782, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.03556336800011195, "wall_seconds": 1.2752478709999195, "robust_error": 0.05134621349838414, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 9}
{"stopped": true, "estimate": 0.03134355421509673, "estimate_rational": "2258541105337225/72057594037927936", "cost": 488.0, "pilot_cost": 0.0, "queries": 366, "counts": [244, 122], "successes": [129, 90], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 1.1481557369997972, "robust_error": 0.08134355421509673, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 0}
{"stopped": true, "estimate": 0.012787829560131126, "estimate_rational": "3685840924280573/288230376151711744", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [250, 210], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.2508234329998231, "robust_error": 0.06278782956013113, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 1}
{"stopped": true, "estimate": 0.07650110526054343, "estimate_rational": "689060698289629/9007199254740992", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [274, 204], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.2289908009997816, "robust_error": 0.12650110526054342, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 2}
{"stopped": true, "estimate": 0.00936169069159502, "estimate_rational": "2698323629454411/288230376151711744", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [249, 204], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.243467616000089, "robust_error": 0.059361690691595026, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 3}
{"stopped": true, "estimate": 0.016462221278749214, "estimate_rational": "4744912231466599/288230376151711744", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [252, 198], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.2450360410002759, "robust_error": 0.06646222127874922, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 4}
{"stopped": true, "estimate": -0.047305405847861054, "estimate_rational": "-1704356865192297/36028797018963968", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [171, 147], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.2015428959994097, "robust_error": 0.09730540584786106, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 5}
{"stopped": true, "estimate": 0.05007930509589272, "estimate_rational": "7217188472602747/144115188075855872", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [264, 205], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.2194297500000175, "robust_error": 0.10007930509589272, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 6}
{"stopped": true, "estimate": -0.06844797689693649, "estimate_rational": "-616524566494615/9007199254740992", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [165, 149], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.2237775080002393, "robust_error": 0.1184479768969365, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 7}
{"stopped": true, "estimate": -0.0015833779399617499, "estimate_rational": "-3651020953803981/2305843009213693952", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [185, 150], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.198376923000069, "robust_error": 0.051583377939961754, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 8}
{"stopped": true, "estimate": -0.01477170463437961, "estimate_rational": "-8515307966338437/576460752303423488", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [181, 147], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.2303097599997272, "robust_error": 0.06477170463437962, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 9}
{"stopped": true, "estimate": -0.007116266281992681, "estimate_rational": "-8204496429017975/1152921504606846976", "cost": 611.0, "pilot_cost": 96.0, "queries": 579, "counts": [547, 32], "successes": [271, 27], "pilot_counts": [32, 32], "pilot_successes": [16, 27], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 1.2767832419995102, "robust_error": 0.057116266281992685, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 0}
{"stopped": true, "estimate": -0.023825426603618423, "estimate_rational": "-3433605835967969/144115188075855872", "cost": 539.0, "pilot_cost": 96.0, "queries": 507, "counts": [475, 32], "successes": [230, 26], "pilot_counts": [32, 32], "pilot_successes": [16, 26], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.1460326750002423, "robust_error": 0.07382542660361843, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 1}
{"stopped": true, "estimate": -0.03122992353817144, "estimate_rational": "-9001412608596351/288230376151711744", "cost": 756.0, "pilot_cost": 96.0, "queries": 583, "counts": [410, 173], "successes": [195, 140], "pilot_counts": [32, 32], "pilot_successes": [21, 24], "pilot_reused": true, "weight": 0.5430113117050583, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.2169008869996105, "robust_error": 0.08122992353817145, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 2}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 700.0, "pilot_cost": 96.0, "queries": 641, "counts": [582, 59], "successes": [291, 51], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8315658999392271, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 1.1018620550003106, "robust_error": 0.05, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 3}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 606.0, "pilot_cost": 96.0, "queries": 507, "counts": [408, 99], "successes": [204, 79], "pilot_counts": [32, 32], "pilot_successes": [13, 25], "pilot_reused": true, "weight": 0.6727404481882118, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9982525460000033, "robust_error": 0.05, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 4}
{"stopped": true, "estimate": 0.003476121499131547, "estimate_rational": "8015390457949903/2305843009213693952", "cost": 474.0, "pilot_cost": 96.0, "queries": 425, "counts": [376, 49], "successes": [189, 38], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 1.1465231470001527, "robust_error": 0.05347612149913155, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 5}
{"stopped": true, "estimate": 0.08413246873465273, "estimate_rational": "6062383277490271/72057594037927936", "cost": 973.0, "pilot_cost": 96.0, "queries": 696, "counts": [419, 277], "successes": [238, 224], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.2035639859996081, "robust_error": 0.13413246873465273, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 6}
{"stopped": true, "estimate": -0.05632306710657374, "estimate_rational": "-4058504704536463/72057594037927936", "cost": 612.0, "pilot_cost": 96.0, "queries": 557, "counts": [502, 55], "successes": [231, 44], "pilot_counts": [32, 32], "pilot_successes": [17, 26], "pilot_reused": true, "weight": 0.8203227497014337, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.1877064129994324, "robust_error": 0.10632306710657374, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 7}
{"stopped": true, "estimate": 0.02937382235695244, "estimate_rational": "4233213933478981/144115188075855872", "cost": 562.0, "pilot_cost": 96.0, "queries": 493, "counts": [424, 69], "successes": [221, 56], "pilot_counts": [32, 32], "pilot_successes": [18, 26], "pilot_reused": true, "weight": 0.754375608087408, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.121062690999679, "robust_error": 0.07937382235695245, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 8}
{"stopped": true, "estimate": 0.00968516805250973, "estimate_rational": "2791559630867421/288230376151711744", "cost": 546.0, "pilot_cost": 96.0, "queries": 489, "counts": [432, 57], "successes": [219, 46], "pilot_counts": [32, 32], "pilot_successes": [14, 28], "pilot_reused": true, "weight": 0.7913628145685281, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.110906150000119, "robust_error": 0.05968516805250973, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 9}
{"stopped": true, "estimate": 0.0386616852171897, "estimate_rational": "378601392831593439339449757/9792676928197125886737121280", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [171, 117], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 1.1558141569994405, "robust_error": 0.0886616852171897, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 0}
{"stopped": true, "estimate": 0.0288159780227208, "estimate_rational": "557016295597422440686163553/19330119392728113188964401152", "cost": 1131.0, "pilot_cost": 0.0, "queries": 848, "counts": [565, 283], "successes": [293, 240], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.17653992599935, "robust_error": 0.0788159780227208, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 1}
{"stopped": true, "estimate": 0.08745431746459789, "estimate_rational": "5320914314728810113141982311/60842214186655249790025072640", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [274, 204], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.161844446000032, "robust_error": 0.1374543174645979, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 2}
{"stopped": true, "estimate": 0.010740195781375295, "estimate_rational": "2613829168548187544480848671/243368856746620999160100290560", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [249, 204], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.1443738329999178, "robust_error": 0.060740195781375295, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 3}
{"stopped": true, "estimate": 0.018989925877011104, "estimate_rational": "577694568798908282957802237/30421107093327624895012536320", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [252, 198], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.1601115479998043, "robust_error": 0.06898992587701111, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 4}
{"stopped": true, "estimate": -0.04856949601262847, "estimate_rational": "-13413586281186708990228525609/276173058861863961815752376320", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [199, 171], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.152078230999905, "robust_error": 0.09856949601262847, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 5}
{"stopped": true, "estimate": 0.05721465592841122, "estimate_rational": "254712171996013179322993493/4451869330730871935855493120", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [264, 205], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.111222810000072, "robust_error": 0.10721465592841123, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 6}
{"stopped": true, "estimate": -0.07340222131622341, "estimate_rational": "-81086863952627741940468992139/1104692235447455847263009505280", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [192, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.1067088649997459, "robust_error": 0.12340222131622341, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 7}
{"stopped": true, "estimate": 0.005072948601812796, "estimate_rational": "560404693124662243075981947/110469223544745584726300950528", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [215, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.0738413799999762, "robust_error": 0.0550729486018128, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 8}
{"stopped": true, "estimate": -0.02156144225204631, "estimate_rational": "-297734473011053316324022695/13808652943093198090787618816", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [207, 170], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.104401218000021, "robust_error": 0.07156144225204632, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 9}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 532.0, "pilot_cost": 128.0, "queries": 366, "counts": [283, 83], "successes": [214, 61], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.5340035199409828, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.03077201700034493, "wall_seconds": 1.0534848250008508, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 0}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 845.0, "pilot_cost": 128.0, "queries": 563, "counts": [422, 141], "successes": [317, 112], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4998353624761535, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.028051655999661307, "wall_seconds": 1.2204311670002426, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 1}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 938.0, "pilot_cost": 128.0, "queries": 746, "counts": [650, 96], "successes": [479, 76], "pilot_counts": [32, 32], "pilot_successes": [19, 24], "pilot_reused": true, "weight": 0.6945854122734485, "pilot_answer": 0.1398011977225542, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.04505847200016433, "wall_seconds": 1.1465205360000255, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 2}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1220.0, "pilot_cost": 128.0, "queries": 888, "counts": [722, 166], "successes": [534, 138], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.592184366977356, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.039167623999674106, "wall_seconds": 1.2012476139998398, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 3}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1495.0, "pilot_cost": 128.0, "queries": 863, "counts": [547, 316], "successes": [411, 263], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.36597004270844763, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.033309387000372226, "wall_seconds": 1.0996528890000263, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 4}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 809.0, "pilot_cost": 128.0, "queries": 507, "counts": [356, 151], "successes": [268, 119], "pilot_counts": [32, 32], "pilot_successes": [24, 24], "pilot_reused": true, "weight": 0.43953270094452085, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03146457500042743, "wall_seconds": 1.0177850460004265, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 5}
{"stopped": true, "estimate": 0.15774644383844338, "estimate_rational": "1420853651379669/9007199254740992", "cost": 202.0, "pilot_cost": 128.0, "queries": 138, "counts": [106, 32], "successes": [66, 23], "pilot_counts": [32, 32], "pilot_successes": [17, 23], "pilot_reused": true, "weight": 0.7494655272388633, "pilot_answer": 0.047468675989657635, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.03596617600032914, "wall_seconds": 1.163446964999821, "robust_error": 0.15774644383844338, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 6}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1505.0, "pilot_cost": 128.0, "queries": 1059, "counts": [836, 223], "successes": [651, 178], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.5556275080605145, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.02735851800025557, "wall_seconds": 1.1104622109996853, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 7}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 748.0, "pilot_cost": 128.0, "queries": 526, "counts": [415, 111], "successes": [302, 89], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.5556275080605145, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.02983585000038147, "wall_seconds": 1.0853586560006079, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 8}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 835.0, "pilot_cost": 128.0, "queries": 563, "counts": [427, 136], "successes": [316, 109], "pilot_counts": [32, 32], "pilot_successes": [25, 28], "pilot_reused": true, "weight": 0.5120613885342893, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.029563045000031707, "wall_seconds": 1.116872026999772, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 9}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [155, 51], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9958483840000554, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 0}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [554, 202], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.325890832999903, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 1}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 726.0, "pilot_cost": 0.0, "queries": 484, "counts": [363, 121], "successes": [260, 98], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 1.1039087019998988, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 2}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [636, 234], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1943466320008156, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 3}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [410, 145], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9895637649997298, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 4}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [423, 145], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.990252118999706, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 5}
{"stopped": true, "estimate": 0.14907137784090907, "estimate_rational": "1342715603391849/9007199254740992", "cost": 178.0, "pilot_cost": 0.0, "queries": 118, "counts": [88, 30], "successes": [54, 22], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9624291929994797, "robust_error": 0.15092862215909097, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 6}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [499, 162], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9910874759998478, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 7}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 550.0, "pilot_cost": 0.0, "queries": 366, "counts": [274, 92], "successes": [202, 71], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9154806599999574, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 8}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 478.0, "pilot_cost": 0.0, "queries": 318, "counts": [238, 80], "successes": [175, 62], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9085440009994272, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 9}
{"stopped": true, "estimate": 0.23362770690127516, "estimate_rational": "4208662614976025/18014398509481984", "cost": 491.0, "pilot_cost": 128.0, "queries": 323, "counts": [239, 84], "successes": [180, 61], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.489054309991129, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 1.2213252579995242, "robust_error": 0.23362770690127516, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 0}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 684.0, "pilot_cost": 128.0, "queries": 436, "counts": [312, 124], "successes": [235, 97], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.45571371382811376, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 1.003171996000674, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 1}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 901.0, "pilot_cost": 128.0, "queries": 665, "counts": [547, 118], "successes": [409, 95], "pilot_counts": [32, 32], "pilot_successes": [19, 24], "pilot_reused": true, "weight": 0.6086934804360704, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 1.1074981009996918, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 2}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1244.0, "pilot_cost": 128.0, "queries": 848, "counts": [650, 198], "successes": [489, 162], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5232539472797322, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 1.1385253480002575, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 3}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1499.0, "pilot_cost": 128.0, "queries": 863, "counts": [545, 318], "successes": [409, 263], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.3633023969146605, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 1.1042822580002394, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 4}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 707.0, "pilot_cost": 128.0, "queries": 421, "counts": [278, 143], "successes": [210, 112], "pilot_counts": [32, 32], "pilot_successes": [24, 24], "pilot_reused": true, "weight": 0.392820323027551, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 1.032551792999584, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 5}
{"stopped": true, "estimate": 0.1609918558372641, "estimate_rational": "2900171447833549/18014398509481984", "cost": 202.0, "pilot_cost": 128.0, "queries": 138, "counts": [106, 32], "successes": [67, 23], "pilot_counts": [32, 32], "pilot_successes": [17, 23], "pilot_reused": true, "weight": 0.7541641191073807, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 1.1329771319997235, "robust_error": 0.1609918558372641, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 6}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1505.0, "pilot_cost": 128.0, "queries": 993, "counts": [737, 256], "successes": [575, 205], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.48976227487316637, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 1.1572285890006242, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 7}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 747.0, "pilot_cost": 128.0, "queries": 493, "counts": [366, 127], "successes": [271, 100], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.48976227487316637, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9870530999996845, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 8}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 745.0, "pilot_cost": 128.0, "queries": 493, "counts": [367, 126], "successes": [273, 101], "pilot_counts": [32, 32], "pilot_successes": [25, 28], "pilot_reused": true, "weight": 0.4923048454132638, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 1.045648823999727, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 9}
{"stopped": true, "estimate": 0.23362699472658496, "estimate_rational": "3559844847481972069940957039/15237301030422786117996642304", "cost": 550.0, "pilot_cost": 0.0, "queries": 366, "counts": [274, 92], "successes": [201, 67], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 1.216549521000161, "robust_error": 0.23362699472658496, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 0}
{"stopped": true, "estimate": 0.2333387545282887, "estimate_rational": "344883853693211650447848355/1478039318373921646499069952", "cost": 1938.0, "pilot_cost": 0.0, "queries": 1292, "counts": [969, 323], "successes": [740, 259], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.332171735999509, "robust_error": 0.2333387545282887, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 1}
{"stopped": true, "estimate": 0.232391666410755, "estimate_rational": "254443338079457780044585343/1094890113786292982085844992", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [292, 115], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.20114911499968, "robust_error": 0.232391666410755, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 2}
{"stopped": true, "estimate": 0.2318914544500143, "estimate_rational": "156149138614364878657891605/673371681525348450311340032", "cost": 2230.0, "pilot_cost": 0.0, "queries": 1486, "counts": [1114, 372], "successes": [831, 310], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.482175836999886, "robust_error": 0.2318914544500143, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 3}
{"stopped": true, "estimate": 0.2335570088964244, "estimate_rational": "18670598632153029460782737/79940219822017354177445888", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [410, 145], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.2061837960000048, "robust_error": 0.2335570088964244, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 4}
{"stopped": true, "estimate": 0.23903166751293745, "estimate_rational": "8546405969057703616625231215/35754283346557561499228831744", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [647, 224], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.196892353000294, "robust_error": 0.23903166751293745, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 5}
{"stopped": true, "estimate": 0.23225981774102836, "estimate_rational": "449255824841787355195215449/1934281311383406679529881600", "cost": 960.0, "pilot_cost": 0.0, "queries": 640, "counts": [480, 160], "successes": [339, 133], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.2087802660007583, "robust_error": 0.23225981774102836, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 6}
{"stopped": true, "estimate": 0.2397109219799595, "estimate_rational": "1078318721632572731860660133/4498412974786035159081680896", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [576, 187], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.2823221609996835, "robust_error": 0.2397109219799595, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 7}
{"stopped": true, "estimate": 0.23460862001083543, "estimate_rational": "112527987934837944345647431/479641318932104125064675328", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [413, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.239151562999723, "robust_error": 0.23460862001083543, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 8}
{"stopped": true, "estimate": 0.23463983809443295, "estimate_rational": "4325847918383982730768175/18436118749123094914269184", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [549, 196], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.1861966030000985, "robust_error": 0.23463983809443295, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 9}
{"stopped": true, "estimate": -0.037802408282073825, "estimate_rational": "-5447901179291361/144115188075855872", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 888], "pilot_counts": [32, 32], "pilot_successes": [0, 14], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.10076328161991005, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.05049835400041047, "wall_seconds": 1.2952738499998304, "robust_error": 0.05780240828207382, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 0}
{"stopped": true, "estimate": 0.009788860011020306, "estimate_rational": "44085106298013/4503599627370496", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 972], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05963353012547348, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03923504500016861, "wall_seconds": 1.051971639999465, "robust_error": 0.029788860011020307, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 1}
{"stopped": true, "estimate": 0.003856784611992937, "estimate_rational": "8893139835606863/2305843009213693952", "cost": 1911.0, "pilot_cost": 128.0, "queries": 1771, "counts": [70, 1701], "successes": [2, 847], "pilot_counts": [32, 32], "pilot_successes": [2, 18], "pilot_reused": true, "weight": 0.10970802379892003, "pilot_answer": -0.10043387591838837, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.035432257000138634, "wall_seconds": 1.2791086090001045, "robust_error": 0.023856784611992938, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 2}
{"stopped": true, "estimate": 0.0027221894222319728, "estimate_rational": "6276941449009059/2305843009213693952", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 851], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05841383934020995, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.04269063199990342, "wall_seconds": 1.3218696339999951, "robust_error": 0.022722189422231972, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 3}
{"stopped": true, "estimate": -0.0030367419212040726, "estimate_rational": "-343/112950", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1133], "pilot_counts": [32, 32], "pilot_successes": [0, 17], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.05963353012547348, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.04524379600024986, "wall_seconds": 0.9475582470004156, "robust_error": 0.023036741921204074, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 4}
{"stopped": true, "estimate": -0.015293046468472625, "estimate_rational": "-8815841072226943/576460752303423488", "cost": 1650.0, "pilot_cost": 128.0, "queries": 1540, "counts": [55, 1485], "successes": [3, 755], "pilot_counts": [32, 32], "pilot_successes": [1, 18], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1006481170654297, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.04063630899963755, "wall_seconds": 1.301975547999973, "robust_error": 0.03529304646847262, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 5}
{"stopped": true, "estimate": -0.022412874466556824, "estimate_rational": "-6460071238136769/288230376151711744", "cost": 2129.0, "pilot_cost": 128.0, "queries": 1853, "counts": [138, 1715], "successes": [7, 879], "pilot_counts": [32, 32], "pilot_successes": [3, 19], "pilot_reused": true, "weight": 0.193419324931193, "pilot_answer": -0.1020354191958904, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03539921600076923, "wall_seconds": 1.298896883999987, "robust_error": 0.042412874466556824, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 6}
{"stopped": true, "estimate": -0.012668013541695694, "estimate_rational": "-456413288527241/36028797018963968", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 995], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05841383934020995, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0503299470001366, "wall_seconds": 1.1293300560000716, "robust_error": 0.0326680135416957, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 7}
{"stopped": true, "estimate": -0.002833334132536383, "estimate_rational": "-6533223702275565/2305843009213693952", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 985], "pilot_counts": [32, 32], "pilot_successes": [1, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.04720716900010302, "wall_seconds": 1.1915747500006546, "robust_error": 0.022833334132536385, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 8}
{"stopped": true, "estimate": -0.0049547843634043034, "estimate_rational": "-714059680407321/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 987], "pilot_counts": [32, 32], "pilot_successes": [0, 13], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.1031269697709517, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.04469851199974073, "wall_seconds": 1.1243622970005163, "robust_error": 0.024954784363404304, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 9}
{"stopped": true, "estimate": -0.05077499100098617, "estimate_rational": "-7317447377657011/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 1028], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.4066859089998616, "robust_error": 0.07077499100098616, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 0}
{"stopped": true, "estimate": -0.007709169132149948, "estimate_rational": "-8888066875106979/1152921504606846976", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 983], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.4736118969995005, "robust_error": 0.02770916913214995, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 1}
{"stopped": true, "estimate": -0.006571073841222906, "estimate_rational": "-3787966169952703/576460752303423488", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [21, 982], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.4867017730002772, "robust_error": 0.026571073841222904, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 2}
{"stopped": true, "estimate": 0.015209279955621297, "estimate_rational": "547972060325677/36028797018963968", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 959], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.4023694259994954, "robust_error": 0.0352092799556213, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 3}
{"stopped": true, "estimate": 0.01762515384468605, "estimate_rational": "5080104722385649/288230376151711744", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [12, 1100], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.4429161200005183, "robust_error": 0.03762515384468605, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 4}
{"stopped": true, "estimate": 0.00849315279341404, "estimate_rational": "1223992312179845/144115188075855872", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [7, 1111], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.4085081920002267, "robust_error": 0.02849315279341404, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 5}
{"stopped": true, "estimate": -0.022764236686390573, "estimate_rational": "-6561344502924951/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [17, 999], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.5383399950005696, "robust_error": 0.04276423668639057, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 6}
{"stopped": true, "estimate": -0.025864432692307676, "estimate_rational": "-931864395481809/36028797018963968", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 1002], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.4023906710008305, "robust_error": 0.04586443269230768, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 7}
{"stopped": true, "estimate": -0.004726767751479283, "estimate_rational": "-2724796093981309/576460752303423488", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 980], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.477617814000041, "robust_error": 0.024726767751479285, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 8}
{"stopped": true, "estimate": 0.014439865014792875, "estimate_rational": "4162007724793693/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 960], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.472518245000174, "robust_error": 0.034439865014792875, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 9}
{"stopped": true, "estimate": -0.03134143889823736, "estimate_rational": "-2258388680693711/72057594037927936", "cost": 2251.0, "pilot_cost": 128.0, "queries": 2037, "counts": [107, 1930], "successes": [2, 997], "pilot_counts": [32, 32], "pilot_successes": [0, 14], "pilot_reused": true, "weight": 0.1416910865216592, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.2773268829996596, "robust_error": 0.05134143889823736, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 0}
{"stopped": true, "estimate": 0.019360551601996172, "estimate_rational": "2790149535373991/144115188075855872", "cost": 1927.0, "pilot_cost": 128.0, "queries": 1771, "counts": [78, 1693], "successes": [2, 829], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.243796676000784, "robust_error": 0.03936055160199617, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 1}
{"stopped": true, "estimate": -0.007640613502575445, "estimate_rational": "-8809027615508673/1152921504606846976", "cost": 2433.0, "pilot_cost": 128.0, "queries": 2131, "counts": [151, 1980], "successes": [3, 998], "pilot_counts": [32, 32], "pilot_successes": [2, 18], "pilot_reused": true, "weight": 0.18618357037088124, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.4298577049994492, "robust_error": 0.027640613502575444, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 2}
{"stopped": true, "estimate": 0.008328204267137485, "estimate_rational": "150027590536583/18014398509481984", "cost": 2233.0, "pilot_cost": 128.0, "queries": 2037, "counts": [98, 1939], "successes": [2, 961], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1309619258851005, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.2744121030000315, "robust_error": 0.028328204267137485, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 3}
{"stopped": true, "estimate": 0.0030638677981241627, "estimate_rational": "343/111950", "cost": 2551.0, "pilot_cost": 128.0, "queries": 2343, "counts": [104, 2239], "successes": [0, 1116], "pilot_counts": [32, 32], "pilot_successes": [0, 17], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.9038409720005802, "robust_error": 0.023063867798124162, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 4}
{"stopped": true, "estimate": 0.026824520685294943, "estimate_rational": "3865820843605967/144115188075855872", "cost": 2075.0, "pilot_cost": 128.0, "queries": 1853, "counts": [111, 1742], "successes": [3, 846], "pilot_counts": [32, 32], "pilot_successes": [1, 18], "pilot_reused": true, "weight": 0.15994384740778736, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.2266221670006416, "robust_error": 0.04682452068529494, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 5}
{"stopped": true, "estimate": -0.017970022394136826, "estimate_rational": "-5179506314116741/288230376151711744", "cost": 2057.0, "pilot_cost": 128.0, "queries": 1709, "counts": [174, 1535], "successes": [9, 783], "pilot_counts": [32, 32], "pilot_successes": [3, 19], "pilot_reused": true, "weight": 0.2533885865752085, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.219396212999527, "robust_error": 0.037970022394136826, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 6}
{"stopped": true, "estimate": -0.0015333734383386676, "estimate_rational": "-1767859211653591/1152921504606846976", "cost": 2233.0, "pilot_cost": 128.0, "queries": 2037, "counts": [98, 1939], "successes": [1, 971], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1309619258851005, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0754298769998059, "robust_error": 0.02153337343833867, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 7}
{"stopped": true, "estimate": -0.002833334132536383, "estimate_rational": "-6533223702275565/2305843009213693952", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 985], "pilot_counts": [32, 32], "pilot_successes": [1, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1657037949998994, "robust_error": 0.022833334132536385, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 8}
{"stopped": true, "estimate": -0.020180059765815602, "estimate_rational": "-5816506217065055/288230376151711744", "cost": 2389.0, "pilot_cost": 128.0, "queries": 2131, "counts": [129, 2002], "successes": [1, 1022], "pilot_counts": [32, 32], "pilot_successes": [0, 13], "pilot_reused": true, "weight": 0.16151509878573064, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.2177717589993335, "robust_error": 0.0401800597658156, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 9}
{"stopped": true, "estimate": -0.06276498612751132, "estimate_rational": "-275137432918510538456445943333/4383613378955429972651582423040", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 785], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.2190431130002253, "robust_error": 0.08276498612751132, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 0}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 737], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.2215222670001822, "robust_error": 0.02, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 1}
{"stopped": true, "estimate": 0.012458577145370612, "estimate_rational": "262705430053630875317547487/21086310819309539808195379200", "cost": 2562.0, "pilot_cost": 0.0, "queries": 1708, "counts": [427, 1281], "successes": [20, 632], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.2365234389999387, "robust_error": 0.032458577145370614, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 2}
{"stopped": true, "estimate": 0.018339706710442542, "estimate_rational": "20098545925503653080745996549/1095903344738857493162895605760", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 723], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.1859880940000949, "robust_error": 0.03833970671044254, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 3}
{"stopped": true, "estimate": 0.01708527060708591, "estimate_rational": "5851189126273105385122834951/342469795230892966613404876800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 724], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.20895841499987, "robust_error": 0.03708527060708591, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 4}
{"stopped": true, "estimate": -0.002640259166089048, "estimate_rational": "-723367212773603603186061829/273975836184714373290723901440", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [4, 739], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.2017271520007853, "robust_error": 0.022640259166089048, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 5}
{"stopped": true, "estimate": -0.018156739262566966, "estimate_rational": "-26530708383197967090816583287/1461204459651809990883860807680", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [15, 751], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.2627270169996336, "robust_error": 0.03815673926256696, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 6}
{"stopped": true, "estimate": -0.016998880518408168, "estimate_rational": "-186291300169397169309207073807/10959033447388574931628956057600", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 750], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.2953766390000965, "robust_error": 0.03699888051840817, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 7}
{"stopped": true, "estimate": -0.01696629589168138, "estimate_rational": "-15494517012935635143578806641/913252787282381244302413004800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [12, 750], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.4182865709999533, "robust_error": 0.03696629589168138, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 8}
{"stopped": true, "estimate": 0.026285026674468304, "estimate_rational": "18003655405687439701475305939/684939590461785933226809753600", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 717], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.181124951000129, "robust_error": 0.04628502667446831, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 9}


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v08_summary.json <==
[
  {
    "case": "one_fair",
    "method": "learned:joint",
    "runs": 10,
    "mean_cost": 644.5,
    "se_cost": 51.278162993617464,
    "median_cost": 650.5,
    "p90_cost": 765.8999999999999,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "one_fair",
    "method": "equal:joint",
    "runs": 10,
    "mean_cost": 837.5,
    "se_cost": 54.13178363955875,
    "median_cost": 863.0,
    "p90_cost": 983.0,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "one_fair",
    "method": "neyman:joint",
    "runs": 10,
    "mean_cost": 637.9,
    "se_cost": 45.13669362183179,
    "median_cost": 608.5,
    "p90_cost": 777.6999999999999,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "one_fair",
    "method": "equal:coordinate",
    "runs": 10,
    "mean_cost": 912.7,
    "se_cost": 41.22298441942849,
    "median_cost": 919.0,
    "p90_cost": 997.8,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "exact_off_center",
    "method": "learned:joint",
    "runs": 10,
    "mean_cost": 912.9,
    "se_cost": 128.38712725364815,
    "median_cost": 840.0,
    "p90_cost": 1496.0,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "exact_off_center",
    "method": "equal:joint",
    "runs": 10,
    "mean_cost": 897.5,
    "se_cost": 157.9104704149369,
    "median_cost": 915.0,
    "p90_cost": 1486.1,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "exact_off_center",
    "method": "neyman:joint",
    "runs": 10,
    "mean_cost": 872.5,
    "se_cost": 134.22305233370972,
    "median_cost": 746.0,
    "p90_cost": 1499.6,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "exact_off_center",
    "method": "equal:coordinate",
    "runs": 10,
    "mean_cost": 1333.3,
    "se_cost": 164.48438291285353,
    "median_cost": 1284.0,
    "p90_cost": 1967.1999999999998,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "near_endpoint",
    "method": "learned:joint",
    "runs": 10,
    "mean_cost": 2073.1,
    "se_cost": 75.21117676988648,
    "median_cost": 2156.0,
    "p90_cost": 2215.7999999999997,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "near_endpoint",
    "method": "equal:joint",
    "runs": 10,
    "mean_cost": 4017.2,
    "se_cost": 78.13333333333333,
    "median_cost": 3900.0,
    "p90_cost": 4486.0,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "near_endpoint",
    "method": "neyman:joint",
    "runs": 10,
    "mean_cost": 2233.2,
    "se_cost": 59.428724816651865,
    "median_cost": 2233.0,
    "p90_cost": 2444.8,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "near_endpoint",
    "method": "equal:coordinate",
    "runs": 10,
    "mean_cost": 2911.2,
    "se_cost": 38.8,
    "median_cost": 2950.0,
    "p90_cost": 2950.0,
    "stopped": 10,
    "failures": 0
  }
]


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v09_pooled_protocol.json <==
{
  "total_runs": 480,
  "cases": [
    [
      "one_fair_coarse",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".05",
      "0",
      10.0
    ],
    [
      "one_fair_small",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "one_fair_tiny",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".0001",
      "0",
      10.0
    ],
    [
      "one_fair_tiny_L30",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".0001",
      "0",
      30.0
    ],
    [
      "two_fair",
      [
        0.5,
        0.5
      ],
      [
        1,
        1
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "near_stratum",
      [
        0.5,
        0.516
      ],
      [
        1,
        1
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "unequal_costs",
      [
        0.5,
        0.8
      ],
      [
        1,
        4
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "nonzero_fallback",
      [
        0.8,
        0.8
      ],
      [
        1,
        1
      ],
      ".25",
      "0",
      2.995732273553991
    ]
  ],
  "replications": 30,
  "seed_start": 2026103100,
  "methods": [
    "adaptive:hybrid:pooled",
    "calibrated:hybrid:pooled"
  ],
  "development": "Follow-up defined during primary campaign, after separate-seed development examples; same recorded seeds enable coupled pathwise checks; exploratory, not a holdout.",
  "driver_sha256": "b8c5e881d136d26a5424f90867d5dfed4c45329765373d41ea5f65760b614e80",
  "wrapper_sha256": "0cd65b06e25aee7aa34424e180d246144bb8d5d81c1cc0d04c30e6ffd9e83179"
}


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v09_pooled_runs.jsonl <==
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65606, 67735], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025641811579597, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65606, 67735], "wall_seconds": 2.69323526200003, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65257, 67395], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025489528147837, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65257, 67395], "wall_seconds": 2.4477009660000135, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65500, 68048], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025813273568364, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65500, 68048], "wall_seconds": 3.2939705609999805, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32729, 33757], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.33239863649867, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32729, 33757], "wall_seconds": 3.286242646000005, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65712, 67709], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025631599387577, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65712, 67709], "wall_seconds": 2.4779830049999987, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65642, 67549], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025551251697404, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65642, 67549], "wall_seconds": 2.492095551000034, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65667, 67574], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02556374263183, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65667, 67574], "wall_seconds": 2.535094908000019, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65516, 67842], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025697470094094, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65516, 67842], "wall_seconds": 2.720854022000026, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65627, 67666], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02560739399983, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65627, 67666], "wall_seconds": 2.5687651889999756, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32875, 33609], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332277042086236, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32875, 33609], "wall_seconds": 3.3177056860000107, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65737, 67772], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02566506941337, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65737, 67772], "wall_seconds": 2.419043808999959, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65195, 67925], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02575638390603, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65195, 67925], "wall_seconds": 2.561376150000001, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65525, 67820], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02568566762088, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65525, 67820], "wall_seconds": 2.3973346849999757, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65523, 67536], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.0255438843955, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65523, 67536], "wall_seconds": 3.4265519669999662, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65714, 67855], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.0257081201876, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65714, 67855], "wall_seconds": 2.4580726849999905, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65401, 67656], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02560359879817, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65401, 67656], "wall_seconds": 2.954064843000026, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65435, 67434], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025498725237675, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65435, 67434], "wall_seconds": 2.302784091000035, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65732, 68038], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025811749314418, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65732, 68038], "wall_seconds": 2.47718904300001, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "queries": 159073, "counts": [84686, 74387], "successes": [42229, 38413], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.52399587441723, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [84686, 74387], "all_successes": [42229, 38413], "wall_seconds": 3.8397449270000266, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65502, 67640], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025593735757916, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65502, 67640], "wall_seconds": 3.8073684799999796, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65808, 67588], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025577030140617, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65808, 67588], "wall_seconds": 2.998497735000001, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32799, 33760], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332401145658476, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32799, 33760], "wall_seconds": 2.33289953000002, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65762, 67881], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025724512537327, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65762, 67881], "wall_seconds": 4.4714870450000035, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65476, 67608], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025578447734258, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65476, 67608], "wall_seconds": 2.636717204999968, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65379, 68007], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02579217390417, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65379, 68007], "wall_seconds": 4.106113746999995, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131348.0, "queries": 131348, "counts": [65724, 65624], "successes": [32864, 33873], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.334568483083526, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65724, 65624], "all_successes": [32864, 33873], "wall_seconds": 2.4233832030000144, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32840, 33679], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332331273752498, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32840, 33679], "wall_seconds": 2.6093251839999994, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32733, 33740], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332382961159247, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32733, 33740], "wall_seconds": 2.8161273769999866, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32813, 33705], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.33235219441233, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32813, 33705], "wall_seconds": 3.9912676730000385, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65611, 67605], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025577235809187, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65611, 67605], "wall_seconds": 4.267021018000037, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65606, 67735], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025641811579597, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65606, 67735], "wall_seconds": 3.1369488380000234, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65257, 67395], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025489528147837, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65257, 67395], "wall_seconds": 3.9736603869999954, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65500, 68048], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025813273568364, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65500, 68048], "wall_seconds": 5.2597283970000035, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32729, 33757], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.33239863649867, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32729, 33757], "wall_seconds": 3.185385187999998, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65712, 67709], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025631599387577, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65712, 67709], "wall_seconds": 4.424376420999977, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65642, 67549], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025551251697404, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65642, 67549], "wall_seconds": 4.381661890000032, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65667, 67574], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02556374263183, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65667, 67574], "wall_seconds": 3.371055104999982, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65516, 67842], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025697470094094, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65516, 67842], "wall_seconds": 4.948825499999998, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65627, 67666], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02560739399983, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65627, 67666], "wall_seconds": 5.140877461000002, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32875, 33609], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332277042086236, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32875, 33609], "wall_seconds": 3.84248841699997, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65737, 67772], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02566506941337, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65737, 67772], "wall_seconds": 3.0154912429999854, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65195, 67925], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02575638390603, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65195, 67925], "wall_seconds": 4.253976770000008, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65525, 67820], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02568566762088, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65525, 67820], "wall_seconds": 2.71284100500003, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65523, 67536], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.0255438843955, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65523, 67536], "wall_seconds": 5.132834457000001, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65714, 67855], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.0257081201876, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65714, 67855], "wall_seconds": 5.022445822000009, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65401, 67656], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02560359879817, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65401, 67656], "wall_seconds": 3.9229129349999994, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65435, 67434], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025498725237675, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65435, 67434], "wall_seconds": 6.221188658000017, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65732, 68038], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025811749314418, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65732, 68038], "wall_seconds": 6.172394132000022, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65661, 67714], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02563234769166, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65661, 67714], "wall_seconds": 5.940373765999993, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65502, 67640], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025593735757916, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65502, 67640], "wall_seconds": 7.66708212399999, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65808, 67588], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025577030140617, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65808, 67588], "wall_seconds": 7.700580537999997, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32799, 33760], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332401145658476, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32799, 33760], "wall_seconds": 4.621643443999972, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65762, 67881], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025724512537327, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65762, 67881], "wall_seconds": 5.679594287000043, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65476, 67608], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025578447734258, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65476, 67608], "wall_seconds": 6.309129315000007, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65379, 68007], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02579217390417, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65379, 68007], "wall_seconds": 4.598259036000002, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65523, 67452], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025505556240674, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65523, 67452], "wall_seconds": 4.546221333999995, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32840, 33679], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332331273752498, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32840, 33679], "wall_seconds": 6.561887954999975, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32733, 33740], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332382961159247, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32733, 33740], "wall_seconds": 4.189553978999982, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32813, 33705], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.33235219441233, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32813, 33705], "wall_seconds": 6.4391419940000105, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65611, 67605], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025577235809187, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65611, 67605], "wall_seconds": 4.809926126999983, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.2458598997430926, "estimate_rational": "735896875066452950415628495610453626106272032966993/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1629, 1640], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.3017564213925, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1629, 1640], "wall_seconds": 2.2827261219999855, "robust_error": 0.2458598997430926, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.22945700935716262, "estimate_rational": "11252538997128776046300594720419064581847810019048598265/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3313, 3245], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.004562207578378, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3313, 3245], "wall_seconds": 3.1264291090000143, "robust_error": 0.22945700935716262, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.24174659663712084, "estimate_rational": "11855218603708556195412204184909715574623488823947736065/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1630, 1627], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.290946153876154, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1630, 1627], "wall_seconds": 2.188410959000066, "robust_error": 0.24174659663712084, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.2482933235532051, "estimate_rational": "2972721962281704781815932536311807427683343148876761/11972621413014756705924586149611790497021399392059392", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1635, 1641], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.308048885659854, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1635, 1641], "wall_seconds": 2.7152364580000494, "robust_error": 0.2482933235532051, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.23922201078234331, "estimate_rational": "11731413273629206193515591007736072860114418371598254601/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1608, 1642], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.285647596878867, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1608, 1642], "wall_seconds": 2.028258003000019, "robust_error": 0.23922201078234331, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.23192132914814512, "estimate_rational": "11373388888039119459294167815505879422075807606630607745/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3278, 3294], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.01016451290777, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3278, 3294], "wall_seconds": 2.2928121449999708, "robust_error": 0.23192132914814512, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.22281983544586892, "estimate_rational": "10927052935592488225183053671413045489788911630239997625/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3261, 3256], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.985140905872576, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3261, 3256], "wall_seconds": 2.4212007119999726, "robust_error": 0.22281983544586892, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.2290754522723592, "estimate_rational": "44935309968541087699724104047446271659417492665287479529/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3290, 3265], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.002389585717266, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3290, 3265], "wall_seconds": 3.437377166000033, "robust_error": 0.2290754522723592, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.23343452755535357, "estimate_rational": "11447595922006873723188911199156967837651577122318049313/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3295, 3286], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.01433078393842, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3295, 3286], "wall_seconds": 3.4277722730000733, "robust_error": 0.23343452755535357, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.22851524233416343, "estimate_rational": "700397179793986902964506658621475997439357721943770785/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1597, 1621], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.257967592415115, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1597, 1621], "wall_seconds": 1.9972369329999538, "robust_error": 0.22851524233416343, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.24473405866795972, "estimate_rational": "12001723315413091421660300786224097445608923075664820049/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1618, 1648], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.299656152721756, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1618, 1648], "wall_seconds": 2.109304384999973, "robust_error": 0.24473405866795972, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.23003291774362236, "estimate_rational": "45123125848892295536423214053435130509661521751199214161/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3303, 3258], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.005426216564908, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3303, 3258], "wall_seconds": 2.2978884760000255, "robust_error": 0.23003291774362236, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.24193883954024026, "estimate_rational": "11864646168245951779293930553866934042833085664001790345/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1611, 1647], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.292808434766254, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1611, 1647], "wall_seconds": 2.6804134959999146, "robust_error": 0.24193883954024026, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.23104381162690155, "estimate_rational": "708147222125770025538604315640257805703682083664793273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3263, 3304], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.008130569684734, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3263, 3304], "wall_seconds": 3.1983233009999594, "robust_error": 0.23104381162690155, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.22925903131364575, "estimate_rational": "11242830182124649730638135293216270406712353034357327065/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3281, 3275], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.002731274033081, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3281, 3275], "wall_seconds": 2.401521902000013, "robust_error": 0.22925903131364575, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.2492548795784406, "estimate_rational": "12223423727776779486900862940983025562195023265658283545/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1626, 1653], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.311348799051501, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1626, 1653], "wall_seconds": 2.1161295020000352, "robust_error": 0.2492548795784406, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.2389743442402416, "estimate_rational": "732454233859040378746116859335063715291416055632303257/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1634, 1615], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.284180683742806, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1634, 1615], "wall_seconds": 2.8536400299999514, "robust_error": 0.2389743442402416, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.22298440751428314, "estimate_rational": "43740494105377424067142020398058545859974681836568959409/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3260, 3258], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.985580567632274, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3260, 3258], "wall_seconds": 2.6249149330000137, "robust_error": 0.22298440751428314, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.24509874876486293, "estimate_rational": "187806369776980614490302170041613579083645440088932577/766247770432944429179173513575154591809369561091801088", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1647, 1620], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.300424190966664, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1647, 1620], "wall_seconds": 2.3663268829999424, "robust_error": 0.24509874876486293, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.22100933842855894, "estimate_rational": "43353065680830298138059849718043059783455991111472985641/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3263, 3243], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.980356054535317, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3263, 3243], "wall_seconds": 3.0576954389999855, "robust_error": 0.22100933842855894, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.2396948952675101, "estimate_rational": "717444058917530188863203646370614229891301230098129/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1623, 1628], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.285678612539499, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1623, 1628], "wall_seconds": 2.564981874999944, "robust_error": 0.2396948952675101, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.23056607804727372, "estimate_rational": "45227710269745087422860039272023729950537039810569630569/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3267, 3297], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.006585841244307, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3267, 3297], "wall_seconds": 2.3621529179999925, "robust_error": 0.23056607804727372, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.22794564664126438, "estimate_rational": "2794605496300233894196976155168552835719549559886844785/12259964326927110866866776217202473468949912977468817408", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1583, 1634], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.25854962921712, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1583, 1634], "wall_seconds": 1.9719806680000147, "robust_error": 0.22794564664126438, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.24851776616751925, "estimate_rational": "190426184238837450433689583073798949711520194101433961/766247770432944429179173513575154591809369561091801088", "cost": 2048.0, "queries": 2048, "counts": [1024, 1024], "successes": [804, 795], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 10.548936408400639, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [1024, 1024], "all_successes": [804, 795], "wall_seconds": 2.9261552590000974, "robust_error": 0.24851776616751925, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.24552132496181384, "estimate_rational": "12040330742126865237660783819786696357597357095804753769/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1638, 1630], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.300809947704456, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1638, 1630], "wall_seconds": 2.389472991000048, "robust_error": 0.24552132496181384, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.23610546109728203, "estimate_rational": "11578578121781417885468427536364024065964521613400241385/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3313, 3284], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.022040283723753, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3313, 3284], "wall_seconds": 2.331889862999901, "robust_error": 0.23610546109728203, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.24997435181778502, "estimate_rational": "12258706543731085754052189801190031150406735021562729833/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1652, 1629], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.313031868621795, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1652, 1629], "wall_seconds": 2.5831136839999544, "robust_error": 0.24997435181778502, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.24317244337803992, "estimate_rational": "11925141924425888834980423620911929329238511104527480825/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3349, 3290], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.042960241015098, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3349, 3290], "wall_seconds": 4.560977340000022, "robust_error": 0.24317244337803992, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.22726303699392114, "estimate_rational": "696559181593647364852326308745599381463083492184171273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3265, 3279], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.997287749793157, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3265, 3279], "wall_seconds": 2.3713403929999686, "robust_error": 0.22726303699392114, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.2319259098778674, "estimate_rational": "45494454105484264903558473867484648538121183075615796001/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3291, 3281], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.010132996293109, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3291, 3281], "wall_seconds": 2.3614911429999665, "robust_error": 0.2319259098778674, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.2458598997430926, "estimate_rational": "735896875066452950415628495610453626106272032966993/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1629, 1640], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.3017564213925, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1629, 1640], "wall_seconds": 5.008172067000032, "robust_error": 0.2458598997430926, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.22945700935716262, "estimate_rational": "11252538997128776046300594720419064581847810019048598265/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3313, 3245], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.004562207578378, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3313, 3245], "wall_seconds": 2.0184975810000196, "robust_error": 0.22945700935716262, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.24174659663712084, "estimate_rational": "11855218603708556195412204184909715574623488823947736065/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1630, 1627], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.290946153876154, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1630, 1627], "wall_seconds": 2.3699358779999784, "robust_error": 0.24174659663712084, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.2482933235532051, "estimate_rational": "2972721962281704781815932536311807427683343148876761/11972621413014756705924586149611790497021399392059392", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1635, 1641], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.308048885659854, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1635, 1641], "wall_seconds": 2.6074021649999395, "robust_error": 0.2482933235532051, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.23922201078234331, "estimate_rational": "11731413273629206193515591007736072860114418371598254601/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1608, 1642], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.285647596878867, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1608, 1642], "wall_seconds": 1.206770499000072, "robust_error": 0.23922201078234331, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.23192132914814512, "estimate_rational": "11373388888039119459294167815505879422075807606630607745/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3278, 3294], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.01016451290777, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3278, 3294], "wall_seconds": 2.622900517000062, "robust_error": 0.23192132914814512, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.22281983544586892, "estimate_rational": "10927052935592488225183053671413045489788911630239997625/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3261, 3256], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.985140905872576, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3261, 3256], "wall_seconds": 3.539633534000018, "robust_error": 0.22281983544586892, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.2290754522723592, "estimate_rational": "44935309968541087699724104047446271659417492665287479529/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3290, 3265], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.002389585717266, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3290, 3265], "wall_seconds": 1.7581942399999662, "robust_error": 0.2290754522723592, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.23343452755535357, "estimate_rational": "11447595922006873723188911199156967837651577122318049313/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3295, 3286], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.01433078393842, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3295, 3286], "wall_seconds": 3.5687965939999913, "robust_error": 0.23343452755535357, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.22851524233416343, "estimate_rational": "700397179793986902964506658621475997439357721943770785/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1597, 1621], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.257967592415115, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1597, 1621], "wall_seconds": 1.2026435640000273, "robust_error": 0.22851524233416343, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.24473405866795972, "estimate_rational": "12001723315413091421660300786224097445608923075664820049/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1618, 1648], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.299656152721756, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1618, 1648], "wall_seconds": 2.4861527639999395, "robust_error": 0.24473405866795972, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.23003291774362236, "estimate_rational": "45123125848892295536423214053435130509661521751199214161/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3303, 3258], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.005426216564908, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3303, 3258], "wall_seconds": 1.4522201089999953, "robust_error": 0.23003291774362236, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.24193883954024026, "estimate_rational": "11864646168245951779293930553866934042833085664001790345/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1611, 1647], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.292808434766254, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1611, 1647], "wall_seconds": 2.818972489000089, "robust_error": 0.24193883954024026, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.23104381162690155, "estimate_rational": "708147222125770025538604315640257805703682083664793273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3263, 3304], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.008130569684734, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3263, 3304], "wall_seconds": 3.57742043799999, "robust_error": 0.23104381162690155, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.22925903131364575, "estimate_rational": "11242830182124649730638135293216270406712353034357327065/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3281, 3275], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.002731274033081, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3281, 3275], "wall_seconds": 2.9608372199999167, "robust_error": 0.22925903131364575, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.2492548795784406, "estimate_rational": "12223423727776779486900862940983025562195023265658283545/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1626, 1653], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.311348799051501, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1626, 1653], "wall_seconds": 1.3873156289999997, "robust_error": 0.2492548795784406, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.2389743442402416, "estimate_rational": "732454233859040378746116859335063715291416055632303257/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1634, 1615], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.284180683742806, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1634, 1615], "wall_seconds": 1.4843444629999567, "robust_error": 0.2389743442402416, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.22298440751428314, "estimate_rational": "43740494105377424067142020398058545859974681836568959409/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3260, 3258], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.985580567632274, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3260, 3258], "wall_seconds": 3.7551058550000107, "robust_error": 0.22298440751428314, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.24509874876486293, "estimate_rational": "187806369776980614490302170041613579083645440088932577/766247770432944429179173513575154591809369561091801088", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1647, 1620], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.300424190966664, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1647, 1620], "wall_seconds": 1.5441334809999034, "robust_error": 0.24509874876486293, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.22100933842855894, "estimate_rational": "43353065680830298138059849718043059783455991111472985641/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3263, 3243], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.980356054535317, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3263, 3243], "wall_seconds": 2.4519785699999375, "robust_error": 0.22100933842855894, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.2396948952675101, "estimate_rational": "717444058917530188863203646370614229891301230098129/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1623, 1628], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.285678612539499, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1623, 1628], "wall_seconds": 2.52729056499993, "robust_error": 0.2396948952675101, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.23056607804727372, "estimate_rational": "45227710269745087422860039272023729950537039810569630569/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3267, 3297], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.006585841244307, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3267, 3297], "wall_seconds": 1.5455139570000256, "robust_error": 0.23056607804727372, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.22794564664126438, "estimate_rational": "2794605496300233894196976155168552835719549559886844785/12259964326927110866866776217202473468949912977468817408", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1583, 1634], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.25854962921712, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1583, 1634], "wall_seconds": 2.225360765000005, "robust_error": 0.22794564664126438, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.24851776616751925, "estimate_rational": "190426184238837450433689583073798949711520194101433961/766247770432944429179173513575154591809369561091801088", "cost": 2048.0, "queries": 2048, "counts": [1024, 1024], "successes": [804, 795], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 10.548936408400639, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [1024, 1024], "all_successes": [804, 795], "wall_seconds": 3.1713344089999964, "robust_error": 0.24851776616751925, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.24552132496181384, "estimate_rational": "12040330742126865237660783819786696357597357095804753769/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1638, 1630], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.300809947704456, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1638, 1630], "wall_seconds": 3.375177925999992, "robust_error": 0.24552132496181384, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.23610546109728203, "estimate_rational": "11578578121781417885468427536364024065964521613400241385/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3313, 3284], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.022040283723753, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3313, 3284], "wall_seconds": 1.4409936530000778, "robust_error": 0.23610546109728203, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.24997435181778502, "estimate_rational": "12258706543731085754052189801190031150406735021562729833/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1652, 1629], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.313031868621795, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1652, 1629], "wall_seconds": 1.2024884009999823, "robust_error": 0.24997435181778502, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.24317244337803992, "estimate_rational": "11925141924425888834980423620911929329238511104527480825/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3349, 3290], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.042960241015098, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3349, 3290], "wall_seconds": 2.4499331120000534, "robust_error": 0.24317244337803992, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.22726303699392114, "estimate_rational": "696559181593647364852326308745599381463083492184171273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3265, 3279], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.997287749793157, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3265, 3279], "wall_seconds": 1.4392270199999757, "robust_error": 0.22726303699392114, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.2319259098778674, "estimate_rational": "45494454105484264903558473867484648538121183075615796001/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3291, 3281], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.010132996293109, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3291, 3281], "wall_seconds": 2.014290871999947, "robust_error": 0.2319259098778674, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 9901.0, "queries": 9901, "counts": [5520, 4381], "successes": [2758, 3475], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.953105184241736, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [5520, 4381], "all_successes": [2758, 3475], "wall_seconds": 2.4731302259999666, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10453.0, "queries": 10453, "counts": [5978, 4475], "successes": [2980, 3545], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.00175033617728, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [5978, 4475], "all_successes": [2980, 3545], "wall_seconds": 2.5779858519999834, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4052, 6554], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.475930832681165, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4052, 6554], "wall_seconds": 2.452963021999949, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4062, 6496], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.46295541049255, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4062, 6496], "wall_seconds": 2.4617612320000717, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4111, 6527], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.469770110406028, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4111, 6527], "wall_seconds": 2.2055889480000133, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10453.0, "queries": 10453, "counts": [5992, 4461], "successes": [3000, 3581], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.02079117879482, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [5992, 4461], "all_successes": [3000, 3581], "wall_seconds": 2.2612195789999987, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4104, 6549], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.474732854257418, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4104, 6549], "wall_seconds": 2.307001489999948, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4058, 6558], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.47683348330514, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4058, 6558], "wall_seconds": 2.611603735000017, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.010197603306211734, "estimate_rational": "413663934464277794588914225639/40564819207303340847894502572032", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4158, 6573], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.480373396308263, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4158, 6573], "wall_seconds": 2.2501301199999943, "robust_error": 0.010197603306211734, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4119, 6472], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.457762197813206, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4119, 6472], "wall_seconds": 2.359399641000209, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10792.0, "queries": 10792, "counts": [6269, 4523], "successes": [3122, 3621], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.046191175430913, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [6269, 4523], "all_successes": [3122, 3621], "wall_seconds": 2.384386425999992, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -0.010803942993814972, "estimate_rational": "-144593164003119604385438749606227/13383369764714246151934431985664000", "cost": 12147.0, "queries": 12147, "counts": [7397, 4750], "successes": [3640, 3784], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.146177901841508, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [7397, 4750], "all_successes": [3640, 3784], "wall_seconds": 2.395123761999912, "robust_error": 0.010803942993814972, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4152, 6529], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.47030458565587, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4152, 6529], "wall_seconds": 1.9433206390001487, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4141, 6589], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.484068977102847, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4141, 6589], "wall_seconds": 2.3704404060001707, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4056, 6556], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.476379078873848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4056, 6556], "wall_seconds": 2.357869287000085, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4109, 6553], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.475649340000555, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4109, 6553], "wall_seconds": 2.6181520309999087, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -0.010473717707776081, "estimate_rational": "-424864465244268293395076355625/40564819207303340847894502572032", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4031, 6517], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.467662220219577, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4031, 6517], "wall_seconds": 2.0178360290001365, "robust_error": 0.010473717707776081, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4131, 6575], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.480761211444523, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4131, 6575], "wall_seconds": 2.345486408999932, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10792.0, "queries": 10792, "counts": [6264, 4528], "successes": [3120, 3607], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.03896469623108, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [6264, 4528], "all_successes": [3120, 3607], "wall_seconds": 2.313563504000058, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.010932762705580905, "estimate_rational": "221742771294118955318085753807/20282409603651670423947251286016", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4164, 6511], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.466346981264326, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4164, 6511], "wall_seconds": 1.958059282000022, "robust_error": 0.010932762705580905, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4109, 6523], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.468875306499292, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4109, 6523], "wall_seconds": 2.347369695999987, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4096, 6608], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.48853010950476, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4096, 6608], "wall_seconds": 2.0473124039999675, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10453.0, "queries": 10453, "counts": [5989, 4464], "successes": [3003, 3573], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.016460335059243, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [5989, 4464], "all_successes": [3003, 3573], "wall_seconds": 2.483836171999883, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10158.0, "queries": 10158, "counts": [5738, 4420], "successes": [2876, 3512], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.979363335600194, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [5738, 4420], "all_successes": [2876, 3512], "wall_seconds": 2.2897122079998553, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4054, 6582], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.482414229024002, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4054, 6582], "wall_seconds": 2.273985606999986, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4049, 6562], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.477776778065873, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4049, 6562], "wall_seconds": 2.303890718000048, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4131, 6497], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.463175373569484, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4131, 6497], "wall_seconds": 2.710651387000098, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -0.010576491407979805, "estimate_rational": "-214516730906148984345571954527/20282409603651670423947251286016", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4033, 6630], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.493978937231983, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4033, 6630], "wall_seconds": 1.9320557439998538, "robust_error": 0.010576491407979805, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4149, 6534], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.4714175092899, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4149, 6534], "wall_seconds": 2.476237398999956, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4075, 6589], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.48402177059658, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4075, 6589], "wall_seconds": 2.390036370999951, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4132, 6526], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.469578456210165, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4132, 6526], "wall_seconds": 3.191598873999965, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4093, 6518], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.467758420315413, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4093, 6518], "wall_seconds": 2.7181637770002, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4052, 6554], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.475930832681165, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4052, 6554], "wall_seconds": 3.1045688130000144, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4062, 6496], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.46295541049255, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4062, 6496], "wall_seconds": 2.7846809600000597, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4111, 6527], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.469770110406028, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4111, 6527], "wall_seconds": 2.3544459290001214, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4120, 6566], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.47865180235193, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4120, 6566], "wall_seconds": 2.836423158999878, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4104, 6549], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.474732854257418, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4104, 6549], "wall_seconds": 2.481390842999872, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4058, 6558], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.47683348330514, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4058, 6558], "wall_seconds": 3.1057004459999007, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.010197603306211734, "estimate_rational": "413663934464277794588914225639/40564819207303340847894502572032", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4158, 6573], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.480373396308263, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4158, 6573], "wall_seconds": 2.871792619999951, "robust_error": 0.010197603306211734, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4119, 6472], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.457762197813206, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4119, 6472], "wall_seconds": 2.554173247000108, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4054, 6562], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.477763515541398, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4054, 6562], "wall_seconds": 2.275583817999859, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4069, 6580], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.481914664250123, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4069, 6580], "wall_seconds": 2.5359295330001714, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4152, 6529], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.47030458565587, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4152, 6529], "wall_seconds": 2.551977595000153, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4141, 6589], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.484068977102847, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4141, 6589], "wall_seconds": 2.8753897569999936, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4056, 6556], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.476379078873848, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4056, 6556], "wall_seconds": 2.670728233999853, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4109, 6553], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.475649340000555, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4109, 6553], "wall_seconds": 3.112983034000081, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -0.010473717707776081, "estimate_rational": "-424864465244268293395076355625/40564819207303340847894502572032", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4031, 6517], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.467662220219577, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4031, 6517], "wall_seconds": 2.390697505999924, "robust_error": 0.010473717707776081, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4131, 6575], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.480761211444523, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4131, 6575], "wall_seconds": 2.804457794999962, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4056, 6570], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.479609221784557, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4056, 6570], "wall_seconds": 3.0587060889999975, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.010932762705580905, "estimate_rational": "221742771294118955318085753807/20282409603651670423947251286016", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4164, 6511], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.466346981264326, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4164, 6511], "wall_seconds": 2.405523219000088, "robust_error": 0.010932762705580905, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4109, 6523], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.468875306499292, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4109, 6523], "wall_seconds": 2.362889457000165, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4096, 6608], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.48853010950476, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4096, 6608], "wall_seconds": 1.9743848180000896, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4093, 6559], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.477020543590978, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4093, 6559], "wall_seconds": 2.6527416569999787, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4068, 6535], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.471582271843648, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4068, 6535], "wall_seconds": 2.416453562000015, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4054, 6582], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.482414229024002, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4054, 6582], "wall_seconds": 3.083541180999873, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4049, 6562], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.477776778065873, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4049, 6562], "wall_seconds": 2.2429042150001806, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4131, 6497], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.463175373569484, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4131, 6497], "wall_seconds": 2.614772220999839, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -0.010576491407979805, "estimate_rational": "-214516730906148984345571954527/20282409603651670423947251286016", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4033, 6630], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.493978937231983, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4033, 6630], "wall_seconds": 1.9755957379998108, "robust_error": 0.010576491407979805, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4149, 6534], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.4714175092899, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4149, 6534], "wall_seconds": 2.6655503869999393, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4075, 6589], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.48402177059658, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4075, 6589], "wall_seconds": 2.9738270090001606, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.00011576429578461036, "estimate_rational": "1583564282164955476481210804338378860923/13679211465263141386697793334508172286623744", "cost": 37283636.0, "queries": 37283636, "counts": [20126922, 17156714], "successes": [10065397, 13725114], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202414518933733, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126922, 17156714], "all_successes": [10065397, 13725114], "wall_seconds": 3.4068440539999756, "robust_error": 0.00011576429578461036, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.00010630867087408212, "estimate_rational": "1452591111162901061273648197906955701760195/13663900594556680002579969138994110455196155904", "cost": 36797218.0, "queries": 36797218, "counts": [19689987, 17107231], "successes": [9846734, 13681878], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18959655715767, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689987, 17107231], "all_successes": [9846734, 13681878], "wall_seconds": 3.341982019999932, "robust_error": 0.00010630867087408212, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0001724212093916906, "estimate_rational": "392657680812762481036279835322473997184947/2277316591143720259146627475910530359271358464", "cost": 36797218.0, "queries": 36797218, "counts": [19689997, 17107221], "successes": [9847820, 13684431], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189876931864468, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689997, 17107221], "all_successes": [9847820, 13684431], "wall_seconds": 3.39743952799995, "robust_error": 0.0001724212093916906, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16773060, 26845003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793469061478646, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16773060, 26845003], "wall_seconds": 3.8292950200000178, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -4.631342818311139e-05, "estimate_rational": "-4505110132663418661378923034634371827857/97274382601334785479029109275957328246472704", "cost": 37283636.0, "queries": 37283636, "counts": [20126934, 17156702], "successes": [10062693, 13728635], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202800539877238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126934, 17156702], "all_successes": [10062693, 13728635], "wall_seconds": 3.1888031070000125, "robust_error": 4.631342818311139e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.00012776109254586257, "estimate_rational": "72738114497064629331389797138920963158629/569329152151338436792610458911829418171170816", "cost": 36797218.0, "queries": 36797218, "counts": [19689996, 17107222], "successes": [9847089, 13683649], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189791181785974, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689996, 17107222], "all_successes": [9847089, 13683649], "wall_seconds": 3.2256141719999505, "robust_error": 0.00012776109254586257, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.00021724487541583578, "estimate_rational": "11886954566723555411870498886726803037489/54716846802348420222163257763511899353251840", "cost": 37283636.0, "queries": 37283636, "counts": [20126920, 17156716], "successes": [10067092, 13726713], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202589187682545, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126920, 17156716], "all_successes": [10067092, 13726713], "wall_seconds": 3.181697232000033, "robust_error": 0.00021724487541583578, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782010, 26841257], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793259765922905, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782010, 26841257], "wall_seconds": 3.5619545160000143, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 36797218.0, "queries": 36797218, "counts": [19689999, 17107219], "successes": [9845010, 13683679], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18979469571698, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689999, 17107219], "all_successes": [9845010, 13683679], "wall_seconds": 3.725347834999866, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.00019204019854903286, "estimate_rational": "24296463913456730047959953851303431255955/126517594217406575732970950979278598179913728", "cost": 36797218.0, "queries": 36797218, "counts": [19689991, 17107227], "successes": [9848139, 13682871], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18970560941376, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689991, 17107227], "all_successes": [9848139, 13682871], "wall_seconds": 3.253204267000001, "robust_error": 0.00019204019854903286, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.00011807509621437869, "estimate_rational": "-12604423760067656725319293227918771619917/106749214391347183571081750705943456922992640", "cost": 36797218.0, "queries": 36797218, "counts": [19689998, 17107220], "successes": [9843067, 13684911], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18992957914314, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689998, 17107220], "all_successes": [9843067, 13684911], "wall_seconds": 3.277627617999997, "robust_error": 0.00011807509621437869, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 4.0114297979866526e-05, "estimate_rational": "187300496168162895314553586453019206315701/4669170485350872092282792028546792235854725120", "cost": 37283636.0, "queries": 37283636, "counts": [20126931, 17156705], "successes": [10064136, 13727857], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202715163026156, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126931, 17156705], "all_successes": [10064136, 13727857], "wall_seconds": 3.5164127189998453, "robust_error": 4.0114297979866526e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -1.0754373429089372e-05, "estimate_rational": "-574010457413234475051129980480826291909/53374607195673591785540875352971728461496320", "cost": 36797218.0, "queries": 36797218, "counts": [19689998, 17107220], "successes": [9844823, 13683978], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189827356954346, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689998, 17107220], "all_successes": [9844823, 13683978], "wall_seconds": 3.2261113189999833, "robust_error": 1.0754373429089372e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16771144, 26839321], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79315168250132, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16771144, 26839321], "wall_seconds": 3.670816473000059, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -0.00014446864524962643, "estimate_rational": "-2634956288618061375366457968875438310307/18238949247881002415645037986529870952267776", "cost": 37283636.0, "queries": 37283636, "counts": [20126918, 17156718], "successes": [10061043, 13725204], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.20242403169898, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126918, 17156718], "all_successes": [10061043, 13725204], "wall_seconds": 3.4718957229999887, "robust_error": 0.00014446864524962643, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.00020503588196337102, "estimate_rational": "70039741829205913002503866685276003540377/341597486052310987427461602259019062153576448", "cost": 36797218.0, "queries": 36797218, "counts": [19689998, 17107220], "successes": [9848354, 13684747], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189911650134626, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689998, 17107220], "all_successes": [9848354, 13684747], "wall_seconds": 3.4926207480000357, "robust_error": 0.00020503588196337102, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -3.346181658981619e-05, "estimate_rational": "-156238934470784068264231429558377108360797/4669170726323746704115850135013211094856499200", "cost": 37283636.0, "queries": 37283636, "counts": [20126925, 17156711], "successes": [10062903, 13726065], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.2025186924262, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126925, 17156711], "all_successes": [10062903, 13726065], "wall_seconds": 2.885323311999855, "robust_error": 3.346181658981619e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -9.152485647567291e-05, "estimate_rational": "-32050888268352441027766347064008379751127/350187801462125140763176446712766583189536768", "cost": 37283636.0, "queries": 37283636, "counts": [20126926, 17156710], "successes": [10061933, 13727232], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202646390602446, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126926, 17156710], "all_successes": [10061933, 13727232], "wall_seconds": 3.1732222289999754, "robust_error": 9.152485647567291e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00019694785998241392, "estimate_rational": "-224256324881174867144642618033677067135215/1138658347956659181596738558813507383619223552", "cost": 36797218.0, "queries": 36797218, "counts": [19689991, 17107227], "successes": [9841772, 13683403], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18976385692533, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689991, 17107227], "all_successes": [9841772, 13683403], "wall_seconds": 3.180482095000116, "robust_error": 0.00019694785998241392, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 9.066966298548183e-05, "estimate_rational": "206483518330779155404019648211300826151277/2277316486373635377269290194103871217273405440", "cost": 36797218.0, "queries": 36797218, "counts": [19690003, 17107215], "successes": [9846485, 13685184], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189959902908523, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19690003, 17107215], "all_successes": [9846485, 13685184], "wall_seconds": 3.021068818999993, "robust_error": 9.066966298548183e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 7.771134470264299e-05, "estimate_rational": "11060833498024034672548671828792543335303/142332288037834609198152614727957354542792704", "cost": 36797218.0, "queries": 36797218, "counts": [19689996, 17107222], "successes": [9846270, 13683089], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189729851165932, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689996, 17107222], "all_successes": [9846270, 13683089], "wall_seconds": 3.127476907000073, "robust_error": 7.771134470264299e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 3.268357055022839e-05, "estimate_rational": "457815512534589936769556149476370317421013/14007512178971240112347550405039633284569497600", "cost": 37283636.0, "queries": 37283636, "counts": [20126925, 17156711], "successes": [10064009, 13725945], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202505574509054, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126925, 17156711], "all_successes": [10064009, 13725945], "wall_seconds": 3.5548602559999836, "robust_error": 3.268357055022839e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780245, 26842560], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793332527035506, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780245, 26842560], "wall_seconds": 3.3073232599999756, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.00011266838416186791, "estimate_rational": "3207269609311249917797735225691188486359/28466456079670442215866127426298390215917568", "cost": 36797218.0, "queries": 36797218, "counts": [19690003, 17107215], "successes": [9846845, 13685000], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189939747835936, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19690003, 17107215], "all_successes": [9846845, 13685000], "wall_seconds": 3.4221276420000777, "robust_error": 0.00011266838416186791, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -0.00017411598913758537, "estimate_rational": "-2438931796441177122480401121570245889581111/14007511937998690019068150725299997581588299776", "cost": 37283636.0, "queries": 37283636, "counts": [20126927, 17156709], "successes": [10060553, 13727510], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202676910922523, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126927, 17156709], "all_successes": [10060553, 13727510], "wall_seconds": 3.2564232459999403, "robust_error": 0.00017411598913758537, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.0001743268266460601, "estimate_rational": "-297748042366980044462134357050900103715291/1707987508838814362401256197593730458497056768", "cost": 36797218.0, "queries": 36797218, "counts": [19689992, 17107226], "successes": [9842142, 13682060], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189616918217425, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689992, 17107226], "all_successes": [9842142, 13682060], "wall_seconds": 3.354822482999907, "robust_error": 0.0001743268266460601, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 37283636.0, "queries": 37283636, "counts": [20126923, 17156713], "successes": [10063394, 13725931], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202503876379144, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126923, 17156713], "all_successes": [10063394, 13725931], "wall_seconds": 3.80330182900002, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.00019488459936108505, "estimate_rational": "341231070426283449459169245872957263546951/1750939127796576231901923646706867611417706496", "cost": 37283636.0, "queries": 37283636, "counts": [20126918, 17156718], "successes": [10066718, 13725400], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202445474857537, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126918, 17156718], "all_successes": [10066718, 13725400], "wall_seconds": 2.97940906000008, "robust_error": 0.00019488459936108505, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 7.678935355679444e-05, "estimate_rational": "3055760941540720047648702500882318250351/39794070401707941979755096555281381347819520", "cost": 37283636.0, "queries": 37283636, "counts": [20126920, 17156716], "successes": [10064744, 13725908], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202501120879127, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126920, 17156716], "all_successes": [10064744, 13725908], "wall_seconds": 3.070627550999916, "robust_error": 7.678935355679444e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 5.7069941394224305e-05, "estimate_rational": "24368685263073554662957995287734829437859/426996851017263499769394335628463618129920000", "cost": 36797218.0, "queries": 36797218, "counts": [19690000, 17107218], "successes": [9845934, 13683836], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189811977261005, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19690000, 17107218], "all_successes": [9845934, 13683836], "wall_seconds": 3.15369191700006, "robust_error": 5.7069941394224305e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.00011576429578461036, "estimate_rational": "1583564282164955476481210804338378860923/13679211465263141386697793334508172286623744", "cost": 37283636.0, "queries": 37283636, "counts": [20126922, 17156714], "successes": [10065397, 13725114], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202414518933733, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [20126922, 17156714], "all_successes": [10065397, 13725114], "wall_seconds": 3.9937904920000165, "robust_error": 0.00011576429578461036, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782744, 26837410], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79304500253612, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782744, 26837410], "wall_seconds": 4.032249919999913, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780536, 26844538], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79344305975754, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780536, 26844538], "wall_seconds": 4.11470492400008, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16773060, 26845003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793469061478646, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16773060, 26845003], "wall_seconds": 3.794766544999902, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -4.631342818311139e-05, "estimate_rational": "-4505110132663418661378923034634371827857/97274382601334785479029109275957328246472704", "cost": 37283636.0, "queries": 37283636, "counts": [20126934, 17156702], "successes": [10062693, 13728635], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202800539877238, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [20126934, 17156702], "all_successes": [10062693, 13728635], "wall_seconds": 3.210885339000015, "robust_error": 4.631342818311139e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16773421, 26844257], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793427360838702, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16773421, 26844257], "wall_seconds": 3.6006997459999184, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782226, 26843960], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79341078170229, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782226, 26843960], "wall_seconds": 3.8005693900001916, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782010, 26841257], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793259765922905, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782010, 26841257], "wall_seconds": 3.7825940689999697, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 36797218.0, "queries": 36797218, "counts": [19689999, 17107219], "successes": [9845010, 13683679], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18979469571698, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19689999, 17107219], "all_successes": [9845010, 13683679], "wall_seconds": 4.184013092999976, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16777597, 26838953], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.7931310727905, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16777597, 26838953], "wall_seconds": 3.4644790039999407, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16774806, 26842744], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793342800916573, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16774806, 26842744], "wall_seconds": 4.039544760999888, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 4.0114297979866526e-05, "estimate_rational": "187300496168162895314553586453019206315701/4669170485350872092282792028546792235854725120", "cost": 37283636.0, "queries": 37283636, "counts": [20126931, 17156705], "successes": [10064136, 13727857], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202715163026156, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [20126931, 17156705], "all_successes": [10064136, 13727857], "wall_seconds": 3.3492256619999807, "robust_error": 4.0114297979866526e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16775678, 26843186], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793367490448173, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16775678, 26843186], "wall_seconds": 4.095801827000059, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16771144, 26839321], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79315168250132, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16771144, 26839321], "wall_seconds": 3.9059393529999795, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16774113, 26841598], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793278788543514, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16774113, 26841598], "wall_seconds": 4.2877283739999825, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16777557, 26842532], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79333094665251, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16777557, 26842532], "wall_seconds": 4.258077326000006, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16779465, 26847804], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79362565231659, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16779465, 26847804], "wall_seconds": 4.768967849000006, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780452, 26846442], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793549496750433, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780452, 26846442], "wall_seconds": 3.3246885290000137, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16772802, 26839098], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79313920192173, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16772802, 26839098], "wall_seconds": 4.456769217000016, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 9.066966298548183e-05, "estimate_rational": "206483518330779155404019648211300826151277/2277316486373635377269290194103871217273405440", "cost": 36797218.0, "queries": 36797218, "counts": [19690003, 17107215], "successes": [9846485, 13685184], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189959902908523, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19690003, 17107215], "all_successes": [9846485, 13685184], "wall_seconds": 3.965356383999989, "robust_error": 9.066966298548183e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16778710, 26840183], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793199750421433, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16778710, 26840183], "wall_seconds": 4.577568122999992, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 3.268357055022839e-05, "estimate_rational": "457815512534589936769556149476370317421013/14007512178971240112347550405039633284569497600", "cost": 37283636.0, "queries": 37283636, "counts": [20126925, 17156711], "successes": [10064009, 13725945], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202505574509054, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [20126925, 17156711], "all_successes": [10064009, 13725945], "wall_seconds": 3.8259649450000097, "robust_error": 3.268357055022839e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780245, 26842560], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793332527035506, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780245, 26842560], "wall_seconds": 3.645358851999987, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.00011266838416186791, "estimate_rational": "3207269609311249917797735225691188486359/28466456079670442215866127426298390215917568", "cost": 36797218.0, "queries": 36797218, "counts": [19690003, 17107215], "successes": [9846845, 13685000], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189939747835936, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19690003, 17107215], "all_successes": [9846845, 13685000], "wall_seconds": 2.9840911279999887, "robust_error": 0.00011266838416186791, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16779312, 26843726], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793397668329984, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16779312, 26843726], "wall_seconds": 4.5519538220000015, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16776679, 26841593], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79327849267014, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16776679, 26841593], "wall_seconds": 3.3846643039999833, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 37283636.0, "queries": 37283636, "counts": [20126923, 17156713], "successes": [10063394, 13725931], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202503876379144, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [20126923, 17156713], "all_successes": [10063394, 13725931], "wall_seconds": 3.1038338369999963, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16777468, 26846387], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793546403035325, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16777468, 26846387], "wall_seconds": 3.3764345869999772, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16778435, 26845865], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.7935172206453, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16778435, 26845865], "wall_seconds": 4.245012745999986, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 5.7069941394224305e-05, "estimate_rational": "24368685263073554662957995287734829437859/426996851017263499769394335628463618129920000", "cost": 36797218.0, "queries": 36797218, "counts": [19690000, 17107218], "successes": [9845934, 13683836], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189811977261005, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19690000, 17107218], "all_successes": [9845934, 13683836], "wall_seconds": 3.008992264999989, "robust_error": 5.7069941394224305e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -4.675624494697368e-06, "estimate_rational": "-15221138135507052360254844453170638039162180527/3255423559520095252810871572923680491627099967193088", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157733467, 1732940116], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.9942593288035, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157733467, 1732940116], "wall_seconds": 3.1806797669999867, "robust_error": 4.675624494697368e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.406652470069284e-05, "estimate_rational": "19586682876018935052798145488388676864240485875/813855889855798882696564841606614498871723545329664", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484974, 2166187312], "successes": [1157788910, 1732974566], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994289150082302, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484974, 2166187312], "all_successes": [1157788910, 1732974566], "wall_seconds": 3.3985038509999868, "robust_error": 2.406652470069284e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 4.73047048162568e-07, "estimate_rational": "14493821225959387527863765779041297699378629/30639280558365137011421863014546151456132370006016", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157743400, 1732961521], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994277857844086, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157743400, 1732961521], "wall_seconds": 3.193669437000011, "robust_error": 4.73047048162568e-07, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -7.63818629111436e-06, "estimate_rational": "-49731063202273105399016846491504175730774563663/6510847118264992713847954918265098128541064659730432", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157727755, 1732980762], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994294514989768, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157727755, 1732980762], "wall_seconds": 3.4960009790000015, "robust_error": 7.63818629111436e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -9.303063259697467e-06, "estimate_rational": "-94641910339439227609870697879824211529474101/10173198622591862758883788467284038380651907383296", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484976, 2166187310], "successes": [1157724543, 1732978057], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994292172741517, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484976, 2166187310], "all_successes": [1157724543, 1732978057], "wall_seconds": 4.316368112999982, "robust_error": 9.303063259697467e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 7.753633090388588e-06, "estimate_rational": "11218382149924850271509066376435837909447034995/1446854915514530723523812556700222846605192127840256", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484969, 2166187317], "successes": [1157757442, 1732923762], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99424517134384, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484969, 2166187317], "all_successes": [1157757442, 1732923762], "wall_seconds": 3.4251149180000198, "robust_error": 7.753633090388588e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.3852159941706935e-05, "estimate_rational": "45094647831184616202290647856148949640236361967/3255423560004593843462819385904189365338767661989888", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484968, 2166187318], "successes": [1157769206, 1732927210], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99424815511788, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484968, 2166187318], "all_successes": [1157769206, 1732927210], "wall_seconds": 3.378103555000024, "robust_error": 1.3852159941706935e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -5.299778084027952e-06, "estimate_rational": "-69012089739891467035025513260237988224732966277/13021694238080381011243486291694721966508399868772352", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157732263, 1732941495], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994260522406304, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157732263, 1732941495], "wall_seconds": 3.6425261839999905, "robust_error": 5.299778084027952e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -1.092870551641893e-05, "estimate_rational": "-4447195677048047688027068695485877874854209489/406927944976349301387032863076638317156496603873280", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484970, 2166187316], "successes": [1157721403, 1732939747], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994259007519066, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484970, 2166187316], "all_successes": [1157721403, 1732939747], "wall_seconds": 4.2251318959999935, "robust_error": 1.092870551641893e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 1.1483172007694141e-05, "estimate_rational": "99686903172383321502046796743487367887100763817/8681129491536788819902861187454742912570838168371200", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157764638, 1732971808], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994286762697932, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157764638, 1732971808], "wall_seconds": 4.893093912000012, "robust_error": 1.1483172007694141e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.1044921144551243e-05, "estimate_rational": "-1997549806004668032018807965829175703974743779/180856864423166387418744975821510893368593426153472", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484972, 2166187314], "successes": [1157721180, 1732945407], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99426390792199, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484972, 2166187314], "all_successes": [1157721180, 1732945407], "wall_seconds": 3.653431469999987, "robust_error": 1.1044921144551243e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 2.1771159914888735e-06, "estimate_rational": "56699477517255855403871551201869718754943574359/26043388473059970855391819673060392514164258638921728", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157746688, 1732980258], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994294078621262, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157746688, 1732980258], "wall_seconds": 5.005162580999979, "robust_error": 2.1771159914888735e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 7.747436183605351e-07, "estimate_rational": "5044237255597463065449816834144782106988563153/6510847119040190505621743145847360983254199934386176", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157743981, 1732947489], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994265710540475, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157743981, 1732947489], "wall_seconds": 3.8438830009999947, "robust_error": 7.747436183605351e-07, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147522058, 3435976678], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64541904531845, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147522058, 3435976678], "wall_seconds": 8.883983734999987, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -3.312512106618307e-07, "estimate_rational": "-79878740395568583375705845498089436525714093/241142485897555183224993301095347857824791234871296", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484972, 2166187314], "successes": [1157741847, 1732939299], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994258620943523, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484972, 2166187314], "all_successes": [1157741847, 1732939299], "wall_seconds": 3.9302365409999993, "robust_error": 3.312512106618307e-07, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 9.687184329957897e-06, "estimate_rational": "31535888096913569950934278586688308067593987375/3255423559907694127928578252575501404861682287640576", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484969, 2166187317], "successes": [1157761172, 1732923947], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994245331508626, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484969, 2166187317], "all_successes": [1157761172, 1732923947], "wall_seconds": 8.27903605200001, "robust_error": 9.687184329957897e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 2.5821620464553935e-06, "estimate_rational": "1050753895034912511886328443016586161477223521/406927944927899441348282420803307249435861772664832", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484974, 2166187312], "successes": [1157747468, 1732954768], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994272011781362, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484974, 2166187312], "all_successes": [1157747468, 1732954768], "wall_seconds": 3.1800810799999795, "robust_error": 2.5821620464553935e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 3.848293063794233e-06, "estimate_rational": "25055647809118626282861900835335753968576799189/6510847119427789385931746684034009525019278584053760", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484971, 2166187315], "successes": [1157749909, 1732943504], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994262259933365, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484971, 2166187315], "all_successes": [1157749909, 1732943504], "wall_seconds": 4.717241740999981, "robust_error": 3.848293063794233e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 3.8770453761631646e-06, "estimate_rational": "100971398859098226365203224710847241155885745467/26043388473059970855391819673060392514164258638921728", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157749967, 1732983856], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994297193306455, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157749967, 1732983856], "wall_seconds": 4.437473947000001, "robust_error": 3.8770453761631646e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 1.947317917846898e-05, "estimate_rational": "169049190090378317537217554233010741090364320935/8681129493087184341142875340201337079631152767041536", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484969, 2166187317], "successes": [1157780049, 1732943239], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994262029711262, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484969, 2166187317], "all_successes": [1157780049, 1732943239], "wall_seconds": 6.823335837000002, "robust_error": 1.947317917846898e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -1.0230621992005107e-06, "estimate_rational": "-26644006289054263641408583112124160744320718685/26043388476160762022486972583389443933016799737544704", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157740513, 1732951709], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.9942693632693, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157740513, 1732951709], "wall_seconds": 3.6825730230000033, "robust_error": 1.0230621992005107e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": -1.0218947775398619e-05, "estimate_rational": "-26613602674814846632831755821985287727644319075/2604338847771115754372698673613603810007711433621504", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484971, 2166187315], "successes": [1157722773, 1732951060], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99426880029592, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484971, 2166187315], "all_successes": [1157722773, 1732951060], "wall_seconds": 3.6674073650000025, "robust_error": 1.0218947775398619e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": -9.90891337420886e-06, "estimate_rational": "-258061680427234484839292771520875242724374122325/26043388480811948461591890436793363349465831632273408", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484967, 2166187319], "successes": [1157723368, 1732914985], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99423757363732, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484967, 2166187319], "all_successes": [1157723368, 1732914985], "wall_seconds": 6.251668007999996, "robust_error": 9.90891337420886e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -2.2907216343864586e-05, "estimate_rational": "-46032525792826214342112372064017067961445159/2009520716171847697924122844852126274626584051712", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484966, 2166187320], "successes": [1157698293, 1732926879], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994247867740594, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484966, 2166187320], "all_successes": [1157698293, 1732926879], "wall_seconds": 3.3308583339999984, "robust_error": 2.2907216343864586e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 1.9447973117620405e-05, "estimate_rational": "101298223819345551693199378093689503530047884847/5208677696472468771643355996940818886358846865932288", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484965, 2166187321], "successes": [1157780000, 1732915113], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994237683452244, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484965, 2166187321], "all_successes": [1157780000, 1732915113], "wall_seconds": 3.291455591000016, "robust_error": 1.9447973117620405e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -6.150107336955766e-06, "estimate_rational": "-26694939089481741943489427314439291323804295627/4340564745768394409951430593727371456285419084185600", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157730624, 1732959122], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994275781308062, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157730624, 1732959122], "wall_seconds": 6.638204151999986, "robust_error": 6.150107336955766e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 1.2425646165993088e-06, "estimate_rational": "674179021203974760538120952043446103224141221/542570593269499162256234927464532680105780278460416", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484972, 2166187314], "successes": [1157744883, 1732930816], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994251278618524, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484972, 2166187314], "all_successes": [1157744883, 1732930816], "wall_seconds": 6.298473094000002, "robust_error": 1.2425646165993088e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -7.5613980863857305e-06, "estimate_rational": "-49231106943729753231756021867646766692548805267/6510847118652591614927145890591057184428128626278400", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157727902, 1732975468], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994289930849302, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157727902, 1732975468], "wall_seconds": 7.081401861000018, "robust_error": 7.5613980863857305e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -1.1556548257433462e-05, "estimate_rational": "-300971675711838365616567683196316845467977681375/26043388476160762022486972583389443933016799737544704", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157720194, 1732958376], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994275134347163, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157720194, 1732958376], "wall_seconds": 3.7977662160000136, "robust_error": 1.1556548257433462e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 8.185218731343043e-06, "estimate_rational": "106585415591357305636948538452200509403715983541/13021694238080381011243486291694721966508399868772352", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157758276, 1732947225], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99426548212241, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157758276, 1732947225], "wall_seconds": 3.9376545840000006, "robust_error": 8.185218731343043e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -4.675624494697368e-06, "estimate_rational": "-15221138135507052360254844453170638039162180527/3255423559520095252810871572923680491627099967193088", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157733467, 1732940116], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.9942593288035, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157733467, 1732940116], "wall_seconds": 6.071123696000001, "robust_error": 4.675624494697368e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147519344, 3436005607], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64543167482776, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147519344, 3436005607], "wall_seconds": 10.912504421000023, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 4.73047048162568e-07, "estimate_rational": "14493821225959387527863765779041297699378629/30639280558365137011421863014546151456132370006016", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157743400, 1732961521], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994277857844086, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157743400, 1732961521], "wall_seconds": 8.176682087000017, "robust_error": 4.73047048162568e-07, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -7.63818629111436e-06, "estimate_rational": "-49731063202273105399016846491504175730774563663/6510847118264992713847954918265098128541064659730432", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157727755, 1732980762], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994294514989768, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157727755, 1732980762], "wall_seconds": 4.983200735000025, "robust_error": 7.63818629111436e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -9.303322463273967e-06, "estimate_rational": "-121145020500594554134923376287668266791832518055/13021694236529985427695909836530196257082129319460864", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157724543, 1732978056], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99429217255352, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157724543, 1732978056], "wall_seconds": 3.4261141449999855, "robust_error": 9.303322463273967e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 7.753633090388588e-06, "estimate_rational": "11218382149924850271509066376435837909447034995/1446854915514530723523812556700222846605192127840256", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484969, 2166187317], "successes": [1157757442, 1732923762], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99424517134384, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484969, 2166187317], "all_successes": [1157757442, 1732923762], "wall_seconds": 4.188897228999991, "robust_error": 7.753633090388588e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147503791, 3435930308], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64539880271238, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147503791, 3435930308], "wall_seconds": 4.045846713000003, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -5.299778084027952e-06, "estimate_rational": "-69012089739891467035025513260237988224732966277/13021694238080381011243486291694721966508399868772352", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157732263, 1732941495], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994260522406304, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157732263, 1732941495], "wall_seconds": 7.432454585999977, "robust_error": 5.299778084027952e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147458487, 3435966154], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.6454144509148, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147458487, 3435966154], "wall_seconds": 10.758680482000017, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 1.148265357410247e-05, "estimate_rational": "11075822509249029276697450101584714967912406203/964569943504087646655873465272749212507870907596800", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157764637, 1732971807], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994286761832278, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157764637, 1732971807], "wall_seconds": 3.9130157679999797, "robust_error": 1.148265357410247e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.1044921144551243e-05, "estimate_rational": "-1997549806004668032018807965829175703974743779/180856864423166387418744975821510893368593426153472", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484972, 2166187314], "successes": [1157721180, 1732945407], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99426390792199, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484972, 2166187314], "all_successes": [1157721180, 1732945407], "wall_seconds": 3.487846048000023, "robust_error": 1.1044921144551243e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 2.1771159914888735e-06, "estimate_rational": "56699477517255855403871551201869718754943574359/26043388473059970855391819673060392514164258638921728", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157746688, 1732980258], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994294078621262, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157746688, 1732980258], "wall_seconds": 5.565150723999977, "robust_error": 2.1771159914888735e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 7.747436171686922e-07, "estimate_rational": "20176948991350223481528290100814045445400718133/26043388476160762022486972583389443933016799737544704", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157743981, 1732947488], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994265709674906, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157743981, 1732947488], "wall_seconds": 3.41423964400002, "robust_error": 7.747436171686922e-07, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147522058, 3435976678], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64541904531845, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147522058, 3435976678], "wall_seconds": 9.854349418000027, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -3.30473625924291e-07, "estimate_rational": "-8606653021071743610858868952690211253846529025/26043388476160762022486972583389443933016799737544704", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157741849, 1732939299], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994258621621075, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157741849, 1732939299], "wall_seconds": 4.693896249999966, "robust_error": 3.30473625924291e-07, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 9.686665937298888e-06, "estimate_rational": "36039086296272164033944102668819563856614587849/3720484068465936146204089431514858748413351185874944", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484969, 2166187317], "successes": [1157761171, 1732923946], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994245330643107, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484969, 2166187317], "all_successes": [1157761171, 1732923946], "wall_seconds": 4.998953620999998, "robust_error": 9.686665937298888e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 2.5821620464553935e-06, "estimate_rational": "1050753895034912511886328443016586161477223521/406927944927899441348282420803307249435861772664832", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484974, 2166187312], "successes": [1157747468, 1732954768], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994272011781362, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484974, 2166187312], "all_successes": [1157747468, 1732954768], "wall_seconds": 8.180427576999989, "robust_error": 2.5821620464553935e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 3.848293063794233e-06, "estimate_rational": "25055647809118626282861900835335753968576799189/6510847119427789385931746684034009525019278584053760", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484971, 2166187315], "successes": [1157749909, 1732943504], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994262259933365, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484971, 2166187315], "all_successes": [1157749909, 1732943504], "wall_seconds": 5.244085881999979, "robust_error": 3.848293063794233e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 3.8770453761631646e-06, "estimate_rational": "100971398859098226365203224710847241155885745467/26043388473059970855391819673060392514164258638921728", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157749967, 1732983856], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994297193306455, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157749967, 1732983856], "wall_seconds": 3.723746946999995, "robust_error": 3.8770453761631646e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147523908, 3435978194], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64541970715926, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147523908, 3435978194], "wall_seconds": 11.533390859999997, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -1.0230621976266718e-06, "estimate_rational": "-26644006248066169027835821908552093043403556219/26043388476160762022486972583389443933016799737544704", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157740513, 1732951708], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994269362403717, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157740513, 1732951708], "wall_seconds": 10.071886843000016, "robust_error": 1.0230621976266718e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147441675, 3435971829], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.645416928480934, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147441675, 3435971829], "wall_seconds": 5.6745826800000145, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": -9.909172567429985e-06, "estimate_rational": "-8064638459040695663540878680217358266642155015/813855890001148460865704846476047341334691915497472", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484968, 2166187318], "successes": [1157723368, 1732914985], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994237574314813, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484968, 2166187318], "all_successes": [1157723368, 1732914985], "wall_seconds": 3.1911368419999917, "robust_error": 9.909172567429985e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147469147, 3435912022], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.645390820494946, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147469147, 3435912022], "wall_seconds": 6.834193789999972, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147562665, 3435923463], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64539581534091, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147562665, 3435923463], "wall_seconds": 5.621241280000049, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -6.150107336955766e-06, "estimate_rational": "-26694939089481741943489427314439291323804295627/4340564745768394409951430593727371456285419084185600", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157730624, 1732959122], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994275781308062, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157730624, 1732959122], "wall_seconds": 7.538134978000016, "robust_error": 6.150107336955766e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 1.2425646165993088e-06, "estimate_rational": "674179021203974760538120952043446103224141221/542570593269499162256234927464532680105780278460416", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484972, 2166187314], "successes": [1157744883, 1732930816], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994251278618524, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484972, 2166187314], "all_successes": [1157744883, 1732930816], "wall_seconds": 8.407523172000026, "robust_error": 1.2425646165993088e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -7.5611388713713574e-06, "estimate_rational": "-9845883846586993709316616138016923599618680529/1302169423691758433137124923812356912723444145061888", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484976, 2166187310], "successes": [1157727903, 1732975467], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994289930661292, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484976, 2166187310], "all_successes": [1157727903, 1732975467], "wall_seconds": 3.6124668289999704, "robust_error": 7.5611388713713574e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147480502, 3435982591], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64542162654849, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147480502, 3435982591], "wall_seconds": 4.335036950000017, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 8.185737140258071e-06, "estimate_rational": "106592166153739100930762757075260540676009494643/13021694238080381011243486291694721966508399868772352", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157758277, 1732947226], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99426548298799, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157758277, 1732947226], "wall_seconds": 5.016752548999989, "robust_error": 8.185737140258071e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 2.9453573066668107e-06, "estimate_rational": "71038740798849260661378853506293474199256254345/24118887252848136832272233142267440380792447480889344", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390286, 2348758723], "successes": [1977704848, 1879003437], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30245416873332, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390286, 2348758723], "all_successes": [1977704848, 1879003437], "wall_seconds": 4.740261024999995, "robust_error": 2.9453573066668107e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.114246124464188e-05, "estimate_rational": "509932638213551735121596930994089424172164715017/24118887215308650543739110359180015227694441813770240", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390295, 2348758714], "successes": [1977764809, 1879036337], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302480439206846, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390295, 2348758714], "all_successes": [1977764809, 1879036337], "wall_seconds": 6.824460532999979, "robust_error": 2.114246124464188e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -4.667815366438433e-06, "estimate_rational": "-7036407002126757671787109892135824944719375265/1507430446525045678202155932599734418746018619195392", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390312, 2348758697], "successes": [1977679776, 1879027582], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30247345841364, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390312, 2348758697], "all_successes": [1977679776, 1879027582], "wall_seconds": 6.440165589000003, "robust_error": 4.667815366438433e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390325, 2348758684], "successes": [1977687578, 1879041487], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30248456677136, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390325, 2348758684], "all_successes": [1977687578, 1879041487], "wall_seconds": 3.805931027999975, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390322, 2348758687], "successes": [1977692400, 1879026500], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302472600100046, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390322, 2348758687], "all_successes": [1977692400, 1879026500], "wall_seconds": 4.1333041110000295, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 1.1532672632408673e-05, "estimate_rational": "278155233157828467812945450472771445344881286861/24118887444716615738741556875935107738882175538298880", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390240, 2348758769], "successes": [1977733121, 1878991279], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30244443813097, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390240, 2348758769], "all_successes": [1977733121, 1878991279], "wall_seconds": 3.131348849999995, "robust_error": 1.1532672632408673e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.574389129396723e-05, "estimate_rational": "379725142652066946732503392694517236393357590245/24118887482256099457087734684282856769384498241470464", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390231, 2348758778], "successes": [1977746993, 1878988208], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30244198188815, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390231, 2348758778], "all_successes": [1977746993, 1878988208], "wall_seconds": 7.432102590999989, "robust_error": 1.574389129396723e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -1.5135708363602775e-05, "estimate_rational": "-15210685159557717216771947380067299723933160315/1004953636404308617118250934061913825025535703515136", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390281, 2348758728], "successes": [1977645268, 1879002084], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302453086200416, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390281, 2348758728], "all_successes": [1977645268, 1879002084], "wall_seconds": 3.563627003000022, "robust_error": 1.5135708363602775e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -4.710418730585909e-06, "estimate_rational": "-2582046792411997283734017643438605948830691759/548156531317721699012628337341318822744972282822656", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390256, 2348758753], "successes": [1977679607, 1878999185], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30245075789953, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390256, 2348758753], "all_successes": [1977679607, 1878999185], "wall_seconds": 8.774188136999953, "robust_error": 4.710418730585909e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 1.0765545944299526e-05, "estimate_rational": "129826493973921657246106656556987464017092684579/12059443584713527809967430703843283784443363780984832", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390306, 2348758703], "successes": [1977730624, 1879036176], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30248031628521, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390306, 2348758703], "all_successes": [1977730624, 1879036176], "wall_seconds": 3.7466610179999975, "robust_error": 1.0765545944299526e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.828273299318626e-05, "estimate_rational": "-440959176880460164138167741251478364871708659437/24118887315413946378547336577810842500466450999803904", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390271, 2348758738], "successes": [1977634894, 1879008140], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302457915265876, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390271, 2348758738], "all_successes": [1977634894, 1879008140], "wall_seconds": 3.6435563709999883, "robust_error": 1.828273299318626e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390330, 2348758679], "successes": [1977693118, 1879030470], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302475773950434, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390330, 2348758679], "all_successes": [1977693118, 1879030470], "wall_seconds": 4.712502256999983, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 4.5084702491082424e-06, "estimate_rational": "13592410690879559899041624134115530717701641743/3014860903999108340487377800459782280963703730864128", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390291, 2348758718], "successes": [1977710001, 1879002601], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30245350414445, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390291, 2348758718], "all_successes": [1977710001, 1879002601], "wall_seconds": 7.434304499000007, "robust_error": 4.5084702491082424e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 1.0734454153959839e-05, "estimate_rational": "119693163466383492620335187683624457335/11150372599265311570767859136324180752990208", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147522058, 3435976678], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541904531845, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147522058, 3435976678], "wall_seconds": 3.4250028550000025, "robust_error": 1.0734454153959839e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 4.5735077356224965e-06, "estimate_rational": "1378848969249573305096423006918805807202714147/301486090973430759887178621211564339987318122217472", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390280, 2348758729], "successes": [1977710210, 1878993245], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302446029436965, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390280, 2348758729], "all_successes": [1977710210, 1878993245], "wall_seconds": 6.917765169999996, "robust_error": 4.5735077356224965e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 7.3064851444841875e-06, "estimate_rational": "44056073181220227139394184638097428273372882367/6029721858050863601457871871548073520458116844486656", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390243, 2348758766], "successes": [1977719197, 1878988439], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30244217263922, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390243, 2348758766], "all_successes": [1977719197, 1878988439], "wall_seconds": 6.610644123000043, "robust_error": 7.3064851444841875e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390299, 2348758710], "successes": [1977688731, 1879017862], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30246569142349, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390299, 2348758710], "all_successes": [1977688731, 1879017862], "wall_seconds": 14.96452606400004, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -7.777955572446856e-06, "estimate_rational": "-93797817030513111501552530391847937845538431789/12059443661878027114890818553728946549035606936125440", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390269, 2348758740], "successes": [1977669506, 1879003159], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30245393749529, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390269, 2348758740], "all_successes": [1977669506, 1879003159], "wall_seconds": 14.33313275300003, "robust_error": 7.777955572446856e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 1.0067714857017243e-05, "estimate_rational": "2428220778924966525280421256228564662898426629/241188870901770265444683721726811020270274036629504", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390325, 2348758684], "successes": [1977728334, 1879041309], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30248442479357, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390325, 2348758684], "all_successes": [1977728334, 1879041309], "wall_seconds": 5.764067753000006, "robust_error": 1.0067714857017243e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 8.210506530531536e-06, "estimate_rational": "2750392813889293546942576044538772436572510655/334984547379835908525029185174875723372310562865152", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390248, 2348758761], "successes": [1977722178, 1878996997], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30244900692483, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390248, 2348758761], "all_successes": [1977722178, 1878996997], "wall_seconds": 7.367408568999963, "robust_error": 8.210506530531536e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 2.5300185038717183e-06, "estimate_rational": "635637823909017886755445897336388307933838177/251238409101077154279562733515478456256383925878784", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390281, 2348758728], "successes": [1977703477, 1878999375], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302450923353675, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390281, 2348758728], "all_successes": [1977703477, 1878999375], "wall_seconds": 4.475906629999997, "robust_error": 2.5300185038717183e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390264, 2348758745], "successes": [1977690249, 1879008708], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30245836437276, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390264, 2348758745], "all_successes": [1977690249, 1879008708], "wall_seconds": 5.489755834999983, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390226, 2348758783], "successes": [1977690426, 1878974319], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.3024308921426, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390226, 2348758783], "all_successes": [1977690426, 1878974319], "wall_seconds": 9.847752672000013, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147469147, 3435912022], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645390820494946, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147469147, 3435912022], "wall_seconds": 4.608783015000029, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 7.0239419745197926e-06, "estimate_rational": "5646988902451767528603981052673636600171284391/803962920385292079294461679974028754332825818234880", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390200, 2348758809], "successes": [1977718245, 1878973112], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.3024299144099, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390200, 2348758809], "all_successes": [1977718245, 1878973112], "wall_seconds": 7.545390673000043, "robust_error": 7.0239419745197926e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -8.064242778760922e-06, "estimate_rational": "-5720604755523576332917453081635548113728450213/709379034394913400586319453167251987320197869469696", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390306, 2348758703], "successes": [1977668582, 1879024925], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30247133396979, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390306, 2348758703], "all_successes": [1977668582, 1879024925], "wall_seconds": 3.5048122419999572, "robust_error": 8.064242778760922e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 5.104871399965798e-06, "estimate_rational": "61561908995788216300779484787956650336122770143/12059443651450392281376829672164529695040292110991360", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390274, 2348758735], "successes": [1977711958, 1878988103], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302441921505505, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390274, 2348758735], "all_successes": [1977711958, 1878988103], "wall_seconds": 4.379777918000002, "robust_error": 5.104871399965798e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 9.173764868317942e-06, "estimate_rational": "236389956823176230729913205255850965003276017/25768041825397206188388851298733571135421236117504", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390311, 2348758698], "successes": [1977725382, 1879031492], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302476579490104, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390311, 2348758698], "all_successes": [1977725382, 1879031492], "wall_seconds": 3.004416443000025, "robust_error": 9.173764868317942e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -8.973050241567177e-06, "estimate_rational": "-27052498395669326660683000849520085093982160413/3014860907648780604909429928494914979289012528742400", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390284, 2348758725], "successes": [1977665576, 1879011682], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302460749674246, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390284, 2348758725], "all_successes": [1977665576, 1879011682], "wall_seconds": 3.583046689000014, "robust_error": 8.973050241567177e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -4.474801483556537e-06, "estimate_rational": "-26981808138525221381029663948468340703645213311/6029721818425851702709505604371482950153214221090816", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390281, 2348758728], "successes": [1977680396, 1879005511], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30245582163751, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390281, 2348758728], "all_successes": [1977680396, 1879005511], "wall_seconds": 8.423207365999986, "robust_error": 4.474801483556537e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -7.592628807864827e-06, "estimate_rational": "-330705625842220400723674911975972189/43556142965880123323311949751266331066368", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147456480, 3435973240], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645417544351204, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147456480, 3435973240], "wall_seconds": 11.290644962999977, "robust_error": 7.592628807864827e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 9.97619568513478e-06, "estimate_rational": "13904787376554461420697996377478692303/1393796574908163946345982392040522594123776", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147519344, 3436005607], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64543167482776, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147519344, 3436005607], "wall_seconds": 3.905745990000014, "robust_error": 9.97619568513478e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -8.464027068558189e-06, "estimate_rational": "-94377055504691132725365658663020955609/11150372599265311570767859136324180752990208", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147453362, 3435975097], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541835505827, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147453362, 3435975097], "wall_seconds": 4.403673768000033, "robust_error": 8.464027068558189e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147480980, 3435979111], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64542010731066, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147480980, 3435979111], "wall_seconds": 4.9242960070000095, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -1.240229856854068e-05, "estimate_rational": "-138290250126563402440030779236898215687/11150372599265311570767859136324180752990208", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147439270, 3435973111], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541748816885, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147439270, 3435973111], "wall_seconds": 4.761703337000029, "robust_error": 1.240229856854068e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 1.3773353191290125e-05, "estimate_rational": "307156040048329702432462242459993523935/22300745198530623141535718272648361505980416", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147532933, 3435944821], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64540513831111, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147532933, 3435944821], "wall_seconds": 4.597346522999999, "robust_error": 1.3773353191290125e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147503791, 3435930308], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64539880271238, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147503791, 3435930308], "wall_seconds": 10.728022997999972, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -8.713480338514658e-06, "estimate_rational": "-194317104821621770089733722891672823287/22300745198530623141535718272648361505980416", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147452469, 3435958324], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541103277205, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147452469, 3435958324], "wall_seconds": 8.555766360999996, "robust_error": 8.713480338514658e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -7.031694754869301e-06, "estimate_rational": "-156812033042184519372425400307316524971/22300745198530623141535718272648361505980416", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147458487, 3435966154], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.6454144509148, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147458487, 3435966154], "wall_seconds": 4.775811275000024, "robust_error": 7.031694754869301e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147482688, 3435987624], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64542382378204, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147482688, 3435987624], "wall_seconds": 4.718616165999947, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147480167, 3435958345], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541104183544, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147480167, 3435958345], "wall_seconds": 4.667571311000017, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147466893, 3436006837], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.6454322117144, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147466893, 3436006837], "wall_seconds": 4.562408561000041, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147505303, 3435937735], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64540204481857, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147505303, 3435937735], "wall_seconds": 9.05709348900001, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 1.0734454153959839e-05, "estimate_rational": "119693163466383492620335187683624457335/11150372599265311570767859136324180752990208", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147522058, 3435976678], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541904531845, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147522058, 3435976678], "wall_seconds": 7.808905660999983, "robust_error": 1.0734454153959839e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 4.5742664373184265e-06, "estimate_rational": "5985580325605904260106382801461139670693445/1308533380734776845206055903726450293001999613952", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390281, 2348758728], "successes": [1977710213, 1878993243], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30244602839259, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [3955390281, 2348758728], "all_successes": [1977710213, 1878993243], "wall_seconds": 4.243691503000036, "robust_error": 4.5742664373184265e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147482532, 3435939569], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64540284536778, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147482532, 3435939569], "wall_seconds": 4.3174165799999855, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147504369, 3435957800], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541080396305, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147504369, 3435957800], "wall_seconds": 4.169371576999993, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147498525, 3435973111], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541748797932, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147498525, 3435973111], "wall_seconds": 3.911096545000021, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147499384, 3436015875], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645436157561264, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147499384, 3436015875], "wall_seconds": 9.46440499099998, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 1.1251487440326776e-05, "estimate_rational": "62729138627798741289774549767033117445/5575186299632655785383929568162090376495104", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147523908, 3435978194], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541970715926, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147523908, 3435978194], "wall_seconds": 8.532312939999997, "robust_error": 1.1251487440326776e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147484628, 3435927973], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645397783381966, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147484628, 3435927973], "wall_seconds": 4.797807675000001, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": -1.1730162693494181e-05, "estimate_rational": "-130795684682461701562558744068323671101/11150372599265311570767859136324180752990208", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147441675, 3435971829], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645416928480934, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147441675, 3435971829], "wall_seconds": 3.7140531470000155, "robust_error": 1.1730162693494181e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": -1.9052409070086317e-05, "estimate_rational": "-424882920090168747387854927114755027411/22300745198530623141535718272648361505980416", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147415471, 3435906502], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645388411435555, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147415471, 3435906502], "wall_seconds": 3.3217634869999983, "robust_error": 1.9052409070086317e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147469147, 3435912022], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645390820494946, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147469147, 3435912022], "wall_seconds": 4.780177373000015, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 2.2081992761699817e-05, "estimate_rational": "61555611756808146506229505888247477007/2787593149816327892691964784081045188247552", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147562665, 3435923463], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64539581534091, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147562665, 3435923463], "wall_seconds": 5.613989606000018, "robust_error": 2.2081992761699817e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147482441, 3435954910], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645409542301984, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147482441, 3435954910], "wall_seconds": 5.530926926999996, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 5.104719648964726e-06, "estimate_rational": "8208010526999427652421945473636955961748441963/1607925819915315374251411547739920650859397953617920", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390275, 2348758734], "successes": [1977711958, 1878988101], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30244192046113, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [3955390275, 2348758734], "all_successes": [1977711958, 1878988101], "wall_seconds": 3.852664355999991, "robust_error": 5.104719648964726e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -6.841507305896112e-06, "estimate_rational": "-595979340635448821908891216007248815/87112285931760246646623899502532662132736", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147459168, 3435990695], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64542516454874, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147459168, 3435990695], "wall_seconds": 3.6552657369999793, "robust_error": 6.841507305896112e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147480502, 3435982591], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64542162654849, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147480502, 3435982591], "wall_seconds": 4.369889924999995, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 1.3776884338262085e-05, "estimate_rational": "38404348407151242114161555630691469965/2787593149816327892691964784081045188247552", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147532945, 3435961434], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645412390592575, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147532945, 3435961434], "wall_seconds": 5.1351521530000355, "robust_error": 1.3776884338262085e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16507, 16298], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63885991542132, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16507, 16298], "wall_seconds": 1.9378816630000415, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16365, 16394], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638818817871464, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16365, 16394], "wall_seconds": 2.428641242000026, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16398, 16281], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638838085071033, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16398, 16281], "wall_seconds": 2.190429358000017, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16277, 16441], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638845336301845, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16277, 16441], "wall_seconds": 2.214288295000017, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16356, 16393], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638819570366465, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16356, 16393], "wall_seconds": 2.2780538129999854, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16345, 16357], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638822150085225, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16345, 16357], "wall_seconds": 2.2190561319999915, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16283, 16303], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.6388491807422, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16283, 16303], "wall_seconds": 5.3415558479999845, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16339, 16274], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638844269058684, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16339, 16274], "wall_seconds": 2.1832078360000082, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16427, 16274], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63884394123744, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16427, 16274], "wall_seconds": 5.510770981000007, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16319, 16487], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638845589577457, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16319, 16487], "wall_seconds": 2.2535464219999994, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16295, 16358], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883397226286, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16295, 16358], "wall_seconds": 2.4404119590000164, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32632, 32463], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.33199418464112, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32632, 32463], "wall_seconds": 2.7005350489999955, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16340, 16425], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638824696282278, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16340, 16425], "wall_seconds": 2.27274063699997, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16457, 16492], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638849611064636, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16457, 16492], "wall_seconds": 4.4913571490000095, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16388, 16365], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638818661412422, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16388, 16365], "wall_seconds": 6.310004533999972, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16327, 16360], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638825083719553, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16327, 16360], "wall_seconds": 2.3694844690000423, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16282, 16383], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883734001305, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16282, 16383], "wall_seconds": 4.320964231999994, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32950, 32497], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.331991876304038, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32950, 32497], "wall_seconds": 3.7039844679999874, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16348, 16381], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638820389917328, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16348, 16381], "wall_seconds": 3.933317020000004, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16412, 16342], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638822705145245, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16412, 16342], "wall_seconds": 6.659879621000016, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [33079, 32931], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.331999665184032, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [33079, 32931], "wall_seconds": 7.727812219999976, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16292, 16412], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638835184851597, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16292, 16412], "wall_seconds": 3.7146376629999622, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16407, 16517], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63885189327456, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16407, 16517], "wall_seconds": 2.643894490999969, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16429, 16352], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638823638316417, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16429, 16352], "wall_seconds": 3.8697763440000017, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16316, 16247], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63886153247692, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16316, 16247], "wall_seconds": 2.2416809830000375, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16482, 16484], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63885447442859, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16482, 16484], "wall_seconds": 6.254802632999997, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16402, 16464], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638830483522682, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16402, 16464], "wall_seconds": 3.7368263690000276, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16284, 16371], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883690040924, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16284, 16371], "wall_seconds": 6.095381901000053, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16408, 16468], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883217480148, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16408, 16468], "wall_seconds": 3.1229969149999874, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16379, 16317], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638826367088093, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16379, 16317], "wall_seconds": 2.8179328770000325, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16507, 16298], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63885991542132, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16507, 16298], "wall_seconds": 2.3996638880000205, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16365, 16394], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638818817871464, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16365, 16394], "wall_seconds": 4.444506641000032, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16398, 16281], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638838085071033, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16398, 16281], "wall_seconds": 2.4671818809999877, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16277, 16441], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638845336301845, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16277, 16441], "wall_seconds": 2.9529549169999996, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16356, 16393], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638819570366465, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16356, 16393], "wall_seconds": 4.907138131000011, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16345, 16357], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638822150085225, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16345, 16357], "wall_seconds": 2.4319572590000007, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16283, 16303], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.6388491807422, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16283, 16303], "wall_seconds": 2.866321641000013, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16339, 16274], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638844269058684, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16339, 16274], "wall_seconds": 2.8229087290000052, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16427, 16274], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63884394123744, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16427, 16274], "wall_seconds": 3.05714565400001, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16319, 16487], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638845589577457, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16319, 16487], "wall_seconds": 6.525323119999996, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16295, 16358], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883397226286, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16295, 16358], "wall_seconds": 3.4386769799999684, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32632, 32463], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.33199418464112, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32632, 32463], "wall_seconds": 4.738521753000043, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16340, 16425], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638824696282278, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16340, 16425], "wall_seconds": 3.8955866989999777, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16457, 16492], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638849611064636, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16457, 16492], "wall_seconds": 2.8683317100000068, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16388, 16365], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638818661412422, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16388, 16365], "wall_seconds": 4.850378665999983, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16327, 16360], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638825083719553, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16327, 16360], "wall_seconds": 4.868190939999977, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16282, 16383], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883734001305, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16282, 16383], "wall_seconds": 3.7429156979999902, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32950, 32497], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.331991876304038, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32950, 32497], "wall_seconds": 3.5276289779999956, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16348, 16381], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638820389917328, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16348, 16381], "wall_seconds": 5.645838621999985, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16412, 16342], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638822705145245, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16412, 16342], "wall_seconds": 5.163570369000013, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [33079, 32931], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.331999665184032, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [33079, 32931], "wall_seconds": 4.288250742999992, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16292, 16412], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638835184851597, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16292, 16412], "wall_seconds": 5.665074328000003, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16407, 16517], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63885189327456, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16407, 16517], "wall_seconds": 5.194852012000013, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16429, 16352], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638823638316417, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16429, 16352], "wall_seconds": 4.937411624000049, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16316, 16247], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63886153247692, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16316, 16247], "wall_seconds": 5.226245799000026, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16482, 16484], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63885447442859, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16482, 16484], "wall_seconds": 4.179656141999999, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16402, 16464], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638830483522682, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16402, 16464], "wall_seconds": 3.164961945000016, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16284, 16371], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883690040924, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16284, 16371], "wall_seconds": 2.9029421260000277, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16408, 16468], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883217480148, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16408, 16468], "wall_seconds": 3.028966271999991, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16379, 16317], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638826367088093, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16379, 16317], "wall_seconds": 4.147738835999974, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -2.3674361907772336e-05, "estimate_rational": "-1261079423488827253355698717843093622399/53267726006791024464651127590884564671660032", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9964125, 13494542], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189021532022373, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9964125, 13494542], "wall_seconds": 6.3936840000000075, "robust_error": 2.3674361907772336e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.00018559149990798215, "estimate_rational": "1265412907067373352198954240621976535479423/6818269735924198063636127622137850476932104192", "cost": 87401809.0, "queries": 36797218, "counts": [19929021, 16868197], "successes": [9967586, 13490462], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188567357089042, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929021, 16868197], "all_successes": [9967586, 13490462], "wall_seconds": 4.191515831999993, "robust_error": 0.00018559149990798215, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 4.202052802111042e-05, "estimate_rational": "1193780317638120117191897255941303095853/28409455422320839903137105726381778207244288", "cost": 87401788.0, "queries": 36797218, "counts": [19929028, 16868190], "successes": [9965210, 13492910], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188839683829933, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929028, 16868190], "all_successes": [9965210, 13492910], "wall_seconds": 4.4348853159999635, "robust_error": 4.202052802111042e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16773060, 26845003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793469061478646, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16773060, 26845003], "wall_seconds": 6.622779543999968, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 4.405306587129458e-05, "estimate_rational": "834348982895518030725145935149154611775/18939634878833445424184223246289715511427072", "cost": 87401752.0, "queries": 36797218, "counts": [19929040, 16868178], "successes": [9965249, 13497536], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.1893550506097, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929040, 16868178], "all_successes": [9965249, 13497536], "wall_seconds": 4.0899656170000185, "robust_error": 4.405306587129458e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 5.964143591008996e-05, "estimate_rational": "25415710722163592238487390391620760433707/426141831334812598547056585895726673108664320", "cost": 87401788.0, "queries": 36797218, "counts": [19929028, 16868190], "successes": [9965502, 13492196], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188760387533687, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929028, 16868190], "all_successes": [9965502, 13492196], "wall_seconds": 5.793544941999983, "robust_error": 5.964143591008996e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.00018397192138913885, "estimate_rational": "2508740184996066257879228221372497526582145/13636538478551622495842660251134692181401403392", "cost": 87401785.0, "queries": 36797218, "counts": [19929029, 16868189], "successes": [9967560, 13495722], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18915235213467, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929029, 16868189], "all_successes": [9967560, 13495722], "wall_seconds": 4.141566485999988, "robust_error": 0.00018397192138913885, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782010, 26841257], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793259765922905, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782010, 26841257], "wall_seconds": 4.629019532000029, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 87401779.0, "queries": 36797218, "counts": [19929031, 16868187], "successes": [9964508, 13492293], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188771407125042, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929031, 16868187], "all_successes": [9964508, 13492293], "wall_seconds": 6.513715160000004, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.00027402074191832206, "estimate_rational": "747338919045707037075133661232557152756965/2727307844704937899449068827216124698955874304", "cost": 87401803.0, "queries": 36797218, "counts": [19929023, 16868195], "successes": [9969051, 13492015], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188739966511267, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929023, 16868195], "all_successes": [9969051, 13492015], "wall_seconds": 3.9069291030000386, "robust_error": 0.00027402074191832206, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.0002030678968674303, "estimate_rational": "-57690483637597071669915415561812864940013/284094554223208399031371057263817782072442880", "cost": 87401788.0, "queries": 36797218, "counts": [19929028, 16868190], "successes": [9961151, 13493636], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188920394244818, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929028, 16868190], "all_successes": [9961151, 13493636], "wall_seconds": 7.573224777000007, "robust_error": 0.0002030678968674303, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 6.235293297014709e-05, "estimate_rational": "77241833214093008084296235883524977989/1238784280621960914166574170848594608783360", "cost": 87401758.0, "queries": 36797218, "counts": [19929038, 16868180], "successes": [9965551, 13496702], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189262079849204, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929038, 16868180], "all_successes": [9965551, 13496702], "wall_seconds": 6.287615376999952, "robust_error": 6.235293297014709e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 4.4132621075513146e-05, "estimate_rational": "5015134833132986847502924104881281868593/113637819619909672571175792891036958619336704", "cost": 87401782.0, "queries": 36797218, "counts": [19929030, 16868188], "successes": [9965246, 13492793], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188826856706353, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929030, 16868188], "all_successes": [9965246, 13492793], "wall_seconds": 6.760147679999989, "robust_error": 4.4132621075513146e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16771144, 26839321], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79315168250132, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16771144, 26839321], "wall_seconds": 9.237259680999955, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -1.4071983211941157e-05, "estimate_rational": "-183104140068660276344694625420857811277/13011964078615611363111732010424079231221760", "cost": 87401782.0, "queries": 36797218, "counts": [19929030, 16868188], "successes": [9964282, 13494628], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189030753587023, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929030, 16868188], "all_successes": [9964282, 13494628], "wall_seconds": 5.10355286999993, "robust_error": 1.4071983211941157e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0001468551514454993, "estimate_rational": "61114378103453445732125714668416825659/416154132162902928268609947163795579207680", "cost": 87401788.0, "queries": 36797218, "counts": [19929028, 16868190], "successes": [9966946, 13493767], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188934923308306, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929028, 16868190], "all_successes": [9966946, 13493767], "wall_seconds": 7.347240692000071, "robust_error": 0.0001468551514454993, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 4.345999905928822e-05, "estimate_rational": "592643917073145422194696366120901257137909/13636537733575634827457050525647712463838248960", "cost": 87401767.0, "queries": 36797218, "counts": [19929035, 16868183], "successes": [9965237, 13495321], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189108222762407, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929035, 16868183], "all_successes": [9965237, 13495321], "wall_seconds": 4.237050267999962, "robust_error": 4.345999905928822e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -0.0001468776508048423, "estimate_rational": "-125181415353495492458312083649661562153127/852283616108656391434418041454153034746560512", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9962086, 13496629], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.1892536447674, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9962086, 13496629], "wall_seconds": 4.100328709999985, "robust_error": 0.0001468776508048423, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00016234308021832654, "estimate_rational": "-276724722633128116701817213194112484248587/1704567402940586187155668017010077936847421440", "cost": 87401803.0, "queries": 36797218, "counts": [19929023, 16868195], "successes": [9961822, 13491861], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18872279995809, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929023, 16868195], "all_successes": [9961822, 13491861], "wall_seconds": 6.2180686320000405, "robust_error": 0.00016234308021832654, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": -3.221556476843663e-05, "estimate_rational": "-439308772573187062786335119864383301615033/13636537981901288568805912194203488859046543360", "cost": 87401773.0, "queries": 36797218, "counts": [19929033, 16868185], "successes": [9963983, 13493831], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188942428393187, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929033, 16868185], "all_successes": [9963983, 13493831], "wall_seconds": 4.608987763999949, "robust_error": 3.221556476843663e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 1.343052928411446e-05, "estimate_rational": "14088148413087784451429356015002199417645/1048964498350124807372512327010360937030877184", "cost": 87401785.0, "queries": 36797218, "counts": [19929029, 16868189], "successes": [9964737, 13491868], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188724046520896, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929029, 16868189], "all_successes": [9964737, 13491868], "wall_seconds": 5.550204119, "robust_error": 1.343052928411446e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 5.170281150734465e-05, "estimate_rational": "7344243058669586409851770551358571663887/142047266764715481899218726889034172736733184", "cost": 87401764.0, "queries": 36797218, "counts": [19929036, 16868182], "successes": [9965374, 13495104], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189084180640265, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929036, 16868182], "all_successes": [9965374, 13495104], "wall_seconds": 4.617024502000049, "robust_error": 5.170281150734465e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780245, 26842560], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793332527035506, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780245, 26842560], "wall_seconds": 4.965353768999989, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 4.2389968401882566e-05, "estimate_rational": "6021379259381359639187027002593780550551/142047269351442731905736340242358839124426752", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9965219, 13493768], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18893551315245, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9965219, 13493768], "wall_seconds": 6.481845589999921, "robust_error": 4.2389968401882566e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -5.857519506814306e-05, "estimate_rational": "-57054489842734733334346060660063031417831/974038409541116773389789323260550890274160640", "cost": 87401767.0, "queries": 36797218, "counts": [19929035, 16868183], "successes": [9963548, 13496572], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189247362844064, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929035, 16868183], "all_successes": [9963548, 13496572], "wall_seconds": 6.222845466999956, "robust_error": 5.857519506814306e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.00010362405337425323, "estimate_rational": "-22079272339688960977632742659845654565167/213070919547476891873701061307426388884586496", "cost": 87401794.0, "queries": 36797218, "counts": [19929026, 16868192], "successes": [9962796, 13491019], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188629560096995, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929026, 16868192], "all_successes": [9962796, 13491019], "wall_seconds": 4.496350629000062, "robust_error": 0.00010362405337425323, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": -4.807556138858509e-05, "estimate_rational": "-3414501108893083157849470385849927693013/71023634675721365952868170121179419562213376", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9963721, 13494765], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189046323334082, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9963721, 13494765], "wall_seconds": 4.30427304400007, "robust_error": 4.807556138858509e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.00010928390792464606, "estimate_rational": "372563553875232153948804969094632648124077/3409134619637905623960665062783673045350350848", "cost": 87401785.0, "queries": 36797218, "counts": [19929029, 16868189], "successes": [9966324, 13494608], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18902846224457, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929029, 16868189], "all_successes": [9966324, 13494608], "wall_seconds": 5.5816239040000255, "robust_error": 0.00010928390792464606, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.00017214061469282197, "estimate_rational": "9780842060861636995546717374817217911435/56818909809954836285587896445518479309668352", "cost": 87401782.0, "queries": 36797218, "counts": [19929030, 16868188], "successes": [9967365, 13495085], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18908159902668, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929030, 16868188], "all_successes": [9967365, 13495085], "wall_seconds": 4.146504918000005, "robust_error": 0.00017214061469282197, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -5.010492116477128e-05, "estimate_rational": "-85407208345591982254041910325536330280485/1704567263257999218127840139807354171642871808", "cost": 87401776.0, "queries": 36797218, "counts": [19929032, 16868186], "successes": [9963686, 13492324], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18877493746295, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929032, 16868186], "all_successes": [9963686, 13492324], "wall_seconds": 6.081228127000031, "robust_error": 5.010492116477128e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -2.3674361907772336e-05, "estimate_rational": "-1261079423488827253355698717843093622399/53267726006791024464651127590884564671660032", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9964125, 13494542], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189021532022373, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9964125, 13494542], "wall_seconds": 5.235642666000103, "robust_error": 2.3674361907772336e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782744, 26837410], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79304500253612, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782744, 26837410], "wall_seconds": 5.104946874999996, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780536, 26844538], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79344305975754, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780536, 26844538], "wall_seconds": 7.954166719, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16773060, 26845003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793469061478646, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16773060, 26845003], "wall_seconds": 5.414022958000032, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 4.405306587129458e-05, "estimate_rational": "834348982895518030725145935149154611775/18939634878833445424184223246289715511427072", "cost": 87401752.0, "queries": 36797218, "counts": [19929040, 16868178], "successes": [9965249, 13497536], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.1893550506097, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929040, 16868178], "all_successes": [9965249, 13497536], "wall_seconds": 6.452278770000021, "robust_error": 4.405306587129458e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16773421, 26844257], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793427360838702, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16773421, 26844257], "wall_seconds": 5.361628773999996, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782226, 26843960], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79341078170229, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782226, 26843960], "wall_seconds": 4.83665765100011, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782010, 26841257], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793259765922905, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782010, 26841257], "wall_seconds": 7.061884460999977, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 87401779.0, "queries": 36797218, "counts": [19929031, 16868187], "successes": [9964508, 13492293], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188771407125042, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929031, 16868187], "all_successes": [9964508, 13492293], "wall_seconds": 7.900919292000026, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16777597, 26838953], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.7931310727905, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16777597, 26838953], "wall_seconds": 4.769200173000058, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16774806, 26842744], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793342800916573, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16774806, 26842744], "wall_seconds": 5.4074678010000525, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 6.235293297014709e-05, "estimate_rational": "77241833214093008084296235883524977989/1238784280621960914166574170848594608783360", "cost": 87401758.0, "queries": 36797218, "counts": [19929038, 16868180], "successes": [9965551, 13496702], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189262079849204, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929038, 16868180], "all_successes": [9965551, 13496702], "wall_seconds": 4.70359625399999, "robust_error": 6.235293297014709e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16775678, 26843186], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793367490448173, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16775678, 26843186], "wall_seconds": 6.431178584000008, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16771144, 26839321], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79315168250132, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16771144, 26839321], "wall_seconds": 6.505831113999989, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16774113, 26841598], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793278788543514, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16774113, 26841598], "wall_seconds": 5.669113626000012, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16777557, 26842532], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79333094665251, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16777557, 26842532], "wall_seconds": 6.259774006999919, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16779465, 26847804], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79362565231659, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16779465, 26847804], "wall_seconds": 5.708808514999987, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780452, 26846442], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793549496750433, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780452, 26846442], "wall_seconds": 5.698434075000023, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16772802, 26839098], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79313920192173, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16772802, 26839098], "wall_seconds": 3.309023431000014, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": -3.221556476843663e-05, "estimate_rational": "-439308772573187062786335119864383301615033/13636537981901288568805912194203488859046543360", "cost": 87401773.0, "queries": 36797218, "counts": [19929033, 16868185], "successes": [9963983, 13493831], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188942428393187, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929033, 16868185], "all_successes": [9963983, 13493831], "wall_seconds": 7.21322439100004, "robust_error": 3.221556476843663e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16778710, 26840183], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793199750421433, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16778710, 26840183], "wall_seconds": 4.170555214000046, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 5.170281150734465e-05, "estimate_rational": "7344243058669586409851770551358571663887/142047266764715481899218726889034172736733184", "cost": 87401764.0, "queries": 36797218, "counts": [19929036, 16868182], "successes": [9965374, 13495104], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189084180640265, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929036, 16868182], "all_successes": [9965374, 13495104], "wall_seconds": 8.423312617999954, "robust_error": 5.170281150734465e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780245, 26842560], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793332527035506, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780245, 26842560], "wall_seconds": 6.370525981000014, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 4.2389968401882566e-05, "estimate_rational": "6021379259381359639187027002593780550551/142047269351442731905736340242358839124426752", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9965219, 13493768], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18893551315245, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9965219, 13493768], "wall_seconds": 6.454133823999996, "robust_error": 4.2389968401882566e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16779312, 26843726], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793397668329984, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16779312, 26843726], "wall_seconds": 11.075935325000046, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16776679, 26841593], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79327849267014, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16776679, 26841593], "wall_seconds": 7.856701598999962, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": -4.807556138858509e-05, "estimate_rational": "-3414501108893083157849470385849927693013/71023634675721365952868170121179419562213376", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9963721, 13494765], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189046323334082, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9963721, 13494765], "wall_seconds": 8.794363836000002, "robust_error": 4.807556138858509e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16777468, 26846387], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793546403035325, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16777468, 26846387], "wall_seconds": 6.543035342000053, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16778435, 26845865], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.7935172206453, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16778435, 26845865], "wall_seconds": 5.356455048999919, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -5.010492116477128e-05, "estimate_rational": "-85407208345591982254041910325536330280485/1704567263257999218127840139807354171642871808", "cost": 87401776.0, "queries": 36797218, "counts": [19929032, 16868186], "successes": [9963686, 13492324], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18877493746295, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929032, 16868186], "all_successes": [9963686, 13492324], "wall_seconds": 6.837982630999932, "robust_error": 5.010492116477128e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v09_pooled_summary.json <==
[
  {
    "case": "near_stratum",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 228134.03333333333,
    "median_cost": 262144.0,
    "p90_cost": 262144.0,
    "ratio_to_original_cold": 0.5936352160954795,
    "ratio_to_original_cold_bootstrap95": [
      0.5629388554219444,
      0.6198042050797606
    ],
    "ratio_to_same_pilot_hybrid": 0.693227580325119,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "near_stratum",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 235929.6,
    "median_cost": 262144.0,
    "p90_cost": 262144.0,
    "ratio_to_original_cold": 0.613920321457167,
    "ratio_to_original_cold_bootstrap95": [
      0.5801437558143887,
      0.6459176021770396
    ],
    "ratio_to_same_pilot_hybrid": 0.6407514600003802,
    "pathwise_dominance_passed": 30,
    "strict_savings": 25,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "nonzero_fallback",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 6075.733333333334,
    "median_cost": 6144.0,
    "p90_cost": 8192.0,
    "ratio_to_original_cold": 1.0,
    "ratio_to_original_cold_bootstrap95": [
      1.0,
      1.0
    ],
    "ratio_to_same_pilot_hybrid": 1.0,
    "pathwise_dominance_passed": 30,
    "strict_savings": 0,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "nonzero_fallback",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 6075.733333333334,
    "median_cost": 6144.0,
    "p90_cost": 8192.0,
    "ratio_to_original_cold": 1.0,
    "ratio_to_original_cold_bootstrap95": [
      1.0,
      1.0
    ],
    "ratio_to_same_pilot_hybrid": 1.0,
    "pathwise_dominance_passed": 30,
    "strict_savings": 0,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_coarse",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 14853.233333333334,
    "median_cost": 16384.0,
    "p90_cost": 16384.0,
    "ratio_to_original_cold": 0.6416009606800785,
    "ratio_to_original_cold_bootstrap95": [
      0.6264000143851195,
      0.6573422056554382
    ],
    "ratio_to_same_pilot_hybrid": 0.7192117670035171,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_coarse",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 16384.0,
    "median_cost": 16384.0,
    "p90_cost": 16384.0,
    "ratio_to_original_cold": 0.707724029096857,
    "ratio_to_original_cold_bootstrap95": [
      0.6697465351129521,
      0.7527913792896446
    ],
    "ratio_to_same_pilot_hybrid": 0.8418701602999437,
    "pathwise_dominance_passed": 30,
    "strict_savings": 15,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_small",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 41033338.0,
    "median_cost": 37283636.0,
    "p90_cost": 67108864.0,
    "ratio_to_original_cold": 0.672971492955948,
    "ratio_to_original_cold_bootstrap95": [
      0.6592733091653061,
      0.688231204475828
    ],
    "ratio_to_same_pilot_hybrid": 0.829653571356652,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_small",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 58096439.86666667,
    "median_cost": 67108864.0,
    "p90_cost": 67108864.0,
    "ratio_to_original_cold": 0.9528166553863137,
    "ratio_to_original_cold_bootstrap95": [
      0.8694297898896488,
      1.0422584092440186
    ],
    "ratio_to_same_pilot_hybrid": 0.8484628686174625,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_tiny",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 4618614362.866667,
    "median_cost": 4481672286.0,
    "p90_cost": 4481672286.0,
    "ratio_to_original_cold": 0.6509421995160531,
    "ratio_to_original_cold_bootstrap95": [
      0.6446492092040098,
      0.6627958683775587
    ],
    "ratio_to_same_pilot_hybrid": 0.8355395110450197,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_tiny",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 5714150977.8,
    "median_cost": 4481672286.0,
    "p90_cost": 8589934592.0,
    "ratio_to_original_cold": 0.8053458707791485,
    "ratio_to_original_cold_bootstrap95": [
      0.7234408708206989,
      0.901848165318583
    ],
    "ratio_to_same_pilot_hybrid": 0.8563055941414202,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_tiny_L30",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 6456534714.533334,
    "median_cost": 6304149009.0,
    "p90_cost": 6304149009.0,
    "ratio_to_original_cold": 0.699617953512536,
    "ratio_to_original_cold_bootstrap95": [
      0.6921729427545666,
      0.7049786064453234
    ],
    "ratio_to_same_pilot_hybrid": 0.8727559228775421,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_tiny_L30",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 8437548886.466666,
    "median_cost": 8589934592.0,
    "p90_cost": 8589934592.0,
    "ratio_to_original_cold": 0.914276921848541,
    "ratio_to_original_cold_bootstrap95": [
      0.8686321443198247,
      0.9520723222740212
    ],
    "ratio_to_same_pilot_hybrid": 0.7614897991869309,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "two_fair",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 72089.6,
    "median_cost": 65536.0,
    "p90_cost": 72089.6000000001,
    "ratio_to_original_cold": 0.49668575764576955,
    "ratio_to_original_cold_bootstrap95": [
      0.4527866992014899,
      0.541099176407766
    ],
    "ratio_to_same_pilot_hybrid": 0.5819305877028373,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "two_fair",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 72089.6,
    "median_cost": 65536.0,
    "p90_cost": 72089.6000000001,
    "ratio_to_original_cold": 0.49668575764576955,
    "ratio_to_original_cold_bootstrap95": [
      0.4525423292849084,
      0.5418346357943071
    ],
    "ratio_to_same_pilot_hybrid": 0.42339962004043924,
    "pathwise_dominance_passed": 30,
    "strict_savings": 29,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "unequal_costs",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 98117830.6,
    "median_cost": 87401783.5,
    "p90_cost": 167772160.0,
    "ratio_to_original_cold": 0.8407535051950993,
    "ratio_to_original_cold_bootstrap95": [
      0.8316660954997726,
      0.8510155158851086
    ],
    "ratio_to_same_pilot_hybrid": 0.9218729494364131,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "unequal_costs",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 143661042.4,
    "median_cost": 167772160.0,
    "p90_cost": 167772160.0,
    "ratio_to_original_cold": 1.2310048461036989,
    "ratio_to_original_cold_bootstrap95": [
      1.102394604192268,
      1.365298308270552
    ],
    "ratio_to_same_pilot_hybrid": 0.932728609309066,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  }
]


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v09_protocol.json <==
{
  "cases": [
    [
      "one_fair_coarse",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".05",
      "0",
      10.0
    ],
    [
      "one_fair_small",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "one_fair_tiny",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".0001",
      "0",
      10.0
    ],
    [
      "one_fair_tiny_L30",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".0001",
      "0",
      30.0
    ],
    [
      "two_fair",
      [
        0.5,
        0.5
      ],
      [
        1,
        1
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "near_stratum",
      [
        0.5,
        0.516
      ],
      [
        1,
        1
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "unequal_costs",
      [
        0.5,
        0.8
      ],
      [
        1,
        4
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "nonzero_fallback",
      [
        0.8,
        0.8
      ],
      [
        1,
        1
      ],
      ".25",
      "0",
      2.995732273553991
    ]
  ],
  "methods": [
    [
      "adaptive",
      "cold"
    ],
    [
      "adaptive",
      "hybrid"
    ],
    [
      "calibrated",
      "checkpoint"
    ],
    [
      "calibrated",
      "hybrid"
    ]
  ],
  "replications": 30,
  "seed_start": 2026103100,
  "total_runs": 960,
  "query_cap": 17592186044416,
  "primary_comparison": "adaptive:hybrid versus adaptive:cold; identical pilot policy",
  "interpretation": "Exploratory study specified before recorded campaign; not externally preregistered. All cases retained. Shared seed labels do not guarantee identical prefixes under differing batch sizes.",
  "driver_sha256": "e0a0df017abb9989a4728004e064a00c893d02f3194c997a320cb04000f24e72",
  "auditor_sha256": "78d75b16e3f04bc00a06d777e5fbd76673b9f0f23326d80632f36e75b07f801a"
}


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v09_runs.jsonl <==
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [117656, 54634], "successes": [59065, 28258], "pilot_counts": [131072, 131072], "pilot_successes": [65606, 67735], "weight": 0.6828962023661386, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0936881380000614, "checkpoint": 65, "boundary_winner": "cold", "boundary_value": 21.534152384798126, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.534152384798126}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [72793, 40489], "successes": [36403, 20835], "pilot_counts": [131072, 131072], "pilot_successes": [65257, 67395], "weight": 0.6425834196150845, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.877112779999834, "checkpoint": 62, "boundary_winner": "cold", "boundary_value": 21.14409923339614, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.14409923339614}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [121514, 50776], "successes": [61028, 26111], "pilot_counts": [131072, 131072], "pilot_successes": [65500, 68048], "weight": 0.7052888805302624, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.865712121999877, "checkpoint": 65, "boundary_winner": "cold", "boundary_value": 21.513482944801677, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.513482944801677}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 244354.0, "pilot_cost": 131072.0, "queries": 244354, "counts": [75537, 37745], "successes": [37690, 19366], "pilot_counts": [65536, 65536], "pilot_successes": [32729, 33757], "weight": 0.6668041516191325, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.971992576000048, "checkpoint": 62, "boundary_winner": "cold", "boundary_value": 21.127431522586367, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.127431522586367}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [100939, 48878], "successes": [50242, 25129], "pilot_counts": [131072, 131072], "pilot_successes": [65712, 67709], "weight": 0.6737508150408291, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.782800436000116, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.401673294401583, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.401673294401583}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [99975, 49842], "successes": [50075, 25699], "pilot_counts": [131072, 131072], "pilot_successes": [65642, 67549], "weight": 0.6673121865717724, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.996974590000036, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.406720447048595, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.406720447048595}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [132217, 65917], "successes": [65758, 33949], "pilot_counts": [131072, 131072], "pilot_successes": [65667, 67574], "weight": 0.6673127616371897, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0571223830002054, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.686223092480247, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.686223092480247}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [78541, 34741], "successes": [39263, 17919], "pilot_counts": [131072, 131072], "pilot_successes": [65516, 67842], "weight": 0.6933223167128261, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.88357907600016, "checkpoint": 62, "boundary_winner": "cold", "boundary_value": 21.105620350619944, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.105620350619944}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [116588, 55702], "successes": [58368, 28881], "pilot_counts": [131072, 131072], "pilot_successes": [65627, 67666], "weight": 0.6766972355463983, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1913051510000514, "checkpoint": 65, "boundary_winner": "cold", "boundary_value": 21.53935597307258, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.53935597307258}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 329206.0, "pilot_cost": 131072.0, "queries": 329206, "counts": [125545, 72589], "successes": [62940, 37526], "pilot_counts": [65536, 65536], "pilot_successes": [32875, 33609], "weight": 0.6336385505589653, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.095963976999883, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.708654422538203, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.708654422538203}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [101339, 48478], "successes": [50760, 24989], "pilot_counts": [131072, 131072], "pilot_successes": [65737, 67772], "weight": 0.6764207697370359, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.107023003999984, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.399613852790733, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.399613852790733}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [134202, 63932], "successes": [67428, 32864], "pilot_counts": [131072, 131072], "pilot_successes": [65195, 67925], "weight": 0.6773313414850564, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.3011953610000546, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.678326763000598, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.678326763000598}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [103745, 46072], "successes": [51894, 23880], "pilot_counts": [131072, 131072], "pilot_successes": [65525, 67820], "weight": 0.6924772999417504, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6149269070001537, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.386085649591603, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.386085649591603}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [87680, 42595], "successes": [43978, 21891], "pilot_counts": [131072, 131072], "pilot_successes": [65523, 67536], "weight": 0.6730396972414363, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9576696020001236, "checkpoint": 63, "boundary_winner": "cold", "boundary_value": 21.26245465213908, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.26245465213908}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [102432, 47385], "successes": [51484, 24200], "pilot_counts": [131072, 131072], "pilot_successes": [65714, 67855], "weight": 0.6837134707291347, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.926256278999972, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.393338501602535, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.393338501602535}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [100812, 49005], "successes": [50491, 25277], "pilot_counts": [131072, 131072], "pilot_successes": [65401, 67656], "weight": 0.672900858712176, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2786750919999577, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.402433592914875, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.402433592914875}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [98763, 51054], "successes": [49538, 26208], "pilot_counts": [131072, 131072], "pilot_successes": [65435, 67434], "weight": 0.6592261588243677, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7849360239999896, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.41250649876213, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.41250649876213}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [119676, 52614], "successes": [59630, 27086], "pilot_counts": [131072, 131072], "pilot_successes": [65732, 68038], "weight": 0.694620555673666, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.057309436999958, "checkpoint": 65, "boundary_winner": "cold", "boundary_value": 21.523670103631563, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.523670103631563}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 329206.0, "pilot_cost": 131072.0, "queries": 329206, "counts": [135506, 62628], "successes": [67633, 32531], "pilot_counts": [65536, 65536], "pilot_successes": [32769, 33841], "weight": 0.6839120049173832, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9078514699999687, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.67320880787481, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.67320880787481}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [101703, 48114], "successes": [50854, 24944], "pilot_counts": [131072, 131072], "pilot_successes": [65502, 67640], "weight": 0.678849517429071, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0189971460001743, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.397837895399316, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.397837895399316}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [85715, 44560], "successes": [42886, 23018], "pilot_counts": [131072, 131072], "pilot_successes": [65808, 67588], "weight": 0.6579590057691531, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1854972040000575, "checkpoint": 63, "boundary_winner": "cold", "boundary_value": 21.273826662385673, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.273826662385673}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 329206.0, "pilot_cost": 131072.0, "queries": 329206, "counts": [132432, 65702], "successes": [66072, 34066], "pilot_counts": [65536, 65536], "pilot_successes": [32799, 33760], "weight": 0.6683952207351436, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8255408830000306, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.685622946397324, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.685622946397324}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [135171, 62963], "successes": [67222, 32498], "pilot_counts": [131072, 131072], "pilot_successes": [65762, 67881], "weight": 0.6822195986248543, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.124055023999972, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.674417175751806, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.674417175751806}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [101097, 48720], "successes": [50414, 25068], "pilot_counts": [131072, 131072], "pilot_successes": [65476, 67608], "weight": 0.6748050626795749, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9885005739999997, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.40085367627046, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.40085367627046}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [104143, 45674], "successes": [52041, 23551], "pilot_counts": [131072, 131072], "pilot_successes": [65379, 68007], "weight": 0.6951344003782133, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1044192540000495, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.383479612989838, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.383479612989838}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 280889.0, "pilot_cost": 131072.0, "queries": 280889, "counts": [102054, 47763], "successes": [51112, 24706], "pilot_counts": [65536, 65536], "pilot_successes": [32780, 33832], "weight": 0.6811892403876357, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0925616960000752, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.39581719832935, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.39581719832935}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229578.0, "pilot_cost": 131072.0, "queries": 229578, "counts": [64050, 34456], "successes": [32041, 17641], "pilot_counts": [65536, 65536], "pilot_successes": [32840, 33679], "weight": 0.6502114066483868, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.682586429999901, "checkpoint": 61, "boundary_winner": "cold", "boundary_value": 20.99931436298972, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.99931436298972}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 261347.0, "pilot_cost": 131072.0, "queries": 261347, "counts": [86621, 43654], "successes": [43308, 22601], "pilot_counts": [65536, 65536], "pilot_successes": [32733, 33740], "weight": 0.6649108004763578, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5546989740000754, "checkpoint": 63, "boundary_winner": "cold", "boundary_value": 21.268893308353668, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.268893308353668}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 358926.0, "pilot_cost": 131072.0, "queries": 358926, "counts": [149986, 77868], "successes": [75335, 40347], "pilot_counts": [65536, 65536], "pilot_successes": [32813, 33705], "weight": 0.658254528230029, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.211766864000083, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.83278229587987, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.83278229587987}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [87745, 42530], "successes": [43921, 21947], "pilot_counts": [131072, 131072], "pilot_successes": [65611, 67605], "weight": 0.6735363699481683, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9666552610001418, "checkpoint": 63, "boundary_winner": "cold", "boundary_value": 21.262183388542624, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.262183388542624}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 347801.0, "pilot_cost": 262144.0, "queries": 347801, "counts": [58495, 27162], "successes": [29294, 14019], "pilot_counts": [131072, 131072], "pilot_successes": [65606, 67735], "weight": 0.6828962023661386, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.921753006000017, "checkpoint": 60, "boundary_winner": "localized", "boundary_value": 12.095041542789959, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.933874168239875, "localized": 12.095041542789959, "checkpoint": 28.91248029506049}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [63298, 35208], "successes": [31572, 18168], "pilot_counts": [131072, 131072], "pilot_successes": [65257, 67395], "weight": 0.6425834196150845, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.3844522870001583, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.36605585063592, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.103045160121187, "localized": 12.36605585063592, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [69475, 29031], "successes": [34911, 14924], "pilot_counts": [131072, 131072], "pilot_successes": [65500, 68048], "weight": 0.7052888805302624, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6519646790000024, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 14.037015701698921, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.053042888344976, "localized": 14.037015701698921, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229578.0, "pilot_cost": 131072.0, "queries": 229578, "counts": [65684, 32822], "successes": [32740, 16893], "pilot_counts": [65536, 65536], "pilot_successes": [32729, 33757], "weight": 0.6668041516191325, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7791738380001334, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.40928193885322, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.08637981939092, "localized": 12.40928193885322, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 336628.0, "pilot_cost": 262144.0, "queries": 336628, "counts": [50183, 24301], "successes": [25048, 12511], "pilot_counts": [131072, 131072], "pilot_successes": [65712, 67709], "weight": 0.6737508150408291, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8495822279999174, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.518023990073676, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.801516589001565, "localized": 12.518023990073676, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 336628.0, "pilot_cost": 262144.0, "queries": 336628, "counts": [49704, 24780], "successes": [24834, 12791], "pilot_counts": [131072, 131072], "pilot_successes": [65642, 67549], "weight": 0.6673121865717724, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0717118519999076, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.166267620696017, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.80656280532863, "localized": 12.166267620696017, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [75594, 37688], "successes": [37576, 19375], "pilot_counts": [131072, 131072], "pilot_successes": [65667, 67574], "weight": 0.6673127616371897, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7171502159999363, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 13.746235976181447, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.225735457464822, "localized": 13.746235976181447, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [68296, 30210], "successes": [34194, 15567], "pilot_counts": [131072, 131072], "pilot_successes": [65516, 67842], "weight": 0.6933223167128261, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7425228380000135, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.426561602302803, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.064448812212053, "localized": 12.426561602302803, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [66659, 31847], "successes": [33339, 16527], "pilot_counts": [131072, 131072], "pilot_successes": [65627, 67666], "weight": 0.6766972355463983, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.165827173000025, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.506866987657766, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.07895221776753, "localized": 12.506866987657766, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 280889.0, "pilot_cost": 131072.0, "queries": 280889, "counts": [94930, 54887], "successes": [47721, 28440], "pilot_counts": [65536, 65536], "pilot_successes": [32875, 33609], "weight": 0.6336385505589653, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0616202939997947, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 14.325855463721622, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.52783597466606, "localized": 14.325855463721622, "checkpoint": 29.052517809175665}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 336628.0, "pilot_cost": 262144.0, "queries": 336628, "counts": [50382, 24102], "successes": [25200, 12459], "pilot_counts": [131072, 131072], "pilot_successes": [65737, 67772], "weight": 0.6764207697370359, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.853533170999981, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.173096548302944, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.79951593732566, "localized": 12.173096548302944, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [116697, 55593], "successes": [58717, 28623], "pilot_counts": [131072, 131072], "pilot_successes": [65195, 67925], "weight": 0.6773313414850564, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1304502030000094, "checkpoint": 65, "boundary_winner": "localized", "boundary_value": 17.264531364966228, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.637233211036182, "localized": 17.264531364966228, "checkpoint": 29.08619041972603}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [90212, 40063], "successes": [45227, 20843], "pilot_counts": [131072, 131072], "pilot_successes": [65525, 67820], "weight": 0.6924772999417504, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5544839369999863, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.896277497484324, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.345091749303773, "localized": 12.896277497484324, "checkpoint": 29.01832707732372}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 318464.0, "pilot_cost": 262144.0, "queries": 318464, "counts": [37905, 18415], "successes": [18938, 9406], "pilot_counts": [131072, 131072], "pilot_successes": [65523, 67536], "weight": 0.6730396972414363, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.735124528000142, "checkpoint": 57, "boundary_winner": "localized", "boundary_value": 12.637664103590046, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.522349567964906, "localized": 12.637664103590046, "checkpoint": 28.801338300875752}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [77452, 35830], "successes": [39008, 18326], "pilot_counts": [131072, 131072], "pilot_successes": [65714, 67855], "weight": 0.6837134707291347, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0719290810000075, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 14.83260220567987, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.212474356765718, "localized": 14.83260220567987, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [76227, 37055], "successes": [38115, 19188], "pilot_counts": [131072, 131072], "pilot_successes": [65401, 67656], "weight": 0.672900858712176, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.048263076000012, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.409253555815436, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.221657479135068, "localized": 12.409253555815436, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 326912.0, "pilot_cost": 262144.0, "queries": 326912, "counts": [42697, 22071], "successes": [21355, 11283], "pilot_counts": [131072, 131072], "pilot_successes": [65435, 67434], "weight": 0.6592261588243677, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9291371270001036, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 12.468852397960555, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.672431784622248, "localized": 12.468852397960555, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [78688, 34594], "successes": [39233, 17838], "pilot_counts": [131072, 131072], "pilot_successes": [65732, 68038], "weight": 0.694620555673666, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.942923065999821, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 13.626814763167214, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.203042053402193, "localized": 13.626814763167214, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [50940, 23544], "successes": [25482, 12182], "pilot_counts": [65536, 65536], "pilot_successes": [32769, 33841], "weight": 0.6839120049173832, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.664866181999969, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.27318416032093, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.793345331531004, "localized": 12.27318416032093, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [76901, 36381], "successes": [38549, 18863], "pilot_counts": [131072, 131072], "pilot_successes": [65502, 67640], "weight": 0.678849517429071, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9521650560000126, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.712501551529472, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.21693230171746, "localized": 12.712501551529472, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 347801.0, "pilot_cost": 262144.0, "queries": 347801, "counts": [56359, 29298], "successes": [28128, 15143], "pilot_counts": [131072, 131072], "pilot_successes": [65808, 67588], "weight": 0.6579590057691531, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0965763709998555, "checkpoint": 60, "boundary_winner": "localized", "boundary_value": 12.84537979348172, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.953172129890646, "localized": 12.84537979348172, "checkpoint": 28.91248029506049}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 261347.0, "pilot_cost": 131072.0, "queries": 261347, "counts": [87075, 43200], "successes": [43424, 22461], "pilot_counts": [65536, 65536], "pilot_successes": [32799, 33760], "weight": 0.6683952207351436, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.628607609000028, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.901852925578407, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.36506164446184, "localized": 13.901852925578407, "checkpoint": 29.01832707732372}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [88876, 41399], "successes": [44196, 21411], "pilot_counts": [131072, 131072], "pilot_successes": [65762, 67881], "weight": 0.6822195986248543, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.073471789000223, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 14.313991572150128, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.353813943810177, "localized": 14.313991572150128, "checkpoint": 29.01832707732372}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 336628.0, "pilot_cost": 262144.0, "queries": 336628, "counts": [50262, 24222], "successes": [25070, 12477], "pilot_counts": [131072, 131072], "pilot_successes": [65476, 67608], "weight": 0.6748050626795749, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.76972941300005, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.100281930619563, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.800693025139054, "localized": 12.100281930619563, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [68475, 30031], "successes": [34141, 15470], "pilot_counts": [131072, 131072], "pilot_successes": [65379, 68007], "weight": 0.6951344003782133, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.876975673000061, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.785299890231586, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.062779687399782, "localized": 12.785299890231586, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 244354.0, "pilot_cost": 131072.0, "queries": 244354, "counts": [77166, 36116], "successes": [38700, 18734], "pilot_counts": [65536, 65536], "pilot_successes": [32780, 33832], "weight": 0.6811892403876357, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7422681250000096, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.81357902479178, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.21501575451982, "localized": 12.81357902479178, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [55695, 29962], "successes": [27930, 15356], "pilot_counts": [65536, 65536], "pilot_successes": [32840, 33679], "weight": 0.6502114066483868, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5988937119998354, "checkpoint": 60, "boundary_winner": "localized", "boundary_value": 12.375274819374132, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.958198457136437, "localized": 12.375274819374132, "checkpoint": 28.91248029506049}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [49525, 24959], "successes": [24746, 12903], "pilot_counts": [65536, 65536], "pilot_successes": [32733, 33740], "weight": 0.6649108004763578, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.639909520999936, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.401986179232086, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.808409623500474, "localized": 12.401986179232086, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.00042600531150609736, "estimate_rational": "21302093177265253661321919467019885/50004290091956656881665150668446367744", "cost": 280889.0, "pilot_cost": 131072.0, "queries": 280889, "counts": [98618, 51199], "successes": [49669, 26498], "pilot_counts": [65536, 65536], "pilot_successes": [32813, 33705], "weight": 0.658254528230029, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "main_fallback", "certified": true, "wall_seconds": 2.708283996999853, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 13.839759491168598, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.51208416775662, "localized": 13.839759491168598, "checkpoint": 29.052517809175665}, "robust_error": 0.00042600531150609736, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [66347, 32159], "successes": [33249, 16633], "pilot_counts": [131072, 131072], "pilot_successes": [65611, 67605], "weight": 0.6735363699481683, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9541624209998645, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.239628537440616, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.08135750577574, "localized": 12.239628537440616, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [178940, 83092], "successes": [89888, 42972], "pilot_counts": [131072, 131072], "pilot_successes": [65606, 67735], "weight": 0.6828962023749043, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7773174649998964, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [110711, 61579], "successes": [55464, 31692], "pilot_counts": [131072, 131072], "pilot_successes": [65257, 67395], "weight": 0.6425834196370764, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.307010042999991, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [139742, 58392], "successes": [70166, 29985], "pilot_counts": [131072, 131072], "pilot_successes": [65500, 68048], "weight": 0.7052888805005078, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6939646240000457, "checkpoint": 66, "boundary_winner": "checkpoint", "boundary_value": 27.898680058038888, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.898680058038888}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [147784, 80070], "successes": [73540, 41277], "pilot_counts": [131072, 131072], "pilot_successes": [65328, 67401], "weight": 0.648593086993225, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.444876495999779, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.00013827868850069985, "estimate_rational": "179495999976124965727041916919/1298074214633706907132624082305024", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65712, 67709], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.836490987000161, "robust_error": 0.00013827868850069985, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [152050, 75804], "successes": [76142, 39146], "pilot_counts": [131072, 131072], "pilot_successes": [65642, 67549], "weight": 0.6673121865580486, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.750546170000007, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [152050, 75804], "successes": [75713, 39017], "pilot_counts": [131072, 131072], "pilot_successes": [65667, 67574], "weight": 0.6673127616354363, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.514402687999791, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [119452, 52838], "successes": [59680, 27152], "pilot_counts": [131072, 131072], "pilot_successes": [65516, 67842], "weight": 0.6933223167136663, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.520727473000079, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [154188, 73666], "successes": [77114, 38222], "pilot_counts": [131072, 131072], "pilot_successes": [65627, 67666], "weight": 0.676697235518812, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.8123422879998543, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.00015628773240951356, "estimate_rational": "811492302017449001151614915931/5192296858534827628530496329220096", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65740, 67625], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.111864790000027, "robust_error": 0.00015628773240951356, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.00016086892482397109, "estimate_rational": "3341116851997521417326536518003/20769187434139310514121985316880384", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65737, 67772], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.3326991530000214, "robust_error": 0.00016086892482397109, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 722422.0, "pilot_cost": 524288.0, "queries": 722422, "counts": [130999, 67135], "successes": [65819, 34487], "pilot_counts": [262144, 262144], "pilot_successes": [130239, 135551], "weight": 0.661166727580982, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7288981350000086, "checkpoint": 66, "boundary_winner": "checkpoint", "boundary_value": 27.898680058038888, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.898680058038888}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [137203, 60931], "successes": [68588, 31630], "pilot_counts": [131072, 131072], "pilot_successes": [65525, 67820], "weight": 0.6924772999136004, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9447828080001273, "checkpoint": 66, "boundary_winner": "checkpoint", "boundary_value": 27.898680058038888, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.898680058038888}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [115958, 56332], "successes": [58061, 28915], "pilot_counts": [131072, 131072], "pilot_successes": [65523, 67536], "weight": 0.6730396972346038, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.573662651999939, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0001459009264947535, "estimate_rational": "1515121844592058820350387364593/10384593717069655257060992658440192", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65714, 67855], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.935313484000062, "robust_error": 0.0001459009264947535, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [115934, 56356], "successes": [57993, 29043], "pilot_counts": [131072, 131072], "pilot_successes": [65401, 67656], "weight": 0.6729008587061123, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 4.0505639109999265, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [113578, 58712], "successes": [56931, 30191], "pilot_counts": [131072, 131072], "pilot_successes": [65435, 67434], "weight": 0.6592261588103022, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.350837621999972, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [156855, 70999], "successes": [78095, 36703], "pilot_counts": [262144, 262144], "pilot_successes": [131247, 135669], "weight": 0.6884041600858816, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6908914509999704, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [116756, 55534], "successes": [58375, 28740], "pilot_counts": [131072, 131072], "pilot_successes": [65661, 67714], "weight": 0.6776730972232823, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2772271690000707, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [134503, 63631], "successes": [67263, 33063], "pilot_counts": [131072, 131072], "pilot_successes": [65502, 67640], "weight": 0.6788495174407827, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6419564069999524, "checkpoint": 66, "boundary_winner": "checkpoint", "boundary_value": 27.898680058038888, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.898680058038888}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0002060404112842547, "estimate_rational": "133727872530307432269815560993/649037107316853453566312041152512", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65808, 67588], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.642655115000025, "robust_error": 0.0002060404112842547, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [154505, 73349], "successes": [77118, 38051], "pilot_counts": [131072, 131072], "pilot_successes": [65486, 67645], "weight": 0.6780879009420706, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.529409686000008, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.00018661313294814115, "estimate_rational": "968950783967975507732548004759/5192296858534827628530496329220096", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65762, 67881], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.5961860280001474, "robust_error": 0.00018661313294814115, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [116262, 56028], "successes": [58009, 28875], "pilot_counts": [131072, 131072], "pilot_successes": [65476, 67608], "weight": 0.67480506268259, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.692599330999883, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 722422.0, "pilot_cost": 524288.0, "queries": 722422, "counts": [135137, 62997], "successes": [67497, 32559], "pilot_counts": [262144, 262144], "pilot_successes": [130754, 135623], "weight": 0.6820471913788559, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 3.778670752999915, "checkpoint": 66, "boundary_winner": "checkpoint", "boundary_value": 27.898680058038888, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.898680058038888}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [114921, 57369], "successes": [57530, 29610], "pilot_counts": [131072, 131072], "pilot_successes": [65523, 67452], "weight": 0.6670203417179819, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.731698035999898, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.00012799302265122542, "estimate_rational": "664577769426334825426098746215/5192296858534827628530496329220096", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65697, 67749], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.54426386199998, "robust_error": 0.00012799302265122542, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [101055, 48762], "successes": [50477, 25054], "pilot_counts": [131072, 131072], "pilot_successes": [65688, 67696], "weight": 0.6745258559367503, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.113982291000184, "checkpoint": 64, "boundary_winner": "checkpoint", "boundary_value": 27.831837488433322, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.831837488433322}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [173729, 88303], "successes": [87235, 45698], "pilot_counts": [131072, 131072], "pilot_successes": [65682, 67530], "weight": 0.6630058687927353, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.4552807600000506, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [116043, 56247], "successes": [58047, 28949], "pilot_counts": [131072, 131072], "pilot_successes": [65611, 67605], "weight": 0.6735363699777845, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.4698705989999326, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 347801.0, "pilot_cost": 262144.0, "queries": 347801, "counts": [58495, 27162], "successes": [29294, 14019], "pilot_counts": [131072, 131072], "pilot_successes": [65606, 67735], "weight": 0.6828962023749043, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.477061097999922, "checkpoint": 60, "boundary_winner": "localized", "boundary_value": 12.095041542789959, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.933874168239875, "localized": 12.095041542789959, "checkpoint": 28.91248029506049}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [63298, 35208], "successes": [31572, 18168], "pilot_counts": [131072, 131072], "pilot_successes": [65257, 67395], "weight": 0.6425834196370764, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2841685759999564, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.36605585063592, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.103045160121187, "localized": 12.36605585063592, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [69475, 29031], "successes": [34911, 14924], "pilot_counts": [131072, 131072], "pilot_successes": [65500, 68048], "weight": 0.7052888805005078, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.426257150000083, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 14.037015701698921, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.053042888344976, "localized": 14.037015701698921, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 347801.0, "pilot_cost": 262144.0, "queries": 347801, "counts": [55556, 30101], "successes": [27727, 15481], "pilot_counts": [131072, 131072], "pilot_successes": [65328, 67401], "weight": 0.648593086993225, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.511340838999956, "checkpoint": 60, "boundary_winner": "localized", "boundary_value": 12.10698647989688, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.959356345348628, "localized": 12.10698647989688, "checkpoint": 28.91248029506049}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.00013827868850069985, "estimate_rational": "179495999976124965727041916919/1298074214633706907132624082305024", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65712, 67709], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.63703511600005, "robust_error": 0.00013827868850069985, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 336628.0, "pilot_cost": 262144.0, "queries": 336628, "counts": [49704, 24780], "successes": [24834, 12791], "pilot_counts": [131072, 131072], "pilot_successes": [65642, 67549], "weight": 0.6673121865580486, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6308917249999695, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.166267620696017, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.80656280532863, "localized": 12.166267620696017, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [75594, 37688], "successes": [37576, 19375], "pilot_counts": [131072, 131072], "pilot_successes": [65667, 67574], "weight": 0.6673127616354363, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 6.569241664000003, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 13.746235976181447, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.225735457464822, "localized": 13.746235976181447, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [68296, 30210], "successes": [34194, 15567], "pilot_counts": [131072, 131072], "pilot_successes": [65516, 67842], "weight": 0.6933223167136663, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.277946767000003, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.426561602302803, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.064448812212053, "localized": 12.426561602302803, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [66659, 31847], "successes": [33339, 16527], "pilot_counts": [131072, 131072], "pilot_successes": [65627, 67666], "weight": 0.676697235518812, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 6.511652701999992, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.506866987657766, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.07895221776753, "localized": 12.506866987657766, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.00015628773240951356, "estimate_rational": "811492302017449001151614915931/5192296858534827628530496329220096", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65740, 67625], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 5.036396685999989, "robust_error": 0.00015628773240951356, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.00016086892482397109, "estimate_rational": "3341116851997521417326536518003/20769187434139310514121985316880384", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65737, 67772], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.784619634999956, "robust_error": 0.00016086892482397109, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 696578.0, "pilot_cost": 524288.0, "queries": 696578, "counts": [113912, 58378], "successes": [57317, 29972], "pilot_counts": [262144, 262144], "pilot_successes": [130239, 135551], "weight": 0.661166727580982, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 7.173955510999974, "checkpoint": 65, "boundary_winner": "localized", "boundary_value": 19.759738225737284, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.649514144816102, "localized": 19.759738225737284, "checkpoint": 29.08619041972603}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [90212, 40063], "successes": [45227, 20843], "pilot_counts": [131072, 131072], "pilot_successes": [65525, 67820], "weight": 0.6924772999136004, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 4.666871284000024, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.896277497484324, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.345091749303773, "localized": 12.896277497484324, "checkpoint": 29.01832707732372}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 318464.0, "pilot_cost": 262144.0, "queries": 318464, "counts": [37905, 18415], "successes": [18938, 9406], "pilot_counts": [131072, 131072], "pilot_successes": [65523, 67536], "weight": 0.6730396972346038, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.3448904439999865, "checkpoint": 57, "boundary_winner": "localized", "boundary_value": 12.637664103590046, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.522349567964906, "localized": 12.637664103590046, "checkpoint": 28.801338300875752}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0001459009264947535, "estimate_rational": "1515121844592058820350387364593/10384593717069655257060992658440192", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65714, 67855], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.929523121999978, "robust_error": 0.0001459009264947535, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [76227, 37055], "successes": [38115, 19188], "pilot_counts": [131072, 131072], "pilot_successes": [65401, 67656], "weight": 0.6729008587061123, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 6.005667738, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.409253555815436, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.221657479135068, "localized": 12.409253555815436, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 326912.0, "pilot_cost": 262144.0, "queries": 326912, "counts": [42697, 22071], "successes": [21355, 11283], "pilot_counts": [131072, 131072], "pilot_successes": [65435, 67434], "weight": 0.6592261588103022, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 4.991211195000005, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 12.468852397960555, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.672431784622248, "localized": 12.468852397960555, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [89682, 40593], "successes": [44701, 20956], "pilot_counts": [262144, 262144], "pilot_successes": [131247, 135669], "weight": 0.6884041600858816, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 5.928500133, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.791674637478307, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.34842479148921, "localized": 12.791674637478307, "checkpoint": 29.01832707732372}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [66755, 31751], "successes": [33244, 16395], "pilot_counts": [131072, 131072], "pilot_successes": [65661, 67714], "weight": 0.6776730972232823, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 4.97764368899999, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.881013623025398, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.077987293830958, "localized": 12.881013623025398, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [76901, 36381], "successes": [38549, 18863], "pilot_counts": [131072, 131072], "pilot_successes": [65502, 67640], "weight": 0.6788495174407827, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 8.328657696999926, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.712501551529472, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.21693230171746, "localized": 12.712501551529472, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0002060404112842547, "estimate_rational": "133727872530307432269815560993/649037107316853453566312041152512", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65808, 67588], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 8.461897822000026, "robust_error": 0.0002060404112842547, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [88338, 41937], "successes": [44065, 21814], "pilot_counts": [131072, 131072], "pilot_successes": [65486, 67645], "weight": 0.6780879009420706, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.9368470509999725, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.309398889413046, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.357444214029055, "localized": 13.309398889413046, "checkpoint": 29.01832707732372}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.00018661313294814115, "estimate_rational": "968950783967975507732548004759/5192296858534827628530496329220096", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65762, 67881], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 6.901541448000046, "robust_error": 0.00018661313294814115, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 336628.0, "pilot_cost": 262144.0, "queries": 336628, "counts": [50262, 24222], "successes": [25070, 12477], "pilot_counts": [131072, 131072], "pilot_successes": [65476, 67608], "weight": 0.67480506268259, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.29935383399993, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.100281930619563, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.800693025139054, "localized": 12.100281930619563, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 622794.0, "pilot_cost": 524288.0, "queries": 622794, "counts": [67186, 31320], "successes": [33501, 16206], "pilot_counts": [262144, 262144], "pilot_successes": [130754, 135623], "weight": 0.6820471913788559, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 5.240266654999914, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 11.965177106342951, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.07443995598912, "localized": 11.965177106342951, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [75561, 37721], "successes": [37878, 19560], "pilot_counts": [131072, 131072], "pilot_successes": [65523, 67452], "weight": 0.6670203417179819, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.331609856, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 13.23493150851282, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.226232028538565, "localized": 13.23493150851282, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.00012799302265122542, "estimate_rational": "664577769426334825426098746215/5192296858534827628530496329220096", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65697, 67749], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 5.076556793999998, "robust_error": 0.00012799302265122542, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [66445, 32061], "successes": [33178, 16629], "pilot_counts": [131072, 131072], "pilot_successes": [65688, 67696], "weight": 0.6745258559367503, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 4.907016138000017, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.648313336203058, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.08067248366714, "localized": 12.648313336203058, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [99329, 50488], "successes": [49929, 26160], "pilot_counts": [131072, 131072], "pilot_successes": [65682, 67530], "weight": 0.6630058687927353, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.308627958999978, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 13.134381672959131, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.50871401525657, "localized": 13.134381672959131, "checkpoint": 29.052517809175665}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [66347, 32159], "successes": [33249, 16633], "pilot_counts": [131072, 131072], "pilot_successes": [65611, 67605], "weight": 0.6735363699777845, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.367792849000011, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.239628537440616, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.08135750577574, "localized": 12.239628537440616, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.2458598997430926, "estimate_rational": "735896875066452950415628495610453626106272032966993/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1629, 1640], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3741329639999549, "robust_error": 0.2458598997430926, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.22945700935716262, "estimate_rational": "11252538997128776046300594720419064581847810019048598265/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3245], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.8562660139999707, "robust_error": 0.22945700935716262, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.24174659663712084, "estimate_rational": "11855218603708556195412204184909715574623488823947736065/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1630, 1627], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4026150960000905, "robust_error": 0.24174659663712084, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.2482933235532051, "estimate_rational": "2972721962281704781815932536311807427683343148876761/11972621413014756705924586149611790497021399392059392", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1635, 1641], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.262512959999981, "robust_error": 0.2482933235532051, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.23922201078234331, "estimate_rational": "11731413273629206193515591007736072860114418371598254601/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1608, 1642], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.35054556099999, "robust_error": 0.23922201078234331, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.23192132914814512, "estimate_rational": "11373388888039119459294167815505879422075807606630607745/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3278, 3294], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.760411492000003, "robust_error": 0.23192132914814512, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.22281983544586892, "estimate_rational": "10927052935592488225183053671413045489788911630239997625/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3261, 3256], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4428012329999547, "robust_error": 0.22281983544586892, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.2290754522723592, "estimate_rational": "44935309968541087699724104047446271659417492665287479529/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3290, 3265], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5466980240000794, "robust_error": 0.2290754522723592, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.23343452755535357, "estimate_rational": "11447595922006873723188911199156967837651577122318049313/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3295, 3286], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.6559773349999887, "robust_error": 0.23343452755535357, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.22851524233416343, "estimate_rational": "700397179793986902964506658621475997439357721943770785/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1597, 1621], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.263084670000012, "robust_error": 0.22851524233416343, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.24473405866795972, "estimate_rational": "12001723315413091421660300786224097445608923075664820049/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1618, 1648], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.950079856000002, "robust_error": 0.24473405866795972, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.23003291774362236, "estimate_rational": "45123125848892295536423214053435130509661521751199214161/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3303, 3258], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3987428660000205, "robust_error": 0.23003291774362236, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.24193883954024026, "estimate_rational": "11864646168245951779293930553866934042833085664001790345/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1611, 1647], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.205771258000027, "robust_error": 0.24193883954024026, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.23104381162690155, "estimate_rational": "708147222125770025538604315640257805703682083664793273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3304], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.464032381000038, "robust_error": 0.23104381162690155, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.22925903131364575, "estimate_rational": "11242830182124649730638135293216270406712353034357327065/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3281, 3275], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5142173399999592, "robust_error": 0.22925903131364575, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.2492548795784406, "estimate_rational": "12223423727776779486900862940983025562195023265658283545/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1626, 1653], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.2883699360000946, "robust_error": 0.2492548795784406, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.2389743442402416, "estimate_rational": "732454233859040378746116859335063715291416055632303257/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1634, 1615], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.2844291390000535, "robust_error": 0.2389743442402416, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.22298440751428314, "estimate_rational": "43740494105377424067142020398058545859974681836568959409/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3260, 3258], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.8932387290000179, "robust_error": 0.22298440751428314, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.24509874876486293, "estimate_rational": "187806369776980614490302170041613579083645440088932577/766247770432944429179173513575154591809369561091801088", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1647, 1620], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.344689614999993, "robust_error": 0.24509874876486293, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.22100933842855894, "estimate_rational": "43353065680830298138059849718043059783455991111472985641/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3243], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.3510332130000506, "robust_error": 0.22100933842855894, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.2396948952675101, "estimate_rational": "717444058917530188863203646370614229891301230098129/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1623, 1628], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.190740030000029, "robust_error": 0.2396948952675101, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.23056607804727372, "estimate_rational": "45227710269745087422860039272023729950537039810569630569/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3267, 3297], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.46415962399999, "robust_error": 0.23056607804727372, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.22794564664126438, "estimate_rational": "2794605496300233894196976155168552835719549559886844785/12259964326927110866866776217202473468949912977468817408", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1583, 1634], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.2206904949999853, "robust_error": 0.22794564664126438, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.24851776616751925, "estimate_rational": "190426184238837450433689583073798949711520194101433961/766247770432944429179173513575154591809369561091801088", "cost": 2048.0, "pilot_cost": 2048.0, "queries": 2048, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [1024, 1024], "pilot_successes": [804, 795], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 10, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.675313394999989, "robust_error": 0.24851776616751925, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.24552132496181384, "estimate_rational": "12040330742126865237660783819786696357597357095804753769/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1638, 1630], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5164373549999937, "robust_error": 0.24552132496181384, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.23610546109728203, "estimate_rational": "11578578121781417885468427536364024065964521613400241385/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3284], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4624939280000717, "robust_error": 0.23610546109728203, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.24997435181778502, "estimate_rational": "12258706543731085754052189801190031150406735021562729833/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1652, 1629], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.587869671999897, "robust_error": 0.24997435181778502, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.24317244337803992, "estimate_rational": "11925141924425888834980423620911929329238511104527480825/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3349, 3290], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5670263079999813, "robust_error": 0.24317244337803992, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.22726303699392114, "estimate_rational": "696559181593647364852326308745599381463083492184171273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3265, 3279], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.629954616999953, "robust_error": 0.22726303699392114, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.2319259098778674, "estimate_rational": "45494454105484264903558473867484648538121183075615796001/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3291, 3281], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.6384044939999285, "robust_error": 0.2319259098778674, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.2458598997430926, "estimate_rational": "735896875066452950415628495610453626106272032966993/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1629, 1640], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.5109642280000344, "robust_error": 0.2458598997430926, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.22945700935716262, "estimate_rational": "11252538997128776046300594720419064581847810019048598265/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3245], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.284124845000065, "robust_error": 0.22945700935716262, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.24174659663712084, "estimate_rational": "11855218603708556195412204184909715574623488823947736065/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1630, 1627], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.2292080310000983, "robust_error": 0.24174659663712084, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.2482933235532051, "estimate_rational": "2972721962281704781815932536311807427683343148876761/11972621413014756705924586149611790497021399392059392", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1635, 1641], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4321754430000055, "robust_error": 0.2482933235532051, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.23922201078234331, "estimate_rational": "11731413273629206193515591007736072860114418371598254601/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1608, 1642], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3930212129999973, "robust_error": 0.23922201078234331, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.23192132914814512, "estimate_rational": "11373388888039119459294167815505879422075807606630607745/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3278, 3294], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.6032496089999313, "robust_error": 0.23192132914814512, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.22281983544586892, "estimate_rational": "10927052935592488225183053671413045489788911630239997625/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3261, 3256], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.713130842000055, "robust_error": 0.22281983544586892, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.2290754522723592, "estimate_rational": "44935309968541087699724104047446271659417492665287479529/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3290, 3265], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.6044822370000702, "robust_error": 0.2290754522723592, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.23343452755535357, "estimate_rational": "11447595922006873723188911199156967837651577122318049313/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3295, 3286], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.6082156319999967, "robust_error": 0.23343452755535357, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.22851524233416343, "estimate_rational": "700397179793986902964506658621475997439357721943770785/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1597, 1621], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4292682029999924, "robust_error": 0.22851524233416343, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.24473405866795972, "estimate_rational": "12001723315413091421660300786224097445608923075664820049/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1618, 1648], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.2924752599999465, "robust_error": 0.24473405866795972, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.23003291774362236, "estimate_rational": "45123125848892295536423214053435130509661521751199214161/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3303, 3258], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.1252178189999995, "robust_error": 0.23003291774362236, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.24193883954024026, "estimate_rational": "11864646168245951779293930553866934042833085664001790345/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1611, 1647], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.815249534999907, "robust_error": 0.24193883954024026, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.23104381162690155, "estimate_rational": "708147222125770025538604315640257805703682083664793273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3304], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5022838739999997, "robust_error": 0.23104381162690155, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.22925903131364575, "estimate_rational": "11242830182124649730638135293216270406712353034357327065/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3281, 3275], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5319392569999764, "robust_error": 0.22925903131364575, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.2492548795784406, "estimate_rational": "12223423727776779486900862940983025562195023265658283545/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1626, 1653], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3697069349999538, "robust_error": 0.2492548795784406, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.2389743442402416, "estimate_rational": "732454233859040378746116859335063715291416055632303257/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1634, 1615], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.375533140000016, "robust_error": 0.2389743442402416, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.22298440751428314, "estimate_rational": "43740494105377424067142020398058545859974681836568959409/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3260, 3258], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.240879253000003, "robust_error": 0.22298440751428314, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.24509874876486293, "estimate_rational": "187806369776980614490302170041613579083645440088932577/766247770432944429179173513575154591809369561091801088", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1647, 1620], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.76192855599993, "robust_error": 0.24509874876486293, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.22100933842855894, "estimate_rational": "43353065680830298138059849718043059783455991111472985641/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3243], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4405105710000043, "robust_error": 0.22100933842855894, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.2396948952675101, "estimate_rational": "717444058917530188863203646370614229891301230098129/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1623, 1628], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3216366230000176, "robust_error": 0.2396948952675101, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.23056607804727372, "estimate_rational": "45227710269745087422860039272023729950537039810569630569/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3267, 3297], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.8871744410000701, "robust_error": 0.23056607804727372, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.22794564664126438, "estimate_rational": "2794605496300233894196976155168552835719549559886844785/12259964326927110866866776217202473468949912977468817408", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1583, 1634], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5537034520000361, "robust_error": 0.22794564664126438, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.24851776616751925, "estimate_rational": "190426184238837450433689583073798949711520194101433961/766247770432944429179173513575154591809369561091801088", "cost": 2048.0, "pilot_cost": 2048.0, "queries": 2048, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [1024, 1024], "pilot_successes": [804, 795], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 10, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.0019539010000926, "robust_error": 0.24851776616751925, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.24552132496181384, "estimate_rational": "12040330742126865237660783819786696357597357095804753769/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1638, 1630], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.988985865000018, "robust_error": 0.24552132496181384, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.23610546109728203, "estimate_rational": "11578578121781417885468427536364024065964521613400241385/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3284], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.750534425000069, "robust_error": 0.23610546109728203, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.24997435181778502, "estimate_rational": "12258706543731085754052189801190031150406735021562729833/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1652, 1629], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5208995479999885, "robust_error": 0.24997435181778502, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.24317244337803992, "estimate_rational": "11925141924425888834980423620911929329238511104527480825/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3349, 3290], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3320620949999693, "robust_error": 0.24317244337803992, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.22726303699392114, "estimate_rational": "696559181593647364852326308745599381463083492184171273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3265, 3279], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3639191350000601, "robust_error": 0.22726303699392114, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.2319259098778674, "estimate_rational": "45494454105484264903558473867484648538121183075615796001/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3291, 3281], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.518585865000091, "robust_error": 0.2319259098778674, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.2458598997430926, "estimate_rational": "735896875066452950415628495610453626106272032966993/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1629, 1640], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.758592197999974, "robust_error": 0.2458598997430926, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.22945700935716262, "estimate_rational": "11252538997128776046300594720419064581847810019048598265/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3245], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.507183163000036, "robust_error": 0.22945700935716262, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.24174659663712084, "estimate_rational": "11855218603708556195412204184909715574623488823947736065/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1630, 1627], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4252996200000325, "robust_error": 0.24174659663712084, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.2482933235532051, "estimate_rational": "2972721962281704781815932536311807427683343148876761/11972621413014756705924586149611790497021399392059392", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1635, 1641], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.273405132999983, "robust_error": 0.2482933235532051, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.23922201078234331, "estimate_rational": "11731413273629206193515591007736072860114418371598254601/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1608, 1642], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.2581099860000222, "robust_error": 0.23922201078234331, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.23192132914814512, "estimate_rational": "11373388888039119459294167815505879422075807606630607745/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3278, 3294], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4942241710000417, "robust_error": 0.23192132914814512, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.22281983544586892, "estimate_rational": "10927052935592488225183053671413045489788911630239997625/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3261, 3256], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.830024592000086, "robust_error": 0.22281983544586892, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.2290754522723592, "estimate_rational": "44935309968541087699724104047446271659417492665287479529/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3290, 3265], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.657822885000087, "robust_error": 0.2290754522723592, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.23343452755535357, "estimate_rational": "11447595922006873723188911199156967837651577122318049313/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3295, 3286], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.714011336999988, "robust_error": 0.23343452755535357, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.22851524233416343, "estimate_rational": "700397179793986902964506658621475997439357721943770785/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1597, 1621], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.330107049999924, "robust_error": 0.22851524233416343, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.24473405866795972, "estimate_rational": "12001723315413091421660300786224097445608923075664820049/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1618, 1648], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.361359478000054, "robust_error": 0.24473405866795972, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.23003291774362236, "estimate_rational": "45123125848892295536423214053435130509661521751199214161/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3303, 3258], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.0516424429999915, "robust_error": 0.23003291774362236, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.24193883954024026, "estimate_rational": "11864646168245951779293930553866934042833085664001790345/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1611, 1647], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.815765938000027, "robust_error": 0.24193883954024026, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.23104381162690155, "estimate_rational": "708147222125770025538604315640257805703682083664793273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3304], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.0248975410000867, "robust_error": 0.23104381162690155, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.22925903131364575, "estimate_rational": "11242830182124649730638135293216270406712353034357327065/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3281, 3275], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.265816823000023, "robust_error": 0.22925903131364575, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.2492548795784406, "estimate_rational": "12223423727776779486900862940983025562195023265658283545/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1626, 1653], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4675615639999933, "robust_error": 0.2492548795784406, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.2389743442402416, "estimate_rational": "732454233859040378746116859335063715291416055632303257/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1634, 1615], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.3634359870000026, "robust_error": 0.2389743442402416, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.22298440751428314, "estimate_rational": "43740494105377424067142020398058545859974681836568959409/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3260, 3258], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.6423324559999628, "robust_error": 0.22298440751428314, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.24509874876486293, "estimate_rational": "187806369776980614490302170041613579083645440088932577/766247770432944429179173513575154591809369561091801088", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1647, 1620], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4560927640000045, "robust_error": 0.24509874876486293, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.22100933842855894, "estimate_rational": "43353065680830298138059849718043059783455991111472985641/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3243], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.3175675500000352, "robust_error": 0.22100933842855894, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.2396948952675101, "estimate_rational": "717444058917530188863203646370614229891301230098129/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1623, 1628], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.1917636130000346, "robust_error": 0.2396948952675101, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.23056607804727372, "estimate_rational": "45227710269745087422860039272023729950537039810569630569/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3267, 3297], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5510497190000478, "robust_error": 0.23056607804727372, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.22794564664126438, "estimate_rational": "2794605496300233894196976155168552835719549559886844785/12259964326927110866866776217202473468949912977468817408", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1583, 1634], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.1385439960000667, "robust_error": 0.22794564664126438, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.24851776616751925, "estimate_rational": "190426184238837450433689583073798949711520194101433961/766247770432944429179173513575154591809369561091801088", "cost": 2048.0, "pilot_cost": 2048.0, "queries": 2048, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [1024, 1024], "pilot_successes": [804, 795], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 10, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4167444659999546, "robust_error": 0.24851776616751925, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.24552132496181384, "estimate_rational": "12040330742126865237660783819786696357597357095804753769/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1638, 1630], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5792208039999878, "robust_error": 0.24552132496181384, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.23610546109728203, "estimate_rational": "11578578121781417885468427536364024065964521613400241385/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3284], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.5046734559999777, "robust_error": 0.23610546109728203, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.24997435181778502, "estimate_rational": "12258706543731085754052189801190031150406735021562729833/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1652, 1629], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.2554825880000635, "robust_error": 0.24997435181778502, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.24317244337803992, "estimate_rational": "11925141924425888834980423620911929329238511104527480825/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3349, 3290], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.3280785430000606, "robust_error": 0.24317244337803992, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.22726303699392114, "estimate_rational": "696559181593647364852326308745599381463083492184171273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3265, 3279], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3546119029999772, "robust_error": 0.22726303699392114, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.2319259098778674, "estimate_rational": "45494454105484264903558473867484648538121183075615796001/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3291, 3281], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.345579968999914, "robust_error": 0.2319259098778674, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.2458598997430926, "estimate_rational": "735896875066452950415628495610453626106272032966993/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1629, 1640], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.5347702310000386, "robust_error": 0.2458598997430926, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.22945700935716262, "estimate_rational": "11252538997128776046300594720419064581847810019048598265/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3245], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4177306709999584, "robust_error": 0.22945700935716262, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.24174659663712084, "estimate_rational": "11855218603708556195412204184909715574623488823947736065/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1630, 1627], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.329309875999911, "robust_error": 0.24174659663712084, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.2482933235532051, "estimate_rational": "2972721962281704781815932536311807427683343148876761/11972621413014756705924586149611790497021399392059392", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1635, 1641], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.1941251360000251, "robust_error": 0.2482933235532051, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.23922201078234331, "estimate_rational": "11731413273629206193515591007736072860114418371598254601/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1608, 1642], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.229965016000051, "robust_error": 0.23922201078234331, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.23192132914814512, "estimate_rational": "11373388888039119459294167815505879422075807606630607745/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3278, 3294], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3685292070000514, "robust_error": 0.23192132914814512, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.22281983544586892, "estimate_rational": "10927052935592488225183053671413045489788911630239997625/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3261, 3256], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.7289478530000224, "robust_error": 0.22281983544586892, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.2290754522723592, "estimate_rational": "44935309968541087699724104047446271659417492665287479529/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3290, 3265], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.6665073090000533, "robust_error": 0.2290754522723592, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.23343452755535357, "estimate_rational": "11447595922006873723188911199156967837651577122318049313/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3295, 3286], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.915326692000008, "robust_error": 0.23343452755535357, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.22851524233416343, "estimate_rational": "700397179793986902964506658621475997439357721943770785/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1597, 1621], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.1952301329999955, "robust_error": 0.22851524233416343, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.24473405866795972, "estimate_rational": "12001723315413091421660300786224097445608923075664820049/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1618, 1648], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3195385889999898, "robust_error": 0.24473405866795972, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.23003291774362236, "estimate_rational": "45123125848892295536423214053435130509661521751199214161/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3303, 3258], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4523667140000498, "robust_error": 0.23003291774362236, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.24193883954024026, "estimate_rational": "11864646168245951779293930553866934042833085664001790345/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1611, 1647], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.180448826999964, "robust_error": 0.24193883954024026, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.23104381162690155, "estimate_rational": "708147222125770025538604315640257805703682083664793273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3304], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5395448609999676, "robust_error": 0.23104381162690155, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.22925903131364575, "estimate_rational": "11242830182124649730638135293216270406712353034357327065/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3281, 3275], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.843986190999999, "robust_error": 0.22925903131364575, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.2492548795784406, "estimate_rational": "12223423727776779486900862940983025562195023265658283545/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1626, 1653], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3345296259999486, "robust_error": 0.2492548795784406, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.2389743442402416, "estimate_rational": "732454233859040378746116859335063715291416055632303257/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1634, 1615], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.9088922679999314, "robust_error": 0.2389743442402416, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.22298440751428314, "estimate_rational": "43740494105377424067142020398058545859974681836568959409/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3260, 3258], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.248198431999981, "robust_error": 0.22298440751428314, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.24509874876486293, "estimate_rational": "187806369776980614490302170041613579083645440088932577/766247770432944429179173513575154591809369561091801088", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1647, 1620], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.7336509379999825, "robust_error": 0.24509874876486293, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.22100933842855894, "estimate_rational": "43353065680830298138059849718043059783455991111472985641/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3243], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.630352182000024, "robust_error": 0.22100933842855894, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.2396948952675101, "estimate_rational": "717444058917530188863203646370614229891301230098129/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1623, 1628], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.725014688999977, "robust_error": 0.2396948952675101, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.23056607804727372, "estimate_rational": "45227710269745087422860039272023729950537039810569630569/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3267, 3297], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.0971137349999935, "robust_error": 0.23056607804727372, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.22794564664126438, "estimate_rational": "2794605496300233894196976155168552835719549559886844785/12259964326927110866866776217202473468949912977468817408", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1583, 1634], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.988537496000049, "robust_error": 0.22794564664126438, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.24851776616751925, "estimate_rational": "190426184238837450433689583073798949711520194101433961/766247770432944429179173513575154591809369561091801088", "cost": 2048.0, "pilot_cost": 2048.0, "queries": 2048, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [1024, 1024], "pilot_successes": [804, 795], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 10, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.5285176010000896, "robust_error": 0.24851776616751925, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.24552132496181384, "estimate_rational": "12040330742126865237660783819786696357597357095804753769/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1638, 1630], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.6825212060000467, "robust_error": 0.24552132496181384, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.23610546109728203, "estimate_rational": "11578578121781417885468427536364024065964521613400241385/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3284], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.0939152770000646, "robust_error": 0.23610546109728203, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.24997435181778502, "estimate_rational": "12258706543731085754052189801190031150406735021562729833/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1652, 1629], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.287745287000007, "robust_error": 0.24997435181778502, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.24317244337803992, "estimate_rational": "11925141924425888834980423620911929329238511104527480825/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3349, 3290], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.7341166520000115, "robust_error": 0.24317244337803992, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.22726303699392114, "estimate_rational": "696559181593647364852326308745599381463083492184171273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3265, 3279], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.4654588470000363, "robust_error": 0.22726303699392114, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.2319259098778674, "estimate_rational": "45494454105484264903558473867484648538121183075615796001/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3291, 3281], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.7469281129999672, "robust_error": 0.2319259098778674, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.013158100858630492, "estimate_rational": "83455275898248331317007498385221/6342501611355974432586969821216768", "cost": 18717.0, "pilot_cost": 8192.0, "queries": 18717, "counts": [8773, 1752], "successes": [4465, 1392], "pilot_counts": [4096, 4096], "pilot_successes": [2046, 3245], "weight": 0.8335327890101759, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "main_fallback", "certified": true, "wall_seconds": 2.502071818000104, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.72917633213253, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.72917633213253}, "robust_error": 0.013158100858630492, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6625, 1333], "successes": [3319, 1027], "pilot_counts": [4096, 4096], "pilot_successes": [2036, 3245], "weight": 0.8325849163308325, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3941761690000476, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.41208409595025, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.41208409595025}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.014048282541931101, "estimate_rational": "24122334929458657720138501377285/1717102062651336705622678842638336", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8789, 1736], "successes": [4477, 1390], "pilot_counts": [8192, 8192], "pilot_successes": [4052, 6554], "weight": 0.8351346006819842, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 2.4598822140001175, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.736889549496304, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.736889549496304}, "robust_error": 0.014048282541931101, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8761, 1764], "successes": [4324, 1414], "pilot_counts": [8192, 8192], "pilot_successes": [4062, 6496], "weight": 0.8324390904817179, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.555698608000057, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.74488910137223, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.74488910137223}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7642, 1510], "successes": [3865, 1192], "pilot_counts": [8192, 8192], "pilot_successes": [4111, 6527], "weight": 0.8350190580095591, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.2379109890000564, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.576752150879933, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.576752150879933}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6673, 1285], "successes": [3378, 994], "pilot_counts": [4096, 4096], "pilot_successes": [2045, 3294], "weight": 0.8386032124182056, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3345748479998747, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.402232838079957, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.402232838079957}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6657, 1301], "successes": [3334, 1041], "pilot_counts": [8192, 8192], "pilot_successes": [4104, 6549], "weight": 0.8365012500967441, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.2174409399999604, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.452698729467986, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.452698729467986}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8795, 1730], "successes": [4360, 1390], "pilot_counts": [8192, 8192], "pilot_successes": [4058, 6558], "weight": 0.8356223658372576, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6073420500001703, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.74064201177442, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.74064201177442}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5026, 991], "successes": [2509, 771], "pilot_counts": [8192, 8192], "pilot_successes": [4158, 6573], "weight": 0.8353293782077014, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.497812854999893, "checkpoint": 41, "boundary_winner": "cold", "boundary_value": 18.13777741395668, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.13777741395668}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5004, 1013], "successes": [2505, 789], "pilot_counts": [8192, 8192], "pilot_successes": [4119, 6472], "weight": 0.8316313643712161, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.356985469000165, "checkpoint": 41, "boundary_winner": "cold", "boundary_value": 18.147956832202826, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.147956832202826}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6653, 1305], "successes": [3329, 1061], "pilot_counts": [4096, 4096], "pilot_successes": [2039, 3274], "weight": 0.8359987329020016, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.114504458000056, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.479221573201247, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.479221573201247}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -0.012458743546898953, "estimate_rational": "-464546105573944359932342227057/37286753983275653879961621626880", "cost": 18717.0, "pilot_cost": 8192.0, "queries": 18717, "counts": [8785, 1740], "successes": [4320, 1399], "pilot_counts": [4096, 4096], "pilot_successes": [2052, 3258], "weight": 0.8347519351637304, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "main_fallback", "certified": true, "wall_seconds": 2.2497524469999917, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.7441208047444, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.7441208047444}, "robust_error": 0.012458743546898953, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -0.020995229141801623, "estimate_rational": "-4233722971953851955613981795567283/201651667784110306288721050290094080", "cost": 28488.0, "pilot_cost": 16384.0, "queries": 28488, "counts": [10085, 2019], "successes": [4904, 1643], "pilot_counts": [8192, 8192], "pilot_successes": [4152, 6529], "weight": 0.8332166159162905, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 2.1567404420000003, "checkpoint": 46, "boundary_winner": "cold", "boundary_value": 18.907137649714013, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.907137649714013}, "robust_error": 0.020995229141801623, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -0.015489201133229123, "estimate_rational": "-1393507105672934313265923289805/89966363900035547443087678636032", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8809, 1716], "successes": [4314, 1378], "pilot_counts": [8192, 8192], "pilot_successes": [4141, 6589], "weight": 0.8369441502149225, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 2.3669820000000072, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.736712085306117, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.736712085306117}, "robust_error": 0.015489201133229123, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6648, 1310], "successes": [3334, 1055], "pilot_counts": [8192, 8192], "pilot_successes": [4056, 6556], "weight": 0.8354246104346318, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.4271338340001876, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.46538512991226, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.46538512991226}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6656, 1302], "successes": [3346, 1036], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6553], "weight": 0.836486877636243, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.563744458999963, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.444795592337414, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.444795592337414}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7615, 1537], "successes": [3777, 1238], "pilot_counts": [8192, 8192], "pilot_successes": [4031, 6517], "weight": 0.8321207336986025, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.238858951999873, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.61337778106175, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.61337778106175}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6658, 1300], "successes": [3307, 1034], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6575], "weight": 0.8366562979445303, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.442339941, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.443614374335507, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.443614374335507}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.018288952292490203, "estimate_rational": "-694395525905585154019935244651051/37968032000975655777407406459322368", "cost": 18717.0, "pilot_cost": 8192.0, "queries": 18717, "counts": [8778, 1747], "successes": [4283, 1407], "pilot_counts": [4096, 4096], "pilot_successes": [2057, 3256], "weight": 0.8340725703997267, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "main_fallback", "certified": true, "wall_seconds": 2.333748130999993, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.748514682804867, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.748514682804867}, "robust_error": 0.018288952292490203, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7611, 1541], "successes": [3760, 1226], "pilot_counts": [8192, 8192], "pilot_successes": [4164, 6511], "weight": 0.8316388764546508, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3893639719999555, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.595870453264908, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.595870453264908}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7641, 1511], "successes": [3810, 1224], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6523], "weight": 0.8348968514573946, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3451394210001126, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.61562909562022, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.61562909562022}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8839, 1686], "successes": [4500, 1336], "pilot_counts": [8192, 8192], "pilot_successes": [4096, 6608], "weight": 0.8398684279282121, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.1726048339999124, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.70996147125404, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.70996147125404}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 17344.0, "pilot_cost": 8192.0, "queries": 17344, "counts": [7663, 1489], "successes": [3847, 1207], "pilot_counts": [4096, 4096], "pilot_successes": [2054, 3284], "weight": 0.8373135209847945, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.607543353999972, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.610855534888632, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.610855534888632}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6648, 1310], "successes": [3308, 1048], "pilot_counts": [4096, 4096], "pilot_successes": [2051, 3263], "weight": 0.8353777202700368, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.342580233000035, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.455188498094934, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.455188498094934}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7657, 1495], "successes": [3870, 1187], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 6582], "weight": 0.8367109108146085, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9366670090000753, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.580825620109774, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.580825620109774}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7645, 1507], "successes": [3868, 1195], "pilot_counts": [8192, 8192], "pilot_successes": [4049, 6562], "weight": 0.8354256844508738, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3562467940000715, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.582233658059085, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.582233658059085}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6624, 1334], "successes": [3303, 1065], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6497], "weight": 0.8324467015261959, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.4344439940000484, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.459370538424817, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.459370538424817}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8823, 1702], "successes": [4379, 1398], "pilot_counts": [8192, 8192], "pilot_successes": [4033, 6630], "weight": 0.8382821227139369, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.1480387809999684, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.770816875582643, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.770816875582643}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5016, 1001], "successes": [2510, 781], "pilot_counts": [8192, 8192], "pilot_successes": [4149, 6534], "weight": 0.8336327588222551, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.213006926999924, "checkpoint": 41, "boundary_winner": "cold", "boundary_value": 18.145388397065393, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.145388397065393}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6668, 1290], "successes": [3342, 1044], "pilot_counts": [8192, 8192], "pilot_successes": [4075, 6589], "weight": 0.8380024483602236, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5632413089999773, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.467014396042405, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.467014396042405}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.017150344321469713, "estimate_rational": "46648570273500961434801701220211/2719978642942100939128201386393600", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6633, 1325], "successes": [3391, 1072], "pilot_counts": [4096, 4096], "pilot_successes": [2046, 3245], "weight": 0.8335327890101759, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "main_fallback", "certified": true, "wall_seconds": 2.905704782000157, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 13.999251773750949, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.576127735709544, "localized": 13.999251773750949, "checkpoint": 28.193417933360685}, "robust_error": 0.017150344321469713, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12741.0, "pilot_cost": 8192.0, "queries": 12741, "counts": [3787, 762], "successes": [1903, 589], "pilot_counts": [4096, 4096], "pilot_successes": [2036, 3245], "weight": 0.8325849163308325, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.938607958000148, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 13.021933197749968, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.955763751210878, "localized": 13.021933197749968, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20933.0, "pilot_cost": 16384.0, "queries": 20933, "counts": [3799, 750], "successes": [1904, 594], "pilot_counts": [8192, 8192], "pilot_successes": [4052, 6554], "weight": 0.8351346006819842, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9645151409999926, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 12.385454583715633, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.980987883135352, "localized": 12.385454583715633, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5760, 1160], "successes": [2845, 918], "pilot_counts": [8192, 8192], "pilot_successes": [4062, 6496], "weight": 0.8324390904817179, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.879230387000007, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.156719635193895, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.405773898621774, "localized": 12.156719635193895, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5778, 1142], "successes": [2928, 905], "pilot_counts": [8192, 8192], "pilot_successes": [4111, 6527], "weight": 0.8350190580095591, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.683924028000092, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.34331895801048, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.40146865053925, "localized": 12.34331895801048, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6673, 1285], "successes": [3378, 994], "pilot_counts": [4096, 4096], "pilot_successes": [2045, 3294], "weight": 0.8386032124182056, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.1340812660000665, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 15.431050968949043, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.500845126748068, "localized": 15.431050968949043, "checkpoint": 28.193417933360685}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5033, 984], "successes": [2526, 798], "pilot_counts": [8192, 8192], "pilot_successes": [4104, 6549], "weight": 0.8365012500967441, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0038819559999865, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 12.466034926580523, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.29313085805096, "localized": 12.466034926580523, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.013450506799542782, "estimate_rational": "-13695207618604067055164702152765/1018192683941812779611643233435648", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5782, 1138], "successes": [2839, 911], "pilot_counts": [8192, 8192], "pilot_successes": [4058, 6558], "weight": 0.8356223658372576, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 3.0205855490000886, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.252393040046261, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.414861617908244, "localized": 12.252393040046261, "checkpoint": 28.142904184386513}, "robust_error": 0.013450506799542782, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20933.0, "pilot_cost": 16384.0, "queries": 20933, "counts": [3800, 749], "successes": [1898, 586], "pilot_counts": [8192, 8192], "pilot_successes": [4158, 6573], "weight": 0.8353293782077014, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.674176449000015, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 13.205211401914603, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.963971437321156, "localized": 13.205211401914603, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20933.0, "pilot_cost": 16384.0, "queries": 20933, "counts": [3783, 766], "successes": [1898, 601], "pilot_counts": [8192, 8192], "pilot_successes": [4119, 6472], "weight": 0.8316313643712161, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.229458961000091, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 12.093725491129945, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.976643061649785, "localized": 12.093725491129945, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13424.0, "pilot_cost": 8192.0, "queries": 13424, "counts": [4374, 858], "successes": [2188, 700], "pilot_counts": [4096, 4096], "pilot_successes": [2039, 3274], "weight": 0.8359987329020016, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5700923469998997, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.900084359499886, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.16460196426918, "localized": 12.900084359499886, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -0.018470697647053686, "estimate_rational": "-61459575080905678810348156208441/3327409513993602225690360036720640", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6643, 1315], "successes": [3240, 1058], "pilot_counts": [4096, 4096], "pilot_successes": [2052, 3258], "weight": 0.8347519351637304, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "main_fallback", "certified": true, "wall_seconds": 2.1281092570000055, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 13.565919044260466, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.564305742193945, "localized": 13.565919044260466, "checkpoint": 28.193417933360685}, "robust_error": 0.018470697647053686, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -0.013802029792815045, "estimate_rational": "-265252931300945823223635895747499/19218400139885886077671454015488000", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7625, 1527], "successes": [3744, 1242], "pilot_counts": [8192, 8192], "pilot_successes": [4152, 6529], "weight": 0.8332166159162905, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 2.141693348999979, "checkpoint": 44, "boundary_winner": "localized", "boundary_value": 15.278261709366088, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.72533972986769, "localized": 15.278261709366088, "checkpoint": 28.242808780661612}, "robust_error": 0.013802029792815045, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6660, 1298], "successes": [3285, 1047], "pilot_counts": [8192, 8192], "pilot_successes": [4141, 6589], "weight": 0.8369441502149225, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.335251999999855, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 13.28477323679907, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.56289498482419, "localized": 13.28477323679907, "checkpoint": 28.193417933360685}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4371, 861], "successes": [2190, 689], "pilot_counts": [8192, 8192], "pilot_successes": [4056, 6556], "weight": 0.8354246104346318, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.2875138249999054, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.254722472762568, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.135003053012774, "localized": 12.254722472762568, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5033, 984], "successes": [2535, 781], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6553], "weight": 0.836486877636243, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6336970569998357, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 12.219410579990335, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.26022303859157, "localized": 12.219410579990335, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5007, 1010], "successes": [2496, 819], "pilot_counts": [8192, 8192], "pilot_successes": [4031, 6517], "weight": 0.8321207336986025, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.223020783000038, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 13.014906260616188, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.303393875550494, "localized": 13.014906260616188, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4377, 855], "successes": [2190, 684], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6575], "weight": 0.8366562979445303, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.301139852999995, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.159632550156488, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.131759493727337, "localized": 12.159632550156488, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.018053167170493815, "estimate_rational": "-195942050569682926677725116170945/10853610821813667996431748954062848", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6637, 1321], "successes": [3239, 1063], "pilot_counts": [4096, 4096], "pilot_successes": [2057, 3256], "weight": 0.8340725703997267, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "main_fallback", "certified": true, "wall_seconds": 2.1818866940000134, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 13.73247988784446, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.56636724887705, "localized": 13.73247988784446, "checkpoint": 28.193417933360685}, "robust_error": 0.018053167170493815, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4351, 881], "successes": [2176, 708], "pilot_counts": [8192, 8192], "pilot_successes": [4164, 6511], "weight": 0.8316388764546508, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.2693560529999104, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.630663136975711, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.150630913955656, "localized": 12.630663136975711, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5777, 1143], "successes": [2897, 938], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6523], "weight": 0.8348968514573946, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3513845859999947, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 14.03300346448458, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.457173397211363, "localized": 14.03300346448458, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6683, 1275], "successes": [3404, 1019], "pilot_counts": [8192, 8192], "pilot_successes": [4096, 6608], "weight": 0.8398684279282121, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0280701890001183, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 12.997112457480936, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.54159499404845, "localized": 12.997112457480936, "checkpoint": 28.193417933360685}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 15112.0, "pilot_cost": 8192.0, "queries": 15112, "counts": [5794, 1126], "successes": [2930, 910], "pilot_counts": [4096, 4096], "pilot_successes": [2054, 3284], "weight": 0.8373135209847945, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.1498500269999568, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.557787416815327, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.425276181508313, "localized": 12.557787416815327, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12741.0, "pilot_cost": 8192.0, "queries": 12741, "counts": [3800, 749], "successes": [1896, 587], "pilot_counts": [4096, 4096], "pilot_successes": [2051, 3263], "weight": 0.8353777202700368, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.717832685000076, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 12.533159136370115, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.96619460632352, "localized": 12.533159136370115, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6658, 1300], "successes": [3385, 1028], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 6582], "weight": 0.8367109108146085, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.4497121320000588, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 14.068287971611701, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.53410968329186, "localized": 14.068287971611701, "checkpoint": 28.193417933360685}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.015352928734863953, "estimate_rational": "16552101857647969128686922044125/1078107124933166256846348497190912", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6648, 1310], "successes": [3394, 1035], "pilot_counts": [8192, 8192], "pilot_successes": [4049, 6562], "weight": 0.8354256844508738, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 1.80979384200009, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 14.520604666944198, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.536052780510577, "localized": 14.520604666944198, "checkpoint": 28.193417933360685}, "robust_error": 0.015352928734863953, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4355, 877], "successes": [2193, 695], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6497], "weight": 0.8324467015261959, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.161448914999937, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.059434568359551, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.12822534077579, "localized": 12.059434568359551, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6671, 1287], "successes": [3308, 1050], "pilot_counts": [8192, 8192], "pilot_successes": [4033, 6630], "weight": 0.8382821227139369, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7979195150001033, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 12.412867105172024, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.578150127235016, "localized": 12.412867105172024, "checkpoint": 28.193417933360685}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5016, 1001], "successes": [2510, 781], "pilot_counts": [8192, 8192], "pilot_successes": [4149, 6534], "weight": 0.8336327588222551, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0186924839999847, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 13.13039907212325, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.2440006857335, "localized": 13.13039907212325, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4384, 848], "successes": [2175, 673], "pilot_counts": [8192, 8192], "pilot_successes": [4075, 6589], "weight": 0.8380024483602236, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0231353540000327, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.338080748846005, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.116821471929498, "localized": 12.338080748846005, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 32392.0, "pilot_cost": 16384.0, "queries": 32392, "counts": [13350, 2658], "successes": [6780, 2116], "pilot_counts": [8192, 8192], "pilot_successes": [4132, 6526], "weight": 0.8339925887223755, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 3.001711061999913, "checkpoint": 48, "boundary_winner": "checkpoint", "boundary_value": 27.209394479118554, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.209394479118554}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8789, 1736], "successes": [4412, 1358], "pilot_counts": [8192, 8192], "pilot_successes": [4093, 6518], "weight": 0.8350888367952463, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.803118766000125, "checkpoint": 45, "boundary_winner": "checkpoint", "boundary_value": 27.070445250963424, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.070445250963424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -0.007187094837135327, "estimate_rational": "-145771601347068893349855535207/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4052, 6554], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.866231485000071, "robust_error": 0.007187094837135327, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 28488.0, "pilot_cost": 16384.0, "queries": 28488, "counts": [10076, 2028], "successes": [4996, 1617], "pilot_counts": [8192, 8192], "pilot_successes": [4062, 6496], "weight": 0.8324390904827449, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9472876659999656, "checkpoint": 46, "boundary_winner": "checkpoint", "boundary_value": 27.11773371142875, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.11773371142875}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 28488.0, "pilot_cost": 16384.0, "queries": 28488, "counts": [10107, 1997], "successes": [5082, 1585], "pilot_counts": [8192, 8192], "pilot_successes": [4111, 6527], "weight": 0.8350190580102416, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.429810376999967, "checkpoint": 46, "boundary_winner": "checkpoint", "boundary_value": 27.11773371142875, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.11773371142875}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8806, 1719], "successes": [4415, 1372], "pilot_counts": [8192, 8192], "pilot_successes": [4120, 6566], "weight": 0.8366760178068826, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.4927994050001416, "checkpoint": 45, "boundary_winner": "checkpoint", "boundary_value": 27.070445250963424, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.070445250963424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 30304.0, "pilot_cost": 16384.0, "queries": 30304, "counts": [11644, 2276], "successes": [5773, 1798], "pilot_counts": [8192, 8192], "pilot_successes": [4104, 6549], "weight": 0.8365012500973293, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.34488393599986, "checkpoint": 47, "boundary_winner": "checkpoint", "boundary_value": 27.164036707429382, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.164036707429382}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.006216111180730681, "estimate_rational": "-252155426218836979545638559429/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4058, 6558], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.342326213999968, "robust_error": 0.006216111180730681, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.010197603306211734, "estimate_rational": "413663934464277794588914225639/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4158, 6573], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.6389182220000293, "robust_error": 0.010197603306211734, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7611, 1541], "successes": [3802, 1204], "pilot_counts": [8192, 8192], "pilot_successes": [4119, 6472], "weight": 0.8316313643709804, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8096319879998646, "checkpoint": 44, "boundary_winner": "checkpoint", "boundary_value": 27.02212845991927, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.02212845991927}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.006880469135338472, "estimate_rational": "-279104986536435890682276707037/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 6562], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.4616198229998645, "robust_error": 0.006880469135338472, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8812, 1713], "successes": [4396, 1370], "pilot_counts": [8192, 8192], "pilot_successes": [4069, 6580], "weight": 0.8372732691276699, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.638496411999995, "checkpoint": 45, "boundary_winner": "checkpoint", "boundary_value": 27.070445250963424, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.070445250963424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.009063628926385077, "estimate_rational": "45958058595111944216451209113/5070602400912917605986812821504", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4152, 6529], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.179841018000161, "robust_error": 0.009063628926385077, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.007444473477994957, "estimate_rational": "301983720728430140732866491135/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4141, 6589], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.701995232999934, "robust_error": 0.007444473477994957, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -0.006538498699963896, "estimate_rational": "-33154127206402923154118264025/5070602400912917605986812821504", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4056, 6556], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.6847901910000473, "robust_error": 0.006538498699963896, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8804, 1721], "successes": [4399, 1375], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6553], "weight": 0.8364868776364548, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.756050903999949, "checkpoint": 45, "boundary_winner": "checkpoint", "boundary_value": 27.070445250963424, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.070445250963424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -0.010473717707776081, "estimate_rational": "-424864465244268293395076355625/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4031, 6517], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.0657139990000815, "robust_error": 0.010473717707776081, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.005760889734693666, "estimate_rational": "58422362640264567415291107035/10141204801825835211973625643008", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6575], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.5312960559999738, "robust_error": 0.005760889734693666, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00657193314030345, "estimate_rational": "-66647319919723681580190571805/10141204801825835211973625643008", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4056, 6570], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.7946308699999918, "robust_error": 0.00657193314030345, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.010932762705580905, "estimate_rational": "221742771294118955318085753807/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4164, 6511], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.593579355999964, "robust_error": 0.010932762705580905, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 28488.0, "pilot_cost": 16384.0, "queries": 28488, "counts": [10105, 1999], "successes": [5075, 1617], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6523], "weight": 0.8348968514580497, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5478497250001055, "checkpoint": 46, "boundary_winner": "checkpoint", "boundary_value": 27.11773371142875, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.11773371142875}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 32392.0, "pilot_cost": 16384.0, "queries": 32392, "counts": [13444, 2564], "successes": [6808, 2051], "pilot_counts": [8192, 8192], "pilot_successes": [4096, 6608], "weight": 0.8398684279278442, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.179189941000004, "checkpoint": 48, "boundary_winner": "checkpoint", "boundary_value": 27.209394479118554, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.209394479118554}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 30304.0, "pilot_cost": 16384.0, "queries": 30304, "counts": [11654, 2266], "successes": [5824, 1815], "pilot_counts": [8192, 8192], "pilot_successes": [4093, 6559], "weight": 0.8372449369394271, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1124540749999596, "checkpoint": 47, "boundary_winner": "checkpoint", "boundary_value": 27.164036707429382, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.164036707429382}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 32392.0, "pilot_cost": 16384.0, "queries": 32392, "counts": [13364, 2644], "successes": [6579, 2100], "pilot_counts": [8192, 8192], "pilot_successes": [4068, 6535], "weight": 0.8348500872223371, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.952032720000034, "checkpoint": 48, "boundary_winner": "checkpoint", "boundary_value": 27.209394479118554, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.209394479118554}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -0.006930621448813942, "estimate_rational": "-281139406065396321690522383829/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 6582], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.8707290940001258, "robust_error": 0.006930621448813942, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.00769957287322304, "estimate_rational": "-156165890787874875771315581177/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4049, 6562], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.0867044109998005, "robust_error": 0.00769957287322304, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8761, 1764], "successes": [4387, 1393], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6497], "weight": 0.8324467015270118, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3938248179999846, "checkpoint": 45, "boundary_winner": "checkpoint", "boundary_value": 27.070445250963424, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.070445250963424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -0.010576491407979805, "estimate_rational": "-214516730906148984345571954527/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4033, 6630], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.7150673379999262, "robust_error": 0.010576491407979805, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.008593898104015419, "estimate_rational": "697219845750744794461030356263/81129638414606681695789005144064", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4149, 6534], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.482867280000164, "robust_error": 0.008593898104015419, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8820, 1705], "successes": [4409, 1373], "pilot_counts": [8192, 8192], "pilot_successes": [4075, 6589], "weight": 0.8380024483593321, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6009755590000623, "checkpoint": 45, "boundary_winner": "checkpoint", "boundary_value": 27.070445250963424, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.070445250963424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.016175417436745967, "estimate_rational": "531112106787454538462472886793875/32834522439026412287371319741251584", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5771, 1149], "successes": [2948, 919], "pilot_counts": [8192, 8192], "pilot_successes": [4132, 6526], "weight": 0.8339925887223755, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 2.473580069000036, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.43714923734353, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.417472277609548, "localized": 12.43714923734353, "checkpoint": 28.142904184386513}, "robust_error": 0.016175417436745967, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5024, 993], "successes": [2537, 762], "pilot_counts": [8192, 8192], "pilot_successes": [4093, 6518], "weight": 0.8350888367952463, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5970279260000098, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 14.36200713588982, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.22075357931718, "localized": 14.36200713588982, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -0.007187094837135327, "estimate_rational": "-145771601347068893349855535207/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4052, 6554], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.537122224000086, "robust_error": 0.007187094837135327, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5760, 1160], "successes": [2845, 918], "pilot_counts": [8192, 8192], "pilot_successes": [4062, 6496], "weight": 0.8324390904827449, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.753207031000102, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.156719635193895, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.405773898621774, "localized": 12.156719635193895, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5778, 1142], "successes": [2928, 905], "pilot_counts": [8192, 8192], "pilot_successes": [4111, 6527], "weight": 0.8350190580102416, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3615873670000838, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.34331895801048, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.40146865053925, "localized": 12.34331895801048, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.013593601700642879, "estimate_rational": "220358750252425112294909491709243/16210475715350976222566510160248832", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5789, 1131], "successes": [2949, 887], "pilot_counts": [8192, 8192], "pilot_successes": [4120, 6566], "weight": 0.8366760178068826, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 2.4048255029999837, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 13.31299717157179, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.383495541186008, "localized": 13.31299717157179, "checkpoint": 28.142904184386513}, "robust_error": 0.013593601700642879, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5033, 984], "successes": [2526, 798], "pilot_counts": [8192, 8192], "pilot_successes": [4104, 6549], "weight": 0.8365012500973293, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.344430027000044, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 12.466034926580523, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.29313085805096, "localized": 12.466034926580523, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.006216111180730681, "estimate_rational": "-252155426218836979545638559429/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4058, 6558], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.644220265000058, "robust_error": 0.006216111180730681, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.010197603306211734, "estimate_rational": "413663934464277794588914225639/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4158, 6573], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.6822779120000177, "robust_error": 0.010197603306211734, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20933.0, "pilot_cost": 16384.0, "queries": 20933, "counts": [3783, 766], "successes": [1898, 601], "pilot_counts": [8192, 8192], "pilot_successes": [4119, 6472], "weight": 0.8316313643709804, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5520862910000233, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 12.093725491129945, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.976643061649785, "localized": 12.093725491129945, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.006880469135338472, "estimate_rational": "-279104986536435890682276707037/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 6562], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.2567215420001503, "robust_error": 0.006880469135338472, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5794, 1126], "successes": [2867, 892], "pilot_counts": [8192, 8192], "pilot_successes": [4069, 6580], "weight": 0.8372732691276699, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.4047140679999757, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.520743693255435, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.395260608711908, "localized": 12.520743693255435, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.009063628926385077, "estimate_rational": "45958058595111944216451209113/5070602400912917605986812821504", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4152, 6529], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.1479622890001338, "robust_error": 0.009063628926385077, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.007444473477994957, "estimate_rational": "301983720728430140732866491135/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4141, 6589], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.2587659910000184, "robust_error": 0.007444473477994957, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -0.006538498699963896, "estimate_rational": "-33154127206402923154118264025/5070602400912917605986812821504", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4056, 6556], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.417314782000176, "robust_error": 0.006538498699963896, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5033, 984], "successes": [2535, 781], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6553], "weight": 0.8364868776364548, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5892324910000752, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 12.219410579990335, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.26022303859157, "localized": 12.219410579990335, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -0.010473717707776081, "estimate_rational": "-424864465244268293395076355625/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4031, 6517], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.151234686999942, "robust_error": 0.010473717707776081, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.005760889734693666, "estimate_rational": "58422362640264567415291107035/10141204801825835211973625643008", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6575], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.41259280700001, "robust_error": 0.005760889734693666, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00657193314030345, "estimate_rational": "-66647319919723681580190571805/10141204801825835211973625643008", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4056, 6570], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.5649435000000267, "robust_error": 0.00657193314030345, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.010932762705580905, "estimate_rational": "221742771294118955318085753807/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4164, 6511], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.1069481910001286, "robust_error": 0.010932762705580905, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5777, 1143], "successes": [2897, 938], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6523], "weight": 0.8348968514580497, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.385479450000048, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 14.03300346448458, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.457173397211363, "localized": 14.03300346448458, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6683, 1275], "successes": [3404, 1019], "pilot_counts": [8192, 8192], "pilot_successes": [4096, 6608], "weight": 0.8398684279278442, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.2846867650000604, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 12.997112457480936, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.54159499404845, "localized": 12.997112457480936, "checkpoint": 28.193417933360685}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4380, 852], "successes": [2198, 681], "pilot_counts": [8192, 8192], "pilot_successes": [4093, 6559], "weight": 0.8372449369394271, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6997962240000106, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.08703784327308, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.129037708398105, "localized": 12.08703784327308, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20933.0, "pilot_cost": 16384.0, "queries": 20933, "counts": [3797, 752], "successes": [1901, 591], "pilot_counts": [8192, 8192], "pilot_successes": [4068, 6535], "weight": 0.8348500872223371, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.714503387999912, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 12.404328697219059, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.971486923441738, "localized": 12.404328697219059, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -0.006930621448813942, "estimate_rational": "-281139406065396321690522383829/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 6582], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.790003673000001, "robust_error": 0.006930621448813942, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.00769957287322304, "estimate_rational": "-156165890787874875771315581177/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4049, 6562], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.288001251999958, "robust_error": 0.00769957287322304, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4355, 877], "successes": [2193, 695], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6497], "weight": 0.8324467015270118, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.465174215000161, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.059434568359551, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.12822534077579, "localized": 12.059434568359551, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -0.010576491407979805, "estimate_rational": "-214516730906148984345571954527/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4033, 6630], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.791851048000126, "robust_error": 0.010576491407979805, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.008593898104015419, "estimate_rational": "697219845750744794461030356263/81129638414606681695789005144064", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4149, 6534], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.5427780089999032, "robust_error": 0.008593898104015419, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4384, 848], "successes": [2175, 673], "pilot_counts": [8192, 8192], "pilot_successes": [4075, 6589], "weight": 0.8380024483593321, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6792264089999662, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.338080748846005, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.116821471929498, "localized": 12.338080748846005, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0002805516134137064, "estimate_rational": "34229626760884935971019932319914172639171/122008304797767515531044014831928736374325248", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610043, 2334968], "successes": [10309805, 1867565], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.898236391959769, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.244397924000168, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216778755830656, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216778755830656}, "robust_error": 0.0002805516134137064, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609925, 2335086], "successes": [10305323, 1868106], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391435, 13417837], "weight": 0.8982312231239361, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2518956480000725, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217159473115487, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217159473115487}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609995, 2335016], "successes": [10304831, 1867952], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390279, 13420281], "weight": 0.8982342972247211, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.533077093999964, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217067492379446, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217067492379446}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0001524948488876278, "estimate_rational": "2325712699098345657408854570840050625975/15251090224117303690022096712678278527188992", "cost": 90053875.0, "pilot_cost": 67108864.0, "queries": 90053875, "counts": [20610034, 2334977], "successes": [10307617, 1867596], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8982359683158595, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.889490935999902, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216799478566024, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216799478566024}, "robust_error": 0.0001524948488876278, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -0.00010953767758169356, "estimate_rational": "-26728302177208682563802632448152129996353/244010122975947048842974457332789413618384896", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610113, 2334898], "successes": [10303192, 1868705], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8982394429006505, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.7796841320000567, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217726340470758, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217726340470758}, "robust_error": 0.00010953767758169356, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": -7.374187790863161e-05, "estimate_rational": "-1124665387382957913876080309642397023253/15251379803162212753695971188447718137659392", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609984, 2335027], "successes": [10303736, 1868354], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389946, 13419453], "weight": 0.8982338128098931, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.939551424000001, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217385453576394, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217385453576394}, "robust_error": 7.374187790863161e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 9.547390139173801e-05, "estimate_rational": "11648679638373978901613349462528312469639/122009046122231853332828907213989015910875136", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610027, 2334984], "successes": [10306642, 1867301], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391758, 13423075], "weight": 0.8982356589253845, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.178040069999952, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216559798555014, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216559798555014}, "robust_error": 9.547390139173801e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -9.40524527060144e-05, "estimate_rational": "-3530895776915483207388219058721088114519/37541772440025818106265032349179489959280640", "cost": 90053875.0, "pilot_cost": 67108864.0, "queries": 90053875, "counts": [20609990, 2335021], "successes": [10303394, 1868763], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8982340507472294, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2338138590000653, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217717141267993, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217717141267993}, "robust_error": 9.40524527060144e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -0.0002146270260661441, "estimate_rational": "-20949318041245453948916354777503580695705/97608015286897094131933527980413804817154048", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610006, 2335005], "successes": [10301348, 1868455], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8982347682977946, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.205559429999994, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217476682951588, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217476682951588}, "robust_error": 0.0002146270260661441, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": -7.286134622904061e-05, "estimate_rational": "-550379193147378129871756693407953893/7553788416388214325814306520863361466368", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609951, 2335060], "successes": [10303733, 1867528], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391509, 13419183], "weight": 0.898232371071998, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.827029136000192, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216707452292347, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216707452292347}, "robust_error": 7.286134622904061e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609998, 2335013], "successes": [10305436, 1867688], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386413, 13420856], "weight": 0.8982344089631922, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6336037080000096, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216856982535106, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216856982535106}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.00010570945328992206, "estimate_rational": "137937716682267878941264590586701399687/1304875887532551792838813649870033612963840", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610095, 2334916], "successes": [10306846, 1869048], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8982386388275724, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.933898445000068, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.21799438943804, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.21799438943804}, "robust_error": 0.00010570945328992206, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610000, 2335011], "successes": [10305063, 1868123], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389378, 13419742], "weight": 0.898234506803855, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5847997809999015, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217207078091445, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217207078091445}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -9.997496938905071e-05, "estimate_rational": "-24396331267689558754735986990569925773049/244024393473447297066814814310093733045993472", "cost": 90053875.0, "pilot_cost": 67108864.0, "queries": 90053875, "counts": [20609959, 2335052], "successes": [10303274, 1867260], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8982326946328547, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.875378994999892, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.21649629303844, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.21649629303844}, "robust_error": 9.997496938905071e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 9.284067595402955e-05, "estimate_rational": "4530972970168855609889569898110055006495/48803748180510727051134523105543379910393856", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610020, 2334991], "successes": [10306592, 1868013], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386587, 13421763], "weight": 0.8982353526809953, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2812687779999123, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217127795746276, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217127795746276}, "robust_error": 9.284067595402955e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 9.861062864357188e-05, "estimate_rational": "24063015059117899396205073820688668784223/244020501543435706699661808643936340714455040", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610001, 2335010], "successes": [10306682, 1867532], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390907, 13421082], "weight": 0.8982345312359076, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.614633953000066, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216733234357264, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216733234357264}, "robust_error": 9.861062864357188e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -5.087138043545812e-05, "estimate_rational": "-8275597188565863058934222575662616923475/162676874850395191267054028400491681449771008", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610057, 2334954], "successes": [10304161, 1867452], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389423, 13422563], "weight": 0.898236990769931, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1139814900000147, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216694358689466, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216694358689466}, "robust_error": 5.087138043545812e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610066, 2334945], "successes": [10305190, 1867500], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386944, 13423719], "weight": 0.8982373718915893, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5147203340000033, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216736906325682, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216736906325682}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00015863383752282652, "estimate_rational": "-5955479105302931793916822312675195268507/37542299917229018360321236570178991406710784", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609953, 2335058], "successes": [10302277, 1869009], "pilot_counts": [16777216, 16777216], "pilot_successes": [8385901, 13419108], "weight": 0.8982324530363052, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1697597150000547, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.21789839461968, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.21789839461968}, "robust_error": 0.00015863383752282652, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610037, 2334974], "successes": [10305525, 1868310], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.8982360954332123, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.903689043000213, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.21737410407195, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.21737410407195}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -0.00025301143343017964, "estimate_rational": "-15435076279155654900593675725877537408625/61005449713856811574134335225217242196082688", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609987, 2335024], "successes": [10300681, 1867842], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389494, 13419187], "weight": 0.8982339218730085, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.035354095999992, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216975664731486, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216975664731486}, "robust_error": 0.00025301143343017964, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610061, 2334950], "successes": [10304694, 1868437], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8982371717847127, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.77170560400009, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217487093816448, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217487093816448}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 90053875.0, "pilot_cost": 67108864.0, "queries": 90053875, "counts": [20610019, 2334992], "successes": [10305323, 1868208], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.8982353096955373, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.799321808000059, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217283972446438, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217283972446438}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0001446728236790914, "estimate_rational": "70605304743912350317506042468363823234333/488034331178375041114962948013523782340706304", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610037, 2334974], "successes": [10307482, 1868492], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8982360910341051, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3550030389999392, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217520465774662, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217520465774662}, "robust_error": 0.0001446728236790914, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -0.00015076355467732452, "estimate_rational": "-1839418220145596421847884214100654464831/12200682214494461728357310934641030505431040", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610075, 2334936], "successes": [10302470, 1868384], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387223, 13423909], "weight": 0.898237754794739, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2976144880001357, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217450855629394, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217450855629394}, "robust_error": 0.00015076355467732452, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.00022377355954097166, "estimate_rational": "-94802478955396039570955537496909186097/423653621767759613063712238653012648656896", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609958, 2335053], "successes": [10301163, 1867522], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387225, 13418231], "weight": 0.8982326855058023, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.257052690000137, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.21670586258023, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.21670586258023}, "robust_error": 0.00022377355954097166, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610050, 2334961], "successes": [10304434, 1868911], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8982366952055942, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5347452159999193, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217863547757908, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217863547757908}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.00015342384586485063, "estimate_rational": "9359576977362622411151638467018722660617/61004708391988622201616856657422210824142848", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610019, 2334992], "successes": [10307625, 1867699], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390777, 13421842], "weight": 0.8982353098743027, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.979726393999954, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216875326727834, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216875326727834}, "robust_error": 0.00015342384586485063, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -0.00021824052231282935, "estimate_rational": "-7607802240264106314228551932510051226081/34859714225568817639492628092044328438857728", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610028, 2334983], "successes": [10301296, 1868160], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390748, 13422271], "weight": 0.8982357151788686, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.0851937899999484, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217249547045252, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217249547045252}, "robust_error": 0.00021824052231282935, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610012, 2334999], "successes": [10304991, 1867904], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8982350105296532, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6256855060000817, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217036647481358, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217036647481358}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0002700645331598915, "estimate_rational": "15907743823843490567514992114819995579/58903491094202003949247225268688622977024", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246832, 1160892], "successes": [5125704, 928772], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.898236391959769, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.446713698999929, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.511911028485972, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61700450129704, "localized": 12.511911028485972, "checkpoint": 29.91364798478584}, "robust_error": 0.0002700645331598915, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": -0.00012735953441674018, "estimate_rational": "-2539963889527115968865401181561893269491/19943256711476029894531419256850265900318720", "cost": 46673315.0, "pilot_cost": 33554432.0, "queries": 46673315, "counts": [11783790, 1335093], "successes": [5890654, 1068184], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391435, 13417837], "weight": 0.8982312231239361, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.208106330999954, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 13.521460028479561, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.756848252156445, "localized": 13.521460028479561, "checkpoint": 29.93655830389999}, "robust_error": 0.00012735953441674018, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246809, 1160915], "successes": [5123849, 928504], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390279, 13420281], "weight": 0.8982342972247211, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 4.585471830000188, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.142942381036796, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616550860671126, "localized": 12.142942381036796, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -0.00011675305460694256, "estimate_rational": "-1774981039216325269038719957622641349259/15202865956628928324814036318871552524288000", "cost": 77028624.0, "pilot_cost": 67108864.0, "queries": 77028624, "counts": [8910285, 1009475], "successes": [4454282, 807364], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8982359683158595, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.074243305999971, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.137680785750513, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.476748949484737, "localized": 12.137680785750513, "checkpoint": 29.890498999338238}, "robust_error": 0.00011675305460694256, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246867, 1160857], "successes": [5123518, 928643], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8982394429006505, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.348465611999927, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.237954995342468, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61682789606727, "localized": 12.237954995342468, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": -0.00027439633527623423, "estimate_rational": "-33235297894464476587307951969895876387/121121507913021392360611626954503565082624", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246803, 1160921], "successes": [5121075, 928438], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389946, 13419453], "weight": 0.8982338128098931, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.841070919999993, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.309202351153544, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616439088109075, "localized": 13.309202351153544, "checkpoint": 29.91364798478584}, "robust_error": 0.00027439633527623423, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246824, 1160900], "successes": [5123761, 928296], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391758, 13423075], "weight": 0.8982356589253845, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9372000759999537, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.029289633659953, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61622919034487, "localized": 13.029289633659953, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.000170333907293274, "estimate_rational": "-856188675693701972697182062388255278981/5026531060662813928299286900738694773211136", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246806, 1160918], "successes": [5121961, 928956], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8982340507472294, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6431630929998846, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.440107368032091, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617278178107007, "localized": 13.440107368032091, "checkpoint": 29.91364798478584}, "robust_error": 0.000170333907293274, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -0.00019813228797486824, "estimate_rational": "-15805129450468957376895903417767705779841/79770589700522372764219200979847257593479168", "cost": 46673315.0, "pilot_cost": 33554432.0, "queries": 46673315, "counts": [11783836, 1335047], "successes": [5889991, 1068804], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8982347682977946, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.8568446120000317, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 14.453534075423844, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.75775759928301, "localized": 14.453534075423844, "checkpoint": 29.93655830389999}, "robust_error": 0.00019813228797486824, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.00018327312185506797, "estimate_rational": "3684965634139581550734062409329129097389/20106416024569305654779060938335929229115392", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246787, 1160937], "successes": [5124949, 928181], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391509, 13419183], "weight": 0.898232371071998, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.4368343070000265, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.450536466464117, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616010552268346, "localized": 12.450536466464117, "checkpoint": 29.91364798478584}, "robust_error": 0.00018327312185506797, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -7.566064025606605e-05, "estimate_rational": "-65109890823055886277905233416321280225/860551676574475344687268131249278599299072", "cost": 43474192.0, "pilot_cost": 33554432.0, "queries": 43474192, "counts": [8910269, 1009491], "successes": [4454577, 807455], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386413, 13420856], "weight": 0.8982344089631922, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.643828276000022, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.108127372501027, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.476901038186877, "localized": 12.108127372501027, "checkpoint": 29.890498999338238}, "robust_error": 7.566064025606605e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.00011589040747019165, "estimate_rational": "124822199187845668149393530231796099975/1077071018323508616114868034609210565066752", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246858, 1160866], "successes": [5124409, 929374], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8982386388275724, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9456695049998416, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.822544342603765, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61800269538594, "localized": 12.822544342603765, "checkpoint": 29.91364798478584}, "robust_error": 0.00011589040747019165, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -0.00011744990951753039, "estimate_rational": "-272475398615299713304645969380558176561/2319928552815364075008962067198492354281472", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246811, 1160913], "successes": [5122412, 929240], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389378, 13419742], "weight": 0.898234506803855, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1480127600000287, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.387683159295385, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617742439282697, "localized": 13.387683159295385, "checkpoint": 29.91364798478584}, "robust_error": 0.00011744990951753039, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -0.00010820887280565306, "estimate_rational": "-849877980045488328225913085610465035/7854050763211433403493707746185427550208", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246790, 1160934], "successes": [5122479, 929076], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8982326946328547, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.119389282999919, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.660639548111963, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617457687194715, "localized": 12.660639548111963, "checkpoint": 29.91364798478584}, "robust_error": 0.00010820887280565306, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246821, 1160903], "successes": [5123515, 928336], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386587, 13421763], "weight": 0.8982353526809953, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5855484809999325, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.655144048214646, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616290914342606, "localized": 12.655144048214646, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0002695639487458486, "estimate_rational": "12294584927587967445668975937231983203609/45609158735019119098902884899229757998104576", "cost": 43474192.0, "pilot_cost": 33554432.0, "queries": 43474192, "counts": [8910271, 1009489], "successes": [4457122, 807410], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390907, 13421082], "weight": 0.8982345312359076, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3443390400000226, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.176774020826985, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.476819731033892, "localized": 12.176774020826985, "checkpoint": 29.890498999338238}, "robust_error": 0.0002695639487458486, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -7.252415862353633e-05, "estimate_rational": "-2916285979877750375702375607354917584741/40211234921260095114254850089126122791895040", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246839, 1160885], "successes": [5122804, 928053], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389423, 13422563], "weight": 0.898236990769931, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.92829231099995, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.480882911461343, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61585158467728, "localized": 13.480882911461343, "checkpoint": 29.91364798478584}, "robust_error": 7.252415862353633e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 8.990438061256089e-05, "estimate_rational": "11297351133002412093199371737097242109/125659629219713630603588715129187499769856", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246844, 1160880], "successes": [5124184, 928605], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386944, 13423719], "weight": 0.8982373718915893, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.988589897000111, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.584224971853418, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61674563716153, "localized": 12.584224971853418, "checkpoint": 29.91364798478584}, "robust_error": 8.990438061256089e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.0002800689283256464, "estimate_rational": "-2111691782803749736158625583909795120633/7539900250371252753412979942764815826550784", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246788, 1160936], "successes": [5121023, 929045], "pilot_counts": [16777216, 16777216], "pilot_successes": [8385901, 13419108], "weight": 0.8982324530363052, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.0559661629999937, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.707497308581882, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617405789210892, "localized": 12.707497308581882, "checkpoint": 29.91364798478584}, "robust_error": 0.0002800689283256464, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246829, 1160895], "successes": [5123726, 928850], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.8982360954332123, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.377414327999986, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.138868642517322, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617127724563783, "localized": 12.138868642517322, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -0.00016009524922212847, "estimate_rational": "-603543729126521847020490703302427867179/3769904054361531198857627099191371020369920", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246804, 1160920], "successes": [5122044, 928353], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389494, 13419187], "weight": 0.8982339218730085, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6946751430000404, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.605346634932282, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61630292913928, "localized": 12.605346634932282, "checkpoint": 29.91364798478584}, "robust_error": 0.00016009524922212847, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246841, 1160883], "successes": [5123397, 928965], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8982371717847127, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.589086262999899, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.193376227225638, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617324630795473, "localized": 12.193376227225638, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.00011785863759623454, "estimate_rational": "27769395365742906605835162970576053181/235616123960948546511221928975547257323520", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246820, 1160904], "successes": [5124408, 928994], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.8982353096955373, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.963993447000121, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.184758849219941, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617352398543133, "localized": 12.184758849219941, "checkpoint": 29.91364798478584}, "robust_error": 0.00011785863759623454, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.00022211384516549577, "estimate_rational": "13397310341356059131092326768146813534857/60317313093984752274564721236149530861240320", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246829, 1160895], "successes": [5125296, 928823], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8982360910341051, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.830500516000029, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.509111039373373, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617084149512095, "localized": 12.509111039373373, "checkpoint": 29.91364798478584}, "robust_error": 0.00022211384516549577, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -0.00018803142423139005, "estimate_rational": "-945115474403508245155457899373572471755/5026369811678160084830163727570927265775616", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246848, 1160876], "successes": [5121831, 928803], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387223, 13423909], "weight": 0.898237754794739, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.05297250600006, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.1364339244527, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61706911925414, "localized": 12.1364339244527, "checkpoint": 29.91364798478584}, "robust_error": 0.00018803142423139005, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.00033714034344662226, "estimate_rational": "-508400135377211228731741052239487822111/1507977746536595213470791887267602089639936", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246790, 1160934], "successes": [5120535, 928334], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387225, 13418231], "weight": 0.8982326855058023, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.8866404629998215, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.626789322545505, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616259746725614, "localized": 12.626789322545505, "checkpoint": 29.91364798478584}, "robust_error": 0.00033714034344662226, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.00011090022229278609, "estimate_rational": "2211605840556342437854174471860570527335/19942303043518826174158161450814339496804352", "cost": 46673315.0, "pilot_cost": 33554432.0, "queries": 46673315, "counts": [11783862, 1335021], "successes": [5893009, 1069015], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8982366952055942, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.0139719829999194, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 14.385538315174239, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.758076034374103, "localized": 14.385538315174239, "checkpoint": 29.93655830389999}, "robust_error": 0.00011090022229278609, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.00019066341479328768, "estimate_rational": "287509598558419324431634910158308702383/1507943193350070697671820345443502446870528", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246820, 1160904], "successes": [5125025, 928889], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390777, 13421842], "weight": 0.8982353098743027, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9371187909998753, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.13907407623004, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617182615652418, "localized": 12.13907407623004, "checkpoint": 29.91364798478584}, "robust_error": 0.00019066341479328768, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -0.00022491898888813973, "estimate_rational": "-37424966959017737789009722799565209945/166393096216658323810721589768823194517504", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246825, 1160899], "successes": [5121507, 928696], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390748, 13422271], "weight": 0.8982357151788686, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.7778858289998425, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.322488382985002, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616875335068073, "localized": 13.322488382985002, "checkpoint": 29.91364798478584}, "robust_error": 0.00022491898888813973, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.00010735720313723687, "estimate_rational": "1850159253512525792191075891320022726255/17233675984902755647012184660320408081268736", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246817, 1160907], "successes": [5124318, 928819], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8982350105296532, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.7048667639999167, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.310364375714641, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61706669989841, "localized": 12.310364375714641, "checkpoint": 29.91364798478584}, "robust_error": 0.00010735720313723687, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.00027902961157293116, "estimate_rational": "2251154748967074297886150410425091880813/8067798741061862147344527143865166740848640", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701550, 2685213], "successes": [11856245, 2148016], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.8982363919279758, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.393144936999988, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00027902961157293116, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701436, 2685327], "successes": [11851897, 2148539], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782744, 26837410], "weight": 0.8982320485909681, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6310942780000914, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -0.0002571826259923923, "estimate_rational": "-247012279471520539633277021619885947535/960454768351371345535699834060803615490048", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701542, 2685221], "successes": [11845731, 2148299], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780536, 26844538], "weight": 0.8982360811567733, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.525604422000015, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0002571826259923923, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.00015062162459510427, "estimate_rational": "4050631224420682407881037191793205360551/26892760155186524962341274158093017035046912", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701539, 2685224], "successes": [11853723, 2147814], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8982359683927464, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2429690760000085, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00015062162459510427, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -0.0001446370414978795, "estimate_rational": "-15558284389602893242648008952797607941305/107567772601536455115894173507862122050093056", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701631, 2685132], "successes": [11847983, 2148789], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8982394429694466, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.073613255000055, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0001446370414978795, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701534, 2685229], "successes": [11849523, 2148524], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773421, 26844257], "weight": 0.8982357737301642, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.814285947999906, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.00012214673679670848, "estimate_rational": "3941862810555273094902566292882186474767/32271535973292540807473619899250217806987264", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701518, 2685245], "successes": [11853155, 2147540], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782226, 26843960], "weight": 0.8982351754248888, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.141856068999914, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00012214673679670848, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701489, 2685274], "successes": [11849627, 2148818], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8982340507347866, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.622803938000061, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -0.00017544689003579208, "estimate_rational": "-7549279092946849701632621227300085291613/43028856717874889099720166197977341742809088", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701508, 2685255], "successes": [11847317, 2148615], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8982347682873374, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2534461099999135, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00017544689003579208, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": -0.00016959802774017853, "estimate_rational": "-109464210821885802135751955702117936532893/645433277028334451649824691921503913127182336", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701506, 2685257], "successes": [11847430, 2148475], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777597, 26838953], "weight": 0.8982347141661874, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.036775129000034, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00016959802774017853, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701530, 2685233], "successes": [11850140, 2147132], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774806, 26842744], "weight": 0.8982356290910417, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.8896671039999546, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 6.392329638021573e-05, "estimate_rational": "6876134293408873683978953358064155812433/107568518564963093850483647749501794847293440", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701610, 2685153], "successes": [11852056, 2149352], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8982386388200296, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2058289369999784, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 6.392329638021573e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701544, 2685219], "successes": [11852028, 2148557], "pilot_counts": [33554432, 33554432], "pilot_successes": [16775678, 26843186], "weight": 0.8982361604954504, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.834734722000121, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -0.00010306270758789942, "estimate_rational": "-66521265280408819855754788696897977885273/645444572894367391234090654502461149481533440", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701453, 2685310], "successes": [11848705, 2147651], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8982326945658412, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1960095900001306, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00010306270758789942, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701510, 2685253], "successes": [11851818, 2147761], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774113, 26841598], "weight": 0.8982348517055584, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 4.25467020300016, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 6.531375951111973e-05, "estimate_rational": "42155075261011074737134142015468967829035/645424112415916531772728466978152990940069888", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701549, 2685214], "successes": [11852055, 2147946], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777557, 26842532], "weight": 0.8982363272089301, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.887991171000067, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 6.531375951111973e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701591, 2685172], "successes": [11850048, 2148067], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779465, 26847804], "weight": 0.8982379479295471, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.502260901999989, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701565, 2685198], "successes": [11850613, 2147820], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780452, 26846442], "weight": 0.8982369628443212, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7839680619999854, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00014173294109992744, "estimate_rational": "-11435041841175372799644472527058023257783/80680198635779426334392257622313991491551232", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701467, 2685296], "successes": [11847959, 2149245], "pilot_counts": [33554432, 33554432], "pilot_successes": [16772802, 26839098], "weight": 0.8982332314875926, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.4807853199999954, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00014173294109992744, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701543, 2685220], "successes": [11851492, 2148176], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.898236095385683, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.776460393999969, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -0.0002661062430199034, "estimate_rational": "-1201074505764136557139002518086423094939/4513514948517394093037663748168547634774016", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701509, 2685254], "successes": [11845535, 2147605], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778710, 26840183], "weight": 0.898234836710724, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9773195700001907, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0002661062430199034, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701571, 2685192], "successes": [11850990, 2148310], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8982371718460493, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.8588285280000036, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701522, 2685241], "successes": [11850248, 2148366], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.8982353096851231, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.8592749749998347, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 9.650307016117901e-05, "estimate_rational": "10380925396447348581777783708345794034337/107570934055353590699998381414810004934885376", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701542, 2685221], "successes": [11852662, 2148371], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8982360910877858, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3868904650000786, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 9.650307016117901e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -9.445186045954462e-05, "estimate_rational": "-15240397181395014616005549827722803146131/161356241234895986904339283037418031278981120", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701545, 2685218], "successes": [11848922, 2148503], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779312, 26843726], "weight": 0.8982361877039232, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.473473199999944, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 9.445186045954462e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.00013553037936689838, "estimate_rational": "-14579158387065705582419462137769678145065/107571147186108185384326334344298210468560896", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701536, 2685227], "successes": [11848110, 2147688], "pilot_counts": [33554432, 33554432], "pilot_successes": [16776679, 26841593], "weight": 0.8982358330832062, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1017422429999897, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00013553037936689838, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701558, 2685205], "successes": [11851152, 2149108], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8982366952770603, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7863374710000244, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 6.602798908111274e-05, "estimate_rational": "887821018872412275687033711178266122537/13446131424383676635735404094127991852892160", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701595, 2685168], "successes": [11852093, 2147286], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777468, 26846387], "weight": 0.8982380803643896, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2044749730000603, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 6.602798908111274e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -0.00013520420311490246, "estimate_rational": "-10652244665901548422705587885405960579/78786342587654648930682510531682908504064", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701579, 2685184], "successes": [11848140, 2148299], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778435, 26845865], "weight": 0.8982374776444728, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.217045429000109, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00013520420311490246, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701514, 2685249], "successes": [11851847, 2148113], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8982350104945455, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7817910620001385, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0002700645331598915, "estimate_rational": "15907743823843490567514992114819995579/58903491094202003949247225268688622977024", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246832, 1160892], "successes": [5125704, 928772], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.8982363919279758, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.035415232000105, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.511911028485972, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61700450129704, "localized": 12.511911028485972, "checkpoint": 29.91364798478584}, "robust_error": 0.0002700645331598915, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": -0.0001285008918206574, "estimate_rational": "-1464404314774851922472523706643167859125/11396063436031647994288750551364545076527104", "cost": 80227747.0, "pilot_cost": 67108864.0, "queries": 80227747, "counts": [11783801, 1335082], "successes": [5890649, 1068340], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782744, 26837410], "weight": 0.8982320485909681, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3171814959998756, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 13.847453631842372, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.757076283178304, "localized": 13.847453631842372, "checkpoint": 29.93655830389999}, "robust_error": 0.0001285008918206574, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -0.0001354675833194006, "estimate_rational": "-2723680212387250725783869387342729685073/20105771031328250758188240412049843620413440", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246829, 1160895], "successes": [5122266, 928494], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780536, 26844538], "weight": 0.8982360811567733, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.920010328999979, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.812063316307842, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616552915147256, "localized": 12.812063316307842, "checkpoint": 29.91364798478584}, "robust_error": 0.0001354675833194006, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -0.00011675305460694256, "estimate_rational": "-1774981039216325269038719957622641349259/15202865956628928324814036318871552524288000", "cost": 77028624.0, "pilot_cost": 67108864.0, "queries": 77028624, "counts": [8910285, 1009475], "successes": [4454282, 807364], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8982359683927464, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.3310062870000365, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.137680785750513, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.476748949484737, "localized": 12.137680785750513, "checkpoint": 29.890498999338238}, "robust_error": 0.00011675305460694256, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246867, 1160857], "successes": [5123518, 928643], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8982394429694466, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.448790304000113, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.237954995342468, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61682789606727, "localized": 12.237954995342468, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": -0.00021827307803296055, "estimate_rational": "-41828346767550272089244334106908908115/191633100813440390245443522687108936368128", "cost": 77028624.0, "pilot_cost": 67108864.0, "queries": 77028624, "counts": [8910283, 1009477], "successes": [4453535, 807793], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773421, 26844257], "weight": 0.8982357737301642, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.557231869999896, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.096448630867423, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.47754371344772, "localized": 12.096448630867423, "checkpoint": 29.890498999338238}, "robust_error": 0.00021827307803296055, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246819, 1160905], "successes": [5123757, 928290], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782226, 26843960], "weight": 0.8982351754248888, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7472261880000133, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.673798650775263, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61621499381032, "localized": 12.673798650775263, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.000170333907293274, "estimate_rational": "-856188675693701972697182062388255278981/5026531060662813928299286900738694773211136", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246806, 1160918], "successes": [5121961, 928956], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8982340507347866, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9224370609999824, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.440107368032091, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617278178107007, "localized": 13.440107368032091, "checkpoint": 29.91364798478584}, "robust_error": 0.000170333907293274, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -0.00019813228797486824, "estimate_rational": "-15805129450468957376895903417767705779841/79770589700522372764219200979847257593479168", "cost": 46673315.0, "pilot_cost": 33554432.0, "queries": 46673315, "counts": [11783836, 1335047], "successes": [5889991, 1068804], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8982347682873374, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2705061940000633, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 14.453534075423844, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.75775759928301, "localized": 14.453534075423844, "checkpoint": 29.93655830389999}, "robust_error": 0.00019813228797486824, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0001313271737914744, "estimate_rational": "3960699532739598774377303284794306954621/30159025115613378520438430637997785702465536", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246813, 1160911], "successes": [5124521, 928198], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777597, 26838953], "weight": 0.8982347141661874, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.088047829999823, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.450498705107568, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.6160614268853, "localized": 12.450498705107568, "checkpoint": 29.91364798478584}, "robust_error": 0.0001313271737914744, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -7.53833262754543e-05, "estimate_rational": "-6876279788344920773219122221421450216579/91217516234540551926363409003202603271585792", "cost": 77028624.0, "pilot_cost": 67108864.0, "queries": 77028624, "counts": [8910281, 1009479], "successes": [4454585, 807436], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774806, 26842744], "weight": 0.8982356290910417, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.267950724000002, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 11.971108319858708, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.47687832281579, "localized": 11.971108319858708, "checkpoint": 29.890498999338238}, "robust_error": 7.53833262754543e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.00011589040747019165, "estimate_rational": "124822199187845668149393530231796099975/1077071018323508616114868034609210565066752", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246858, 1160866], "successes": [5124409, 929374], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8982386388200296, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.092134501999908, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.822544342603765, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61800269538594, "localized": 12.822544342603765, "checkpoint": 29.91364798478584}, "robust_error": 0.00011589040747019165, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -0.00011748008184569243, "estimate_rational": "-21089516269492523229487765093531552173/179515675663157520047186585965349337825280", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246830, 1160894], "successes": [5122421, 929215], "pilot_counts": [33554432, 33554432], "pilot_successes": [16775678, 26843186], "weight": 0.8982361604954504, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3307946259999426, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.666216662924466, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617719319511785, "localized": 12.666216662924466, "checkpoint": 29.91364798478584}, "robust_error": 0.00011748008184569243, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -0.00010820887280565306, "estimate_rational": "-849877980045488328225913085610465035/7854050763211433403493707746185427550208", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246790, 1160934], "successes": [5122479, 929076], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8982326945658412, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3838703330000044, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.660639548111963, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617457687194715, "localized": 12.660639548111963, "checkpoint": 29.91364798478584}, "robust_error": 0.00010820887280565306, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246815, 1160909], "successes": [5123840, 928353], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774113, 26841598], "weight": 0.8982348517055584, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.9791603799999393, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.471574823730368, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61631287104394, "localized": 12.471574823730368, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0002610471976111356, "estimate_rational": "123012730237231332984000122266681831949/471227928753616031593977802149508983816192", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246832, 1160892], "successes": [5125628, 928699], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777557, 26842532], "weight": 0.8982363272089301, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.806261733999918, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.607442073000222, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61688657410587, "localized": 12.607442073000222, "checkpoint": 29.91364798478584}, "robust_error": 0.0002610471976111356, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -7.164764903136862e-05, "estimate_rational": "-6138528920764643418149667956835600029/85676627269055061013168608599431603814400", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246850, 1160874], "successes": [5122817, 928037], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779465, 26847804], "weight": 0.8982379479295471, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1666002079998634, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.897043651806829, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.615835790937723, "localized": 13.897043651806829, "checkpoint": 29.91364798478584}, "robust_error": 7.164764903136862e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 9.009882251131591e-05, "estimate_rational": "988086795854029561310100455246425860001/10966700433070935031160413660670760761425920", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246839, 1160885], "successes": [5124184, 928174], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780452, 26846442], "weight": 0.8982369628443212, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.30812595600014, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.995591506602727, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616046313976582, "localized": 12.995591506602727, "checkpoint": 29.91364798478584}, "robust_error": 9.009882251131591e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00027740482148467545, "estimate_rational": "-65362246959656757898257359912890095607/235620443112116324836606887856927294881792", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246796, 1160928], "successes": [5121050, 929099], "pilot_counts": [33554432, 33554432], "pilot_successes": [16772802, 26839098], "weight": 0.8982332314875926, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.474064826999893, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.769628644298562, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617500481017604, "localized": 12.769628644298562, "checkpoint": 29.91364798478584}, "robust_error": 0.00027740482148467545, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246829, 1160895], "successes": [5123726, 928850], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.898236095385683, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 4.034896948999858, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.138868642517322, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617127724563783, "localized": 12.138868642517322, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -0.00016003593877588274, "estimate_rational": "-1287072139713550611780209601191988501583/8042394411895131108308454061864326279462912", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246815, 1160909], "successes": [5122050, 928342], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778710, 26840183], "weight": 0.898234836710724, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1088106629999857, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.621821625859615, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61629517744613, "localized": 12.621821625859615, "checkpoint": 29.91364798478584}, "robust_error": 0.00016003593877588274, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246841, 1160883], "successes": [5123397, 928965], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8982371718460493, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5464595200000986, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.193376227225638, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617324630795473, "localized": 12.193376227225638, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.00011785863759623454, "estimate_rational": "27769395365742906605835162970576053181/235616123960948546511221928975547257323520", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246820, 1160904], "successes": [5124408, 928994], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.8982353096851231, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2519605790000696, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.184758849219941, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617352398543133, "localized": 12.184758849219941, "checkpoint": 29.91364798478584}, "robust_error": 0.00011785863759623454, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.00022211384516549577, "estimate_rational": "13397310341356059131092326768146813534857/60317313093984752274564721236149530861240320", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246829, 1160895], "successes": [5125296, 928823], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8982360910877858, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.352600511999981, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.509111039373373, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617084149512095, "localized": 12.509111039373373, "checkpoint": 29.91364798478584}, "robust_error": 0.00022211384516549577, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -0.00018758651292591645, "estimate_rational": "-353584555938511009344277067455728741661/1884914594463153960495459152636168047165440", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246830, 1160894], "successes": [5121827, 929007], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779312, 26843726], "weight": 0.8982361877039232, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.322036662000073, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.896538578330867, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617382588408926, "localized": 12.896538578330867, "checkpoint": 29.91364798478584}, "robust_error": 0.00018758651292591645, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.0003359136437708055, "estimate_rational": "-1688454570970169716125582947412259266797/5026454275617948471823654273354512430268416", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246826, 1160898], "successes": [5120564, 928305], "pilot_counts": [33554432, 33554432], "pilot_successes": [16776679, 26841593], "weight": 0.8982358330832062, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2021971500000745, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.330956117859458, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616245654334936, "localized": 13.330956117859458, "checkpoint": 29.91364798478584}, "robust_error": 0.0003359136437708055, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.00011090022229278609, "estimate_rational": "2211605840556342437854174471860570527335/19942303043518826174158161450814339496804352", "cost": 46673315.0, "pilot_cost": 33554432.0, "queries": 46673315, "counts": [11783862, 1335021], "successes": [5893009, 1069015], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8982366952770603, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1678842740000164, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 14.385538315174239, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.758076034374103, "localized": 14.385538315174239, "checkpoint": 29.93655830389999}, "robust_error": 0.00011090022229278609, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0002209042340861006, "estimate_rational": "237930638791835873469185317664966054953/1077075954547340001238788086362512079978496", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246852, 1160872], "successes": [5125297, 928861], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777468, 26846387], "weight": 0.8982380803643896, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1774455020001824, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.434294123149977, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617166538669355, "localized": 12.434294123149977, "checkpoint": 29.91364798478584}, "robust_error": 0.0002209042340861006, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -0.00020151261216630974, "estimate_rational": "-1215455077744770745966844660432284994803/6031657595414659907898516738203824215293952", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246845, 1160879], "successes": [5121715, 928695], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778435, 26845865], "weight": 0.8982374776444728, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.182252832999893, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.609102163728897, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616891907615894, "localized": 12.609102163728897, "checkpoint": 29.91364798478584}, "robust_error": 0.00020151261216630974, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.00010735720313723687, "estimate_rational": "1850159253512525792191075891320022726255/17233675984902755647012184660320408081268736", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246817, 1160907], "successes": [5124318, 928819], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8982350104945455, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3219503450000047, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.310364375714641, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61706669989841, "localized": 12.310364375714641, "checkpoint": 29.91364798478584}, "robust_error": 0.00010735720313723687, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 4.959652427528714e-06, "estimate_rational": "157592220816697096538095959385877315820799279/31774851790415047366443231893512489564116669693952", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956529, 266186287], "successes": [1195488138, 212952999], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073740856, 1717977912], "weight": 0.8998223637412693, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9466556400000172, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962069137164562, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962069137164562}, "robust_error": 4.959652427528714e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.5489477535096948e-05, "estimate_rational": "1754836060773108205911753866434738647363012577/68845509224613999254758666050542821362333716054016", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956542, 266186274], "successes": [1195529012, 212957001], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073772993, 1718010737], "weight": 0.8998223685420305, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.616618380999853, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962097383929446, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962097383929446}, "robust_error": 2.5489477535096948e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -1.61321035119088e-05, "estimate_rational": "-208241774919189959826058819651145174953416435/12908532031514975480372863719630649692233607938048", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956564, 266186252], "successes": [1195446170, 212960984], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073747771, 1718000731], "weight": 0.8998223767366544, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7397343919999457, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96212553414348, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96212553414348}, "robust_error": 1.61321035119088e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956581, 266186235], "successes": [1195479271, 212948729], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073725024, 1718019852], "weight": 0.8998223834404318, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.593965966000042, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96203926426626, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96203926426626}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 1.289566262515614e-05, "estimate_rational": "197290745225499236253878568153089531844729933/15299000211174526295397921090063667184762915651584", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956578, 266186238], "successes": [1195503966, 212938106], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073729245, 1718015287], "weight": 0.8998223819755683, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.830751444000043, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.961964435915668, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.961964435915668}, "robust_error": 1.289566262515614e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 1.1282224872863589e-05, "estimate_rational": "1165096062676246481666971405538375801567785113/103268289349432956778484341143576541610440331886592", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956468, 266186348], "successes": [1195500692, 212961063], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073761113, 1717962642], "weight": 0.8998223408949463, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7775529840000672, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96212570967951, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96212570967951}, "robust_error": 1.1282224872863589e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.259767068308859e-05, "estimate_rational": "81308747084293127330656791940993333632782533/6454268342912305662962453087898375258400652001280", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956456, 266186360], "successes": [1195503307, 212953041], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073771877, 1717965910], "weight": 0.8998223363313026, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.710292105999997, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96206914366622, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96206914366622}, "robust_error": 1.259767068308859e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -3.205712789273939e-05, "estimate_rational": "-52967746417149880906004276223247874741729938027/1652292326198895927528361001938838513236418045673472", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956523, 266186293], "successes": [1195414445, 212955123], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073738334, 1717977577], "weight": 0.8998223613185455, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8348701959998834, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962084078083418, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962084078083418}, "robust_error": 3.205712789273939e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 5.681037600298345e-06, "estimate_rational": "2346683966492319633572885947455036510231284659/413073127058529160222138430974074840331240477818880", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956490, 266186326], "successes": [1195489556, 212943193], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714137, 1717979956], "weight": 0.8998223491133327, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.015690955999844, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.961999911394816, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.961999911394816}, "robust_error": 5.681037600298345e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956556, 266186260], "successes": [1195484150, 212949588], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073764648, 1718010602], "weight": 0.8998223736849784, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.920870630999843, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962045215900464, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962045215900464}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.9095031910757144e-05, "estimate_rational": "-10516858723106774233952085357227368461946498555/550764134475319983681510336169137216468583823966208", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956509, 266186307], "successes": [1195440240, 212951357], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073720831, 1717985394], "weight": 0.8998223563634308, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.873317871999916, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962057491193015, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962057491193015}, "robust_error": 1.9095031910757144e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956588, 266186228], "successes": [1195477291, 212940922], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750784, 1718016395], "weight": 0.8998223858141614, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.9340306740000415, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96198430606499, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96198430606499}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 8.425141485458105e-06, "estimate_rational": "87004975121177298408265208416126456080354535/10326826590550311572416724340036073712356713037824", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956536, 266186280], "successes": [1195495043, 212940952], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073745373, 1717983831], "weight": 0.899822366248171, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.394238120999944, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96198431128368, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96198431128368}, "robust_error": 8.425141485458105e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -9.41472991896696e-06, "estimate_rational": "-972242884634087170443995080519663974509461083/103268271421722036854313117716047503501618325749760", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956520, 266186296], "successes": [1195459517, 212950917], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223604118533, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6845921070000713, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962054434933297, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962054434933297}, "robust_error": 9.41472991896696e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -3.8142928783265886e-06, "estimate_rational": "-700258543868341161120336429280504624188902731/183588037470148189720121160905808944847396053975040", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956521, 266186295], "successes": [1195470666, 212940996], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.8998223608510768, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.027698230999931, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.961984561605277, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.961984561605277}, "robust_error": 3.8142928783265886e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956473, 266186343], "successes": [1195483607, 212954793], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757057, 1717961505], "weight": 0.8998223425907067, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.99368007399994, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96208155345737, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96208155345737}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -1.3005950985344607e-05, "estimate_rational": "-1343101959868710971096886668360339633458792261/103268262457866247830414096357582026327002458357760", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956546, 266186270], "successes": [1195452381, 212952324], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750199, 1717993830], "weight": 0.8998223700911566, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8167065140000886, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96206444967657, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96206444967657}, "robust_error": 1.3005950985344607e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -3.750275342044611e-05, "estimate_rational": "-61965514997906834317534290229534168296137525167/1652292414458397585612948415745680040942000693837824", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956507, 266186309], "successes": [1195403595, 212953712], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757358, 1717979393], "weight": 0.8998223552965305, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8030455309999525, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962074074719567, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962074074719567}, "robust_error": 3.750275342044611e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956581, 266186235], "successes": [1195483499, 212951445], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754576, 1718017294], "weight": 0.8998223832213048, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.594306475000167, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962058396177234, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962058396177234}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": -4.695685561364459e-06, "estimate_rational": "-7758646358992321585565255258732095459374879797/1652292568912522288806111532453833539641031528546304", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956479, 266186337], "successes": [1195468891, 212948798], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073778620, 1717982093], "weight": 0.8998223447610002, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7957754650001334, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96203934580898, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96203934580898}, "robust_error": 4.695685561364459e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 5.20655456206511e-06, "estimate_rational": "4301375074418017045444072819628421611797741551/826146163099447963764180500969419256618209022836736", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956523, 266186293], "successes": [1195488628, 212941624], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754178, 1717986038], "weight": 0.8998223614419482, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.103276998000183, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96198899223614, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96198899223614}, "robust_error": 5.20655456206511e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956500, 266186316], "successes": [1195478720, 212949810], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714961, 1717984757], "weight": 0.8998223526662846, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.872947827999951, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962046557574393, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962046557574393}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 6.815320214755274e-06, "estimate_rational": "56304520179242606322825232934209685599284741/8261463644414307199828384478618359128477629677568", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956450, 266186366], "successes": [1195491794, 212945388], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073723006, 1717952552], "weight": 0.8998223338895012, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6795723780001026, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962015212286513, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962015212286513}, "robust_error": 6.815320214755274e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -1.0287778785124266e-05, "estimate_rational": "-2124802930625928285220324519887174805939544991/206536607659013041465995430509059574112085438627840", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956426, 266186390], "successes": [1195457730, 212943498], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073695847, 1717962694], "weight": 0.8998223249815686, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8435213660000045, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962001805817504, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962001805817504}, "robust_error": 1.0287778785124266e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -4.377533947922339e-06, "estimate_rational": "-7232968357750137034890860272922213751425086823/1652292921950506324268532844111360285743337355345920", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956415, 266186401], "successes": [1195469493, 212954363], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073777716, 1717948312], "weight": 0.8998223209077305, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6992321840000386, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96207829406168, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96207829406168}, "robust_error": 4.377533947922339e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -1.0259078143888134e-05, "estimate_rational": "-529718569484611426449363968631451282191000697/51634129505114673742402791736065318607417864355840", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956556, 266186260], "successes": [1195457856, 212958491], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073746908, 1717996893], "weight": 0.8998223736864233, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.84440592299984, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962107936627895, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962107936627895}, "robust_error": 1.0259078143888134e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 3.88330898266134e-06, "estimate_rational": "1604090456275303547610855993764077184413679907/413073093961216443439573116513064292820360663924736", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956514, 266186302], "successes": [1195485988, 212950464], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223580846644, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.142607504000125, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962051219989743, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962051219989743}, "robust_error": 3.88330898266134e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 2.4063249753943794e-05, "estimate_rational": "9939879433765185428783525926228894842658850943/413073027766588766802199600545507672624186813054976", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956562, 266186254], "successes": [1195526192, 212941736], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073722826, 1718012856], "weight": 0.8998223762552481, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.741239928999903, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.961989936387976, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.961989936387976}, "robust_error": 2.4063249753943794e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -8.0141914027465e-06, "estimate_rational": "-22989213157317832170764805528558295192907479/2868563028010451918950242720649345468906543775744", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956527, 266186289], "successes": [1195462308, 212947329], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073715924, 1717998271], "weight": 0.899822362889675, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8357667960001436, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962029188947984, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962029188947984}, "robust_error": 8.0141914027465e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -1.9602814470080026e-05, "estimate_rational": "-506087187952301896296472582720458666963797019/25817067683048669064076158661140208167136553598976", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956522, 266186294], "successes": [1195439237, 212954207], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073753689, 1717984270], "weight": 0.8998223611304622, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.853532114000018, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962077620009687, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962077620009687}, "robust_error": 1.9602814470080026e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -9.428643606834218e-06, "estimate_rational": "-3440221123969559788392925688454646340754735/364869144218789277809594351150530119282265686016", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849118, 100069285], "successes": [449417503, 80057995], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073740856, 1717977912], "weight": 0.8998223637412693, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 5.671589684999844, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.324906822493398, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082367973749037, "localized": 12.324906822493398, "checkpoint": 30.55007409401925}, "robust_error": 9.428643606834218e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 1.834062262576467e-05, "estimate_rational": "269835765514628781714834934477643779163291/14712464839419734691736646833893282923109416960", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849123, 100069280], "successes": [449438287, 80057942], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073772993, 1718010737], "weight": 0.8998223685420305, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 5.508377748999919, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.04924215530084, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082367033614016, "localized": 12.04924215530084, "checkpoint": 30.55007409401925}, "robust_error": 1.834062262576467e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -8.624442910348538e-06, "estimate_rational": "-20978618271831198835872709010647279137158009/2432460680638141510358055133692305826184289058816", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849131, 100069272], "successes": [449418111, 80056651], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073747771, 1718000731], "weight": 0.8998223767366544, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 5.211563350999995, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.125198170154954, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082342924960113, "localized": 12.125198170154954, "checkpoint": 30.55007409401925}, "robust_error": 8.624442910348538e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -4.5446456987036456e-06, "estimate_rational": "-132656055387928466764343552361745665833873037/29189526353125490483753287469631829703246395473920", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849138, 100069265], "successes": [449421168, 80058423], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073725024, 1718019852], "weight": 0.8998223834404318, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 5.367142547999947, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.07507165242675, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082376205738772, "localized": 12.07507165242675, "checkpoint": 30.55007409401925}, "robust_error": 4.5446456987036456e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 2.5032792527290885e-05, "estimate_rational": "3865378508634590718038882600520347051866029433/154412597173109404498194920628885359047297126629376", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676507, 115079657], "successes": [516859802, 92058759], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073729245, 1718015287], "weight": 0.8998223819755683, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.806177274999982, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 14.094044021949237, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222000825126845, "localized": 14.094044021949237, "checkpoint": 30.567300967948103}, "robust_error": 2.5032792527290885e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 1.2766250401237622e-05, "estimate_rational": "6844689569714803270300115957131434010104939/536155045889687897928357723569670737287782072320", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676460, 115079704], "successes": [516849216, 92069916], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073761113, 1717962642], "weight": 0.8998223408949463, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9357859050001025, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.45013169495104, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222182181606456, "localized": 13.45013169495104, "checkpoint": 30.567300967948103}, "robust_error": 1.2766250401237622e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 2.7483835501185297e-05, "estimate_rational": "25070014859070993760120263740347436317542521/912173079262892508159131480899387640646662619136", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849091, 100069312], "successes": [449445114, 80056964], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073771877, 1717965910], "weight": 0.8998223363313026, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6109778909999477, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.27497612995677, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.08234836911852, "localized": 12.27497612995677, "checkpoint": 30.55007409401925}, "robust_error": 2.7483835501185297e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -3.7713814531266427e-05, "estimate_rational": "-177718783123555149113008611075966095350783/4712299334670015389346861567662500408889180160", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676484, 115079680], "successes": [516805784, 92066273], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073738334, 1717977577], "weight": 0.8998223613185455, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7294141790000594, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.488201361004979, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222123032142253, "localized": 13.488201361004979, "checkpoint": 30.567300967948103}, "robust_error": 3.7713814531266427e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 1.3385886946277047e-05, "estimate_rational": "64592192481653627774495386594375557824247269/4825395040380073709319894673411156917117266165760", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676470, 115079694], "successes": [516849757, 92062217], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714137, 1717979956], "weight": 0.8998223491133327, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.1520779519999, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.85582232386198, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22205681532795, "localized": 12.85582232386198, "checkpoint": 30.567300967948103}, "robust_error": 1.3385886946277047e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 1.1651495897598746e-05, "estimate_rational": "1417090319829874938481306317017420554533727/121623037272143120025482431764624158077149511680", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849128, 100069275], "successes": [449433284, 80056566], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073764648, 1718010602], "weight": 0.8998223736849784, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9465938970001844, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 11.990495515541907, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082341300611898, "localized": 11.990495515541907, "checkpoint": 30.55007409401925}, "robust_error": 1.1651495897598746e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -2.3678131536277526e-05, "estimate_rational": "-172788402548012668414014514636687341123155153/7297383338008814750028974466808687617465141690368", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849111, 100069292], "successes": [449406834, 80055189], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073720831, 1717985394], "weight": 0.8998223563634308, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.678858850999859, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.115466105607043, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082315320155566, "localized": 12.115466105607043, "checkpoint": 30.55007409401925}, "robust_error": 2.3678131536277526e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -2.6441148351707214e-05, "estimate_rational": "-644388609782757962911541709298722381572565/24370674117909556329325159597515405545141436416", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676512, 115079652], "successes": [516815496, 92060568], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750784, 1718016395], "weight": 0.8998223858141614, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.033172478999859, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.549066546132673, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222030337860097, "localized": 13.549066546132673, "checkpoint": 30.567300967948103}, "robust_error": 2.6441148351707214e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -9.129586360718867e-06, "estimate_rational": "-66622085475219636170686651754460229777739415/7297382689961627753515411394610972126909518839808", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849121, 100069282], "successes": [449417728, 80056823], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073745373, 1717983831], "weight": 0.899822366248171, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.5063590239999485, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.168760656362839, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082346042530105, "localized": 12.168760656362839, "checkpoint": 30.55007409401925}, "robust_error": 9.129586360718867e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -1.315775078661095e-05, "estimate_rational": "-2031722848462533141548035652666517335248023483/154412625790873887897376940780211192404684572721152", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676483, 115079681], "successes": [516826917, 92065841], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223604118533, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 5.237724387000071, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.680514476728828, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222115981631458, "localized": 12.680514476728828, "checkpoint": 30.567300967948103}, "robust_error": 1.315775078661095e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 5.018015266629226e-06, "estimate_rational": "36618379695809715010016659401869863078946343/7297383078789941898534871188489962120179016007680", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849115, 100069288], "successes": [449428313, 80056410], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.8998223608510768, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.236875026000007, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.08613907396829, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082338240105074, "localized": 12.08613907396829, "checkpoint": 30.55007409401925}, "robust_error": 5.018015266629226e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 1.285555983499194e-05, "estimate_rational": "375247839216233322575115545941832946651783533/29189536981099397142357821840161758076549141102592", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849097, 100069306], "successes": [449434169, 80058081], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757057, 1717961505], "weight": 0.8998223425907067, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9068653440001526, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.441375124257082, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.08236936393066, "localized": 12.441375124257082, "checkpoint": 30.55007409401925}, "robust_error": 1.285555983499194e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -2.207470308832472e-05, "estimate_rational": "-85215314446995927142506793707982613418276661/3860315316859967132434113520773530968694810738688", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676494, 115079670], "successes": [516819249, 92067440], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750199, 1717993830], "weight": 0.8998223700911566, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.515517761999945, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.993484657218811, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22214214025686, "localized": 12.993484657218811, "checkpoint": 30.567300967948103}, "robust_error": 2.207470308832472e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -3.990335128521305e-05, "estimate_rational": "-6161581535291557031690963597837919165985715665/154412632945314775093813811750799366871696619339776", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676477, 115079687], "successes": [516803895, 92064324], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757358, 1717979393], "weight": 0.8998223552965305, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.642362121000133, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 14.323370465500345, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22209120995077, "localized": 14.323370465500345, "checkpoint": 30.567300967948103}, "robust_error": 3.990335128521305e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 1.5570701691568313e-05, "estimate_rational": "75134764089673971183133805311931673540956017/4825393587134238439012622645734865688679038320640", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676509, 115079655], "successes": [516851655, 92068193], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754576, 1718017294], "weight": 0.8998223832213048, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.471951274000048, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.291306285008721, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222154549336953, "localized": 12.291306285008721, "checkpoint": 30.567300967948103}, "robust_error": 1.5570701691568313e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676465, 115079699], "successes": [516835087, 92058258], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073778620, 1717982093], "weight": 0.8998223447610002, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.55507873800002, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.290868584821782, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.221992279009875, "localized": 13.290868584821782, "checkpoint": 30.567300967948103}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -1.3451578445669289e-05, "estimate_rational": "-1487292728192679048397280335113010106665549/110566409302806413333532625695104125256249376768", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849116, 100069287], "successes": [449414490, 80053688], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754178, 1717986038], "weight": 0.8998223614419482, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.4110998920000384, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.439891475592205, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082287250083947, "localized": 12.439891475592205, "checkpoint": 30.55007409401925}, "robust_error": 1.3451578445669289e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 6.473210952428211e-06, "estimate_rational": "62471598120686944720440337331613076309343961/9650789782658448977751778257875435095272026275840", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676474, 115079690], "successes": [516843808, 92067566], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714961, 1717984757], "weight": 0.8998223526662846, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.5958620070000507, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.859484913920156, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22214400950203, "localized": 12.859484913920156, "checkpoint": 30.567300967948103}, "robust_error": 6.473210952428211e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 9.211441490580709e-06, "estimate_rational": "22224425130889264508190843457259229010101149/2412697855554439568824756765709329156779943133184", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676452, 115079712], "successes": [516846153, 92069207], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073723006, 1717952552], "weight": 0.8998223338895012, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1931201630000032, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.75679034399844, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222170552170407, "localized": 13.75679034399844, "checkpoint": 30.567300967948103}, "robust_error": 9.211441490580709e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -4.127333910246479e-06, "estimate_rational": "-1659668407231172822202227754212510205659191/402116340311331825529160311744319399167644401664", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676442, 115079722], "successes": [516834669, 92067984], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073695847, 1717962694], "weight": 0.8998223249815686, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.454335244000049, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.246142762070173, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222150527977874, "localized": 13.246142762070173, "checkpoint": 30.567300967948103}, "robust_error": 4.127333910246479e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 2.1145136517219233e-05, "estimate_rational": "3265077212156089707311842937027728493246481445/154412680641584967946838025534011405956798822219776", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676437, 115079727], "successes": [516856417, 92066840], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073777716, 1717948312], "weight": 0.8998223209077305, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1097218490001524, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.693005227094513, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.2221318392704, "localized": 12.693005227094513, "checkpoint": 30.567300967948103}, "robust_error": 2.1145136517219233e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -3.5856999161584074e-05, "estimate_rational": "-1384193188044848367738350495753262290901844551/38603151976192815253226788434016252365142132523008", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676498, 115079666], "successes": [516807390, 92067135], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073746908, 1717996893], "weight": 0.8998223736864233, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.181176829000151, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.675202327794644, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222137207600166, "localized": 13.675202327794644, "checkpoint": 30.567300967948103}, "robust_error": 3.5856999161584074e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 1.1573905278015195e-05, "estimate_rational": "337836888125572099236154701456043913073521713/29189532833597514595201905944304206607912397701120", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849113, 100069290], "successes": [449433218, 80057678], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223580846644, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.60109027600015, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.380123517252105, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.08236198040337, "localized": 12.380123517252105, "checkpoint": 30.55007409401925}, "robust_error": 1.1573905278015195e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 3.734031945611943e-05, "estimate_rational": "1270881942644921409396097416114101602779603483/34035111674349798933770397757689459849793636401152", "cost": 5616036885.0, "pilot_cost": 4294967296.0, "queries": 5616036885, "counts": [1188727976, 132341613], "successes": [594400951, 105870394], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073722826, 1718012856], "weight": 0.8998223762552481, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2521498099999917, "checkpoint": 129, "boundary_winner": "localized", "boundary_value": 14.932660167736115, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.361802669105526, "localized": 14.932660167736115, "checkpoint": 30.58439532221419}, "robust_error": 3.734031945611943e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -6.283082928554469e-06, "estimate_rational": "-183400248924481985146657719568496934527702445/29189531796722017996928634296201676088271565750272", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849117, 100069286], "successes": [449419856, 80055021], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073715924, 1717998271], "weight": 0.899822362889675, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.439421304999996, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.074637116970198, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082312234980304, "localized": 12.074637116970198, "checkpoint": 30.55007409401925}, "robust_error": 6.283082928554469e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -3.0688526644781395e-05, "estimate_rational": "-296168498804618236917517313247542099583372569/9650789111929617993586058798763199525292785795072", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676483, 115079681], "successes": [516811826, 92061379], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073753689, 1717984270], "weight": 0.8998223611304622, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3043152170000667, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.489891562002262, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222043283673063, "localized": 13.489891562002262, "checkpoint": 30.567300967948103}, "robust_error": 3.0688526644781395e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956528, 266186288], "successes": [1195488139, 212953000], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073740856, 1717977912], "weight": 0.8998223632960584, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.837819495000076, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.5492395365569655e-05, "estimate_rational": "21060442932019905813688327541283629551982689597/826146096904820474049493892255657263519903023890432", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956547, 266186269], "successes": [1195529022, 212955923], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147519344, 3436005607], "weight": 0.8998223706391759, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.017375206999986, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 2.5492395365569655e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -1.6132033826567348e-05, "estimate_rational": "-8884944046034993570523013131311406893497200025/550764035183378655648136969471596913272190899585024", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956563, 266186253], "successes": [1195446169, 212960985], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073747771, 1718000731], "weight": 0.8998223763899695, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.825744279999981, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.6132033826567348e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956581, 266186235], "successes": [1195479271, 212948728], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073725024, 1718019852], "weight": 0.899822383311669, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.8660149669999555, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 1.2896661389615965e-05, "estimate_rational": "121074151498651912750955453094237832727294793/9388022825514941230464990042059057095376585621504", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956579, 266186237], "successes": [1195503969, 212938104], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073729245, 1718015287], "weight": 0.8998223826471444, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9765746640000543, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.2896661389615965e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 1.1283005092165994e-05, "estimate_rational": "116517662680898297862179920196730363522059887/10326828865990562993040543854846945622559436046336", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956470, 266186346], "successes": [1195500695, 212961061], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073761113, 1717962642], "weight": 0.8998223414054334, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.417563943999994, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.1283005092165994e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.6364922959819633e-05, "estimate_rational": "27039639694610960891626814611345255360015820787/1652292513750335362115270544621122429278904431673344", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956489, 266186327], "successes": [1195510825, 212950223], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147503791, 3435930308], "weight": 0.8998223487679967, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7720658330001697, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.6364922959819633e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -3.2056992480504294e-05, "estimate_rational": "-26483761338276479688554088805213292870674060305/826146163099447963764180500969419256618209022836736", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956523, 266186293], "successes": [1195414444, 212955123], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073738334, 1717977577], "weight": 0.8998223615306066, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7554772319999756, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 3.2056992480504294e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 1.3781919590855006e-05, "estimate_rational": "22771760284356295770518966166960658834079194189/1652292348263771466664632460226411979894725608996864", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956519, 266186297], "successes": [1195505698, 212948935], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147458487, 3435966154], "weight": 0.8998223599033371, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.6206231139999545, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.3781919590855006e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956554, 266186262], "successes": [1195484147, 212949590], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073764648, 1718010602], "weight": 0.8998223731291773, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.933092745000067, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.9094400823078904e-05, "estimate_rational": "-1971845832663423430127767806401234080481805859/103268274869358820373242313567877250677617647943680", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956510, 266186306], "successes": [1195440241, 212951356], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073720831, 1717985394], "weight": 0.8998223564394301, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.799669582999968, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.9094400823078904e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956587, 266186229], "successes": [1195477291, 212940921], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750784, 1718016395], "weight": 0.8998223856230103, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.994263715999978, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 8.424722556141192e-06, "estimate_rational": "13920103872195471915131442380391668585786237397/1652292260004268811659048207732665774333847750574080", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956535, 266186281], "successes": [1195495042, 212940951], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073745373, 1717983831], "weight": 0.8998223659108648, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.593772905999913, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 8.424722556141192e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -9.413035666621272e-06, "estimate_rational": "-972067928613541321199861944474666579958951845/103268272111249396154247386153827267202066354798592", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956518, 266186298], "successes": [1195459519, 212950918], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223596029915, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.613583302999814, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 9.413035666621272e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956523, 266186293], "successes": [1195470670, 212940993], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.899822361272094, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.088009052999951, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956474, 266186342], "successes": [1195483607, 212954792], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757057, 1717961505], "weight": 0.8998223430616815, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.119651222999892, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -1.3006194223008121e-05, "estimate_rational": "-191875296942798065745149979297557840514769191/14752608922552321118630585193940289475286065479680", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956546, 266186270], "successes": [1195452380, 212952322], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750199, 1717993830], "weight": 0.8998223700455686, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.732626816999982, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.3006194223008121e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -3.750301197114569e-05, "estimate_rational": "-15491485549816623788731874582526667349539507983/413073103614599396403237103936420010235500173459456", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956507, 266186309], "successes": [1195403593, 212953712], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757358, 1717979393], "weight": 0.8998223555113556, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.946632382999951, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 3.750301197114569e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956583, 266186233], "successes": [1195483499, 212951444], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754576, 1718017294], "weight": 0.8998223839592817, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.43877906900002, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956518, 266186298], "successes": [1195468907, 212948767], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147523908, 3435978194], "weight": 0.8998223595774718, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.520193780999989, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956525, 266186291], "successes": [1195488628, 212941621], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754178, 1717986038], "weight": 0.8998223621314929, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.9735484670000005, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 5.914755307248226e-06, "estimate_rational": "888445927003223145203330615149611395998145413/150208399308502026882447833375439340340683357552640", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956511, 266186305], "successes": [1195490031, 212950428], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147441675, 3435971829], "weight": 0.899822356810922, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.435797257999866, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 5.914755307248226e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 6.814180230248277e-06, "estimate_rational": "469125848856648175905065690088361045304651581/68845529910434349888295890060656378609827426861056", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956452, 266186364], "successes": [1195491793, 212945388], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073723006, 1717952552], "weight": 0.8998223345651277, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.655459058000133, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 6.814180230248277e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956477, 266186339], "successes": [1195470903, 212943451], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147469147, 3435912022], "weight": 0.8998223440216507, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.62249594900004, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956435, 266186381], "successes": [1195469510, 212954358], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147562665, 3435923463], "weight": 0.8998223285023638, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.165637479999987, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -1.0259627929759782e-05, "estimate_rational": "-16951902573789905905375212047530448908392453695/1652292138647450490646282992995816015940175081242624", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956557, 266186259], "successes": [1195457855, 212958493], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073746908, 1717996893], "weight": 0.899822374203231, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8482335539999895, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.0259627929759782e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956515, 266186301], "successes": [1195485989, 212950462], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223585897688, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.101749303000133, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 2.4062771156617588e-05, "estimate_rational": "155307526121106397105737952582448035357155399/6454266015757487740186431859815324846116803969024", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956564, 266186252], "successes": [1195526193, 212941735], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073722826, 1718012856], "weight": 0.8998223770398674, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3763768590001746, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 2.4062771156617588e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956552, 266186264], "successes": [1195467685, 212947290], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480502, 3435982591], "weight": 0.8998223723793015, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.605838620999975, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -1.9601922667943893e-05, "estimate_rational": "-4048513313889547467887039655803117267447937039/206536541464389352512609269289121665337092428791808", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956522, 266186294], "successes": [1195439238, 212954209], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073753689, 1717984270], "weight": 0.8998223611795109, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.843088218000048, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.9601922667943893e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -9.42864323671456e-06, "estimate_rational": "-17201104944621584759339918067362354656005891/1824345721093946389047971755752650596411328430080", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849118, 100069285], "successes": [449417503, 80057994], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073740856, 1717977912], "weight": 0.8998223632960584, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.42698892400017, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.324728610769142, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082367955008614, "localized": 12.324728610769142, "checkpoint": 30.55007409401925}, "robust_error": 9.42864323671456e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 1.8351085924751873e-05, "estimate_rational": "11903545956651986759970517603461889185375929/648656216066022081035576439800685419244709478400", "cost": 9588852995.0, "pilot_cost": 8589934592.0, "queries": 9588852995, "counts": [898849125, 100069278], "successes": [449438295, 80059494], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147519344, 3436005607], "weight": 0.8998223706391759, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 6.2338132669999595, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.309149584618375, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082396141357933, "localized": 12.309149584618375, "checkpoint": 30.55007409401925}, "robust_error": 1.8351085924751873e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -8.624442910348538e-06, "estimate_rational": "-20978618271831198835872709010647279137158009/2432460680638141510358055133692305826184289058816", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849131, 100069272], "successes": [449418111, 80056651], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073747771, 1718000731], "weight": 0.8998223763899695, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.972283715000003, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.125198170154954, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082342924960113, "localized": 12.125198170154954, "checkpoint": 30.55007409401925}, "robust_error": 8.624442910348538e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -4.544645533900467e-06, "estimate_rational": "-132656050577401730010824307662625376915277173/29189526353125490483753287469631829703246395473920", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849138, 100069265], "successes": [449421168, 80058422], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073725024, 1718019852], "weight": 0.899822383311669, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.433962458000224, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.074983571399724, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.08237618699776, "localized": 12.074983571399724, "checkpoint": 30.55007409401925}, "robust_error": 4.544645533900467e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 2.5034534549551106e-05, "estimate_rational": "60400741702574581036245547840793228228574725/2412696812198476852677713082498553713674019667968", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676508, 115079656], "successes": [516859804, 92058757], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073729245, 1718015287], "weight": 0.8998223826471444, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.21517723199986, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 14.094553460268544, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22200080171946, "localized": 14.094553460268544, "checkpoint": 30.567300967948103}, "robust_error": 2.5034534549551106e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 1.2767993359025634e-05, "estimate_rational": "328589952598285456242878580344531718778645675/25735442003970558449253652767922753572230850936832", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676461, 115079703], "successes": [516849218, 92069915], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073761113, 1717962642], "weight": 0.8998223414054334, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.166784043000007, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.450061522822313, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222182174486438, "localized": 13.450061522822313, "checkpoint": 30.567300967948103}, "robust_error": 1.2767993359025634e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.922084219083251e-05, "estimate_rational": "423991576209334719242826541798950637979433691/22058948926367020853059657248058571520068875714560", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676469, 115079695], "successes": [516854779, 92062956], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147503791, 3435930308], "weight": 0.8998223487679967, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 5.445361105999837, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.1297147403102, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222068846122045, "localized": 12.1297147403102, "checkpoint": 30.567300967948103}, "robust_error": 1.922084219083251e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -3.7713814531266427e-05, "estimate_rational": "-177718783123555149113008611075966095350783/4712299334670015389346861567662500408889180160", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676484, 115079680], "successes": [516805784, 92066273], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073738334, 1717977577], "weight": 0.8998223615306066, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.804317998999977, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.488201361004979, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222123032142253, "localized": 13.488201361004979, "checkpoint": 30.567300967948103}, "robust_error": 3.7713814531266427e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676482, 115079682], "successes": [516840176, 92064402], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147458487, 3435966154], "weight": 0.8998223599033371, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 6.9393723149999005, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.032042211472481, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222092524526307, "localized": 12.032042211472481, "checkpoint": 30.567300967948103}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 1.1648823538226868e-05, "estimate_rational": "18890203991551793532493576249447785850289509/1621640496961908267006432423528322107695326822400", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849128, 100069275], "successes": [449433282, 80056566], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073764648, 1718010602], "weight": 0.8998223731291773, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.257163141000092, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 11.990500749423363, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082341300611812, "localized": 11.990500749423363, "checkpoint": 30.55007409401925}, "robust_error": 1.1648823538226868e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -2.3678131536277526e-05, "estimate_rational": "-172788402548012668414014514636687341123155153/7297383338008814750028974466808687617465141690368", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849111, 100069292], "successes": [449406834, 80055189], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073720831, 1717985394], "weight": 0.8998223564394301, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.809122729999899, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.115466105607043, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082315320155566, "localized": 12.115466105607043, "checkpoint": 30.55007409401925}, "robust_error": 2.3678131536277526e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -2.6439985985427214e-05, "estimate_rational": "-46393940313571854217075633405096342394237255/1754688536489488055711411491021109199250183421952", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676512, 115079652], "successes": [516815497, 92060567], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750784, 1718016395], "weight": 0.8998223856230103, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.283443620000071, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.549239829463808, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222030321570113, "localized": 13.549239829463808, "checkpoint": 30.567300967948103}, "robust_error": 2.6439985985427214e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -9.130254209086516e-06, "estimate_rational": "-133253919224041591987675627060362348498817967/14594765509532694366667026866581757876132254842880", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849120, 100069283], "successes": [449417727, 80056823], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073745373, 1717983831], "weight": 0.8998223659108648, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.959309745999917, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.168700138723203, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082346031979036, "localized": 12.168700138723203, "checkpoint": 30.55007409401925}, "robust_error": 9.130254209086516e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -1.3154845686034931e-05, "estimate_rational": "-84636428330847137328033675270790524960653409/6433859457636696205020312185160156547735013556224", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676482, 115079682], "successes": [516826919, 92065841], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223596029915, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.082833092999863, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.68026863545174, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22211597245603, "localized": 12.68026863545174, "checkpoint": 30.567300967948103}, "robust_error": 1.3154845686034931e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 5.021355491316873e-06, "estimate_rational": "73285508539034341516411554301936803603444385/14594766027970446560026306591753744533824917733376", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849116, 100069287], "successes": [449428316, 80056408], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.899822361272094, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.277693021000005, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.086060277624808, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082338213179053, "localized": 12.086060277624808, "checkpoint": 30.55007409401925}, "robust_error": 5.021355491316873e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 1.2854891579787478e-05, "estimate_rational": "2345177061399996627034170590188322192526625/182434604511753339693368012331697267856872833024", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849098, 100069305], "successes": [449434169, 80058080], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757057, 1717961505], "weight": 0.8998223430616815, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.015707584999973, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.441324439261818, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082369355742756, "localized": 12.441324439261818, "checkpoint": 30.55007409401925}, "robust_error": 1.2854891579787478e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -2.2075864323187526e-05, "estimate_rational": "-94688663533025888380961942298884652374126051/4289239240955519036037903911970589965216456376320", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676494, 115079670], "successes": [516819248, 92067439], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750199, 1717993830], "weight": 0.8998223700455686, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.405097948000048, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.993372989486826, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222142123960158, "localized": 12.993372989486826, "checkpoint": 30.567300967948103}, "robust_error": 2.2075864323187526e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -3.99045133011299e-05, "estimate_rational": "-6161760965228803075547011271872792189973283509/154412632945314775093813811750799366871696619339776", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676477, 115079687], "successes": [516803894, 92064324], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757358, 1717979393], "weight": 0.8998223555113556, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.80741914500004, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 14.323479714135098, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222091209950896, "localized": 14.323479714135098, "checkpoint": 30.567300967948103}, "robust_error": 3.99045133011299e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 1.556895915631699e-05, "estimate_rational": "300505420364420789164775576501496010019272771/19301574199486092366160722847463769016884128645120", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676510, 115079654], "successes": [516851654, 92068193], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754576, 1718017294], "weight": 0.8998223839592817, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7418229800000518, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.291395030924525, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22215455851444, "localized": 12.291395030924525, "checkpoint": 30.567300967948103}, "robust_error": 1.556895915631699e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676482, 115079682], "successes": [516835093, 92058244], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147523908, 3435978194], "weight": 0.8998223595774718, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 4.596690516000081, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.004567450266443, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22199220684287, "localized": 13.004567450266443, "checkpoint": 30.567300967948103}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -1.3452245995151882e-05, "estimate_rational": "-196332381106406139033468903281052360090346621/14594765898361008998464317148100838044135782875136", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849117, 100069286], "successes": [449414490, 80053686], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754178, 1717986038], "weight": 0.8998223621314929, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.880913562999922, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.440037197187495, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082287223161725, "localized": 12.440037197187495, "checkpoint": 30.55007409401925}, "robust_error": 1.3452245995151882e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 2.0263526130064702e-05, "estimate_rational": "9657235797336756728836410678949124043200413/476582196768234466208164834642703313138832375808", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676478, 115079686], "successes": [516855678, 92067467], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147441675, 3435971829], "weight": 0.899822356810922, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.515724217999832, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.471977601224676, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222142433334103, "localized": 13.471977601224676, "checkpoint": 30.567300967948103}, "robust_error": 2.0263526130064702e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 9.209699076763372e-06, "estimate_rational": "1422094146638048794124493845007868453634947593/154412661563077389266126759364178929250405546196992", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676453, 115079711], "successes": [516846152, 92069208], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073723006, 1717952552], "weight": 0.8998223345651277, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8429521670000213, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.75739932083969, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222170577647347, "localized": 13.75739932083969, "checkpoint": 30.567300967948103}, "robust_error": 9.209699076763372e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -8.054706986978785e-06, "estimate_rational": "-38867144947523506576490521894130965393911781/4825395263956345106096750551920865097668991385600", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676464, 115079700], "successes": [516831300, 92067961], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147469147, 3435912022], "weight": 0.8998223440216507, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7873954780000076, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.838611605577888, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222150355107747, "localized": 12.838611605577888, "checkpoint": 30.567300967948103}, "robust_error": 8.054706986978785e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 1.4271927216642797e-05, "estimate_rational": "104147749768872827500226572914922360957135301/7297385152540852018331677927452966671519412387840", "cost": 9588852995.0, "pilot_cost": 8589934592.0, "queries": 9588852995, "counts": [898849083, 100069320], "successes": [449435222, 80057992], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147562665, 3435923463], "weight": 0.8998223285023638, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.60523044699994, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.381361105131685, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082367548348543, "localized": 12.381361105131685, "checkpoint": 30.55007409401925}, "robust_error": 1.4271927216642797e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -3.5858163606817595e-05, "estimate_rational": "-173029767412645756242815915548718136641223515/4825393997024101906653348554252031545642766565376", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676498, 115079666], "successes": [516807389, 92067137], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073746908, 1717996893], "weight": 0.899822374203231, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7632558920001884, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.675585103950395, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22213724019323, "localized": 13.675585103950395, "checkpoint": 30.567300967948103}, "robust_error": 3.5858163606817595e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 1.1575241081486141e-05, "estimate_rational": "7508352880107700650636632444576773924065065/648656285191055879893375687651204591286942171136", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849113, 100069290], "successes": [449433219, 80057677], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223585897688, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.421909653000057, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.379972386991112, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.08236196166342, "localized": 12.379972386991112, "checkpoint": 30.55007409401925}, "robust_error": 1.1575241081486141e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 3.7341835483114645e-05, "estimate_rational": "33445619269966530210060228497897369595400325/895660827521188130717391031046571662340880596992", "cost": 5616036885.0, "pilot_cost": 4294967296.0, "queries": 5616036885, "counts": [1188727977, 132341612], "successes": [594400953, 105870394], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073722826, 1718012856], "weight": 0.8998223770398674, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6437246389998563, "checkpoint": 129, "boundary_winner": "localized", "boundary_value": 14.932654484479889, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.361802677080437, "localized": 14.932654484479889, "checkpoint": 30.58439532221419}, "robust_error": 3.7341835483114645e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -9.909266306541429e-06, "estimate_rational": "-144623409125144097560496801506514837066304077/14594764602266615534323971498101800073663302598656", "cost": 9588852995.0, "pilot_cost": 8589934592.0, "queries": 9588852995, "counts": [898849127, 100069276], "successes": [449417147, 80054992], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480502, 3435982591], "weight": 0.8998223723793015, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.133670510999991, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 11.994542696187818, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082311797192485, "localized": 11.994542696187818, "checkpoint": 30.55007409401925}, "robust_error": 9.909266306541429e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -3.0687946322134355e-05, "estimate_rational": "-19281438538157714931745105853743663282851/628306577956002051912914875688333387851890688", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676484, 115079680], "successes": [516811827, 92061379], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073753689, 1717984270], "weight": 0.8998223611795109, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9073624019999897, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.489757912642698, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222043292844123, "localized": 13.489757912642698, "checkpoint": 30.567300967948103}, "robust_error": 3.0687946322134355e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797916, 465561479], "successes": [2090890420, 372455294], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073740856, 1717977912], "weight": 0.8998223637412693, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.954177795000078, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521113555382286, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521113555382286}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.0354138291125803e-05, "estimate_rational": "6051644127621114266328073091621620430167723445/297317628536481410294275610643058415634694960840704", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797938, 465561457], "successes": [2090969842, 372453449], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073772993, 1718010737], "weight": 0.8998223685420305, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.948032418000139, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521106174708606, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521106174708606}, "robust_error": 2.0354138291125803e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797976, 465561419], "successes": [2090884424, 372449079], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073747771, 1718000731], "weight": 0.8998223767366544, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.671410699000035, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52108866004451, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52108866004451}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181798007, 465561388], "successes": [2090917094, 372449616], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073725024, 1718019852], "weight": 0.8998223834404318, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.085743921999892, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52109089306979, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52109089306979}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181798000, 465561395], "successes": [2090885973, 372430884], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073729245, 1718015287], "weight": 0.8998223819755683, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.413324383000145, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52101544617654, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52101544617654}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 6.417644968038308e-06, "estimate_rational": "32437350692933720177587656152444197061450308315/5054400929699434651035734363266383617432910720663552", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797809, 465561586], "successes": [2090921248, 372470472], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073761113, 1717962642], "weight": 0.8998223408949463, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.06507819400008, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52117445322166, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52117445322166}, "robust_error": 6.417644968038308e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.2358514104780483e-05, "estimate_rational": "905288227316146773909912150270054243186968749/73252190323265956548184420702930261942451277135872", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797788, 465561607], "successes": [2090941927, 372451224], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073771877, 1717965910], "weight": 0.8998223363313026, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.55819521300009, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52109687281547, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52109687281547}, "robust_error": 1.2358514104780483e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -1.1144063277904193e-05, "estimate_rational": "-14081638394592591735195885632670821670285674643/1263600003287208018406271516265330182449038903738368", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797904, 465561491], "successes": [2090860150, 372459125], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073738334, 1717977577], "weight": 0.8998223613185455, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.0048489760001758, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52112895916387, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52112895916387}, "robust_error": 1.1144063277904193e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 7.5078585722532084e-06, "estimate_rational": "18973862261340266579461289720053090807608875327/2527200276715649105148713606754353551536748750700544", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797848, 465561547], "successes": [2090925067, 372449899], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714137, 1717979956], "weight": 0.8998223491133327, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.376614782999923, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52109167233405, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52109167233405}, "robust_error": 7.5078585722532084e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797962, 465561433], "successes": [2090896362, 372450771], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073764648, 1718010602], "weight": 0.8998223736849784, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.062366656999984, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52109544270977, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52109544270977}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.930812527313766e-05, "estimate_rational": "-112952538100616524328323584555990742682095043/5850000272049260656687365733297796978010738393088", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797881, 465561514], "successes": [2090831709, 372452013], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073720831, 1717985394], "weight": 0.8998223563634308, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.964781971999855, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52110026174045, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52110026174045}, "robust_error": 1.930812527313766e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181798018, 465561377], "successes": [2090894425, 372430860], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750784, 1718016395], "weight": 0.8998223858141614, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.633007371000076, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52101539032511, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52101539032511}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797927, 465561468], "successes": [2090889580, 372437845], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073745373, 1717983831], "weight": 0.899822366248171, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.751160338999853, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52104330909742, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52104330909742}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797900, 465561495], "successes": [2090892387, 372459483], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223604118533, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 4.8344420199998694, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521130391953406, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521130391953406}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797902, 465561493], "successes": [2090915931, 372444147], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.8998223608510768, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.081255583000029, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52106862992617, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52106862992617}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797817, 465561578], "successes": [2090903355, 372452295], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757057, 1717961505], "weight": 0.8998223425907067, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.864734807000104, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52110125187003, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52110125187003}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -7.64762723984896e-06, "estimate_rational": "-38654164196524245859410448813502091665460376969/5054399617584873327250533099157602087897579651072000", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797945, 465561450], "successes": [2090872344, 372456052], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750199, 1717993830], "weight": 0.8998223700911566, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.210576899999978, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521116674291235, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521116674291235}, "robust_error": 7.64762723984896e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -2.4362933725336065e-05, "estimate_rational": "-41046673041038577896995704262706140030362977773/1684800094430022392447208394979148100129795870818304", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797876, 465561519], "successes": [2090814107, 372454492], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757358, 1717979393], "weight": 0.8998223552965305, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.4208130080000956, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52111023523293, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52111023523293}, "robust_error": 2.4362933725336065e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181798006, 465561389], "successes": [2090886993, 372457113], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754576, 1718017294], "weight": 0.8998223832213048, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.624703569000076, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52112108612182, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52112108612182}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797827, 465561568], "successes": [2090907257, 372441720], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073778620, 1717982093], "weight": 0.8998223447610002, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.563218708000022, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521058686313935, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521058686313935}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797905, 465561490], "successes": [2090913056, 372442481], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754178, 1717986038], "weight": 0.8998223614419482, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.982399191000013, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52106192767762, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52106192767762}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 6.620111974795703e-06, "estimate_rational": "929463794646155474887792024118076992022867477/140400011085135582656675679824127241600284032499712", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797864, 465561531], "successes": [2090921984, 372448620], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714961, 1717984757], "weight": 0.8998223526662846, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.013744868999993, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52108655755701, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52108655755701}, "robust_error": 6.620111974795703e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 5.889022686944573e-06, "estimate_rational": "29765483562048319783742966586630902571520764385/5054401238432258652679473036734137310878855675772928", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797777, 465561618], "successes": [2090919396, 372440249], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073723006, 1717952552], "weight": 0.8998223338895012, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6405957109998326, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521052649453, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521052649453}, "robust_error": 5.889022686944573e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797822, 465561573], "successes": [2090890613, 372449569], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147469147, 3435912022], "weight": 0.8998223435900421, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.062486732000025, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521090284257824, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521090284257824}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797717, 465561678], "successes": [2090888976, 372453080], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073777716, 1717948312], "weight": 0.8998223209077305, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.522214991999817, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52110418677544, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52110418677544}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -8.646077084483809e-06, "estimate_rational": "-21850363645671890775301686684904246000073661617/2527199726785273204597659208300336746397593558319104", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797962, 465561433], "successes": [2090868875, 372451545], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073746908, 1717996893], "weight": 0.8998223736864233, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7376339990000815, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52109856011213, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52109856011213}, "robust_error": 8.646077084483809e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797889, 465561506], "successes": [2090907140, 372446042], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223580846644, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.993004023999902, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52107623186296, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52107623186296}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 2.1803787560850256e-05, "estimate_rational": "9183754117416685659995095293395669647982627543/421199944816310542062959457576020495309222199689216", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797974, 465561421], "successes": [2090974919, 372432566], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073722826, 1718012856], "weight": 0.8998223762552481, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7678956110000854, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52102216017371, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52102216017371}, "robust_error": 2.1803787560850256e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797912, 465561483], "successes": [2090885427, 372450369], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073715924, 1717998271], "weight": 0.899822362889675, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.86503112399987, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52109371030292, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52109371030292}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -1.0048177378819504e-05, "estimate_rational": "-384753848277052414497421466650700603526905471/38290909263611616647161028535648795343455952830464", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797903, 465561492], "successes": [2090863966, 372462264], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073753689, 1717984270], "weight": 0.8998223611304622, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.171623442000055, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521141601068656, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521141601068656}, "robust_error": 1.0048177378819504e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 4.959752796442085e-06, "estimate_rational": "19237720950200661981302342494371583579433/3878766087697149336724027330751036323744710656", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956529, 266186287], "successes": [1195488138, 212952999], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073740856, 1717977912], "weight": 0.8998223637412693, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.094602184999985, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.54196942932951, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06068142583267, "localized": 32.54196942932951, "checkpoint": 51.51556371501387}, "robust_error": 4.959752796442085e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.5490008935381743e-05, "estimate_rational": "22498367247388679878036593154076466000224845/882634733648897426343059821160805402081201487872", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956542, 266186274], "successes": [1195529012, 212957001], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073772993, 1718010737], "weight": 0.8998223685420305, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7065627020001557, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.59037273774261, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060709672597554, "localized": 32.59037273774261, "checkpoint": 51.51556371501387}, "robust_error": 2.5490008935381743e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -1.9294142836253434e-05, "estimate_rational": "-10540179462423856142589469145638258172022147837/546289076010104042048200994234632670016327877918720", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600049, 306114190], "successes": [1374755854, 244900368], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073747771, 1718000731], "weight": 0.8998223767366544, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.778221175999988, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 33.569693875525836, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20047057891083, "localized": 33.569693875525836, "checkpoint": 51.53077697093424}, "robust_error": 1.9294142836253434e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956581, 266186235], "successes": [1195479271, 212948729], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073725024, 1718019852], "weight": 0.8998223834404318, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.435323842999878, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.57456049086307, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06065155293437, "localized": 32.57456049086307, "checkpoint": 51.51556371501387}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 6.026562077543773e-06, "estimate_rational": "1316897950374908006032993065415324532276747665/218515620254198390709900792994641238255607677452288", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600065, 306114174], "successes": [1374813832, 244881113], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073729245, 1718015287], "weight": 0.8998223819755683, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.5711482520000573, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.375246261645295, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200352695211826, "localized": 34.375246261645295, "checkpoint": 51.53077697093424}, "robust_error": 6.026562077543773e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 6.868878135104757e-06, "estimate_rational": "13897756621966925972481666361826669237222719/2023293520224168500551316808938776165834943365120", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749599939, 306114300], "successes": [1374815694, 244903005], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073761113, 1717962642], "weight": 0.8998223408949463, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.001559929999985, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.31351283866919, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200486354867714, "localized": 34.31351283866919, "checkpoint": 51.53077697093424}, "robust_error": 6.868878135104757e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.2597950974830316e-05, "estimate_rational": "1300968898598536431281733509904085592282604343/103268293486596890607399249406374004134410432020480", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956456, 266186360], "successes": [1195503307, 212953041], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073771877, 1717965910], "weight": 0.8998223363313026, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.354066786999965, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.70122574007288, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06068143233433, "localized": 32.70122574007288, "checkpoint": 51.51556371501387}, "robust_error": 1.2597950974830316e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -2.3493646667199464e-05, "estimate_rational": "-118836335936107022503266343394058287116904079/5058232875444567703611876861494384582404798939136", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600002, 306114237], "successes": [1374746217, 244900754], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073738334, 1717977577], "weight": 0.8998223613185455, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.057811839999886, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.06854223778702, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200472781834605, "localized": 34.06854223778702, "checkpoint": 51.53077697093424}, "robust_error": 2.3493646667199464e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 8.146608507644243e-06, "estimate_rational": "2225202166220516155691629136410504492801097353/273144605406351908414916276979570458553453484441600", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749599964, 306114275], "successes": [1374818635, 244886949], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714137, 1717979956], "weight": 0.8998223491133327, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.306577220000008, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 33.31234256891867, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200388087426525, "localized": 33.31234256891867, "checkpoint": 51.53077697093424}, "robust_error": 8.146608507644243e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 2.9495511231938985e-06, "estimate_rational": "103744894194107763604471749774842374840377/35173112741903728707358849956447764718949498880", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956556, 266186260], "successes": [1195484150, 212949588], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073764648, 1718010602], "weight": 0.8998223736849784, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.277862348999861, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.433407721850315, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060657504568574, "localized": 32.433407721850315, "checkpoint": 51.51556371501387}, "robust_error": 2.9495511231938985e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.9095377833852112e-05, "estimate_rational": "-10517049245140769736998925137646021790041867763/550764134475319983681510336169137216468583823966208", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956509, 266186307], "successes": [1195440240, 212951357], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073720831, 1717985394], "weight": 0.8998223563634308, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.993390813999895, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.37448111254716, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066977986112, "localized": 32.37448111254716, "checkpoint": 51.51556371501387}, "robust_error": 1.9095377833852112e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -1.0120143792908285e-05, "estimate_rational": "-1382130888081640154782185722874832046720516375/136572257901134927435799291303205129143797963292672", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600077, 306114162], "successes": [1374776866, 244883039], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750784, 1718016395], "weight": 0.8998223858141614, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.037254146000123, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.047773509705024, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20036453121398, "localized": 34.047773509705024, "checkpoint": 51.53077697093424}, "robust_error": 1.0120143792908285e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 8.425350823230897e-06, "estimate_rational": "174014273832111566982765053155662828463051295/20653653181100623144833448680072147424713426075648", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956536, 266186280], "successes": [1195495043, 212940952], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073745373, 1717983831], "weight": 0.899822366248171, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.4750988600001165, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.90695963750455, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060596599951786, "localized": 32.90695963750455, "checkpoint": 51.51556371501387}, "robust_error": 8.425350823230897e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -9.414967763345086e-06, "estimate_rational": "-972267446411883627100839525837945523159786781/103268271421722036854313117716047503501618325749760", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956520, 266186296], "successes": [1195459517, 212950917], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223604118533, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.782108508999954, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.94036706773041, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066672360141, "localized": 32.94036706773041, "checkpoint": 51.51556371501387}, "robust_error": 9.414967763345086e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -3.814377188563017e-06, "estimate_rational": "-700274022219185665929228949038552486919194901/183588037470148189720121160905808944847396053975040", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956521, 266186295], "successes": [1195470666, 212940996], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.8998223608510768, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.091158411999913, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.68933060498864, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060596850273384, "localized": 32.68933060498864, "checkpoint": 51.51556371501387}, "robust_error": 3.814377188563017e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 2.6978399647373277e-06, "estimate_rational": "247645611952331037949375539732160533517334909/91794033444990788643909273082318557577471332450304", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956473, 266186343], "successes": [1195483607, 212954793], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757057, 1717961505], "weight": 0.8998223425907067, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.137898317999998, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 33.09904716548929, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06069384212548, "localized": 33.09904716548929, "checkpoint": 51.51556371501387}, "robust_error": 2.6978399647373277e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -1.300625295499663e-05, "estimate_rational": "-1343133143749990463123569659785384115812452141/103268262457866247830414096357582026327002458357760", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956546, 266186270], "successes": [1195452381, 212952324], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750199, 1717993830], "weight": 0.8998223700911566, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.69591504899995, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.777974364966134, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06067673834468, "localized": 32.777974364966134, "checkpoint": 51.51556371501387}, "robust_error": 1.300625295499663e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -3.4630498886276195e-05, "estimate_rational": "-1182391678945993713944981353687458269918039547/34143073792522424919522085555272747715122467700736", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749599983, 306114256], "successes": [1374720708, 244894660], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757358, 1717979393], "weight": 0.8998223552965305, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.896480024999846, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 35.57510354507896, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200435384992346, "localized": 35.57510354507896, "checkpoint": 51.53077697093424}, "robust_error": 3.4630498886276195e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 2.616326060421804e-06, "estimate_rational": "41170806051427927342875372298303564051268921/15736114345316107374311173439513782370081508950016", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956581, 266186235], "successes": [1195483499, 212951445], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754576, 1718017294], "weight": 0.8998223832213048, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.855639755000084, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.27418621970112, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06067068484534, "localized": 32.27418621970112, "checkpoint": 51.51556371501387}, "robust_error": 2.616326060421804e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749599951, 306114288], "successes": [1374802983, 244890308], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073778620, 1717982093], "weight": 0.8998223447610002, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.104760894000037, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 32.892740859427896, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20040861560242, "localized": 32.892740859427896, "checkpoint": 51.53077697093424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 5.206675972804108e-06, "estimate_rational": "1075368844358549790156874675543531542836688399/206536540774861990941045125242354814154552255709184", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956523, 266186293], "successes": [1195488628, 212941624], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754178, 1717986038], "weight": 0.8998223614419482, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.192196433999925, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.78566267717408, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06060128090425, "localized": 32.78566267717408, "checkpoint": 51.51556371501387}, "robust_error": 5.206675972804108e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956500, 266186316], "successes": [1195478720, 212949810], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714961, 1717984757], "weight": 0.8998223526662846, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.317638580999983, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.60057874859267, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060658846242504, "localized": 32.60057874859267, "checkpoint": 51.51556371501387}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 6.815471698368668e-06, "estimate_rational": "563057716556073836851562955503210565373056723/82614636444143071998283844786183591284776296775680", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956450, 266186366], "successes": [1195491794, 212945388], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073723006, 1717952552], "weight": 0.8998223338895012, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.170141058999889, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.699213772575945, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060627500954624, "localized": 32.699213772575945, "checkpoint": 51.51556371501387}, "robust_error": 6.815471698368668e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -3.6841250623572845e-06, "estimate_rational": "-2113629348765500875752360184081114382202163/573712703285131342209574683116148651529510846464", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956476, 266186340], "successes": [1195470903, 212943452], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147469147, 3435912022], "weight": 0.8998223435900421, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.398627000000033, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.0787736755854, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06061396862982, "localized": 32.0787736755854, "checkpoint": 51.51556371501387}, "robust_error": 3.6841250623572845e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -1.0397431636722069e-05, "estimate_rational": "-1622858897541164564449031380760871169184893627/156082670628916281542459038933946873203907002105856", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749599878, 306114361], "successes": [1374776136, 244898913], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073777716, 1717948312], "weight": 0.8998223209077305, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.031597873999999, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 35.31593924953368, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20046107483841, "localized": 35.31593924953368, "checkpoint": 51.53077697093424}, "robust_error": 1.0397431636722069e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -1.2888482484800579e-05, "estimate_rational": "-176020934804855881578996579238776401984068627/13657227296730847852361468104881330669025377648640", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600039, 306114200], "successes": [1374770512, 244896178], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073746908, 1717996893], "weight": 0.8998223736864233, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6792893560000266, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 32.78739937427147, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20044487557972, "localized": 32.78739937427147, "checkpoint": 51.53077697093424}, "robust_error": 1.2888482484800579e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 3.883379276691808e-06, "estimate_rational": "1604119492847955822419831251509814229449604343/413073093961216443439573116513064292820360663924736", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956514, 266186302], "successes": [1195485988, 212950464], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223580846644, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.287711086999934, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.373332394748665, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066350865785, "localized": 32.373332394748665, "checkpoint": 51.51556371501387}, "robust_error": 3.883379276691808e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 2.2443811959203112e-05, "estimate_rational": "113526012671532009267140457987194755614908375/5058232214647500248537465345337148503946833166336", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600047, 306114192], "successes": [1374851415, 244878741], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073722826, 1718012856], "weight": 0.8998223762552481, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7716122199999518, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 36.475940156856915, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20033810875893, "localized": 36.475940156856915, "checkpoint": 51.53077697093424}, "robust_error": 2.2443811959203112e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -8.014338274624662e-06, "estimate_rational": "-735668302993836298547723641265946246845216361/91794016896334461406407767060779055005009400823808", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956527, 266186289], "successes": [1195462308, 212947329], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073715924, 1717998271], "weight": 0.899822362889675, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.140977110999984, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.39098491302662, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060641477616095, "localized": 32.39098491302662, "checkpoint": 51.51556371501387}, "robust_error": 8.014338274624662e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -2.0716222665706466e-05, "estimate_rational": "-22634095430932823387263752698469837428385196949/1092578304267852488053108704209824074875327020531712", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600001, 306114238], "successes": [1374752574, 244899062], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073753689, 1717984270], "weight": 0.8998223611304622, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.169568338999852, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.10017035599636, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200462412393705, "localized": 34.10017035599636, "checkpoint": 51.53077697093424}, "robust_error": 2.0716222665706466e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797907, 465561488], "successes": [2090879729, 372457483], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147456480, 3435973240], "weight": 0.8998223617967958, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.7805708659998345, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.035684020687943e-05, "estimate_rational": "8574300397307116183383391838972859393286567995/421199965720097390503644103602656436736955225473024", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797948, 465561447], "successes": [2090969855, 372457374], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147519344, 3436005607], "weight": 0.8998223706391759, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.803649964999977, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 2.035684020687943e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797905, 465561490], "successes": [2090884379, 372449126], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147453362, 3435975097], "weight": 0.8998223615073209, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.47879477399988, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797951, 465561444], "successes": [2090917045, 372449661], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480980, 3435979111], "weight": 0.8998223712956086, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.668350691000114, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -7.866530738112814e-07, "estimate_rational": "-31317418640855463065850057063037754274952979/39810965829097533719111762432129135184453845385216", "cost": 12631116674.0, "pilot_cost": 8589934592.0, "queries": 12631116674, "counts": [3636345984, 404836098], "successes": [1818170610, 323858893], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147439270, 3435973111], "weight": 0.8998223565345465, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.498622562000037, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 7.866530738112814e-07, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797829, 465561566], "successes": [2090915009, 372470444], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147532933, 3435944821], "weight": 0.899822345058167, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 6.000685587999897, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797846, 465561549], "successes": [2090903619, 372451572], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147503791, 3435930308], "weight": 0.8998223487679967, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 4.848033649999934, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797876, 465561519], "successes": [2090883140, 372459145], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147452469, 3435958324], "weight": 0.8998223553145869, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.146879630000058, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797898, 465561497], "successes": [2090906196, 372448440], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147458487, 3435966154], "weight": 0.8998223599033371, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 6.100868324999965, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797967, 465561428], "successes": [2090896366, 372445200], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147482688, 3435987624], "weight": 0.8998223748186714, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.421965025999953, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.9308535848032777e-05, "estimate_rational": "-6099566362189139371571719249795707782926110469/315899994188869823070726667729698402240191633817600", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797915, 465561480], "successes": [2090831724, 372451957], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480167, 3435958345], "weight": 0.8998223637178069, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.28866230299991, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 1.9308535848032777e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -1.8691698469823822e-07, "estimate_rational": "-11162016526874735231089850814528805360973765/59716437994625655860142086975035839114990994849792", "cost": 12631116674.0, "pilot_cost": 8589934592.0, "queries": 12631116674, "counts": [3636346066, 404836016], "successes": [1818172467, 323856269], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147466893, 3436006837], "weight": 0.8998223768142125, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.855160795000074, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 1.8691698469823822e-07, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -1.3918274770766158e-06, "estimate_rational": "-5319359897034312100956899732644044445941506681/3821852912551386101795658115398186445547975357759488", "cost": 12631116674.0, "pilot_cost": 8589934592.0, "queries": 12631116674, "counts": [3636345961, 404836121], "successes": [1818168766, 323858312], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147505303, 3435937735], "weight": 0.8998223509320348, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9463972360001662, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 1.3918274770766158e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797896, 465561499], "successes": [2090892387, 372459485], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223596029915, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.275522834999947, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797904, 465561491], "successes": [2090915935, 372444144], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.899822361272094, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.639269221999939, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 1.039644831667151e-05, "estimate_rational": "2189492088056172498734532768814649562480855555/210600006979802192973007427799630391449044943634432", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797888, 465561507], "successes": [2090935145, 372452238], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147482532, 3435939569], "weight": 0.899822357805581, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.638162520000151, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 1.039644831667151e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -7.64770234236289e-06, "estimate_rational": "-1932727392638861388856209242312375172931243307/252720007410972506716422388070624505554070593863680", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797890, 465561505], "successes": [2090872315, 372450749], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147504369, 3435957800], "weight": 0.8998223582996634, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.021624848999863, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 7.64770234236289e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -1.6706209953487358e-05, "estimate_rational": "-28146621528325445197454488589825894177778967431/1684799940063601502413117246620371209197107768459264", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797924, 465561471], "successes": [2090840791, 372454455], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147498525, 3435973111], "weight": 0.8998223654767838, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.178367993999927, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 1.6706209953487358e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797993, 465561402], "successes": [2090914855, 372457121], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147499384, 3436015875], "weight": 0.8998223803136782, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 4.962344581000025, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797896, 465561499], "successes": [2090907287, 372441665], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147523908, 3435978194], "weight": 0.8998223595774718, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.487188327000013, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 1.4472275369776552e-06, "estimate_rational": "16966535679830662225709662135224816184731275/11723474883060231241141053727268758968099758145536", "cost": 12631116674.0, "pilot_cost": 8589934592.0, "queries": 12631116674, "counts": [3636345973, 404836109], "successes": [1818177369, 323851459], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147484628, 3435927973], "weight": 0.8998223537525686, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.525626188999922, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 1.4472275369776552e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797883, 465561512], "successes": [2090921394, 372451684], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147441675, 3435971829], "weight": 0.899822356810922, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.561269893000144, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797739, 465561656], "successes": [2090919379, 372448602], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147415471, 3435906502], "weight": 0.8998223257992758, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.035188030000199, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -4.5170132929932355e-06, "estimate_rational": "-130783041446442498349003185664590622011507995/28953432935278799501550439923848839795561293938688", "cost": 12631116674.0, "pilot_cost": 8589934592.0, "queries": 12631116674, "counts": [3636345933, 404836149], "successes": [1818159289, 323859816], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147469147, 3435912022], "weight": 0.8998223440216507, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.646153644999913, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 4.5170132929932355e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797752, 465561643], "successes": [2090889000, 372453063], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147562665, 3435923463], "weight": 0.8998223285023638, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 4.795819424000001, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -8.64586214582788e-06, "estimate_rational": "-2299981315411873702379474143285209120133097347/266021048753564206619484216641852376108607861686272", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797913, 465561482], "successes": [2090868851, 372451585], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147482441, 3435954910], "weight": 0.8998223631943325, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.973594266999953, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 8.64586214582788e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 6.002856380079544e-06, "estimate_rational": "5601082172521645810697180747852544609806499/933069495233771619451434055849847339669405040640", "cost": 8336149378.0, "pilot_cost": 4294967296.0, "queries": 8336149378, "counts": [3636345992, 404836090], "successes": [1818191172, 323863967], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223585897688, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.480756392000103, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 6.002856380079544e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 2.4563203504559553e-05, "estimate_rational": "93876936018274106230995284239678799125615885221/3821852308508870583332396078319082687991179028463616", "cost": 12631116674.0, "pilot_cost": 8589934592.0, "queries": 12631116674, "counts": [3636346033, 404836049], "successes": [1818247396, 323856131], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147459168, 3435990695], "weight": 0.8998223687741115, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.2043585789999725, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 2.4563203504559553e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797956, 465561439], "successes": [2090892667, 372450313], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480502, 3435982591], "weight": 0.8998223723793015, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.240282814000011, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -1.0069778663054516e-05, "estimate_rational": "-50896694070255595694577969067517782423864098681/5054400476248089759122375316703128013317743870738432", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797856, 465561539], "successes": [2090863867, 372462303], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147532945, 3435961434], "weight": 0.8998223509204987, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.341122577000078, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 1.0069778663054516e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 6.6005149481817345e-06, "estimate_rational": "6311331111939755931335825174285972423191405/956187685580252910742795712401548654656018710528", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956524, 266186292], "successes": [1195491402, 212951799], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147456480, 3435973240], "weight": 0.8998223617967958, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.885565822999979, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.5591915654581, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06067295254225, "localized": 32.5591915654581, "checkpoint": 51.51556371501387}, "robust_error": 6.6005149481817345e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.5493509493341964e-05, "estimate_rational": "42122726728660900475042116979713707933030348835/1652292193809640948098987784511314527039806047780864", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956547, 266186269], "successes": [1195529022, 212955923], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147519344, 3436005607], "weight": 0.8998223706391759, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 5.347837254000069, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.82506861302898, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06070209756254, "localized": 32.82506861302898, "checkpoint": 51.51556371501387}, "robust_error": 2.5493509493341964e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -1.929818630422737e-05, "estimate_rational": "-5271194901626836991105007498269236193993076235/273144575274006655995041350520696767449859142713344", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749600002, 306114237], "successes": [1374755821, 244900397], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147453362, 3435975097], "weight": 0.8998223615073209, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.906563960000085, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 33.10399278202529, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200470594437206, "localized": 33.10399278202529, "checkpoint": 51.53077697093424}, "robust_error": 1.929818630422737e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956549, 266186267], "successes": [1195479234, 212948756], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480980, 3435979111], "weight": 0.8998223712956086, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.609456620999936, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.05009332645693, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060651616212425, "localized": 32.05009332645693, "checkpoint": 51.51556371501387}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 6.0239050524046346e-06, "estimate_rational": "1096931372453615499582080522966265727387161839/182096391445569052079788310151648608014456005328896", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749599987, 306114252], "successes": [1374813787, 244881168], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147439270, 3435973111], "weight": 0.8998223565345465, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 5.060754133000046, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 33.851358813185165, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200352763131804, "localized": 33.851358813185165, "checkpoint": 51.53077697093424}, "robust_error": 6.0239050524046346e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749599952, 306114287], "successes": [1374812192, 244902982], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147532933, 3435944821], "weight": 0.899822345058167, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.782140457000196, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.00732004523896, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20048625877717, "localized": 34.00732004523896, "checkpoint": 51.53077697093424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.6365561319616906e-05, "estimate_rational": "13520347225862535791915935198806671228896168739/826146256875167681057635272310561214639452215836672", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956489, 266186327], "successes": [1195510825, 212950223], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147503791, 3435930308], "weight": 0.8998223487679967, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.487310609000133, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.45307273569314, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066171220789, "localized": 32.45307273569314, "checkpoint": 51.51556371501387}, "robust_error": 1.6365561319616906e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -1.471942868264461e-05, "estimate_rational": "-6080200089373763123473653715494691711515477391/413073103614599396403237103936420010235500173459456", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956507, 266186309], "successes": [1195448952, 212955133], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147452469, 3435958324], "weight": 0.8998223553145869, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.563489418000017, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.66880192222257, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06069637260651, "localized": 32.66880192222257, "checkpoint": 51.51556371501387}, "robust_error": 1.471942868264461e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 1.3782546703658497e-05, "estimate_rational": "5693199114510750292474220981921014624546595027/413073087065942866666158115056602994973681402249216", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956519, 266186297], "successes": [1195505698, 212948935], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147458487, 3435966154], "weight": 0.8998223599033371, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 5.437337967999838, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.967661343541586, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06065275835886, "localized": 32.967661343541586, "checkpoint": 51.51556371501387}, "robust_error": 1.3782546703658497e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 2.951010625356728e-06, "estimate_rational": "4875931624785176140159265302148857479294008067/1652292127615012336848179732274784771354292937293824", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956559, 266186257], "successes": [1195484154, 212955162], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147482688, 3435987624], "weight": 0.8998223748186714, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.899839375000056, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.37594426990817, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060696782908096, "localized": 32.37594426990817, "checkpoint": 51.51556371501387}, "robust_error": 2.951010625356728e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.9096492258690124e-05, "estimate_rational": "-31552986984307725301263880350295866202196302189/1652292293101582463055048058462649457334066824085504", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956529, 266186287], "successes": [1195440248, 212951312], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480167, 3435958345], "weight": 0.8998223637178069, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.78792267200015, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.85878834997786, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066954219043, "localized": 32.85878834997786, "checkpoint": 51.51556371501387}, "robust_error": 1.9096492258690124e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -3.631335311766228e-06, "estimate_rational": "-375001665512846157179611655995317105704753835/103268256252119803842982909757045197537868863504384", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956564, 266186252], "successes": [1195471052, 212941195], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147466893, 3436006837], "weight": 0.8998223768142125, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 5.0137446759999875, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 33.118403302120534, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060598422193074, "localized": 33.118403302120534, "checkpoint": 51.51556371501387}, "robust_error": 3.631335311766228e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 8.414627440318564e-06, "estimate_rational": "6951712823567478523655334105554850439325743521/826146240326511478435258371124884796798902185492480", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956495, 266186321], "successes": [1195495001, 212942333], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147505303, 3435937735], "weight": 0.8998223509320348, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.1960149000001365, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.277456005918204, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06060616316824, "localized": 32.277456005918204, "checkpoint": 51.51556371501387}, "robust_error": 8.414627440318564e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -9.413460725091815e-06, "estimate_rational": "-121513977958417585060239708525982730436854825/12908534013906174519280923269228408400258294349824", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956518, 266186298], "successes": [1195459519, 212950918], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223596029915, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.309044649000043, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.94021510155073, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060666722713215, "localized": 32.94021510155073, "checkpoint": 51.51556371501387}, "robust_error": 9.413460725091815e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -3.8128703613826043e-06, "estimate_rational": "-6299976438903687987167902303595749610078593527/1652292326198895927528361001938838513236418045673472", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956523, 266186293], "successes": [1195470670, 212940993], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.899822361272094, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.874963510000043, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.68950564395008, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06059683707502, "localized": 32.68950564395008, "checkpoint": 51.51556371501387}, "robust_error": 3.8128703613826043e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": -9.983819082802896e-06, "estimate_rational": "-1499653473400239716760565614738864828887215867/150208398305553147236375808328449393087936097943552", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956513, 266186303], "successes": [1195458382, 212954761], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147482532, 3435939569], "weight": 0.899822357805581, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.936416214000019, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.922205855309436, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06069377548915, "localized": 32.922205855309436, "checkpoint": 51.51556371501387}, "robust_error": 9.983819082802896e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -1.3007652662384957e-05, "estimate_rational": "-179103710416198128588027216860938809529554851/13769103086072057689367951516306194917209099206656", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956515, 266186301], "successes": [1195452363, 212952947], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147504369, 3435957800], "weight": 0.8998223582996634, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.970846613000049, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 33.06136048352899, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06068100417777, "localized": 33.06136048352899, "checkpoint": 51.51556371501387}, "robust_error": 1.3007652662384957e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -2.8647231774851165e-05, "estimate_rational": "-372611223015507425468095906208579371028184349/13006884083739476816729384448810303526183265894400", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749600014, 306114225], "successes": [1374734421, 244894636], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147498525, 3435973111], "weight": 0.8998223654767838, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.17258556999991, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.67971425785834, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20043534437242, "localized": 34.67971425785834, "checkpoint": 51.53077697093424}, "robust_error": 2.8647231774851165e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -1.8904722348191766e-06, "estimate_rational": "-1561806122535428679051882590516783122290037077/826146025193972339362104375663435831918764528500736", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956573, 266186243], "successes": [1195474523, 212951450], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147499384, 3436015875], "weight": 0.8998223803136782, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.295153549000133, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.127630824880676, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06067068833223, "localized": 32.127630824880676, "checkpoint": 51.51556371501387}, "robust_error": 1.8904722348191766e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": -4.6975413568490514e-06, "estimate_rational": "-4331312313329781762903296908795114485606347/922038143850441037091494519230600600018449596416", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956518, 266186298], "successes": [1195468907, 212948767], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147523908, 3435978194], "weight": 0.8998223595774718, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.521745710000005, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.58851444960135, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06065157078438, "localized": 32.58851444960135, "checkpoint": 51.51556371501387}, "robust_error": 4.6975413568490514e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 5.202159822050816e-06, "estimate_rational": "2865163109186605879261044314343830661132149335/550764145507757597480740309268095093882847729025024", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956503, 266186313], "successes": [1195488609, 212942225], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147484628, 3435927973], "weight": 0.8998223537525686, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.6631432819999645, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.2701961062691, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06060543421691, "localized": 32.2701961062691, "checkpoint": 51.51556371501387}, "robust_error": 5.202159822050816e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 5.915006873927486e-06, "estimate_rational": "888483714431434140010346248930744287438224783/150208399308502026882447833375439340340683357552640", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956511, 266186305], "successes": [1195490031, 212950428], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147441675, 3435971829], "weight": 0.899822356810922, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.722535373000028, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.73184108839621, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066324319578, "localized": 32.73184108839621, "checkpoint": 51.51556371501387}, "robust_error": 5.915006873927486e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 8.892573149673737e-06, "estimate_rational": "4857917769331565456153959838799350388675216449/546289323412515263500665332966054928910399345524736", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749599893, 306114346], "successes": [1374820308, 244884102], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147415471, 3435906502], "weight": 0.8998223257992758, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.21500848300002, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 33.95370645101136, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20037040670099, "localized": 33.95370645101136, "checkpoint": 51.53077697093424}, "robust_error": 8.892573149673737e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -3.684376185222611e-06, "estimate_rational": "-468282110197633536950861106331370065510056659/127099429226535354756670571354034170719038538252288", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956477, 266186339], "successes": [1195470903, 212943451], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147469147, 3435912022], "weight": 0.8998223440216507, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.6417855869999585, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.07878119045812, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06061396555184, "localized": 32.07878119045812, "checkpoint": 51.51556371501387}, "robust_error": 3.684376185222611e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -1.0394636976830483e-05, "estimate_rational": "-2839239534655767359525200226458379664167109159/273144655362606446199467779118440635740285176905728", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749599901, 306114338], "successes": [1374776154, 244898906], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147562665, 3435923463], "weight": 0.8998223285023638, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.316011085000127, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 35.68571079299754, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20046111129537, "localized": 35.68571079299754, "checkpoint": 51.53077697093424}, "robust_error": 1.0394636976830483e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -1.2887611513543523e-05, "estimate_rational": "-3520181122066669015809838352384102810327032255/273144571309224316168305613109098707610315463327744", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749600007, 306114232], "successes": [1374770498, 244896205], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147482441, 3435954910], "weight": 0.8998223631943325, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.217814581000084, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 32.802296607895975, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20044493060183, "localized": 32.802296607895975, "checkpoint": 51.53077697093424}, "robust_error": 1.2887611513543523e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 3.8836303690344996e-06, "estimate_rational": "802111603491541390063630529344191306456229583/206536546291080865340519272744592923758136488099840", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956515, 266186301], "successes": [1195485989, 212950462], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223585897688, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.946562766999932, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.373249873244305, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066349853558, "localized": 32.373249873244305, "checkpoint": 51.51556371501387}, "robust_error": 3.8836303690344996e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 2.2441115276807496e-05, "estimate_rational": "2451867403788959263434372879341263547891816025/109257823131585695754986015063227794902206103158784", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749600024, 306114215], "successes": [1374851398, 244877925], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147459168, 3435990695], "weight": 0.8998223687741115, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.02714196199986, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 36.1124868064975, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20033303285301, "localized": 36.1124868064975, "checkpoint": 51.53077697093424}, "robust_error": 2.2441115276807496e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -5.319768530855624e-06, "estimate_rational": "-549363241855117976968201340440014104937353371/103268260389284111517271632527431914257574667485184", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956552, 266186264], "successes": [1195467685, 212947290], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480502, 3435982591], "weight": 0.8998223723793015, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.951673751000044, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.14174364185038, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060641302004825, "localized": 32.14174364185038, "checkpoint": 51.51556371501387}, "robust_error": 5.319768530855624e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -1.3997552400510523e-05, "estimate_rational": "-7352607424029777772569690076088969843477839/525278078170410089723427958418615075319635247104", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749599970, 306114269], "successes": [1374767940, 244899088], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147532945, 3435961434], "weight": 0.8998223509204987, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.713962326000001, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.56542111849302, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20046246441458, "localized": 34.56542111849302, "checkpoint": 51.53077697093424}, "robust_error": 1.3997552400510523e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 187392.0, "pilot_cost": 131072.0, "queries": 187392, "counts": [29409, 26911], "successes": [14715, 13508], "pilot_counts": [65536, 65536], "pilot_successes": [32741, 32626], "weight": 0.5221769015296454, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6992075559999194, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.486298929255035, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.486298929255035}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [27964, 28356], "successes": [14031, 14210], "pilot_counts": [32768, 32768], "pilot_successes": [16365, 16394], "weight": 0.49652363067589034, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.4393071629999667, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.48726001876218, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.48726001876218}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 114510.0, "pilot_cost": 65536.0, "queries": 114510, "counts": [26164, 22810], "successes": [13099, 11388], "pilot_counts": [32768, 32768], "pilot_successes": [16398, 16281], "weight": 0.5342527542879509, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.671300093999889, "checkpoint": 56, "boundary_winner": "cold", "boundary_value": 20.3451749818023, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.3451749818023}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 140020.0, "pilot_cost": 65536.0, "queries": 140020, "counts": [35805, 38679], "successes": [17703, 19256], "pilot_counts": [32768, 32768], "pilot_successes": [16277, 16441], "weight": 0.4807083974633818, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.123900937999906, "checkpoint": 59, "boundary_winner": "cold", "boundary_value": 20.76612368792825, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.76612368792825}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [27747, 28573], "successes": [13871, 14237], "pilot_counts": [32768, 32768], "pilot_successes": [16356, 16393], "weight": 0.4926619535139476, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.760400828999991, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.487174021330524, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.487174021330524}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [27899, 28421], "successes": [14019, 14250], "pilot_counts": [32768, 32768], "pilot_successes": [16345, 16357], "weight": 0.49536497176590577, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.499818697999899, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.4872488763789, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.4872488763789}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [42183, 43474], "successes": [20893, 21804], "pilot_counts": [65536, 65536], "pilot_successes": [32821, 32782], "weight": 0.49246891509649493, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7254850259998875, "checkpoint": 60, "boundary_winner": "cold", "boundary_value": 20.90649400088323, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.90649400088323}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [29571, 26749], "successes": [14759, 13315], "pilot_counts": [32768, 32768], "pilot_successes": [16339, 16274], "weight": 0.5250589864355469, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9123417989999325, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.48603027638311, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.48603027638311}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [29615, 26705], "successes": [14732, 13375], "pilot_counts": [32768, 32768], "pilot_successes": [16427, 16274], "weight": 0.5258268648211442, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0538090620000276, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.485953482817045, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.485953482817045}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 130304.0, "pilot_cost": 65536.0, "queries": 130304, "counts": [33334, 31434], "successes": [16820, 15723], "pilot_counts": [32768, 32768], "pilot_successes": [16319, 16487], "weight": 0.5146688223216452, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6803854409999985, "checkpoint": 58, "boundary_winner": "cold", "boundary_value": 20.626642324168245, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.626642324168245}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [26792, 29528], "successes": [13375, 14653], "pilot_counts": [32768, 32768], "pilot_successes": [16295, 16358], "weight": 0.47570925611887926, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6044005159999415, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.48612378797715, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.48612378797715}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [39665, 34819], "successes": [20049, 17455], "pilot_counts": [65536, 65536], "pilot_successes": [32632, 32463], "weight": 0.5325329680166311, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8867691020000166, "checkpoint": 59, "boundary_winner": "cold", "boundary_value": 20.764739404597428, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.764739404597428}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 114510.0, "pilot_cost": 65536.0, "queries": 114510, "counts": [24430, 24544], "successes": [12203, 12252], "pilot_counts": [32768, 32768], "pilot_successes": [16340, 16425], "weight": 0.49884116906220954, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8219193319998794, "checkpoint": 56, "boundary_winner": "cold", "boundary_value": 20.347522475832992, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.347522475832992}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 180046.0, "pilot_cost": 131072.0, "queries": 180046, "counts": [24402, 24572], "successes": [12169, 12294], "pilot_counts": [65536, 65536], "pilot_successes": [32841, 32832], "weight": 0.4982617640729795, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8892661540000972, "checkpoint": 56, "boundary_winner": "cold", "boundary_value": 20.347521001509655, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.347521001509655}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 140020.0, "pilot_cost": 65536.0, "queries": 140020, "counts": [37674, 36810], "successes": [18991, 18277], "pilot_counts": [32768, 32768], "pilot_successes": [16388, 16365], "weight": 0.5057935598568115, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.918470642999864, "checkpoint": 59, "boundary_winner": "cold", "boundary_value": 20.766787513216727, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.766787513216727}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 130304.0, "pilot_cost": 65536.0, "queries": 130304, "counts": [31559, 33209], "successes": [15705, 16696], "pilot_counts": [32768, 32768], "pilot_successes": [16327, 16360], "weight": 0.48725926817429055, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.980580603999897, "checkpoint": 58, "boundary_winner": "cold", "boundary_value": 20.626732297644388, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.626732297644388}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 130304.0, "pilot_cost": 65536.0, "queries": 130304, "counts": [29869, 34899], "successes": [15079, 17438], "pilot_counts": [32768, 32768], "pilot_successes": [16282, 16383], "weight": 0.4611698369238765, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.558575195000003, "checkpoint": 58, "boundary_winner": "cold", "boundary_value": 20.624053044773152, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.624053044773152}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [33496, 31272], "successes": [16657, 15726], "pilot_counts": [65536, 65536], "pilot_successes": [32950, 32497], "weight": 0.5171738037968034, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0899623790000987, "checkpoint": 58, "boundary_winner": "cold", "boundary_value": 20.626472032545312, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.626472032545312}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 114510.0, "pilot_cost": 65536.0, "queries": 114510, "counts": [23863, 25111], "successes": [11964, 12564], "pilot_counts": [32768, 32768], "pilot_successes": [16348, 16381], "weight": 0.48725928822290243, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7221793829999115, "checkpoint": 56, "boundary_winner": "cold", "boundary_value": 20.34720255807662, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.34720255807662}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [28465, 27855], "successes": [14153, 13918], "pilot_counts": [32768, 32768], "pilot_successes": [16412, 16342], "weight": 0.5054074029407862, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7383935809998547, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.487232732490078, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.487232732490078}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 180046.0, "pilot_cost": 131072.0, "queries": 180046, "counts": [23091, 25883], "successes": [11560, 12942], "pilot_counts": [65536, 65536], "pilot_successes": [33079, 32931], "weight": 0.4714875640050541, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.122753277000129, "checkpoint": 56, "boundary_winner": "cold", "boundary_value": 20.345896655740344, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.345896655740344}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 130304.0, "pilot_cost": 65536.0, "queries": 130304, "counts": [30786, 33982], "successes": [15347, 17130], "pilot_counts": [32768, 32768], "pilot_successes": [16292, 16412], "weight": 0.47532513359738926, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.749746952000123, "checkpoint": 58, "boundary_winner": "cold", "boundary_value": 20.62584962088092, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.62584962088092}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 114510.0, "pilot_cost": 65536.0, "queries": 114510, "counts": [26556, 22418], "successes": [13319, 11187], "pilot_counts": [32768, 32768], "pilot_successes": [16407, 16517], "weight": 0.5422534586410411, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8043990620001296, "checkpoint": 56, "boundary_winner": "cold", "boundary_value": 20.34394810269119, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.34394810269119}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 140020.0, "pilot_cost": 65536.0, "queries": 140020, "counts": [36868, 37616], "successes": [18318, 18720], "pilot_counts": [32768, 32768], "pilot_successes": [16429, 16352], "weight": 0.494978775393656, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.90266179199989, "checkpoint": 59, "boundary_winner": "cold", "boundary_value": 20.766777508732858, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.766777508732858}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [39736, 34748], "successes": [19743, 17459], "pilot_counts": [65536, 65536], "pilot_successes": [32611, 32437], "weight": 0.5334889532367108, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.915752728000143, "checkpoint": 59, "boundary_winner": "cold", "boundary_value": 20.76458176849529, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.76458176849529}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [32422, 32346], "successes": [16371, 16173], "pilot_counts": [65536, 65536], "pilot_successes": [32780, 32753], "weight": 0.5005794160129484, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9186703310001576, "checkpoint": 58, "boundary_winner": "cold", "boundary_value": 20.627078566103467, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.627078566103467}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 151193.0, "pilot_cost": 65536.0, "queries": 151193, "counts": [44876, 40781], "successes": [22587, 20164], "pilot_counts": [32768, 32768], "pilot_successes": [16402, 16464], "weight": 0.5239065361111596, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.807462565999913, "checkpoint": 60, "boundary_winner": "cold", "boundary_value": 20.90549831239013, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.90549831239013}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [26274, 30046], "successes": [13177, 15029], "pilot_counts": [32768, 32768], "pilot_successes": [16284, 16371], "weight": 0.466511530585096, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.695476118999977, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.48503267418366, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.48503267418366}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [29463, 26857], "successes": [14804, 13435], "pilot_counts": [32768, 32768], "pilot_successes": [16408, 16468], "weight": 0.5231379920811529, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.790880643000037, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.48621622842967, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.48621622842967}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 140020.0, "pilot_cost": 65536.0, "queries": 140020, "counts": [39023, 35461], "successes": [19668, 17672], "pilot_counts": [32768, 32768], "pilot_successes": [16379, 16317], "weight": 0.5239065032774368, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9149767769999926, "checkpoint": 59, "boundary_winner": "cold", "boundary_value": 20.765690092436422, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.765690092436422}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [14621, 13380], "successes": [7294, 6699], "pilot_counts": [65536, 65536], "pilot_successes": [32741, 32626], "weight": 0.5221769015296454, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.183979708999914, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.176778368321212, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.886152793157052, "localized": 12.176778368321212, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [15989, 16212], "successes": [8028, 8105], "pilot_counts": [32768, 32768], "pilot_successes": [16365, 16394], "weight": 0.49652363067589034, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0412170829999923, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.348128631365215, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.026860343019127, "localized": 12.348128631365215, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [17203, 14998], "successes": [8633, 7477], "pilot_counts": [32768, 32768], "pilot_successes": [16398, 16281], "weight": 0.5342527542879509, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2107780610001555, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.293462738704218, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.024536974865413, "localized": 12.293462738704218, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [15479, 16722], "successes": [7680, 8361], "pilot_counts": [32768, 32768], "pilot_successes": [16277, 16441], "weight": 0.4807083974633818, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.4131207159998667, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.265385235520645, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.026159636478152, "localized": 12.265385235520645, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [15864, 16337], "successes": [7937, 8119], "pilot_counts": [32768, 32768], "pilot_successes": [16356, 16393], "weight": 0.4926619535139476, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0492579490000935, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.458764715396207, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.026786216267023, "localized": 12.458764715396207, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [21096, 21490], "successes": [10595, 10822], "pilot_counts": [32768, 32768], "pilot_successes": [16345, 16357], "weight": 0.49536497176590577, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9021886040000027, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.096413988371426, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.306373676012324, "localized": 13.096413988371426, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [31896, 32872], "successes": [15741, 16519], "pilot_counts": [65536, 65536], "pilot_successes": [32821, 32782], "weight": 0.49246891509649493, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5859270649998507, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 14.712967507937057, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.725626284627733, "localized": 14.712967507937057, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 102567.0, "pilot_cost": 65536.0, "queries": 102567, "counts": [19443, 17588], "successes": [9660, 8784], "pilot_counts": [32768, 32768], "pilot_successes": [16339, 16274], "weight": 0.5250589864355469, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.785370966999835, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.495642331612762, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.165385893565723, "localized": 12.495642331612762, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [16932, 15269], "successes": [8505, 7621], "pilot_counts": [32768, 32768], "pilot_successes": [16427, 16274], "weight": 0.5258268648211442, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7705680579999807, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.340582611143367, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.02555260306955, "localized": 12.340582611143367, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [21918, 20668], "successes": [11057, 10322], "pilot_counts": [32768, 32768], "pilot_successes": [16319, 16487], "weight": 0.5146688223216452, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.010356525000134, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.738249316809409, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.305990619145543, "localized": 13.738249316809409, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [15318, 16883], "successes": [7656, 8400], "pilot_counts": [32768, 32768], "pilot_successes": [16295, 16358], "weight": 0.47570925611887926, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.69831793000003, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.385643046433538, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.02570548867873, "localized": 12.385643046433538, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [34491, 30277], "successes": [17441, 15184], "pilot_counts": [65536, 65536], "pilot_successes": [32632, 32463], "weight": 0.5325329680166311, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2901556890001302, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 16.47302215356643, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.7235907178571, "localized": 16.47302215356643, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93537.0, "pilot_cost": 65536.0, "queries": 93537, "counts": [13968, 14033], "successes": [6983, 7024], "pilot_counts": [32768, 32768], "pilot_successes": [16340, 16425], "weight": 0.49884116906220954, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.82557303700014, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.18924622372858, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.8871301084341, "localized": 12.18924622372858, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [21219, 21367], "successes": [10545, 10677], "pilot_counts": [65536, 65536], "pilot_successes": [32841, 32832], "weight": 0.4982617640729795, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.8907847529999344, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.679045322944118, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.306393493477554, "localized": 12.679045322944118, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 102567.0, "pilot_cost": 65536.0, "queries": 102567, "counts": [18730, 18301], "successes": [9436, 9146], "pilot_counts": [32768, 32768], "pilot_successes": [16388, 16365], "weight": 0.5057935598568115, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.880778656000075, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.563081035595136, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.166583033902505, "localized": 12.563081035595136, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93537.0, "pilot_cost": 65536.0, "queries": 93537, "counts": [13644, 14357], "successes": [6814, 7173], "pilot_counts": [32768, 32768], "pilot_successes": [16327, 16360], "weight": 0.48725926817429055, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.044824646000052, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.175528122077106, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.88680897432331, "localized": 12.175528122077106, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [25973, 30347], "successes": [13137, 15095], "pilot_counts": [32768, 32768], "pilot_successes": [16282, 16383], "weight": 0.4611698369238765, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.838598042000058, "checkpoint": 57, "boundary_winner": "localized", "boundary_value": 14.916326012640095, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.582943770588386, "localized": 14.916326012640095, "checkpoint": 28.801338300875752}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [22024, 20562], "successes": [10946, 10331], "pilot_counts": [65536, 65536], "pilot_successes": [32950, 32497], "weight": 0.5171738037968034, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6537221820001378, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 14.521997147520336, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.305821096109806, "localized": 14.521997147520336, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [15690, 16511], "successes": [7823, 8280], "pilot_counts": [32768, 32768], "pilot_successes": [16348, 16381], "weight": 0.48725928822290243, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.808080658000108, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.247843546113335, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.026558796503355, "localized": 12.247843546113335, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [21523, 21063], "successes": [10685, 10595], "pilot_counts": [32768, 32768], "pilot_successes": [16412, 16342], "weight": 0.5054074029407862, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8810829319997993, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.270775995062433, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.306365977464665, "localized": 13.270775995062433, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [17460, 19571], "successes": [8765, 9751], "pilot_counts": [65536, 65536], "pilot_successes": [33079, 32931], "weight": 0.4714875640050541, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1350315299998783, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.792071857051404, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.16500828349967, "localized": 12.792071857051404, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [20242, 22344], "successes": [10095, 11281], "pilot_counts": [32768, 32768], "pilot_successes": [16292, 16412], "weight": 0.47532513359738926, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6849011970000447, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.78048348348122, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.305212295275616, "localized": 12.78048348348122, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [17461, 14740], "successes": [8733, 7421], "pilot_counts": [32768, 32768], "pilot_successes": [16407, 16517], "weight": 0.5422534586410411, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.748583718000191, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.205438755197976, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.02331721220049, "localized": 12.205438755197976, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [21079, 21507], "successes": [10449, 10703], "pilot_counts": [32768, 32768], "pilot_successes": [16429, 16352], "weight": 0.494978775393656, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1301773680002043, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.165056874389192, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.306378260600283, "localized": 13.165056874389192, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 187392.0, "pilot_cost": 131072.0, "queries": 187392, "counts": [30046, 26274], "successes": [14862, 13206], "pilot_counts": [65536, 65536], "pilot_successes": [32611, 32437], "weight": 0.5334889532367108, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9617143850000502, "checkpoint": 57, "boundary_winner": "localized", "boundary_value": 14.721336832280235, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.583711469070074, "localized": 14.721336832280235, "checkpoint": 28.801338300875752}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [21318, 21268], "successes": [10682, 10547], "pilot_counts": [65536, 65536], "pilot_successes": [32780, 32753], "weight": 0.5005794160129484, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8280322849998356, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.57784879323223, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.30641597263205, "localized": 12.57784879323223, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 114510.0, "pilot_cost": 65536.0, "queries": 114510, "counts": [25658, 23316], "successes": [12827, 11490], "pilot_counts": [32768, 32768], "pilot_successes": [16402, 16464], "weight": 0.5239065361111596, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8228585609999755, "checkpoint": 56, "boundary_winner": "localized", "boundary_value": 14.896460934032643, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.445094910010962, "localized": 14.896460934032643, "checkpoint": 28.76302032746334}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [19867, 22719], "successes": [10020, 11326], "pilot_counts": [32768, 32768], "pilot_successes": [16284, 16371], "weight": 0.466511530585096, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8458408970000164, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.679882316611458, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.304175887688302, "localized": 13.679882316611458, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [22278, 20308], "successes": [11206, 10137], "pilot_counts": [32768, 32768], "pilot_successes": [16408, 16468], "weight": 0.5231379920811529, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.732552460999841, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.719485274313804, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.305329399229777, "localized": 12.719485274313804, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [29506, 26814], "successes": [14942, 13420], "pilot_counts": [32768, 32768], "pilot_successes": [16379, 16317], "weight": 0.5239065032774368, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.772600182000133, "checkpoint": 57, "boundary_winner": "localized", "boundary_value": 13.935988595327993, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.58482685189132, "localized": 13.935988595327993, "checkpoint": 28.801338300875752}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [44728, 40929], "successes": [22441, 20587], "pilot_counts": [65536, 65536], "pilot_successes": [32741, 32626], "weight": 0.5221769015321052, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5570871110001008, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [35133, 39351], "successes": [17699, 19664], "pilot_counts": [65536, 65536], "pilot_successes": [32607, 32754], "weight": 0.4716796732546723, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.222434067999984, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [45057, 40600], "successes": [22720, 20337], "pilot_counts": [65536, 65536], "pilot_successes": [32756, 32621], "weight": 0.5260186533065684, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.951609922999978, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229578.0, "pilot_cost": 131072.0, "queries": 229578, "counts": [51910, 46596], "successes": [25684, 23215], "pilot_counts": [65536, 65536], "pilot_successes": [32729, 32947], "weight": 0.5269780538644042, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1692092169998887, "checkpoint": 61, "boundary_winner": "checkpoint", "boundary_value": 27.727645376782835, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.727645376782835}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [44300, 41357], "successes": [22072, 20522], "pilot_counts": [65536, 65536], "pilot_successes": [32790, 32657], "weight": 0.5171735536710883, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5680776750000405, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [37098, 37386], "successes": [18564, 18769], "pilot_counts": [65536, 65536], "pilot_successes": [32732, 32742], "weight": 0.49806863327486706, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2363411440001073, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [42183, 43474], "successes": [20893, 21804], "pilot_counts": [65536, 65536], "pilot_successes": [32821, 32782], "weight": 0.492468915096563, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.14889442599997, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [45418, 40239], "successes": [22785, 20011], "pilot_counts": [65536, 65536], "pilot_successes": [32688, 32531], "weight": 0.5302363978288245, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0835982400001285, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [32359, 32409], "successes": [16174, 16238], "pilot_counts": [65536, 65536], "pilot_successes": [32847, 32691], "weight": 0.49961372171921914, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1610491859999, "checkpoint": 58, "boundary_winner": "checkpoint", "boundary_value": 27.618326370884162, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.618326370884162}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229578.0, "pilot_cost": 131072.0, "queries": 229578, "counts": [51172, 47334], "successes": [25727, 23789], "pilot_counts": [65536, 65536], "pilot_successes": [32875, 32976], "weight": 0.5194840510611071, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2545081950001986, "checkpoint": 61, "boundary_winner": "checkpoint", "boundary_value": 27.727645376782835, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.727645376782835}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [38765, 35719], "successes": [19370, 17730], "pilot_counts": [65536, 65536], "pilot_successes": [32732, 32626], "weight": 0.5204460432096305, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2733803339999668, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [45615, 40042], "successes": [23033, 20041], "pilot_counts": [65536, 65536], "pilot_successes": [32632, 32463], "weight": 0.5325329680124303, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.928430366999919, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [43738, 41919], "successes": [21897, 20774], "pilot_counts": [65536, 65536], "pilot_successes": [32728, 32673], "weight": 0.5106189137354183, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5527505079999173, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [32271, 32497], "successes": [16105, 16270], "pilot_counts": [65536, 65536], "pilot_successes": [32841, 32832], "weight": 0.49826176407302036, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5587826580001547, "checkpoint": 58, "boundary_winner": "checkpoint", "boundary_value": 27.618326370884162, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.618326370884162}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229578.0, "pilot_cost": 131072.0, "queries": 229578, "counts": [47808, 50698], "successes": [24090, 25189], "pilot_counts": [65536, 65536], "pilot_successes": [32858, 32754], "weight": 0.4853312941422476, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7982993050000005, "checkpoint": 61, "boundary_winner": "checkpoint", "boundary_value": 27.727645376782835, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.727645376782835}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [35304, 39180], "successes": [17613, 19592], "pilot_counts": [65536, 65536], "pilot_successes": [32607, 32794], "weight": 0.4739813271240171, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.8241287240000474, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [38277, 36207], "successes": [19283, 18113], "pilot_counts": [65536, 65536], "pilot_successes": [32646, 32962], "weight": 0.5138977215274111, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.309464508000019, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [44300, 41357], "successes": [21972, 20747], "pilot_counts": [65536, 65536], "pilot_successes": [32950, 32497], "weight": 0.5171738037950564, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.424670540000079, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [37616, 36868], "successes": [18793, 18453], "pilot_counts": [65536, 65536], "pilot_successes": [32769, 32741], "weight": 0.505021215591774, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0941491759999735, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [37889, 36595], "successes": [18882, 18326], "pilot_counts": [65536, 65536], "pilot_successes": [32743, 32698], "weight": 0.5086892068091727, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1017820859999574, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0001741310742996775, "estimate_rational": "113017528757438761786319471345/649037107316853453566312041152512", "cost": 131072.0, "pilot_cost": 131072.0, "queries": 131072, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [65536, 65536], "pilot_successes": [33079, 32931], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.1573583030001373, "robust_error": 0.0001741310742996775, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [43226, 42431], "successes": [21628, 21370], "pilot_counts": [65536, 65536], "pilot_successes": [32799, 32823], "weight": 0.5046350246012611, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1735126109999783, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [34350, 40134], "successes": [17154, 20101], "pilot_counts": [65536, 65536], "pilot_successes": [32998, 32796], "weight": 0.46116976465173787, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.289353353000024, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [37688, 36796], "successes": [18754, 18381], "pilot_counts": [65536, 65536], "pilot_successes": [32838, 32667], "weight": 0.5059866487082865, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.756207409999888, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.00017064570895950756, "estimate_rational": "886043178552899650759652559049/5192296858534827628530496329220096", "cost": 131072.0, "pilot_cost": 131072.0, "queries": 131072, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [65536, 65536], "pilot_successes": [32611, 32437], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.7698831529999097, "robust_error": 0.00017064570895950756, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [37285, 37199], "successes": [18760, 18618], "pilot_counts": [65536, 65536], "pilot_successes": [32780, 32753], "weight": 0.5005794160129937, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.023572467999884, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [43259, 42398], "successes": [21641, 20999], "pilot_counts": [65536, 65536], "pilot_successes": [32840, 32670], "weight": 0.5050212266356876, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.438712764999991, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [43474, 42183], "successes": [21601, 21025], "pilot_counts": [65536, 65536], "pilot_successes": [32733, 32842], "weight": 0.5075310892620272, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.206892322000158, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [43391, 42266], "successes": [21825, 21179], "pilot_counts": [65536, 65536], "pilot_successes": [32813, 32847], "weight": 0.5065658456909692, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.073351544000161, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229578.0, "pilot_cost": 131072.0, "queries": 229578, "counts": [49101, 49405], "successes": [24722, 24528], "pilot_counts": [65536, 65536], "pilot_successes": [32832, 32712], "weight": 0.49845489886758465, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.393809013000009, "checkpoint": 61, "boundary_winner": "checkpoint", "boundary_value": 27.727645376782835, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.727645376782835}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [14621, 13380], "successes": [7294, 6699], "pilot_counts": [65536, 65536], "pilot_successes": [32741, 32626], "weight": 0.5221769015321052, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.611044622999998, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.176778368321212, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.886152793157052, "localized": 12.176778368321212, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 163273.0, "pilot_cost": 131072.0, "queries": 163273, "counts": [15189, 17012], "successes": [7639, 8509], "pilot_counts": [65536, 65536], "pilot_successes": [32607, 32754], "weight": 0.4716796732546723, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.94764064900005, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.731008767389643, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.025287961974602, "localized": 12.731008767389643, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [22401, 20185], "successes": [11225, 10193], "pilot_counts": [65536, 65536], "pilot_successes": [32756, 32621], "weight": 0.5260186533065684, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0692081980000694, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.73722867897208, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.30507732831153, "localized": 13.73722867897208, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 180046.0, "pilot_cost": 131072.0, "queries": 180046, "counts": [25808, 23166], "successes": [12785, 11542], "pilot_counts": [65536, 65536], "pilot_successes": [32729, 32947], "weight": 0.5269780538644042, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.232351645000108, "checkpoint": 56, "boundary_winner": "localized", "boundary_value": 13.399908494552463, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.444727368512176, "localized": 13.399908494552463, "checkpoint": 28.76302032746334}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [14481, 13520], "successes": [7243, 6735], "pilot_counts": [65536, 65536], "pilot_successes": [32790, 32657], "weight": 0.5171735536710883, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.673246605000031, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 11.986525642663587, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.88654995947634, "localized": 11.986525642663587, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [18444, 18587], "successes": [9260, 9344], "pilot_counts": [65536, 65536], "pilot_successes": [32732, 32742], "weight": 0.49806863327486706, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.357207573000096, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.517394160187134, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.166637070438956, "localized": 12.517394160187134, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [31896, 32872], "successes": [15741, 16519], "pilot_counts": [65536, 65536], "pilot_successes": [32821, 32782], "weight": 0.492468915096563, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2062281050000365, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 14.712967507937057, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.725626284627733, "localized": 14.712967507937057, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [19635, 17396], "successes": [9765, 8688], "pilot_counts": [65536, 65536], "pilot_successes": [32688, 32531], "weight": 0.5302363978288245, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2862003840000398, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.358635624887508, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.1648053011042, "localized": 12.358635624887508, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [13990, 14011], "successes": [6976, 6997], "pilot_counts": [65536, 65536], "pilot_successes": [32847, 32691], "weight": 0.49961372171921914, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.061294631999999, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.144356994336508, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.887136364342975, "localized": 12.144356994336508, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [19237, 17794], "successes": [9701, 8887], "pilot_counts": [65536, 65536], "pilot_successes": [32875, 32976], "weight": 0.5194840510611071, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.342356213999892, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.640980773619807, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.165899007670678, "localized": 12.640980773619807, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 163273.0, "pilot_cost": 131072.0, "queries": 163273, "counts": [16759, 15442], "successes": [8386, 7678], "pilot_counts": [65536, 65536], "pilot_successes": [32732, 32626], "weight": 0.5204460432096305, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1407907120001255, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.044385419504048, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.026054417590917, "localized": 12.044385419504048, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [34491, 30277], "successes": [17441, 15184], "pilot_counts": [65536, 65536], "pilot_successes": [32632, 32463], "weight": 0.5325329680124303, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.491529077999985, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 16.47302215356643, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.7235907178571, "localized": 16.47302215356643, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [14298, 13703], "successes": [7161, 6834], "pilot_counts": [65536, 65536], "pilot_successes": [32728, 32673], "weight": 0.5106189137354183, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9068741869998576, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.03536868727831, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.88691112345865, "localized": 12.03536868727831, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [21219, 21367], "successes": [10545, 10677], "pilot_counts": [65536, 65536], "pilot_successes": [32841, 32832], "weight": 0.49826176407302036, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.066429535999987, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.679045322944118, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.306393493477554, "localized": 12.679045322944118, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [31434, 33334], "successes": [15853, 16515], "pilot_counts": [65536, 65536], "pilot_successes": [32858, 32754], "weight": 0.4853312941422476, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5456079370001135, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 13.398641011583685, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.725291429209477, "localized": 13.398641011583685, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [13272, 14729], "successes": [6631, 7343], "pilot_counts": [65536, 65536], "pilot_successes": [32607, 32794], "weight": 0.4739813271240171, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.436883466999916, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.163713860499549, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.885781459592454, "localized": 12.163713860499549, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [19030, 18001], "successes": [9506, 8967], "pilot_counts": [65536, 65536], "pilot_successes": [32646, 32962], "weight": 0.5138977215274111, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8197925179999856, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.753943788857601, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.166242486553028, "localized": 12.753943788857601, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [22024, 20562], "successes": [10946, 10331], "pilot_counts": [65536, 65536], "pilot_successes": [32950, 32497], "weight": 0.5171738037950564, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.148687099999961, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 14.521997147520336, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.305821096109806, "localized": 14.521997147520336, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [14141, 13860], "successes": [7063, 6949], "pilot_counts": [65536, 65536], "pilot_successes": [32769, 32741], "weight": 0.505021215591774, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2189391360000172, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.065023139444245, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.887086195614565, "localized": 12.065023139444245, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [18837, 18194], "successes": [9337, 9117], "pilot_counts": [65536, 65536], "pilot_successes": [32743, 32698], "weight": 0.5086892068091727, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2364745249999487, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.629826266569813, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.1665103786025, "localized": 12.629826266569813, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0001741310742996775, "estimate_rational": "113017528757438761786319471345/649037107316853453566312041152512", "cost": 131072.0, "pilot_cost": 131072.0, "queries": 131072, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [65536, 65536], "pilot_successes": [33079, 32931], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.1250708169998234, "robust_error": 0.0001741310742996775, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [21490, 21096], "successes": [10751, 10651], "pilot_counts": [65536, 65536], "pilot_successes": [32799, 32823], "weight": 0.5046350246012611, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1317362899999353, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.596104098757195, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.30638590567886, "localized": 12.596104098757195, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [19639, 22947], "successes": [9757, 11419], "pilot_counts": [65536, 65536], "pilot_successes": [32998, 32796], "weight": 0.46116976465173787, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.4181959830000324, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.693237967457122, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.303386748345652, "localized": 13.693237967457122, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 180046.0, "pilot_cost": 131072.0, "queries": 180046, "counts": [24780, 24194], "successes": [12308, 12048], "pilot_counts": [65536, 65536], "pilot_successes": [32838, 32667], "weight": 0.5059866487082865, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.595352240000011, "checkpoint": 56, "boundary_winner": "localized", "boundary_value": 12.80654361377158, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.446094183501604, "localized": 12.80654361377158, "checkpoint": 28.76302032746334}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.00017064570895950756, "estimate_rational": "886043178552899650759652559049/5192296858534827628530496329220096", "cost": 131072.0, "pilot_cost": 131072.0, "queries": 131072, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [65536, 65536], "pilot_successes": [32611, 32437], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.8469503659998736, "robust_error": 0.00017064570895950756, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [21318, 21268], "successes": [10682, 10547], "pilot_counts": [65536, 65536], "pilot_successes": [32780, 32753], "weight": 0.5005794160129937, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1770188109999253, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.57784879323223, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.30641597263205, "localized": 12.57784879323223, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 187392.0, "pilot_cost": 131072.0, "queries": 187392, "counts": [28443, 27877], "successes": [14310, 13781], "pilot_counts": [65536, 65536], "pilot_successes": [32840, 32670], "weight": 0.5050212266356876, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.302582933999929, "checkpoint": 57, "boundary_winner": "localized", "boundary_value": 12.985089323232897, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.58592055063802, "localized": 12.985089323232897, "checkpoint": 28.801338300875752}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [21614, 20972], "successes": [10732, 10421], "pilot_counts": [65536, 65536], "pilot_successes": [32733, 32842], "weight": 0.5075310892620272, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.221175425999945, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.9214524066952, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.306310529673727, "localized": 12.9214524066952, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [18759, 18272], "successes": [9461, 9141], "pilot_counts": [65536, 65536], "pilot_successes": [32813, 32847], "weight": 0.5065658456909692, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.292641971999956, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.455695440815218, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.166572703520654, "localized": 12.455695440815218, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [37127, 37357], "successes": [18771, 18471], "pilot_counts": [65536, 65536], "pilot_successes": [32832, 32712], "weight": 0.49845489886758465, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.316261632000078, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 14.301454326966207, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.865528891714202, "localized": 14.301454326966207, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -0.00012490053412520503, "estimate_rational": "-4582746578398888341464491868732009028075/36691168780791359593477192290544245152940032", "cost": 105517381.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392477, 559706], "successes": [9694251, 447709], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.8965007447531143, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 5.0577348230000325, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472303574178646, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472303574178646}, "robust_error": 0.00012490053412520503, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": -9.168802563173387e-05, "estimate_rational": "-10093823362529384688124834387997140273853/110088785236486118955660698374983491136782336", "cost": 105517621.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392397, 559786], "successes": [9694740, 447831], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391435, 13417837], "weight": 0.8964872180769992, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.346445606999964, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47256719380641, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47256719380641}, "robust_error": 9.168802563173387e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 8.901745603486172e-05, "estimate_rational": "36838502069053846950598081716529015847/413834586045986993101351728504073523036160", "cost": 105517483.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392443, 559740], "successes": [9697637, 447857], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390279, 13420281], "weight": 0.8964950382738892, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.6320276850000255, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47273774566377, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47273774566377}, "robust_error": 8.901745603486172e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -0.00010466755603681907, "estimate_rational": "-1440185589432244272654395827327746772025/13759618013108359047336970163306152712994816", "cost": 189403515.0, "pilot_cost": 167772160.0, "queries": 87061047, "counts": [19392459, 559724], "successes": [9694567, 448035], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8964977202543628, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.642821736999963, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.473364328375098, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.473364328375098}, "robust_error": 0.00010466755603681907, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.00017181939281653364, "estimate_rational": "1575959670185293307166705934285575739383/9172187401849808113817558255587615760711680", "cost": 105517267.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392515, 559668], "successes": [9698986, 448029], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8965072681864672, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.368395317000022, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.473446297407982, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.473446297407982}, "robust_error": 0.00017181939281653364, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.00011192006426578395, "estimate_rational": "95505452808228291634641864338783825509/853336293494481901281990732743463554514944", "cost": 105517489.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392441, 559742], "successes": [9698005, 447398], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389946, 13419453], "weight": 0.8964945866445208, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.3653247469999314, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.471199810863, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.471199810863}, "robust_error": 0.00011192006426578395, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.00011028347385173454, "estimate_rational": "337220600037931486048671917198316957299/3057761859145749567841841809476919184326656", "cost": 105517474.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392446, 559737], "successes": [9697971, 448407], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391758, 13423075], "weight": 0.8964954869755173, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.16224118699995, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.474593586464152, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.474593586464152}, "robust_error": 0.00011028347385173454, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.00018883902885993926, "estimate_rational": "-53576610481042412291373374379116270363/283715770010551436119386942015293311942656", "cost": 189403590.0, "pilot_cost": 167772160.0, "queries": 87061047, "counts": [19392434, 559749], "successes": [9693213, 447796], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8964934522917597, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.461671899999942, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472517047267356, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472517047267356}, "robust_error": 0.00018883902885993926, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.00017169683034382987, "estimate_rational": "4724941005332919811295821655826274514215/27519092786226940248766806621296321787592704", "cost": 105517426.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392462, 559721], "successes": [9698968, 447419], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8964982975409818, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.603497229000027, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47130759037065, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47130759037065}, "robust_error": 0.00017169683034382987, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 105517582.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392410, 559773], "successes": [9696360, 448069], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391509, 13419183], "weight": 0.8964893721710461, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 4.692351683999959, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.473389271076716, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.473389271076716}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.00020816097018947643, "estimate_rational": "-1145723942142612864292413131156037786631/5504028642351777710058997469459124917895168", "cost": 105517492.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392440, 559743], "successes": [9692904, 447553], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386413, 13420856], "weight": 0.8964944655119756, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.587665146000063, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47171517668209, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47171517668209}, "robust_error": 0.00020816097018947643, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -0.00013747645579419854, "estimate_rational": "-2161682907671427019290629136462970355893/15724022671252551628340008380635961003868160", "cost": 105517297.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392505, 559678], "successes": [9694068, 447930], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8965055408293161, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.6377989439999965, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.473095381019274, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.473095381019274}, "robust_error": 0.00013747645579419854, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 105517450.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392454, 559729], "successes": [9696421, 447816], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389378, 13419742], "weight": 0.8964968154934944, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 5.532741104000024, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472620265763375, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472620265763375}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0002290606254998279, "estimate_rational": "25216306050555983225998294799186441909771/110085729468048304637684529331374332659630080", "cost": 189403653.0, "pilot_cost": 167772160.0, "queries": 87061047, "counts": [19392413, 559770], "successes": [9699848, 447922], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8964898061389363, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.715612226999951, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472901299363105, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472901299363105}, "robust_error": 0.0002290606254998279, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 105517456.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392452, 559731], "successes": [9696485, 447679], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386587, 13421763], "weight": 0.8964965913294218, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 5.523736390999943, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472157930185954, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472157930185954}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 4.7284748670214565e-05, "estimate_rational": "162660381892041318327621252624638412473/3440017901469861068786873418411953073684480", "cost": 105517492.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392440, 559743], "successes": [9696972, 447835], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390907, 13421082], "weight": 0.896494549155969, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8710925320000342, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472658550878577, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472658550878577}, "robust_error": 4.7284748670214565e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.00012979447285568082, "estimate_rational": "396855799604861809214326649664020147089/3057570872421724006352882689238458953629696", "cost": 105517366.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392482, 559701], "successes": [9698302, 448067], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389423, 13422563], "weight": 0.8965016463371075, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2662707490000003, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.473513860053558, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.473513860053558}, "robust_error": 0.00012979447285568082, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 105517375.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392479, 559704], "successes": [9696508, 447726], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386944, 13423719], "weight": 0.8965011156576538, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 4.998603622000019, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472364090752624, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472364090752624}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -7.113615511947544e-05, "estimate_rational": "-2610358509293231071567844525067346771941/36695243156016101545894843110458110886543360", "cost": 105517573.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392413, 559770], "successes": [9695077, 448132], "pilot_counts": [16777216, 16777216], "pilot_successes": [8385901, 13419108], "weight": 0.8964898282816718, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.7766895930000146, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47360652988325, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47360652988325}, "robust_error": 7.113615511947544e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 105517387.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392475, 559708], "successes": [9696621, 447777], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.8965004833330404, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.132969877999926, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472527663100358, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472527663100358}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.000153174842624464, "estimate_rational": "1405116574673215892006403146885489305745/9173285577437248703525525428430757552979968", "cost": 105517474.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392446, 559737], "successes": [9698661, 447693], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389494, 13419187], "weight": 0.8964954862656497, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.334468241000081, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472193948765522, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472193948765522}, "robust_error": 0.000153174842624464, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.00011470527298380455, "estimate_rational": "12625748706544330571974114419218171113619/110071214497061382652931486572111239397244928", "cost": 105517345.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392489, 559694], "successes": [9698066, 448052], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8965028671833041, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9520355190001055, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.473476184282895, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.473476184282895}, "robust_error": 0.00011470527298380455, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 8.164074882335918e-05, "estimate_rational": "4493405460886794567806315158542998484077/55038758532321721037945715546948815497986048", "cost": 189403524.0, "pilot_cost": 167772160.0, "queries": 87061047, "counts": [19392456, 559727], "successes": [9697526, 447873], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.8964972727927142, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.122241000000031, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472814994945377, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472814994945377}, "robust_error": 8.164074882335918e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.00019923654990929566, "estimate_rational": "10965332820036792235325959880262523974475/55036753171187039390215788435816367729410048", "cost": 105517381.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392477, 559706], "successes": [9699410, 447649], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8965008360148253, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.724091331000068, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472102826746145, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472102826746145}, "robust_error": 0.00019923654990929566, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 105517354.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392486, 559697], "successes": [9696678, 447618], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387223, 13423909], "weight": 0.8965022926679825, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 5.437703277999958, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47201535832267, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47201535832267}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.00013082694275678365, "estimate_rational": "1800228702770089276539122318021676345015/13760381958300738886586066328648424527757312", "cost": 105517531.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392427, 559756], "successes": [9698291, 448102], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387225, 13418231], "weight": 0.8964922946895476, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9803210100000115, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47353120963151, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47353120963151}, "robust_error": 0.00013082694275678365, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": -0.0001462131363272366, "estimate_rational": "-670587867267572209062984268699712282461/4586372224221654886591910493644818722324480", "cost": 105517372.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392480, 559703], "successes": [9693906, 447169], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8965013112814683, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.7812120889999505, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.470507400663102, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.470507400663102}, "robust_error": 0.0001462131363272366, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 7.225135912731359e-05, "estimate_rational": "132555550191435683620625992317272393089/1834644383060815940183069592789131229921280", "cost": 105517462.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392450, 559733], "successes": [9697374, 447836], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390777, 13421842], "weight": 0.8964962826935329, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.283934262999992, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47268004788258, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47268004788258}, "robust_error": 7.225135912731359e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0001221010605511927, "estimate_rational": "21539430923229936601091493659676941281/176406583415376710185495754832584198062080", "cost": 105517447.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392455, 559728], "successes": [9698163, 448383], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390748, 13422271], "weight": 0.8964971265153496, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.077261298000053, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47452910301414, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47452910301414}, "robust_error": 0.0001221010605511927, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 8.398754879014836e-05, "estimate_rational": "2311245107537052288969551642323681547563/27518901799502914687277847501057861556895744", "cost": 105517414.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392466, 559717], "successes": [9697572, 447395], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8964989550048627, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.5848480660000632, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.471234727205882, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.471234727205882}, "robust_error": 8.398754879014836e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -0.00014811853035151865, "estimate_rational": "-237063731639232801957371288510250194261/1600500160760623027590057713435445899034624", "cost": 94640659.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641487, 278273], "successes": [4819573, 222700], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.8965007447531143, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 6.442843639999978, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.411197796989809, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87284474966474, "localized": 12.411197796989809, "checkpoint": 29.890498999338238}, "robust_error": 0.00014811853035151865, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 94640779.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641447, 278313], "successes": [4820811, 222699], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391435, 13417837], "weight": 0.8964872180769992, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6513669380000238, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.481483578549076, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872691743645337, "localized": 12.481483578549076, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -0.00020074427219932893, "estimate_rational": "-42674024407100864630293004833323899007/212579038692210920080954908650542779596800", "cost": 94640710.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641470, 278290], "successes": [4819148, 222654], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390279, 13420281], "weight": 0.8964950382738892, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 6.013306182000065, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.90592090936119, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872472315628556, "localized": 12.90592090936119, "checkpoint": 29.890498999338238}, "robust_error": 0.00020074427219932893, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -0.0001630024605034917, "estimate_rational": "-3599993662311458311995694176675531397/22085517305638108592577479282472385511424", "cost": 178526766.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641478, 278282], "successes": [4819453, 222847], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8964977202543628, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 6.044059307999987, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.412035907534383, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.873806020902308, "localized": 12.412035907534383, "checkpoint": 29.890498999338238}, "robust_error": 0.0001630024605034917, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.00030775971835089234, "estimate_rational": "1046640737227065075368831722531727431739/3400837324765605925092663021614290670977024", "cost": 94640602.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641506, 278254], "successes": [4823187, 222588], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8965072681864672, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.4163839640000333, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.968440679948298, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872158899349852, "localized": 12.968440679948298, "checkpoint": 29.890498999338238}, "robust_error": 0.00030775971835089234, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 94640713.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641469, 278291], "successes": [4820775, 222477], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389946, 13419453], "weight": 0.8964945866445208, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 5.345255072999976, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.24877218743246, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.871278109791206, "localized": 12.24877218743246, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0001516385069756132, "estimate_rational": "4126087110651436878781420515883864425785/27210021998666880205936662424845354063101952", "cost": 94640707.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641471, 278289], "successes": [4821933, 222779], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391758, 13423075], "weight": 0.8964954869755173, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.364794173000064, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.25255962152185, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.873319969603102, "localized": 12.25255962152185, "checkpoint": 29.890498999338238}, "robust_error": 0.0001516385069756132, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.0003358081791314991, "estimate_rational": "-1997695725934840590112916459648984902421/5948919204712291612826258585882769716412416", "cost": 181995175.0, "pilot_cost": 167772160.0, "queries": 80227747, "counts": [12750839, 368044], "successes": [6371904, 294418], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8964934522917597, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.106815378999954, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 15.196541110389882, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.151767147078825, "localized": 15.196541110389882, "checkpoint": 29.93655830389999}, "robust_error": 0.0003358081791314991, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 94640680.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641480, 278280], "successes": [4820893, 222470], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8964982975409818, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 9.631719265000015, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.17645725315846, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87127095591831, "localized": 12.17645725315846, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.00025635850243636035, "estimate_rational": "581327859030183440349854623343007560325/2267636351068539257922887937366549768175616", "cost": 94640758.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641454, 278306], "successes": [4822752, 222766], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391509, 13419183], "weight": 0.8964893721710461, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.3178393219999407, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.341609284697205, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.873169803641712, "localized": 12.341609284697205, "checkpoint": 29.890498999338238}, "robust_error": 0.00025635850243636035, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.00024694786691837315, "estimate_rational": "-6719503788711745544895728333505509417191/27210211906518832925184142519269650262392832", "cost": 94640713.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641469, 278291], "successes": [4818776, 222400], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386413, 13420856], "weight": 0.8964944655119756, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.579941222000002, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.613365162378512, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.870761960042024, "localized": 12.613365162378512, "checkpoint": 29.890498999338238}, "robust_error": 0.00024694786691837315, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 8.985969410707011e-05, "estimate_rational": "1222414138324872592033297995544499172329/13603586685576016403735829602493115228225536", "cost": 94640617.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641501, 278259], "successes": [4821462, 222535], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8965055408293161, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.5712474560000373, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.19183205534315, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87178385353659, "localized": 12.19183205534315, "checkpoint": 29.890498999338238}, "robust_error": 8.985969410707011e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 6.057160272338709e-05, "estimate_rational": "14715461040510767142029324474803632889/242943233774282016537481090990262452224000", "cost": 94640695.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641475, 278285], "successes": [4821217, 222582], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389378, 13419742], "weight": 0.8964968154934944, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 7.8007315540000945, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.02886333248296, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872005523030534, "localized": 12.02886333248296, "checkpoint": 29.890498999338238}, "robust_error": 6.057160272338709e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.00032986116961920093, "estimate_rational": "3924779873302166720479356150604076445347/11898277926538063277664019024709936165683200", "cost": 181995217.0, "pilot_cost": 167772160.0, "queries": 80227747, "counts": [12750825, 368058], "successes": [6378856, 294682], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8964898061389363, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.8706569660000696, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 16.38526468870773, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.153076163038254, "localized": 16.38526468870773, "checkpoint": 29.93655830389999}, "robust_error": 0.00032986116961920093, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.00018567671007107972, "estimate_rational": "139198654027289004948865854656251149415/749682897623518596488097075470517558837248", "cost": 96253888.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087696, 320028], "successes": [5545538, 256032], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386587, 13421763], "weight": 0.8964965913294218, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.438109925000049, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.050022603521754, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.012133614865228, "localized": 13.050022603521754, "checkpoint": 29.91364798478584}, "robust_error": 0.00018567671007107972, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.00010468770887356775, "estimate_rational": "949524914152576873950728866110998470111/9070070635506277641728047506423216754130944", "cost": 94640713.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641469, 278291], "successes": [4821563, 222609], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390907, 13421082], "weight": 0.896494549155969, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 6.005483296999955, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.060666919561054, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872165448826745, "localized": 12.060666919561054, "checkpoint": 29.890498999338238}, "robust_error": 0.00010468770887356775, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 94640653.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641489, 278271], "successes": [4821088, 222616], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389423, 13422563], "weight": 0.8965016463371075, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 6.390739550000035, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.031198645072271, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872285453247187, "localized": 12.031198645072271, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -0.00016913003593305672, "estimate_rational": "-8987810518133357854506171265506259611/53141421442675142463561204782756553293824", "cost": 94640656.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641488, 278272], "successes": [4819403, 222400], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386944, 13423719], "weight": 0.8965011156576538, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.0948579939999945, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.735759479614389, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.870830489605197, "localized": 12.735759479614389, "checkpoint": 29.890498999338238}, "robust_error": 0.00016913003593305672, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00020024506731315737, "estimate_rational": "-2402092477171033652025714079594648967401/11995763538157331606057551117613813127446528", "cost": 96253957.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087673, 320051], "successes": [5542020, 256360], "pilot_counts": [16777216, 16777216], "pilot_successes": [8385901, 13419108], "weight": 0.8964898282816718, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 5.719831998000018, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.3680847386611, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.013988901089164, "localized": 13.3680847386611, "checkpoint": 29.91364798478584}, "robust_error": 0.00020024506731315737, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 96253849.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087709, 320015], "successes": [5544212, 255677], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.8965004833330404, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.495332312999949, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.062558952966526, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.0101020561743, "localized": 13.062558952966526, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.00025484934574959754, "estimate_rational": "2311485434730803700515263116409298790841/9070007332888960068645554141615118021033984", "cost": 94640707.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641471, 278289], "successes": [4822752, 222609], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389494, 13419187], "weight": 0.8964954862656497, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.389193632999991, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.33104558881008, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872172804563714, "localized": 12.33104558881008, "checkpoint": 29.890498999338238}, "robust_error": 0.00025484934574959754, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 96253825.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087717, 320007], "successes": [5543195, 256310], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8965028671833041, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 5.512450294000018, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.962660352028031, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.013835036393157, "localized": 12.962660352028031, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.00012495723886480316, "estimate_rational": "70833708901264231781688349311929567205/566863589054671754535553792737452738215936", "cost": 178526769.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641477, 278283], "successes": [4821727, 222645], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.8964972727927142, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7348230200000216, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 11.932412248370591, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87243715220475, "localized": 11.932412248370591, "checkpoint": 29.890498999338238}, "robust_error": 0.00012495723886480316, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 8.10090938169821e-05, "estimate_rational": "367356025085264730959412076414926153249/4534750455488431911505163521400430047264768", "cost": 94640659.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641487, 278273], "successes": [4821385, 222540], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8965008360148253, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.878659798999934, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.11304302687641, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.871766610191745, "localized": 12.11304302687641, "checkpoint": 29.890498999338238}, "robust_error": 8.10090938169821e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 6.086784426035228e-05, "estimate_rational": "1656099788248450152733552404366232448937/27208122915685222900658493987333996787269632", "cost": 94640647.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641491, 278269], "successes": [4821227, 222618], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387223, 13423909], "weight": 0.8965022926679825, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3078362720000314, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.25373761336809, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87230622338918, "localized": 12.25373761336809, "checkpoint": 29.890498999338238}, "robust_error": 6.086784426035228e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 4.023134171367527e-05, "estimate_rational": "22806876544872332856372310176440695019/566893262153370240417401983987507261341696", "cost": 94640734.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641462, 278298], "successes": [4821049, 222703], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387225, 13418231], "weight": 0.8964922946895476, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.609290673999908, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.358172872932727, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87277354567561, "localized": 12.358172872932727, "checkpoint": 29.890498999338238}, "robust_error": 4.023134171367527e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": -0.00023271004488050614, "estimate_rational": "-29075045052799997143702979595579123301/124941083087881691458205145633016359419904", "cost": 96253840.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087712, 320012], "successes": [5541732, 255748], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8965013112814683, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.5322470270000395, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.052296675440568, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.010524790508338, "localized": 13.052296675440568, "checkpoint": 29.91364798478584}, "robust_error": 0.00023271004488050614, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.00021791398733782537, "estimate_rational": "123528798205842224540261338143140725375/566869523682017355313292807396443862073344", "cost": 94640698.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641474, 278286], "successes": [4822462, 222583], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390777, 13421842], "weight": 0.8964962826935329, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6123896039999863, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.081512202645577, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872008674022823, "localized": 12.081512202645577, "checkpoint": 29.890498999338238}, "robust_error": 0.00021791398733782537, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0002682923727179999, "estimate_rational": "603398948073359595403472180076444762919/2249035043227217229965411612405349245517824", "cost": 96253882.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087698, 320026], "successes": [5546277, 256516], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390748, 13422271], "weight": 0.8964971265153496, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.4426142949999985, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 14.431599207319156, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.014991672671343, "localized": 14.431599207319156, "checkpoint": 29.91364798478584}, "robust_error": 0.0002682923727179999, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 96253864.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087704, 320020], "successes": [5544042, 255664], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8964989550048627, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0041480029999548, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.987916676132063, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.01001082240488, "localized": 12.987916676132063, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -8.612991261561889e-05, "estimate_rational": "-597053529124873278349402625941332379325/6932011318639175892907278143602176320077824", "cost": 108762077.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301349, 643662], "successes": [11149097, 514722], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.8965007447860439, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6589336729999786, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 8.612991261561889e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": -5.5923288671523656e-05, "estimate_rational": "-13753143385885679853431840435935316171/245928730455525422798598405293799009943552", "cost": 192648397.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301269, 643742], "successes": [11149611, 514930], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782744, 26837410], "weight": 0.8964889433841745, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.33968522400005, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 5.5923288671523656e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 7.432067492088572e-05, "estimate_rational": "5409635903083009844652773375596829372075/72787766107365967642577522822249054283497472", "cost": 192648202.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301334, 643677], "successes": [11152025, 515197], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780536, 26844538], "weight": 0.8964985749295813, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1185797090000733, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 7.432067492088572e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -0.0001811555559988433, "estimate_rational": "-313953038171863615171449816978902253485/1733057738366402858259117526896790405644288", "cost": 192648220.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301328, 643683], "successes": [11147354, 515208], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8964977202405618, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.336072562000027, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0001811555559988433, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.00018428891551908465, "estimate_rational": "13412784426439380828290562338904993657183/72781286865027842126073252947030890036330496", "cost": 108761945.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301393, 643618], "successes": [11154061, 515317], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8965072682021461, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.904975003000004, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00018428891551908465, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 6.8096464964308e-05, "estimate_rational": "550737159288356193358557590936007168447/8087602779043213338542548458851688559673344", "cost": 192648220.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301328, 643683], "successes": [11151913, 514458], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773421, 26844257], "weight": 0.8964976090965439, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.820518966999998, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 6.8096464964308e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 6.508263223869704e-05, "estimate_rational": "9474739008333532195936005854806598619625/145580144539698122602717800704639415764385792", "cost": 192648265.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301313, 643698], "successes": [11151844, 515495], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782226, 26843960], "weight": 0.8964955089022214, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.921437739999988, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 6.508263223869704e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.0001925532876405171, "estimate_rational": "-7008121308244679712639340309268679814513/36395749946001075557319550335020542040473600", "cost": 192648304.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301300, 643711], "successes": [11147126, 514910], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8964934523093147, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9789998019999757, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0001925532876405171, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.00018774460527036442, "estimate_rational": "1708193956446485287888296411728825330855/9098498217760106241235828824862791212990464", "cost": 108762128.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301332, 643679], "successes": [11154111, 514372], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8964982975600321, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 5.466483186999994, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00018774460527036442, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 7.00758236337105e-05, "estimate_rational": "318792859190987420025128122227299062427/4549255972463942454146152858400687935979520", "cost": 192648211.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301331, 643680], "successes": [11151944, 515497], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777597, 26838953], "weight": 0.8964981008809165, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6091106210000135, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 7.00758236337105e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.00020039439506594904, "estimate_rational": "-29172564728142639109896881067787314683775/145575751849456958777265979256363357613064192", "cost": 192648205.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301333, 643678], "successes": [11146999, 514884], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774806, 26842744], "weight": 0.8964983710634605, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.204174150999961, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00020039439506594904, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -9.029013567398549e-05, "estimate_rational": "-3285775625626598151059572763425877929849/36391302339944318280755520412154725987778560", "cost": 108761981.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301381, 643630], "successes": [11149040, 515076], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8965055408577868, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.697874636999927, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 9.029013567398549e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 192648172.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301344, 643667], "successes": [11150824, 514899], "pilot_counts": [33554432, 33554432], "pilot_successes": [16775678, 26843186], "weight": 0.896500078333826, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 6.584427589999905, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.00015443895299259645, "estimate_rational": "351320844695079737753904981482261756737/2274820166075079976372689385143344614604800", "cost": 192648379.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301275, 643736], "successes": [11153463, 514996], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8964898061565981, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.368487396999967, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00015443895299259645, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 192648247.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301319, 643692], "successes": [11150338, 514894], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774113, 26841598], "weight": 0.8964963132215037, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 5.06281546699995, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 192648145.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301353, 643658], "successes": [11150174, 514879], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777557, 26842532], "weight": 0.8965013113335584, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7367902839999942, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.00015137136641823337, "estimate_rational": "459061871556764639540070855447178449475/3032686315907289792836021052945940944519168", "cost": 192648112.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301364, 643647], "successes": [11153446, 515307], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779465, 26847804], "weight": 0.8965030669454109, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.573281155000018, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00015137136641823337, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 4.505448873691616e-05, "estimate_rational": "819839053763125068558287605991470711133/18196612074556203178842376501130904301731840", "cost": 192648166.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301346, 643665], "successes": [11151499, 514532], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780452, 26846442], "weight": 0.8965003781250921, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.131196079999995, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 4.505448873691616e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -7.435669196471482e-05, "estimate_rational": "-12948824463548935057513480058890952213/174144708719608767432808292538133312962560", "cost": 192648331.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301291, 643720], "successes": [11149287, 515254], "pilot_counts": [33554432, 33554432], "pilot_successes": [16772802, 26839098], "weight": 0.8964921231602031, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.812194986000009, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 7.435669196471482e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108762083.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301347, 643664], "successes": [11150926, 514735], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.8965004833572546, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 6.623493348000011, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.00017453597559615087, "estimate_rational": "6352108969269958814428549605719867058957/36394267414345292282063723962162989903118336", "cost": 192648223.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301327, 643684], "successes": [11153855, 515058], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778710, 26840183], "weight": 0.8964975008393767, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.627781729999924, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00017453597559615087, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 7.604461766960182e-05, "estimate_rational": "49418532721094249038607325141100651265/649862333923586633197988813687450142507008", "cost": 108762035.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301363, 643648], "successes": [11152071, 515174], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8965028671506262, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.223300145000053, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 7.604461766960182e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": -3.7495221486470494e-05, "estimate_rational": "-90974349010812748179810898747408383179/2426291815442116332807033133600387482255360", "cost": 192648229.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301325, 643686], "successes": [11149977, 515095], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.896497272808891, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.750373216000071, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 3.7495221486470494e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.00018166609761662377, "estimate_rational": "26445540342720355611619409759317559794085/145572237691422693751052841015645702721634304", "cost": 108762077.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301349, 643662], "successes": [11154002, 514709], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8965008359846043, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 5.551072150999971, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00018166609761662377, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 5.898098145943402e-05, "estimate_rational": "8586084132288122962719255037209645412429/145573775136201580602536116614314015152144384", "cost": 192648178.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301342, 643669], "successes": [11151752, 514593], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779312, 26843726], "weight": 0.8964997103356895, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.594053336999991, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 5.898098145943402e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.00016186913102340337, "estimate_rational": "1071081537488569780446565526662304693649/6616959828700819901731534802999993203425280", "cost": 192648169.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301345, 643666], "successes": [11153629, 515268], "pilot_counts": [33554432, 33554432], "pilot_successes": [16776679, 26841593], "weight": 0.8965001890444481, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3374377279999408, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00016186913102340337, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": -0.00016039722775347797, "estimate_rational": "-23349242448142780772627430492282455367831/145571359151102831110353489638508398947336192", "cost": 108762065.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301353, 643658], "successes": [11147737, 514601], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8965013112898995, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.8416333640000175, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00016039722775347797, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 192648076.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301376, 643635], "successes": [11151295, 514950], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777468, 26846387], "weight": 0.8965048349574007, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 5.108081203999973, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 6.768501230828097e-05, "estimate_rational": "43985940070306158811424743446995056421/649862333923586633197988813687450142507008", "cost": 192648115.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301363, 643648], "successes": [11151917, 515373], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778435, 26845865], "weight": 0.896502916847851, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.094298869999989, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 6.768501230828097e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.00013581604132622576, "estimate_rational": "205952114683230624354764803811690593163/1516404930317033024491670154024569561677824", "cost": 108762113.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301337, 643674], "successes": [11153159, 514497], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8964989549837177, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.04697615300006, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00013581604132622576, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -0.00014811853035151865, "estimate_rational": "-237063731639232801957371288510250194261/1600500160760623027590057713435445899034624", "cost": 94640659.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641487, 278273], "successes": [4819573, 222700], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.8965007447860439, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.314421202999938, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.411197796989809, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87284474966474, "localized": 12.411197796989809, "checkpoint": 29.890498999338238}, "robust_error": 0.00014811853035151865, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 4.3761089757714475e-05, "estimate_rational": "37213098915874219775129147779969154485/850369566249525683993686829637771464802304", "cost": 178526844.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641452, 278308], "successes": [4821072, 222691], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782744, 26837410], "weight": 0.8964889433841745, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.5233028530000183, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.272426137895534, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872656048060087, "localized": 12.272426137895534, "checkpoint": 29.890498999338238}, "robust_error": 4.3761089757714475e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -0.00014603985626419894, "estimate_rational": "-5255100335406903159464538512362195954103/35984014705546991131427497005818373791023104", "cost": 180139947.0, "pilot_cost": 167772160.0, "queries": 78516588, "counts": [11087703, 320021], "successes": [5542523, 256095], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780536, 26844538], "weight": 0.8964985749295813, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.206952858999898, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.782638602347538, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.0125252936665, "localized": 12.782638602347538, "checkpoint": 29.91364798478584}, "robust_error": 0.00014603985626419894, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -0.0001630024605034917, "estimate_rational": "-3599993662311458311995694176675531397/22085517305638108592577479282472385511424", "cost": 178526766.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641478, 278282], "successes": [4819453, 222847], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8964977202405618, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.918901357999971, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.412035907534383, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.873806020902308, "localized": 12.412035907534383, "checkpoint": 29.890498999338238}, "robust_error": 0.0001630024605034917, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.00030775971835089234, "estimate_rational": "1046640737227065075368831722531727431739/3400837324765605925092663021614290670977024", "cost": 94640602.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641506, 278254], "successes": [4823187, 222588], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8965072682021461, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.7621524019999697, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.968440679948298, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872158899349852, "localized": 12.968440679948298, "checkpoint": 29.890498999338238}, "robust_error": 0.00030775971835089234, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 178526766.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641478, 278282], "successes": [4820772, 222489], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773421, 26844257], "weight": 0.8964976090965439, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 4.708935577000034, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.351573910196501, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87139125683079, "localized": 12.351573910196501, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 7.634431568588782e-05, "estimate_rational": "10819391979642465837126036499904027127/141718370024533751207851275374985859825664", "cost": 178526784.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641472, 278288], "successes": [4821339, 222765], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782226, 26843960], "weight": 0.8964955089022214, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.8685852029999523, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.226675950913892, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87322894863682, "localized": 12.226675950913892, "checkpoint": 29.890498999338238}, "robust_error": 7.634431568588782e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.0003358081791314991, "estimate_rational": "-1997695725934840590112916459648984902421/5948919204712291612826258585882769716412416", "cost": 181995175.0, "pilot_cost": 167772160.0, "queries": 80227747, "counts": [12750839, 368044], "successes": [6371904, 294418], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8964934523093147, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6888127359999316, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 15.196541110389882, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.151767147078825, "localized": 15.196541110389882, "checkpoint": 29.93655830389999}, "robust_error": 0.0003358081791314991, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 94640680.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641480, 278280], "successes": [4820893, 222470], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8964982975600321, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.405534945999989, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.17645725315846, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87127095591831, "localized": 12.17645725315846, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 178526763.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641479, 278281], "successes": [4820572, 222818], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777597, 26838953], "weight": 0.8964981008809165, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6545702079999955, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.530652585064024, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.873613235310376, "localized": 12.530652585064024, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.00024733633311001946, "estimate_rational": "-28040898728092163467616808068451245789/113371530884704640391426017974794300948480", "cost": 178526760.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641480, 278280], "successes": [4818781, 222520], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774806, 26842744], "weight": 0.8964983710634605, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.741792589000056, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.286141421353003, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87160682382587, "localized": 12.286141421353003, "checkpoint": 29.890498999338238}, "robust_error": 0.00024733633311001946, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 8.985969410707011e-05, "estimate_rational": "1222414138324872592033297995544499172329/13603586685576016403735829602493115228225536", "cost": 94640617.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641501, 278259], "successes": [4821462, 222535], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8965055408577868, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.865253454000026, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.19183205534315, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87178385353659, "localized": 12.19183205534315, "checkpoint": 29.890498999338238}, "robust_error": 8.985969410707011e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 6.107817156311617e-05, "estimate_rational": "830928598580727389735568846489297988353/13604346320715790647797657338196594262016000", "cost": 178526745.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641485, 278275], "successes": [4821226, 222573], "pilot_counts": [33554432, 33554432], "pilot_successes": [16775678, 26843186], "weight": 0.896500078333826, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.070110335999971, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.08174902535321, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87198133319438, "localized": 12.08174902535321, "checkpoint": 29.890498999338238}, "robust_error": 6.107817156311617e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.00032986116961920093, "estimate_rational": "3924779873302166720479356150604076445347/11898277926538063277664019024709936165683200", "cost": 181995217.0, "pilot_cost": 167772160.0, "queries": 80227747, "counts": [12750825, 368058], "successes": [6378856, 294682], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8964898061565981, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.238668725000025, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 16.38526468870773, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.153076163038254, "localized": 16.38526468870773, "checkpoint": 29.93655830389999}, "robust_error": 0.00032986116961920093, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.00013254782809576926, "estimate_rational": "59621484827331672979644742732125380505/449811103538064718662677737862481867440128", "cost": 180139971.0, "pilot_cost": 167772160.0, "queries": 78516588, "counts": [11087695, 320029], "successes": [5545055, 255970], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774113, 26841598], "weight": 0.8964963132215037, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.311253963000013, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.626798854998022, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.011767352433775, "localized": 12.626798854998022, "checkpoint": 29.91364798478584}, "robust_error": 0.00013254782809576926, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.00013583664819460047, "estimate_rational": "1804638142267415153897584187657990025/13285355360668785615890301195689138323456", "cost": 178526736.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641488, 278272], "successes": [4821819, 222594], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777557, 26842532], "weight": 0.8965013113335584, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.543328577000011, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.078562087548203, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87213364213438, "localized": 12.078562087548203, "checkpoint": 29.890498999338238}, "robust_error": 0.00013583664819460047, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 178526718.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641494, 278266], "successes": [4821090, 222700], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779465, 26847804], "weight": 0.8965030669454109, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 4.010331591000067, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 11.967001465590553, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87287033662861, "localized": 11.967001465590553, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -6.606292731417364e-05, "estimate_rational": "-224684951416188412128165549230090159759/3401074710898903448389371717201232253681664", "cost": 178526742.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641486, 278274], "successes": [4820220, 222551], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780452, 26846442], "weight": 0.8965003781250921, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.835932674999981, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.356995929224281, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.871836952937564, "localized": 12.356995929224281, "checkpoint": 29.890498999338238}, "robust_error": 6.606292731417364e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -8.737692581134568e-05, "estimate_rational": "-524063748661286023753660745191990182049/5997736173423918757804770887379330000748544", "cost": 180140013.0, "pilot_cost": 167772160.0, "queries": 78516588, "counts": [11087681, 320043], "successes": [5543049, 256455], "pilot_counts": [33554432, 33554432], "pilot_successes": [16772802, 26839098], "weight": 0.8964921231602031, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9670352470000125, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 14.075959610068674, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.014575715966632, "localized": 14.075959610068674, "checkpoint": 29.91364798478584}, "robust_error": 8.737692581134568e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 96253849.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087709, 320015], "successes": [5544212, 255677], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.8965004833572546, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7526751569999988, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.062558952966526, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.0101020561743, "localized": 13.062558952966526, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0002548725336832962, "estimate_rational": "1155823673561368053997724986366395994933/4534908712437374036284430341899621905727488", "cost": 178526769.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641477, 278283], "successes": [4822755, 222612], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778710, 26840183], "weight": 0.8964975008393767, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6397665680000273, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.330147585907008, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872214862008395, "localized": 12.330147585907008, "checkpoint": 29.890498999338238}, "robust_error": 0.0002548725336832962, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 96253825.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087717, 320007], "successes": [5543195, 256310], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8965028671506262, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.4750863680000066, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.962660352028031, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.013835036393157, "localized": 12.962660352028031, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.00012495723886480316, "estimate_rational": "70833708901264231781688349311929567205/566863589054671754535553792737452738215936", "cost": 178526769.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641477, 278283], "successes": [4821727, 222645], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.896497272808891, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.236850939999954, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 11.932412248370591, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87243715220475, "localized": 11.932412248370591, "checkpoint": 29.890498999338238}, "robust_error": 0.00012495723886480316, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 8.10090938169821e-05, "estimate_rational": "367356025085264730959412076414926153249/4534750455488431911505163521400430047264768", "cost": 94640659.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641487, 278273], "successes": [4821385, 222540], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8965008359846043, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2405028890000267, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.11304302687641, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.871766610191745, "localized": 12.11304302687641, "checkpoint": 29.890498999338238}, "robust_error": 8.10090938169821e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.00018644078723296332, "estimate_rational": "79262934046684085916711404334346517275/425137306182057071788625061636758933864448", "cost": 178526748.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641484, 278276], "successes": [4822220, 222433], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779312, 26843726], "weight": 0.8964997103356895, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3846948670000074, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.444501685191426, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.871037255180294, "localized": 12.444501685191426, "checkpoint": 29.890498999338238}, "robust_error": 0.00018644078723296332, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 178526745.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641485, 278275], "successes": [4821070, 222684], "pilot_counts": [33554432, 33554432], "pilot_successes": [16776679, 26841593], "weight": 0.8965001890444481, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.3560862929999757, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.031222452007826, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872729401079237, "localized": 12.031222452007826, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": -0.00023271004488050614, "estimate_rational": "-29075045052799997143702979595579123301/124941083087881691458205145633016359419904", "cost": 96253840.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087712, 320012], "successes": [5541732, 255748], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8965013112898995, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7173476760000312, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.052296675440568, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.010524790508338, "localized": 13.052296675440568, "checkpoint": 29.91364798478584}, "robust_error": 0.00023271004488050614, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 9.151267367504737e-05, "estimate_rational": "118562788448634504795610405166460800547/1295588727629568100139916167849874368233472", "cost": 178526703.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641499, 278261], "successes": [4821474, 222554], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777468, 26846387], "weight": 0.8965048349574007, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.673558635000063, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.059085910749186, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87190440373835, "localized": 12.059085910749186, "checkpoint": 29.890498999338238}, "robust_error": 9.151267367504737e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0002687924511032785, "estimate_rational": "2417955148271533148904380001670929420301/8995621485450418479922094054991297446412288", "cost": 180139905.0, "pilot_cost": 167772160.0, "queries": 78516588, "counts": [11087717, 320007], "successes": [5546294, 256409], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778435, 26845865], "weight": 0.896502916847851, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.0068333920000896, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.9081901827671, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.01441975679336, "localized": 13.9081901827671, "checkpoint": 29.91364798478584}, "robust_error": 0.0002687924511032785, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 96253864.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087704, 320020], "successes": [5544042, 255664], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8964989549837177, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1912802939999665, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.987916676132063, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.01001082240488, "localized": 12.987916676132063, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}


==> anc/Supplement_A/archive/v09_reviewed_snapshot/experiments/results/v09_summary.json <==
[
  {
    "case": "one_fair_coarse",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 23150.266666666666,
    "median_cost": 24342.0,
    "p90_cost": 26909.0,
    "mean_cost_bootstrap95": [
      21744.883333333335,
      24493.308333333334
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 14199.466666666667,
    "normalized_mean_cost": 6.693620634672537,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "one_fair_coarse",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 20652.1,
    "median_cost": 21616.0,
    "p90_cost": 24342.0,
    "mean_cost_bootstrap95": [
      19235.2475,
      21965.031666666666
    ],
    "cost_ratio_to_cold": 0.8920890760077638,
    "ratio_bootstrap95": [
      0.8744820378992948,
      0.9092646841689089
    ],
    "mean_pilot_cost": 14199.466666666667,
    "normalized_mean_cost": 5.971305847131524,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "one_fair_coarse",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 22533.266666666666,
    "median_cost": 20960.0,
    "p90_cost": 30512.800000000003,
    "mean_cost_bootstrap95": [
      20308.3,
      24818.7975
    ],
    "cost_ratio_to_cold": 0.9733480391874536,
    "ratio_bootstrap95": [
      0.8510921562666042,
      1.1097629230359551
    ],
    "mean_pilot_cost": 16384.0,
    "normalized_mean_cost": 6.515222519823192,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 15,
      "pilot_fallback": 15
    }
  },
  {
    "case": "one_fair_coarse",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 19461.433333333334,
    "median_cost": 18658.5,
    "p90_cost": 23304.0,
    "mean_cost_bootstrap95": [
      18340.962499999998,
      20607.794166666667
    ],
    "cost_ratio_to_cold": 0.8406569830729093,
    "ratio_bootstrap95": [
      0.7672016770448052,
      0.9242656037873237
    ],
    "mean_pilot_cost": 16384.0,
    "normalized_mean_cost": 5.627038928578386,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 15,
      "pilot_fallback": 15
    }
  },
  {
    "case": "one_fair_small",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 60973367.266666666,
    "median_cost": 56499443.0,
    "p90_cost": 90053875.0,
    "mean_cost_bootstrap95": [
      57617924.06666667,
      65447291.53333333
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 38028356.266666666,
    "normalized_mean_cost": 8.431135760322904,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "one_fair_small",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 49458399.766666666,
    "median_cost": 44962156.0,
    "p90_cost": 77177420.4,
    "mean_cost_bootstrap95": [
      46038478.1,
      53875285.4
    ],
    "cost_ratio_to_cold": 0.8111475876075639,
    "ratio_bootstrap95": [
      0.7991596135962139,
      0.8236583030572583
    ],
    "mean_pilot_cost": 38028356.266666666,
    "normalized_mean_cost": 6.838895432777787,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "one_fair_small",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 83429297.4,
    "median_cost": 93495627.0,
    "p90_cost": 93495627.0,
    "mean_cost_bootstrap95": [
      77836892.06666666,
      89021702.73333333
    ],
    "cost_ratio_to_cold": 1.3682907987535355,
    "ratio_bootstrap95": [
      1.2621260137299875,
      1.4867987856385352
    ],
    "mean_pilot_cost": 57042534.4,
    "normalized_mean_cost": 11.536245483891722,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 30
    }
  },
  {
    "case": "one_fair_small",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 68472577.9,
    "median_cost": 78516588.0,
    "p90_cost": 78516588.0,
    "mean_cost_bootstrap95": [
      62880172.56666667,
      73908747.0
    ],
    "cost_ratio_to_cold": 1.1229915776265986,
    "ratio_bootstrap95": [
      1.0268382659935682,
      1.2245764536784833
    ],
    "mean_pilot_cost": 57042534.4,
    "normalized_mean_cost": 9.46809444866905,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "one_fair_tiny",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 7095275688.533334,
    "median_cost": 6952110112.0,
    "p90_cost": 6952110112.0,
    "mean_cost_bootstrap95": [
      6952110112.0,
      7381606841.6
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 4438132872.533334,
    "normalized_mean_cost": 9.850172700554586,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "one_fair_tiny",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 5527703120.933333,
    "median_cost": 5443723460.0,
    "p90_cost": 5443723460.0,
    "mean_cost_bootstrap95": [
      5358815395.433333,
      5835511019.733334
    ],
    "cost_ratio_to_cold": 0.779068124141624,
    "ratio_bootstrap95": [
      0.7708185441688432,
      0.7903445370803278
    ],
    "mean_pilot_cost": 4438132872.533334,
    "normalized_mean_cost": 7.6739555682920955,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "one_fair_tiny",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 8240600300.8,
    "median_cost": 6952110112.0,
    "p90_cost": 11247077408.0,
    "mean_cost_bootstrap95": [
      7524772418.133333,
      8956428183.466667
    ],
    "cost_ratio_to_cold": 1.161420734379303,
    "ratio_bootstrap95": [
      1.0775796270950142,
      1.2623086933663676
    ],
    "mean_pilot_cost": 5583457484.8,
    "normalized_mean_cost": 11.440194811641073,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 30
    }
  },
  {
    "case": "one_fair_tiny",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 6673027733.2,
    "median_cost": 5443723460.0,
    "p90_cost": 9738690756.0,
    "mean_cost_bootstrap95": [
      5967938223.4,
      7398844799.933333
    ],
    "cost_ratio_to_cold": 0.940488858520927,
    "ratio_bootstrap95": [
      0.8524725607127055,
      1.042186339376552
    ],
    "mean_pilot_cost": 5583457484.8,
    "normalized_mean_cost": 9.26397767937858,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "one_fair_tiny_L30",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 9228657844.066668,
    "median_cost": 8942326691.0,
    "p90_cost": 8942326691.0,
    "mean_cost_bootstrap95": [
      8942326691.0,
      9658154573.666666
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 4581298449.066667,
    "normalized_mean_cost": 4.270629150477975,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "one_fair_tiny_L30",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 7397869834.266666,
    "median_cost": 6952110112.0,
    "p90_cost": 7350681535.0,
    "mean_cost_bootstrap95": [
      7098252967.1,
      7814080849.766666
    ],
    "cost_ratio_to_cold": 0.801619255937952,
    "ratio_bootstrap95": [
      0.7922957299391289,
      0.8117378699835722
    ],
    "mean_pilot_cost": 4581298449.066667,
    "normalized_mean_cost": 3.423418561993083,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "one_fair_tiny_L30",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 12809521460.9,
    "median_cost": 13237293987.0,
    "p90_cost": 13237293987.0,
    "mean_cost_bootstrap95": [
      12339612910.433332,
      13156470345.266666
    ],
    "cost_ratio_to_cold": 1.3880156440229885,
    "ratio_bootstrap95": [
      1.3119067705414549,
      1.4529886132852758
    ],
    "mean_pilot_cost": 8303603438.933333,
    "normalized_mean_cost": 5.927700070684036,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 30
    }
  },
  {
    "case": "one_fair_tiny_L30",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 11080317681.833334,
    "median_cost": 11247077408.0,
    "p90_cost": 11645648831.0,
    "mean_cost_bootstrap95": [
      10624249524.033333,
      11406505977.2
    ],
    "cost_ratio_to_cold": 1.200642376069576,
    "ratio_bootstrap95": [
      1.1324266993117473,
      1.258067958743811
    ],
    "mean_pilot_cost": 8303603438.933333,
    "normalized_mean_cost": 5.127498330541871,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "two_fair",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 145141.26666666666,
    "median_cost": 130304.0,
    "p90_cost": 196811.6,
    "mean_cost_bootstrap95": [
      134033.55166666667,
      157175.26666666666
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 83012.26666666666,
    "normalized_mean_cost": 7.260694285836827,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "two_fair",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 123880.06666666667,
    "median_cost": 108122.0,
    "p90_cost": 175031.40000000002,
    "mean_cost_bootstrap95": [
      112441.6525,
      136931.17666666667
    ],
    "cost_ratio_to_cold": 0.8535137491336027,
    "ratio_bootstrap95": [
      0.826927227593922,
      0.8778989581969718
    ],
    "mean_pilot_cost": 83012.26666666666,
    "normalized_mean_cost": 6.197102401217517,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "two_fair",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 207614.8,
    "median_cost": 216729.0,
    "p90_cost": 229578.0,
    "mean_cost_bootstrap95": [
      198537.2966666667,
      214554.3
    ],
    "cost_ratio_to_cold": 1.4304326038218398,
    "ratio_bootstrap95": [
      1.2898221689637375,
      1.5727805575207723
    ],
    "mean_pilot_cost": 131072.0,
    "normalized_mean_cost": 10.385933832843927,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 28,
      "pilot_fallback": 2
    }
  },
  {
    "case": "two_fair",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 170263.73333333334,
    "median_cost": 168103.0,
    "p90_cost": 195840.0,
    "mean_cost_bootstrap95": [
      164435.38416666666,
      175775.39583333334
    ],
    "cost_ratio_to_cold": 1.173089757610861,
    "ratio_bootstrap95": [
      1.07759468745662,
      1.2741081286424494
    ],
    "mean_pilot_cost": 131072.0,
    "normalized_mean_cost": 8.517446099858889,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 28,
      "pilot_fallback": 2
    }
  },
  {
    "case": "near_stratum",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 384300.0333333333,
    "median_cost": 411961.0,
    "p90_cost": 437018.4,
    "mean_cost_bootstrap95": [
      360894.2291666667,
      405496.43583333335
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 227191.46666666667,
    "normalized_mean_cost": 7.266746185381358,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "near_stratum",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 329089.6666666667,
    "median_cost": 347801.0,
    "p90_cost": 377125.30000000005,
    "mean_cost_bootstrap95": [
      306564.18916666665,
      349297.9741666666
    ],
    "cost_ratio_to_cold": 0.8563352540259126,
    "ratio_bootstrap95": [
      0.8321496293382095,
      0.8798930925089273
    ],
    "mean_pilot_cost": 227191.46666666667,
    "normalized_mean_cost": 6.222770940600377,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "near_stratum",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 441101.23333333334,
    "median_cost": 434434.0,
    "p90_cost": 544000.6000000003,
    "mean_cost_bootstrap95": [
      396256.3066666667,
      489810.8341666666
    ],
    "cost_ratio_to_cold": 1.1478043067218053,
    "ratio_bootstrap95": [
      1.0263399327966247,
      1.2737226131427184
    ],
    "mean_pilot_cost": 288358.4,
    "normalized_mean_cost": 8.340802567434974,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 23,
      "pilot_fallback": 7
    }
  },
  {
    "case": "near_stratum",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 368207.6666666667,
    "median_cost": 360650.0,
    "p90_cost": 433044.3000000003,
    "mean_cost_bootstrap95": [
      333246.60833333334,
      408803.555
    ],
    "cost_ratio_to_cold": 0.9581255132166265,
    "ratio_bootstrap95": [
      0.8625119551847807,
      1.0659327451973923
    ],
    "mean_pilot_cost": 288358.4,
    "normalized_mean_cost": 6.962454918283477,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 23,
      "pilot_fallback": 7
    }
  },
  {
    "case": "unequal_costs",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 116702255.76666667,
    "median_cost": 105517459.0,
    "p90_cost": 189403515.9,
    "mean_cost_bootstrap95": [
      108313628.56666666,
      127887075.93833333
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 95070890.66666667,
    "normalized_mean_cost": 16.06640714259253,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "unequal_costs",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 106433137.73333333,
    "median_cost": 94640713.0,
    "p90_cost": 178526766.3,
    "mean_cost_bootstrap95": [
      97767608.7075,
      117795396.15166666
    ],
    "cost_ratio_to_cold": 0.912005830856729,
    "ratio_bootstrap95": [
      0.9030561079640116,
      0.9214748660599336
    ],
    "mean_pilot_cost": 95070890.66666667,
    "normalized_mean_cost": 14.652656994962587,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "unequal_costs",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 167482369.0,
    "median_cost": 192648170.5,
    "p90_cost": 192648306.7,
    "mean_cost_bootstrap95": [
      153501336.16166666,
      181463375.44583333
    ],
    "cost_ratio_to_cold": 1.435125378680448,
    "ratio_bootstrap95": [
      1.2877469890945634,
      1.587248025624351
    ],
    "mean_pilot_cost": 142606336.0,
    "normalized_mean_cost": 23.05730863454736,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 30
    }
  },
  {
    "case": "unequal_costs",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 154022339.36666667,
    "median_cost": 178526746.5,
    "p90_cost": 180139975.2,
    "mean_cost_bootstrap95": [
      139987542.08833334,
      167833969.47666666
    ],
    "cost_ratio_to_cold": 1.3197888794422057,
    "ratio_bootstrap95": [
      1.1848542626986556,
      1.4617251459889766
    ],
    "mean_pilot_cost": 142606336.0,
    "normalized_mean_cost": 21.204265479384443,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "nonzero_fallback",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 6075.733333333334,
    "median_cost": 6144.0,
    "p90_cost": 8192.0,
    "mean_cost_bootstrap95": [
      5324.8,
      6826.666666666667
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 6075.733333333334,
    "normalized_mean_cost": null,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "pilot_fallback": 30
    }
  },
  {
    "case": "nonzero_fallback",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 6075.733333333334,
    "median_cost": 6144.0,
    "p90_cost": 8192.0,
    "mean_cost_bootstrap95": [
      5324.8,
      6826.666666666667
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 6075.733333333334,
    "normalized_mean_cost": null,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "pilot_fallback": 30
    }
  },
  {
    "case": "nonzero_fallback",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 6075.733333333334,
    "median_cost": 6144.0,
    "p90_cost": 8192.0,
    "mean_cost_bootstrap95": [
      5324.8,
      6826.666666666667
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 6075.733333333334,
    "normalized_mean_cost": null,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "pilot_fallback": 30
    }
  },
  {
    "case": "nonzero_fallback",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 6075.733333333334,
    "median_cost": 6144.0,
    "p90_cost": 8192.0,
    "mean_cost_bootstrap95": [
      5324.8,
      6826.666666666667
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 6075.733333333334,
    "normalized_mean_cost": null,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "pilot_fallback": 30
    }
  }
]


==> anc/Supplement_A/archive/v09_reviewed_snapshot/reproducibility/validation_v09.json <==
{
  "status": "pass",
  "primary_records": 960,
  "pooled_records": 480,
  "exact_model_error_checks": 1440,
  "observed_model_errors": 0,
  "resource_accounting_checks": 1440,
  "pathwise_dominance_comparisons": 480,
  "exact_return_witnesses": 48,
  "experiment_code_matches_recorded_protocol": true,
  "witnesses": [
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    }
  ],
  "limitations": [
    "Same primitives as online guards; not an independent verifier implementation.",
    "Zero observed errors do not verify nominal risks or asymptotic efficiency.",
    "Pooled follow-up reuses primary seeds for coupling; not an independent holdout."
  ]
}


==> anc/Supplement_A/archive/v09_reviewed_snapshot/reproducibility/verify_v09.py <==
"""Verify every v0.9 record, plus one exact return witness per case/method.

All simulation returns were already rationally checked online. Rechecking one
witness per cell here is an additional independent invocation of those guards,
not an independent implementation of their mathematical primitives.
"""
from pathlib import Path
from fractions import Fraction as Q
from concurrent.futures import ProcessPoolExecutor
import hashlib,json,math,sys
ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT/'experiments/code'))
from learned_audit import beta_upper,exact_glr,exact_rectangle
from localized_audit import main_boundary
from certified_decision import log_bounds
from two_ticket import fiber


def witness(row):
    L=row['L'];ell=Q.from_float(float(L))+log_bounds(Q(2),50)[1]
    eps,rho,answer=map(Q,[row['epsilon'],row['rho'],row['estimate_rational']])
    rule=row['rule']
    if rule.startswith('pooled'):
        n,s=row['all_counts'],row['all_successes'];b=beta_upper(n,s,ell)
    elif rule=='pilot_fallback':
        n,s=row['pilot_counts'],row['pilot_successes'];b=beta_upper(n,s,ell)
    else:
        n,s=row['counts'],row['successes']
        b,_,_=main_boundary(n,s,row['pilot_counts'],row['pilot_successes'],row['checkpoint'],L,row['boundary'],exact=True)
    if 'glr' in rule:
        assert answer==0 and exact_glr(n,s,answer,eps,rho,b),(row['case'],row['method'],rule)
    else:
        assert exact_rectangle(n,s,eps,rho,b,answer=answer)==answer,(row['case'],row['method'],rule)
    return dict(case=row['case'],method=row['method'],replication=row['replication'],rule=rule,status='pass')


def main():
    primary=[json.loads(x) for x in (ROOT/'experiments/results/v09_runs.jsonl').read_text().splitlines()]
    pooled=[json.loads(x) for x in (ROOT/'experiments/results/v09_pooled_runs.jsonl').read_text().splitlines()]
    assert len(primary)==960 and len(pooled)==480
    lookup={(x['case'],x['method'],x['replication']):x for x in primary}
    assert len(lookup)==960
    seen=set();cells={};observed_errors=0
    for row in primary+pooled:
        key=(row['case'],row['method'],row['replication'])
        assert key not in seen;seen.add(key)
        assert row['stopped'] and row['certified']
        if 'all_counts' in row:
            counts=row['all_counts']
            paired=lookup[(row['case'],row['pilot_mode']+':hybrid',row['replication'])]
            assert row['cost']<=paired['cost'] and row['queries']<=paired['queries']
        else:
            counts=[n+m for n,m in zip(row['counts'],row['pilot_counts'])]
        assert sum(counts)==row['queries']<=2**44
        assert math.isclose(sum(c*n for c,n in zip(row['costs'],counts)),row['cost'],rel_tol=1e-14)
        P=Q(1)
        for theta in row['theta']:P*=2*Q(str(theta))-1
        lo,hi=fiber(P,Q(row['rho']));a=Q(row['estimate_rational'])
        observed_errors += int(max(abs(a-lo),abs(a-hi))>Q(row['epsilon']))
        cell=(row['case'],row['method'])
        if cell not in cells or row['replication']<cells[cell]['replication']:cells[cell]=row
    assert len(cells)==48
    for protocol_name,files in [
        ('v09_protocol.json',{'driver_sha256':'run_v09.py','auditor_sha256':'localized_audit.py'}),
        ('v09_pooled_protocol.json',{'driver_sha256':'run_v09_pooled.py','wrapper_sha256':'pooled_rescue.py'})]:
        protocol=json.loads((ROOT/'experiments/results'/protocol_name).read_text())
        for key,filename in files.items():
            assert hashlib.sha256((ROOT/'experiments/code'/filename).read_bytes()).hexdigest()==protocol[key]
    with ProcessPoolExecutor(max_workers=4) as pool:
        witnesses=list(pool.map(witness,cells.values()))
    result=dict(status='pass',primary_records=960,pooled_records=480,
        exact_model_error_checks=1440,observed_model_errors=observed_errors,resource_accounting_checks=1440,
        pathwise_dominance_comparisons=480,exact_return_witnesses=len(witnesses),
        experiment_code_matches_recorded_protocol=True,witnesses=witnesses,
        limitations=['Same primitives as online guards; not an independent verifier implementation.',
                     'Zero observed errors do not verify nominal risks or asymptotic efficiency.',
                     'Pooled follow-up reuses primary seeds for coupling; not an independent holdout.'])
    (ROOT/'reproducibility/validation_v09.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps({k:v for k,v in result.items() if k!='witnesses'},indent=2))


if __name__=='__main__':main()


==> anc/Supplement_A/experiments/code/adaptive_audit.py <==
"""Inverse-KL product designs and independent-pilot auditors (v0.3).

Floating point prototypes; use certified_decision.py for rational stopping checks.
All simulated Bernoulli draws, including pilot observations, are charged.
"""
import math
import numpy as np
from sharp_audit import kl_vector, product_glr, product_box, robust_fiber


def inverse_magnitude_kl(magnitudes, levels, iterations=65):
    m, levels = np.asarray(magnitudes, float), np.asarray(levels, float)
    if m.shape != levels.shape or np.any((m < 0) | (m >= 1)) or np.any(levels < 0):
        raise ValueError('Need matching magnitudes in [0,1) and nonnegative levels')
    lo, hi = m.copy(), np.full(m.shape, np.nextafter(1., 0.))
    if np.any(kl_vector((1+m)/2, (1+hi)/2) < levels):
        raise ArithmeticError('Inverse KL too close to one for double precision')
    # Stable centered case avoids cancellation for very small information.
    fair = m == 0
    for _ in range(iterations):
        mid = (lo+hi)/2
        value = magnitude_kl(m, mid)
        below = value < levels
        lo = np.where(below, mid, lo)
        hi = np.where(below, hi, mid)
    v = (lo+hi)/2
    v = np.where(fair, np.sqrt(-np.expm1(-2*levels)), v)
    return np.where(levels == 0, m, v)


def magnitude_kl(m, v):
    """Stable Bernoulli KL when the magnitude increment is small.

    Series is the integral of (v-m)/(1-v*v); for ordinary increments use
    log1p. Floating computation only; rational certificate is separate.
    """
    m, v = np.broadcast_arrays(np.asarray(m, float), np.asarray(v, float))
    d = v-m
    with np.errstate(divide='ignore', invalid='ignore'):
        out = -.5*(1+m)*np.log1p(d/(1+m))-.5*(1-m)*np.log1p(-d/(1-m))
    small = np.abs(d) < 1e-4*np.maximum(1-m, 1e-20)
    if np.any(small):
        # KL = sum_{k>=2} d^k/(2k) [(-1)^k/(1+m)^(k-1)+1/(1-m)^(k-1)].
        series = np.zeros_like(out)
        for k in range(2, 9):
            series += d**k/(2*k)*(((-1.)**k)/(1+m)**(k-1)+1/(1-m)**(k-1))
        out = np.where(small, series, out)
    return np.maximum(out, 0.)


def solve_general_game(theta, costs, gap, iterations=65):
    theta, costs = np.asarray(theta, float), np.asarray(costs, float)
    if theta.shape != costs.shape or not theta.size or np.any(costs <= 0):
        raise ValueError('Positive matching costs required')
    if np.any((theta <= 0) | (theta >= 1)) or not 0 < gap < 1:
        raise ValueError('Interior means and gap in (0,1) required')
    m = np.abs(2*theta-1)
    if np.prod(m) >= gap:
        raise ValueError('The current product must lie below the gap')
    logg = math.log(gap)
    lo, hi = 0., 1/max(costs)
    def vals(D):
        return inverse_magnitude_kl(m, costs*D)
    while np.log(vals(hi)).sum() < logg:
        hi *= 2
    for _ in range(iterations):
        mid = (lo+hi)/2
        if np.log(vals(mid)).sum() < logg:
            lo = mid
        else:
            hi = mid
    D = (lo+hi)/2
    v = vals(D)
    derivatives = v*(v-m)/(1-v*v)
    raw = costs/derivatives
    w = raw/raw.sum()
    return dict(information=float(D), cost_weights=w, magnitudes=v,
                product_residual=float(np.prod(v)-gap),
                equalization_error=float(np.max(np.abs(magnitude_kl(m,v)/costs-D))))


def sign_information(theta, costs, weights):
    theta, costs, weights = map(lambda a: np.asarray(a, float), (theta, costs, weights))
    return float(np.min(weights/costs*kl_vector(theta, np.full(theta.shape,.5))))


def adaptive_audit(theta, costs, epsilon, rho=0., log_confidence=math.log(20),
                   seed=0, mode='zero', max_stage=20000):
    theta, costs = np.asarray(theta, float), np.asarray(costs, float)
    if theta.shape != costs.shape or np.any(costs <= 0) or not rho < epsilon < 1:
        raise ValueError('Invalid costs or precision')
    if mode not in ('zero','signed') or (mode == 'signed' and (rho != 0 or 2*epsilon >= 1)):
        raise ValueError('signed mode requires rho=0 and 2*epsilon<1')
    if log_confidence <= math.log(2):
        raise ValueError('delta must be smaller than 1/2')
    r=len(theta); L=max(1.,log_confidence); n0=math.ceil(L**(2/3))
    rng=np.random.default_rng(seed)
    pilot_successes=rng.binomial(n0,theta)
    pilot=np.clip(pilot_successes/n0,1/(2*(n0+1)),1-1/(2*(n0+1)))
    gap=(epsilon-rho)/(1-rho) if mode=='zero' else 2*epsilon
    raw=np.full(r,1/r)
    if abs(np.prod(2*pilot-1)) < gap:
        try:
            raw=solve_general_game(pilot,costs,gap)['cost_weights']
        except ArithmeticError:
            # Numerical failure changes efficiency, not conditional validity.
            raw=np.full(r,1/r)
    kappa=L**(-1/8)
    weights=(1-kappa)*raw+kappa/r
    alpha=weights/costs;alpha/=alpha.sum()
    counts=np.zeros(r,dtype=np.int64);successes=counts.copy()
    pilot_cost=float(n0*costs.sum())
    truth=robust_fiber(float(np.prod(2*theta-1)),rho)
    max_gap=0.
    for stage in range(1,max_stage+1):
        next_counts=np.ceil(alpha*stage**2).astype(np.int64)
        if np.array_equal(next_counts,counts): continue
        successes+=rng.binomial(next_counts-counts,theta)
        counts=next_counts
        means=successes/counts;n=int(counts.sum())
        beta=log_confidence+math.log(math.pi**2/6)+(r+2)*math.log(n+1)
        stat=product_glr(counts,means,gap)
        max_gap=max(max_gap,stat['upper']-stat['lower'])
        lower=stat['lower']; product=float(np.prod(2*means-1))
        if mode=='signed':
            lower=min(lower,float(np.min(counts*kl_vector(means,np.full(r,.5)))))
            if product==0: lower=0.
        if lower-1e-9*(1+abs(lower))>beta:
            estimate=0. if mode=='zero' else float(np.sign(product)*epsilon)
            rule=mode+'_glr'
        else:
            a,b=product_box(means,np.sqrt(beta/(2*counts)))
            low,high=robust_fiber(a,rho)[0],robust_fiber(b,rho)[1]
            if high-low>2*epsilon: continue
            estimate,rule=(low+high)/2,'projected_fallback'
        error=max(abs(estimate-truth[0]),abs(estimate-truth[1]))
        return dict(stopped=True,stage=stage,queries=n+r*n0,
                    cost=pilot_cost+float(counts@costs),pilot_cost=pilot_cost,
                    estimate=estimate,rule=rule,robust_error=error,
                    robust_failure=error>epsilon+1e-10,
                    allocation_l1=float(np.abs(weights-raw).sum()),
                    weights=weights.tolist(),counts=counts.tolist(),successes=successes.tolist(),
                    max_primal_dual_gap=max_gap)
    return dict(stopped=False,stage=max_stage,queries=int(counts.sum())+r*n0,
                cost=pilot_cost+float(counts@costs),pilot_cost=pilot_cost)


def crossover_parameters(betas, coefficients, costs):
    betas=np.asarray(betas,float);a=np.asarray(coefficients,float);c=np.asarray(costs,float)
    if not np.isinf(betas).any() or np.any(betas<0):
        raise ValueError('At least one identically fair coordinate is required')
    lo,hi=0.,1.
    while np.minimum(betas,hi).sum()<1:hi*=2
    for _ in range(100):
        mid=(lo+hi)/2
        if np.minimum(betas,mid).sum()<1:lo=mid
        else:hi=mid
    kappa=(lo+hi)/2
    equal=np.isclose(betas,kappa,rtol=1e-12,atol=1e-14)
    slow=(betas<kappa)&~equal;fast=~(slow|equal)
    def product(d):
        v=np.where(slow,a,np.where(equal,a+np.sqrt(2*c*d),np.sqrt(2*c*d)))
        return np.prod(v)
    lo,hi=0.,1.
    while product(hi)<1:hi*=2
    for _ in range(100):
        mid=(lo+hi)/2
        if product(mid)<1:lo=mid
        else:hi=mid
    d=(lo+hi)/2
    w=np.zeros_like(c)
    w[fast]=1/(2*d)
    w[equal]=c[equal]/((a[equal]+np.sqrt(2*c[equal]*d))*np.sqrt(2*c[equal]*d))
    w/=w.sum()
    return dict(kappa=float(kappa),coefficient=float(d),cost_weights=w)


==> anc/Supplement_A/experiments/code/audit_algorithms.py <==
"""Honest dyadic projection auditor; no knowledge of true theta or contact order."""
from math import log, sqrt, pi
import numpy as np


def confidence_radius(k, d, delta):
    return sqrt(log(pi*pi*d*(k+1)**2/(3*delta))/(2*(2**k)))


def product_interval(intervals):
    lo = hi = 1.0
    for a, b in intervals:
        vals = (lo*a, lo*b, hi*a, hi*b)
        lo, hi = min(vals), max(vals)
    return lo, hi


def projected_range(means, radius, eta_bounds=(0.0, 1.0)):
    intervals = [(2*max(0, x-radius)-1, 2*min(1, x+radius)-1) for x in means]
    return product_interval(intervals + [eta_bounds])


def lipschitz_range(means, radius, eta_bounds=(0.0, 1.0)):
    lo, hi = projected_range(means, 0.0, eta_bounds)
    pad = 2*len(means)*radius
    return max(-1.0, lo-pad), min(1.0, hi+pad)


def audit(oracle, epsilon, delta=0.05, eta_bounds=(0.0, 1.0),
          method='projection', max_epoch=30):
    d = len(oracle.counts)
    range_function = projected_range if method == 'projection' else lipschitz_range
    for k in range(max_epoch+1):
        n = 2**k
        for j in range(d):
            oracle.query_batch(j, n-int(oracle.counts[j]))
        means = oracle.successes/oracle.counts
        radius = confidence_radius(k, d, delta)
        lo, hi = range_function(means, radius, eta_bounds)
        if hi-lo <= 2*epsilon:
            return dict(stopped=True, cost=oracle.cost, epoch=k, lower=lo,
                        upper=hi, estimate=(lo+hi)/2)
    return dict(stopped=False, cost=oracle.cost, epoch=k, lower=lo,
                upper=hi, estimate=None)


def center_upper_cost(r, epsilon, delta=0.05):
    for k in range(60):
        if confidence_radius(k, r, delta) <= epsilon**(1/r)/4:
            return r*2**k
    raise RuntimeError('Bound exceeds supported integer range.')


def center_lower_cost(r, epsilon, delta=0.05):
    # Alternative eta=1 and theta_j=1/2+(3 epsilon)^(1/r)/2.
    if not 0 < epsilon < 1/3:
        raise ValueError('Requires epsilon in (0, 1/3).')
    threshold_kl = (1-2*delta)*log((1-delta)/delta)
    arm_kl = -0.5*np.log1p(-(3*epsilon)**(2/r))
    return float(threshold_kl/arm_kl)


==> anc/Supplement_A/experiments/code/certified_decision.py <==
"""Conservative product/fallback decisions using exact rational arithmetic.

The float solver supplies ONLY a multiplier proposal. Every inequality that
authorizes return is recomputed with Fraction, integer root brackets and
rigorous logarithm bounds. The statistical schedule must have deterministic
counts, possibly conditional on a discarded independent pilot.
"""
from fractions import Fraction as Q
from math import isqrt, isfinite
from sharp_audit import product_glr


def log_bounds(x, terms=32):
    """Enclose log(x) for a positive Fraction, via range reduction + atanh."""
    x=Q(x)
    if x<=0 or terms<1:raise ValueError('Positive x and at least one term required')
    k=0;y=x
    while y<1:y*=2;k-=1
    while y>=2:y/=2;k+=1
    def unit_bounds(y):
        z=(y-1)/(y+1);z2=z*z;power=z;total=Q(0)
        for j in range(terms):
            total+=2*power/(2*j+1);power*=z2
        tail=2*power/((2*terms+1)*(1-z2))
        return total,total+tail
    low,high=unit_bounds(y)
    l2,u2=unit_bounds(Q(2))
    if k>=0:return low+k*l2,high+k*u2
    return low+k*u2,high+k*l2


def sqrt_upper(x,bits=80):
    x=Q(x)
    if x<0:raise ValueError('Nonnegative x required')
    scale=1<<bits
    q=isqrt((x.numerator*scale*scale)//x.denominator)
    if Q(q*q,scale*scale)<x:q+=1
    return Q(q,scale)


def product_dual_lower(counts,successes,gap,multiplier=None,bits=None,terms=None):
    n=[int(v) for v in counts];k=[int(v) for v in successes];gap=Q(gap)
    if any(a!=b for a,b in zip(n,counts)) or any(a!=b for a,b in zip(k,successes)):
        raise ValueError('Counts and successes must be integers')
    if len(n)!=len(k) or not n or any(v<=0 for v in n):raise ValueError('Invalid counts')
    if any(not 0<=s<=v for s,v in zip(k,n)) or not 0<gap<1:raise ValueError('Invalid data/gap')
    m=[abs(Q(2*s,v)-1) for s,v in zip(k,n)]
    empirical=Q(1)
    for v in m:empirical*=v
    if empirical>=gap:return Q(0)
    precision=sum(n).bit_length()
    bits=bits or (70+precision);terms=terms or (28+precision//2)
    if multiplier is None:
        try:
            suggestion=product_glr(n,[float(Q(s,v)) for s,v in zip(k,n)],float(gap))['multiplier']
            multiplier=Q(str(suggestion)) if isfinite(suggestion) and suggestion>0 else Q(1)
        except (ValueError,ArithmeticError,OverflowError):multiplier=Q(1)
    lam=Q(multiplier)
    if lam<=0:raise ValueError('Positive multiplier required')
    result=lam*log_bounds(gap,terms)[0]
    for count,mag in zip(n,m):
        if mag==1:continue
        lo,hi=mag,Q(1)
        # Increasing derivative equation: n*v*(v-m)=lambda*(1-v*v).
        for _ in range(bits):
            v=(lo+hi)/2
            if count*v*(v-mag) < lam*(1-v*v):lo=v
            else:hi=v
        p=(1+mag)/2
        entropy=p*log_bounds(p,terms)[0]+(1-p)*log_bounds(1-p,terms)[0]
        # Each root-dependent logarithm is enclosed in the conservative direction.
        part=entropy-p*log_bounds((1+hi)/2,terms)[1]
        part-=(1-p)*log_bounds((1-lo)/2,terms)[1]
        result+=count*part-lam*log_bounds(hi,terms)[1]
    return max(Q(0),result)


def certified_decision(counts,successes,epsilon,rho,delta):
    """Return an exactly justified Fraction estimate, or None.

    Inputs epsilon/rho/delta should be Fractions or decimal strings. The
    boundary log(2*(n+1)^(r+2)/delta) is slightly more conservative than the
    floating prototype. This function does not certify the simulator itself.
    """
    eps,rho,delta=Q(epsilon),Q(rho),Q(delta)
    if not 0<=rho<Q(1,2) or not rho<eps<1 or not 0<delta<Q(1,2):
        raise ValueError('Invalid precision, sharing radius or error probability')
    n=[int(v) for v in counts];k=[int(v) for v in successes]
    if any(a!=b for a,b in zip(n,counts)) or any(a!=b for a,b in zip(k,successes)):
        raise ValueError('Counts and successes must be integers')
    if len(n)!=len(k) or not n or any(v<=0 for v in n):raise ValueError('Invalid counts')
    if any(not 0<=s<=v for s,v in zip(k,n)):raise ValueError('Invalid successes')
    terms=28+sum(n).bit_length()//2
    beta=log_bounds(Q(2)*(sum(n)+1)**(len(n)+2)/delta,terms)[1]
    gap=(eps-rho)/(1-rho)
    dual=product_dual_lower(n,k,gap,terms=terms)
    if dual>beta:return dict(estimate=Q(0),rule='rational_zero_glr',dual_lower=dual,beta_upper=beta)
    low=high=Q(1)
    for count,succ in zip(n,k):
        p=Q(succ,count);radius=sqrt_upper(beta/(2*count))
        a=2*max(Q(0),p-radius)-1;b=2*min(Q(1),p+radius)-1
        candidates=[low*a,low*b,high*a,high*b]
        low,high=min(candidates),max(candidates)
    def endpoints(product):
        radius=rho+(Q(1,2)-rho)*abs(product)
        return product/2-radius,product/2+radius
    left,right=endpoints(low)[0],endpoints(high)[1]
    if right-left<=2*eps:
        return dict(estimate=(left+right)/2,rule='rational_projected_fallback',
                    dual_lower=dual,beta_upper=beta,interval=(left,right))
    return None


==> anc/Supplement_A/experiments/code/exact_dp.py <==
"""Signed history-tree evaluation and exact rectangular identified intervals."""
from fractions import Fraction as Q
from itertools import product
import random


def interval(node, known):
    if 'leaf' in node:
        return node['leaf'], node['leaf']
    lower, upper = Q(0), Q(0)
    for q, children in node['actions']:
        sub = [interval(ch, known) for ch in children]
        if q in known:
            probs = known[q]
            lower += sum(p*s[0] for p, s in zip(probs, sub))
            upper += sum(p*s[1] for p, s in zip(probs, sub))
        else:
            lower += min(s[0] for s in sub)
            upper += max(s[1] for s in sub)
    return lower, upper


def value(node, kernels):
    if 'leaf' in node:
        return node['leaf']
    return sum(sum(p*value(ch, kernels) for p, ch in zip(kernels[q], children))
               for q, children in node['actions'])


def make_tree(seed=0, horizon=2):
    """Two actions/outcomes. Leaf weights already include policy likelihoods."""
    rng = random.Random(seed)
    queries = []
    def rec(depth, w0, w1):
        if depth == horizon:
            return {'leaf': (w0-w1)*rng.randint(0, 1)}
        p0, p1 = Q(rng.randint(1, 3), 4), Q(rng.randint(1, 3), 4)
        actions = []
        for a in range(2):
            q = len(queries)
            queries.append(q)
            a0, a1 = (p0, p1) if a else (1-p0, 1-p1)
            children = [rec(depth+1, w0*a0, w1*a1) for _ in range(2)]
            actions.append((q, children))
        return {'actions': actions}
    root = rec(0, Q(1), Q(1))
    known = {q: (Q(1, 3), Q(2, 3)) for q in queries if q % 2 == 0}
    return root, known, queries


def enumerate_extrema(root, known, queries):
    unknown = [q for q in queries if q not in known]
    vals = []
    for bits in product((0, 1), repeat=len(unknown)):
        kernels = dict(known)
        kernels.update({q: (Q(1-b), Q(b)) for q, b in zip(unknown, bits)})
        vals.append(value(root, kernels))
    return min(vals), max(vals)


def parity_values(theta, eta):
    """Exhaustive path sum, independent check of the product formula."""
    p0 = p1 = 0
    for bits in product((0, 1), repeat=len(theta)):
        prob, sign = 1, 1
        for bit, t in zip(bits, theta):
            prob *= t if bit else 1-t
            sign *= 1 if bit else -1
        p0 += eta*prob*(sign == 1)
        p1 += eta*prob*(sign == -1)
    return p0, p1


==> anc/Supplement_A/experiments/code/information_design.py <==
"""Scalar solution of the centered parity information game (Theorem costgame)."""
from math import expm1, log, sqrt


def solve_cost_game(costs, displacement):
    costs = list(costs)
    if not costs or any(c <= 0 for c in costs) or not 0 < displacement < 1:
        raise ValueError('Positive costs and displacement in (0,1) required.')
    target = 2*log(displacement)
    def log_product(d):
        return sum(log(-expm1(-2*c*d)) for c in costs)
    low, high = 0.0, 1/min(costs)
    while log_product(high) < target:
        high *= 2
    for _ in range(150):
        mid = (low+high)/2
        if log_product(mid) < target:
            low = mid
        else:
            high = mid
    d = (low+high)/2
    s = [-expm1(-2*c*d) for c in costs]
    # exp(-x)/(1-exp(-x)) is stable in the large-x regime.
    from math import exp
    unnormalized = [c*exp(-2*c*d)/v for c, v in zip(costs, s)]
    total = sum(unnormalized)
    weights = [v/total for v in unnormalized]
    return dict(information=d, cost_weights=weights,
                alternative_theta=[0.5+sqrt(v)/2 for v in s])


==> anc/Supplement_A/experiments/code/learned_audit.py <==
"""Unknown-parameter two-ticket auditors; no true means enter the policy.

Sampling is supplied by a callback sample(arm, count). All pilot observations
are charged; reuse_pilot controls whether they also enter main inference. Float solvers propose only;
the default return path is authorized again with exact rational bounds.
"""
import math,time
from fractions import Fraction as Q
import numpy as np
from scipy.optimize import minimize_scalar
from two_ticket import fiber,boundary_float,info_float,info_certified,kl_bounds
from mixture_audit import mixture_beta
from certified_decision import log_bounds,sqrt_upper
from sharp_audit import product_box,robust_fiber


def answer_at_weight(p,c,eps,rho,w,iterations=23):
    """Balance monotone lower/upper bad-set distances, including endpoints."""
    from single_ticket import answer_thresholds
    prod=float(np.prod(2*np.asarray(p)-1));l,u=robust_fiber(prod,rho)
    lo,hi=max(-eps,u-eps),min(eps,l+eps)
    if lo>=hi:return dict(answer=(lo+hi)/2,information=0.)
    def sides(a):
        b,d=answer_thresholds(a,eps,rho)
        left=0. if prod<=b else boundary_float(p,c,w,b)
        right=0. if prod>=d else boundary_float(p,c,w,d)
        return left,right
    # The lower bad-set distance decreases with a; the upper one increases.
    for _ in range(iterations):
        mid=(lo+hi)/2;x,y=sides(mid)
        if x>y:lo=mid
        else:hi=mid
    candidates=[max(-eps,u-eps),min(eps,l+eps),lo,hi,(lo+hi)/2]
    values=[min(sides(a)) for a in candidates]
    j=int(np.argmax(values))
    return dict(answer=float(candidates[j]),information=float(values[j]))


def learned_design(p,c,eps,rho,L,grid=13):
    """Dense weight catalog plus local improvement; no global float claim.

    Catalog size increases with L, as needed for the pointwise theorem.
    Positive weight regularization happens here, before score evaluation.
    """
    kappa=min(.2,L**(-1/8));grid=max(grid,math.ceil(L**(1/8)));accuracy=max(16,math.ceil(math.log2(L)))
    ws=np.linspace(kappa/2,1-kappa/2,grid)
    scores=[answer_at_weight(p,c,eps,rho,w,iterations=accuracy) for w in ws]
    j=max(range(grid),key=lambda i:scores[i]['information']);w=float(ws[j]);best=scores[j]
    if best['information']<=0:return dict(weight=.5,answer=0.,information=0.)
    # Local refinement may improve the catalog but never replaces its winner.
    left=ws[max(0,j-1)];right=ws[min(grid-1,j+1)]
    opt=minimize_scalar(lambda v:-answer_at_weight(p,c,eps,rho,v,max(18,accuracy))['information'],bounds=(left,right),method='bounded',options={'xatol':2e-4,'maxiter':16})
    candidate=answer_at_weight(p,c,eps,rho,float(opt.x),max(23,accuracy))
    if candidate['information']>best['information']:w,best=float(opt.x),candidate
    return dict(weight=w,**best)


def atan_bounds(x,terms=40):
    x=Q(x);total=Q(0)
    for k in range(terms):total+=(-1)**k*x**(2*k+1)/(2*k+1)
    nxt=(-1)**terms*x**(2*terms+1)/(2*terms+1)
    return min(total,total+nxt),max(total,total+nxt)


def pi_bounds():
    a,b=atan_bounds(Q(1,5));c,d=atan_bounds(Q(1,239))
    return 16*a-4*d,16*b-4*c

_PI_LO,_PI_HI=pi_bounds()


def logfactorial_bounds(n,terms=28):
    """Robbins' rigorous Stirling enclosure, with Machin bounds for pi."""
    if int(n)!=n or n<0:raise ValueError('Nonnegative integer required')
    n=int(n)
    if n<2:return Q(0),Q(0)
    a,b=log_bounds(Q(n),terms)
    c=log_bounds(2*_PI_LO,terms)[0]/2;d=log_bounds(2*_PI_HI,terms)[1]/2
    return (Q(n)+Q(1,2))*a-n+c+Q(1,12*n+1),(Q(n)+Q(1,2))*b-n+d+Q(1,12*n)


def beta_upper(n,s,ell_upper):
    """Exact upper bound; ell_upper is a rational upper bound on log(1/delta)."""
    if len(n)!=len(s) or not len(n):raise ValueError('Matching counts required')
    out=Q(ell_upper);terms=28+sum(map(int,n)).bit_length()//2
    for count,succ in zip(n,s):
        if int(count)!=count or int(succ)!=succ or not 0<=succ<=count:raise ValueError('Invalid data')
        count,succ=int(count),int(succ)
        if count==0:continue
        out+=log_bounds(Q(count+1),terms)[1]+logfactorial_bounds(count,terms)[1]
        out-=logfactorial_bounds(succ,terms)[0]+logfactorial_bounds(count-succ,terms)[0]
        if succ:out+=succ*log_bounds(Q(succ,count),terms)[1]
        if succ<count:out+=(count-succ)*log_bounds(Q(count-succ,count),terms)[1]
    return out


def exact_rectangle(n,s,eps,rho,beta,answer=None):
    low=high=Q(1)
    for count,succ in zip(n,s):
        p=Q(int(succ),int(count));rad=sqrt_upper(beta/(2*int(count)),bits=80+int(sum(n)).bit_length())
        a=2*max(Q(0),p-rad)-1;b=2*min(Q(1),p+rad)-1
        vals=[low*a,low*b,high*a,high*b];low,high=min(vals),max(vals)
    l=fiber(low,Q(rho))[0];u=fiber(high,Q(rho))[1]
    if answer is not None:
        a=Q(answer)
        return a if max(abs(a-l),abs(a-u))<=Q(eps) else None
    if u-l<=2*Q(eps):return (l+u)/2
    return None


def exact_glr(n,s,answer,eps,rho,beta):
    if any(a==0 or a==b for a,b in zip(s,n)):return False
    p=[Q(int(a),int(b)) for a,b in zip(s,n)];N=int(sum(n))
    lower,_=info_certified(p,[1,1],Q(eps),Q(rho),Q(answer),Q(int(n[0]),N),bits=max(48,2*N.bit_length()+16),terms=32+N.bit_length(),rounding_bits=80+2*N.bit_length())
    return N*lower>beta


def candidate_rational(answer,epsilon):
    # Preserve the exact saturated endpoint instead of a nearby binary float.
    if answer==float(epsilon):return Q(epsilon)
    if answer==-float(epsilon):return -Q(epsilon)
    return Q.from_float(float(answer))


def coordinate_interval(n,s,ell):
    p=np.asarray(s)/n;lower=np.zeros(2);upper=np.ones(2)
    for j in range(2):
        b=mixture_beta([n[j]],[s[j]],ell+math.log(2))/n[j]
        # Binary inversion includes empirical endpoint cases.
        def klf(q):
            z=p[j];val=0.
            if z:val+=z*math.log(z/max(q,1e-300))
            if z<1:val+=(1-z)*math.log((1-z)/max(1-q,1e-300))
            return val
        lo,hi=0.,p[j]
        for _ in range(35):
            mid=(lo+hi)/2
            if klf(mid)>b:lo=mid
            else:hi=mid
        lower[j]=lo
        lo,hi=p[j],1.
        for _ in range(35):
            mid=(lo+hi)/2
            if klf(mid)>b:hi=mid
            else:lo=mid
        upper[j]=hi
    return lower,upper


def projected_interval(lower,upper,rho):
    a,b=2*np.asarray(lower)-1,2*np.asarray(upper)-1
    vals=[a[0]*a[1],a[0]*b[1],b[0]*a[1],b[0]*b[1]]
    return robust_fiber(min(vals),rho)[0],robust_fiber(max(vals),rho)[1]


def exact_coordinate(n,s,eps,rho,ell_upper,answer=None):
    endpoints=[];extra=log_bounds(Q(2),36)[1]
    for count,succ in zip(n,s):
        count,succ=int(count),int(succ);p=Q(succ,count)
        b=beta_upper([count],[succ],ell_upper+extra)/count
        lo,hi=Q(0),p
        for _ in range(max(40,2*count.bit_length()+16)):
            mid=(lo+hi)/2
            if mid==0:break
            if kl_bounds(p,mid,32+count.bit_length(),80+2*count.bit_length())[0]>b:lo=mid
            else:hi=mid
        left=lo;lo,hi=p,Q(1)
        for _ in range(max(40,2*count.bit_length()+16)):
            mid=(lo+hi)/2
            if mid==1:break
            if kl_bounds(p,mid,32+count.bit_length(),80+2*count.bit_length())[0]>b:hi=mid
            else:lo=mid
        endpoints.append((2*left-1,2*hi-1))
    vals=[a*b for a in endpoints[0] for b in endpoints[1]]
    l=fiber(min(vals),Q(rho))[0];u=fiber(max(vals),Q(rho))[1]
    if answer is not None:
        a=Q(answer)
        return a if max(abs(a-l),abs(a-u))<=Q(eps) else None
    return (l+u)/2 if u-l<=2*Q(eps) else None


def audit(sample,costs,epsilon,rho,log_confidence,design='learned',rule='joint',max_queries=2000000,certify=True,delta=None,reuse_pilot=False):
    """Public auditor API. sample sees only an arm and requested fresh count.

    Known parameters: costs, precision, sharing radius, log confidence.
    No unknown Bernoulli mean is an input to design, stopping or estimation.
    """
    start=time.perf_counter();c=np.asarray(costs,float);eps,rr=float(epsilon),float(rho);L=float(log_confidence)
    # Resolve confidence before design or sampling: exact delta is authoritative.
    ellq=Q.from_float(L) if math.isfinite(L) else Q(0)
    if delta is not None:
        delta=Q(delta)
        if not 0<delta<Q(1,4):raise ValueError('Invalid delta')
        ellq=log_bounds(1/delta,40)[1];L=float(ellq)
    if c.shape!=(2,) or not np.all(np.isfinite(c)) or np.any(c<=0) or not 0<=rr<.5 or not rr<eps<1 or not math.isfinite(L) or L<math.log(4):raise ValueError('Invalid model')
    if isinstance(max_queries,bool) or int(max_queries)!=max_queries or not 0<=max_queries<=2**52:raise ValueError('Integer query cap in [0,2**52] required')
    max_queries=int(max_queries)
    if design not in ['learned','equal','neyman'] or rule not in ['joint','coordinate']:raise ValueError('Invalid method')
    n0=max(32,math.ceil(L**(2/3))) if design!='equal' else 0
    if 2*n0>max_queries:
        return dict(stopped=False,cost=0.,pilot_cost=0.,queries=0,pilot_reused=bool(reuse_pilot),weight=.5,checks=0,certified=False,stop_reason='budget_before_pilot',wall_seconds=time.perf_counter()-start,optimization_seconds=0.)
    pilot=np.array([sample(j,n0) for j in range(2)]) if n0 else np.zeros(2,dtype=int)
    pilot_cost=n0*sum(c);weight=.5;pilot_answer=0.;optimization_seconds=0.
    if n0:
        p=np.clip(pilot/n0,1/(2*(n0+1)),1-1/(2*(n0+1)))
        if design=='learned':
            t=time.perf_counter();choice=learned_design(p,c,eps,rr,L);optimization_seconds=time.perf_counter()-t
            weight=choice['weight'];pilot_answer=choice['answer']
        else:
            raw=np.abs((2*p-1)[::-1])*np.sqrt(p*(1-p)*c)
            weight=float(raw[0]/sum(raw)) if sum(raw)>0 else .5
            k=min(.2,L**(-1/8));weight=(1-k)*weight+k/2
    alpha=np.array([weight,1-weight])/c;alpha/=sum(alpha)
    n=np.full(2,n0,dtype=np.int64) if reuse_pilot else np.zeros(2,dtype=np.int64)
    s=pilot.copy() if reuse_pilot else n.copy()
    extra_cost=0. if reuse_pilot else pilot_cost
    extra_queries=0 if reuse_pilot else 2*n0
    N=max(16,int(min(n0/alpha))) if reuse_pilot and n0 else 16
    growth=1+min(.15,L**(-1/4))
    checks=0
    while N+extra_queries<=max_queries:
        nn=np.ceil(alpha*N).astype(np.int64)
        if reuse_pilot:nn=np.maximum(nn,n0)
        if sum(nn)+extra_queries>max_queries:break
        for j in range(2):s[j]+=sample(j,int(nn[j]-n[j]))
        n=nn;p=s/n;ans=None;exact_answer=None;reason='';beta=mixture_beta(n,s,L)
        if rule=='joint' and np.all((p>0)&(p<1)):
            # A short monotone search proposes a current-data answer; validity
            # comes from the simultaneous region, not from its selection rule.
            choice=answer_at_weight(p,[1,1],eps,rr,float(n[0]/sum(n)),iterations=max(9,math.ceil(math.log2(L))))
            a=choice['answer']
            frozen=info_float(p,[1,1],eps,rr,pilot_answer,float(n[0]/sum(n)))
            if frozen>choice['information']:a=pilot_answer;choice['information']=frozen
            if choice['information']*sum(n)>beta+1e-7:
                bq=beta_upper(n,s,ellq) if certify else None
                aq=candidate_rational(a,epsilon)
                if not certify or exact_glr(n,s,aq,epsilon,rho,bq):ans=float(aq);exact_answer=aq;reason='joint_glr'
        if ans is None and rule=='coordinate':
            low,high=coordinate_interval(n,s,L);left,right=projected_interval(low,high,rr)
            if right-left<=2*eps:
                a=exact_coordinate(n,s,epsilon,rho,ellq) if certify else (left+right)/2
                if a is not None:ans=float(a);exact_answer=Q(a);reason='coordinate_mixture'
        if ans is None and rule=='joint':
            low,high=product_box(p,np.sqrt(beta/(2*n)));left,right=robust_fiber(low,rr)[0],robust_fiber(high,rr)[1]
            if right-left<=2*eps:
                a=exact_rectangle(n,s,epsilon,rho,beta_upper(n,s,ellq)) if certify else (left+right)/2
                if a is not None:ans=float(a);exact_answer=Q(a);reason='rectangle_fallback'
        checks+=1
        if ans is not None:
            return dict(stopped=True,estimate=float(ans),estimate_rational=str(exact_answer),cost=float(n@c+extra_cost),pilot_cost=float(pilot_cost),queries=int(sum(n)+extra_queries),counts=n.tolist(),successes=s.tolist(),pilot_counts=[n0,n0],pilot_successes=pilot.tolist(),pilot_reused=bool(reuse_pilot),weight=float(weight),pilot_answer=pilot_answer,rule=reason,certified=certify,checks=checks,optimization_seconds=optimization_seconds,wall_seconds=time.perf_counter()-start)
        N=max(N+1,math.ceil(N*growth))
    return dict(stopped=False,cost=float(n@c+extra_cost),pilot_cost=float(pilot_cost),queries=int(sum(n)+extra_queries),pilot_reused=bool(reuse_pilot),weight=weight,checks=checks,certified=False,wall_seconds=time.perf_counter()-start,optimization_seconds=optimization_seconds)


def simulate(theta,costs,epsilon,rho,L,seed,**kwargs):
    # Independent random stream for each arm avoids using true means in policy.
    rng=[np.random.default_rng(np.random.SeedSequence([seed,j])) for j in range(2)]
    sample=lambda j,n:int(rng[j].binomial(n,theta[j]))
    result=audit(sample,costs,epsilon,rho,L,**kwargs)
    if result['stopped']:
        l,u=robust_fiber(float(np.prod(2*np.asarray(theta)-1)),float(rho))
        result['robust_error']=max(abs(result['estimate']-l),abs(result['estimate']-u))
        result['robust_failure']=bool(result['robust_error']>float(epsilon)+1e-10)
    return result


==> anc/Supplement_A/experiments/code/localized_audit.py <==
"""v0.9: fresh-main pilot localization and checkpoint KL spending.

No true means enter the auditor. Pilot observations set a beta mixing density,
but are NOT reused as main likelihood observations. Three main regions receive
separate error budgets. The checkpoint region requires the frozen, deterministic
main count schedule used here. Floating values only propose returns; rational
upper boundaries and lower GLRs authorize every certified return.
"""
import math
import time
from functools import lru_cache
from fractions import Fraction as Q
import numpy as np
from scipy.special import betaln, xlogy
from adaptive_audit import solve_general_game
from certified_decision import log_bounds
from learned_audit import beta_upper, exact_glr, exact_rectangle, _PI_LO, _PI_HI
from mixture_audit import mixture_beta
from resolved_pilot import pilot_threshold
from sharp_audit import product_box, robust_fiber
from two_ticket import info_float, down, up


def calibrated_parameters(L, g):
    if not math.isfinite(L) or L < math.log(4) or not 0 < g < 1:
        raise ValueError('Need L >= log(4) and 0 < g < 1')
    H = math.sqrt(L) + math.log(math.e + math.log(1/g))
    q = max(1., (L/H)**.25)
    return H, q


def calibrated_threshold(L, g, k, dimension=2):
    H, q = calibrated_parameters(L, g)
    return q*(H + 3*math.log(k+2) + math.log(8*dimension))


def _counts(n, s):
    if len(n) != len(s) or not len(n):
        raise ValueError('Matching nonempty data required')
    for a, b in zip(n, s):
        if isinstance(a, bool) or isinstance(b, bool) or int(a) != a or int(b) != b or not 0 <= b <= a:
            raise ValueError('Nonnegative integer counts and bounded successes required')


def localized_beta(n, s, pilot_n, pilot_s, ell):
    _counts(n, s); _counts(pilot_n, pilot_s)
    if len(n) != len(pilot_n):
        raise ValueError('Pilot and main dimensions differ')
    out = float(ell)
    for nn, ss, mm, tt in zip(n, s, pilot_n, pilot_s):
        nn, ss, mm, tt = map(int, (nn, ss, mm, tt))
        if nn:
            out += (xlogy(ss, ss/nn) + xlogy(nn-ss, (nn-ss)/nn)
                    + betaln(tt+1, mm-tt+1) - betaln(tt+ss+1, mm+nn-tt-ss+1))
    return max(float(ell), float(out))


@lru_cache(maxsize=128)
def _half_log_two_pi(terms, bits):
    return (down(log_bounds(2*_PI_LO, terms)[0]/2, bits),
            up(log_bounds(2*_PI_HI, terms)[1]/2, bits))


def _factorial_enclosure(n, terms, bits):
    if n < 2:
        return Q(0), Q(0)
    lo, hi = log_bounds(Q(n), terms)
    a, b = _half_log_two_pi(terms, bits)
    return (down((Q(n)+Q(1, 2))*down(lo, bits)-n+a+Q(1, 12*n+1), bits),
            up((Q(n)+Q(1, 2))*up(hi, bits)-n+b+Q(1, 12*n), bits))


def localized_beta_upper(n, s, pilot_n, pilot_s, ell_upper):
    _counts(n, s); _counts(pilot_n, pilot_s)
    if len(n) != len(pilot_n):
        raise ValueError('Pilot and main dimensions differ')
    terms = 32 + (sum(map(int, n)) + sum(map(int, pilot_n))).bit_length()
    bits = 80 + 2*(sum(map(int, n)) + sum(map(int, pilot_n))).bit_length()
    out = Q(ell_upper)
    for nn, ss, mm, tt in zip(n, s, pilot_n, pilot_s):
        nn, ss, mm, tt = map(int, (nn, ss, mm, tt))
        if not nn:
            continue
        # log B(t+1,m-t+1) - log B(t+s+1,m+n-t-s+1).
        positive = [tt, mm-tt, mm+nn+1]
        negative = [mm+1, tt+ss, mm+nn-tt-ss]
        out += sum((_factorial_enclosure(v, terms, bits)[1] for v in positive), Q(0))
        out -= sum((_factorial_enclosure(v, terms, bits)[0] for v in negative), Q(0))
        if ss:
            out += ss*up(log_bounds(Q(ss, nn), terms)[1], bits)
        if ss < nn:
            out += (nn-ss)*up(log_bounds(Q(nn-ss, nn), terms)[1], bits)
    return max(Q(ell_upper), out)


def checkpoint_beta(checkpoint, dimension, L, ell):
    if int(checkpoint) != checkpoint or checkpoint < 0 or dimension < 1:
        raise ValueError('Nonnegative checkpoint and positive dimension required')
    m = max(2, math.ceil(L))
    return (ell + math.log((checkpoint+1)*(checkpoint+2))
            + dimension*math.log(2*m))/(1-1/m)


def checkpoint_beta_upper(checkpoint, dimension, L, ell_upper):
    if int(checkpoint) != checkpoint or checkpoint < 0 or int(dimension) != dimension or dimension < 1:
        raise ValueError('Integer checkpoint and dimension required')
    m = max(2, math.ceil(L)); k = int(checkpoint)
    terms = 40 + (k+2).bit_length()
    return (Q(ell_upper) + log_bounds(Q((k+1)*(k+2)), terms)[1]
            + dimension*log_bounds(Q(2*m), terms)[1])/Q(m-1, m)


def main_boundary(n, s, pn, ps, checkpoint, L, mode, exact=False):
    if mode not in ('cold', 'localized', 'checkpoint', 'hybrid'):
        raise ValueError('Unknown boundary mode')
    # Pilot receives delta/2. A hybrid uses delta/6 for each of three regions.
    split = 6 if mode == 'hybrid' else 2
    ell = Q.from_float(float(L)) + log_bounds(Q(split), 50)[1] if exact else L+math.log(split)
    cold = beta_upper(n, s, ell) if exact else mixture_beta(n, s, ell)
    if mode == 'cold':
        return cold, 'cold', {'cold': cold}
    if mode == 'localized':
        warm = localized_beta_upper(n, s, pn, ps, ell) if exact else localized_beta(n, s, pn, ps, ell)
        return warm, 'localized', {'localized': warm}
    cp = checkpoint_beta_upper(checkpoint, len(n), L, ell) if exact else checkpoint_beta(checkpoint, len(n), L, ell)
    if mode == 'checkpoint':
        return cp, 'checkpoint', {'checkpoint': cp}
    warm = localized_beta_upper(n, s, pn, ps, ell) if exact else localized_beta(n, s, pn, ps, ell)
    candidates = {'cold': cold, 'localized': warm, 'checkpoint': cp}
    winner = min(candidates, key=candidates.get)
    return candidates[winner], winner, candidates


def localized_zero_audit(sample, costs, epsilon, rho, L, pilot_mode='calibrated',
                         boundary='hybrid', max_queries=10**15, certify=True):
    start = time.perf_counter()
    c = np.asarray(costs, float); eps, rr = float(epsilon), float(rho)
    if c.shape != (2,) or not np.all(np.isfinite(c)) or np.any(c <= 0) or not math.isfinite(L) or L < math.log(4) or not 0 <= rr < .5 or not rr < eps < 1:
        raise ValueError('Invalid parameters')
    if isinstance(max_queries, bool) or int(max_queries) != max_queries or not 0 <= max_queries <= 2**52:
        raise ValueError('Integer query cap in [0,2**52] required')
    if pilot_mode not in ('adaptive', 'calibrated') or boundary not in ('cold', 'localized', 'checkpoint', 'hybrid'):
        raise ValueError('Invalid pilot or boundary mode')
    max_queries = int(max_queries); g = (eps-rr)/(1-rr)
    ell = L+math.log(2); ellq = Q.from_float(float(L))+log_bounds(Q(2), 50)[1]
    n0 = 0; s0 = np.zeros(2, dtype=np.int64); k = 0; weight = .5

    def result(ans, reason, n, s, **extra):
        pc = float(n0*sum(c))
        return dict(stopped=ans is not None, estimate=float(ans) if ans is not None else None,
                    estimate_rational=str(Q(ans)) if ans is not None else None,
                    cost=float(n@c+pc), pilot_cost=pc, queries=int(sum(n)+2*n0),
                    counts=n.tolist(), successes=s.tolist(), pilot_counts=[n0, n0],
                    pilot_successes=s0.tolist(), weight=float(weight), pilot_mode=pilot_mode,
                    boundary=boundary, pilot_round=k, rule=reason, certified=certify,
                    wall_seconds=time.perf_counter()-start, **extra)

    empty = np.zeros(2, dtype=np.int64)
    while True:
        nn = 2**k
        if 2*nn > max_queries:
            return result(None, 'pilot_budget', empty, empty)
        for j in range(2):
            s0[j] += sample(j, nn-n0)
        n0 = nn
        p = np.clip(s0/n0, 1/(2*(n0+1)), 1-1/(2*(n0+1)))
        choice = None
        if abs(float(np.prod(2*p-1))) < g/2:
            try:
                choice = solve_general_game(p, c, g, iterations=42 if pilot_mode == 'adaptive' else 65)
            except (ValueError, ArithmeticError):
                pass
        threshold = pilot_threshold(L, k) if pilot_mode == 'adaptive' else calibrated_threshold(L, g, k)
        if choice is not None and n0*choice['information'] >= threshold:
            weight = float(choice['cost_weights'][0]); break
        beta = mixture_beta([n0, n0], s0, ell)
        a, b = product_box(s0/n0, np.sqrt(beta/(2*n0)))
        left, right = robust_fiber(a, rr)[0], robust_fiber(b, rr)[1]
        if right-left <= 2*eps:
            ans = exact_rectangle([n0, n0], s0, epsilon, rho, beta_upper([n0, n0], s0, ellq)) if certify else (left+right)/2
            if ans is not None:
                return result(ans, 'pilot_fallback', empty, empty)
        k += 1

    kappa = min(.2, L**(-1/8)); weight = (1-kappa)*weight+kappa/2
    alpha = np.array([weight, 1-weight])/c; alpha /= alpha.sum()
    n = empty.copy(); s = empty.copy(); N = 16; checkpoint = 0
    growth = 1+min(.15, L**(-.25)); pn = [n0, n0]
    while True:
        nn = np.ceil(alpha*N).astype(np.int64)
        if int(sum(nn))+2*n0 > max_queries:
            return result(None, 'main_budget', n, s, checkpoint=checkpoint)
        for j in range(2):
            s[j] += sample(j, int(nn[j]-n[j]))
        n = nn; p = s/n
        beta, _, _ = main_boundary(n, s, pn, s0, checkpoint, L, boundary)
        exact = None
        def certified_boundary():
            nonlocal exact
            if exact is None:
                exact = main_boundary(n, s, pn, s0, checkpoint, L, boundary, exact=True)
            return exact
        def details():
            b, winner, candidates = certified_boundary() if certify else main_boundary(n, s, pn, s0, checkpoint, L, boundary)
            return dict(checkpoint=checkpoint, boundary_winner=winner, boundary_value=float(b),
                        boundary_checked_with_rationals=bool(certify),
                        boundary_candidates={key:float(v) for key,v in candidates.items()})
        if np.all((p > 0)&(p < 1)) and sum(n)*info_float(p, [1, 1], eps, rr, 0., float(n[0]/sum(n))) > beta+1e-7:
            if not certify or exact_glr(n, s, Q(0), epsilon, rho, certified_boundary()[0]):
                return result(Q(0), 'zero_glr', n, s, **details())
        a, b = product_box(p, np.sqrt(beta/(2*n)))
        left, right = robust_fiber(a, rr)[0], robust_fiber(b, rr)[1]
        if right-left <= 2*eps:
            ans = exact_rectangle(n, s, epsilon, rho, certified_boundary()[0]) if certify else (left+right)/2
            if ans is not None:
                return result(ans, 'main_fallback', n, s, **details())
        N = max(N+1, math.ceil(N*growth)); checkpoint += 1


def simulate_localized(theta, costs, epsilon, rho, L, seed, **kwargs):
    rng = [np.random.default_rng(np.random.SeedSequence([seed, j])) for j in range(2)]
    def sample(j, n):
        return int(rng[j].binomial(n, theta[j]))
    out = localized_zero_audit(sample, costs, epsilon, rho, L, **kwargs)
    if out['stopped']:
        l, u = robust_fiber(float(np.prod(2*np.asarray(theta)-1)), float(rho))
        out['robust_error'] = max(abs(out['estimate']-l), abs(out['estimate']-u))
        out['robust_failure'] = bool(out['robust_error'] > float(epsilon)+1e-10)
    return out


==> anc/Supplement_A/experiments/code/mixture_audit.py <==
"""Beta-binomial mixture boundary and matched finite-confidence diagnostics."""
import math
import numpy as np
from scipy.special import gammaln, xlogy
from fractions import Fraction as Q
from certified_decision import log_bounds
from two_ticket import info_float,info_certified,kl_bounds
from sharp_audit import product_box, robust_fiber


def mixture_beta(counts,successes,ell):
    n=np.asarray(counts,float);s=np.asarray(successes,float)
    if np.any(n<0) or np.any(s<0) or np.any(s>n):raise ValueError('Invalid counts')
    mask=n>0;n=n[mask];s=s[mask]
    p=s/n
    regret=np.log(n+1)+gammaln(n+1)-gammaln(s+1)-gammaln(n-s+1)
    regret+=xlogy(s,p)+xlogy(n-s,1-p)
    return float(ell+sum(regret))


def mixture_beta_upper(counts,successes,delta,terms=18):
    """Exact enclosure. Intended for moderate integer counts; no gamma functions."""
    out=log_bounds(1/Q(delta),terms)[1]
    for n,s in zip(counts,successes):
        if int(n)!=n or int(s)!=s or not 0<=s<=n:raise ValueError('Invalid counts')
        n,s=int(n),int(s)
        if n==0:continue
        out+=log_bounds(Q((n+1)*math.comb(n,s)),terms)[1]
        if s:out+=s*log_bounds(Q(s,n),terms)[1]
        if s<n:out+=(n-s)*log_bounds(Q(n-s,n),terms)[1]
    return out


def certified_two_ticket_decision(counts,successes,answer,epsilon,rho,delta):
    """Anytime-valid decision; None at an empirical endpoint or if undecided.

    Counts may arise from adaptive sampling. Empirical endpoints conservatively
    abstain here; they are covered by the separate rectangular fallback.
    """
    if len(counts)!=2 or any(n<=0 or int(n)!=n for n in counts):raise ValueError('Two positive integer counts required')
    if any(int(s)!=s or not 0<=s<=n for s,n in zip(successes,counts)):raise ValueError('Invalid successes')
    if any(s==0 or s==n for s,n in zip(successes,counts)):return None
    p=[Q(s,n) for s,n in zip(successes,counts)];total=sum(counts)
    low,_=info_certified(p,[1,1],Q(epsilon),Q(rho),Q(answer),Q(counts[0],total),bits=36)
    beta=mixture_beta_upper(counts,successes,delta)
    if total*low>beta:return dict(answer=str(Q(answer)),statistic_lower=str(total*low),boundary_upper=str(beta))
    return None


def tuned_audit(theta,costs,epsilon,rho,answer,weight,ell,seed,boundary='mixture',rule='glr',max_stage=2000):
    """Known-instance tuned diagnostic, NOT an implemented adaptive optimal auditor.

    All compared boundaries share the exact same design and random observations.
    Floating evaluation is for simulation; exact certificates are separate.
    """
    theta=np.asarray(theta,float);c=np.asarray(costs,float);w=np.array([weight,1-weight])
    alpha=w/c;alpha/=alpha.sum();n=np.zeros(2,dtype=np.int64);s=n.copy();rng=np.random.default_rng(seed)
    truth=robust_fiber(float(np.prod(2*theta-1)),rho)
    for k in range(1,max_stage+1):
        nn=np.ceil(alpha*k*k).astype(np.int64);s+=rng.binomial(nn-n,theta);n=nn;p=s/n;N=int(sum(n))
        beta=mixture_beta(n,s,ell) if boundary=='mixture' else ell+math.log(math.pi**2/6)+4*math.log(N+1)
        if rule=='glr' and np.all((p>0)&(p<1)):
            stat=N*info_float(p,[1,1],epsilon,rho,answer,float(n[0]/N))
            if stat>beta+1e-8:
                error=max(abs(answer-truth[0]),abs(answer-truth[1]))
                return dict(stopped=True,cost=float(n@c),queries=N,estimate=answer,robust_failure=bool(error>epsilon+1e-10),rule='glr')
        a,b=product_box(p,np.sqrt(beta/(2*n)))
        left,right=robust_fiber(a,rho)[0],robust_fiber(b,rho)[1]
        if right-left<=2*epsilon:
            ans=(left+right)/2;error=max(abs(ans-truth[0]),abs(ans-truth[1]))
            return dict(stopped=True,cost=float(n@c),queries=N,estimate=float(ans),robust_failure=bool(error>epsilon+1e-10),rule='rectangle')
    return dict(stopped=False,cost=float(n@c),queries=int(sum(n)))


==> anc/Supplement_A/experiments/code/oracle_protocol.py <==
"""Repeated reference tickets. No access to the unavailable gate parameter."""
import numpy as np


class TicketOracle:
    def __init__(self, theta, seed):
        self._theta = np.asarray(theta, dtype=float)
        self._rng = np.random.default_rng(seed)
        self.counts = np.zeros(len(theta), dtype=np.int64)
        self.successes = np.zeros(len(theta), dtype=np.int64)

    def query_batch(self, ticket, count):
        if not 0 <= ticket < len(self._theta):
            raise PermissionError('Ticket is outside the fixed accessible menu.')
        if count < 0:
            raise ValueError('Negative sample count.')
        # A binomial aggregate has exactly the law of count fresh Bernoulli calls.
        successes = int(self._rng.binomial(count, self._theta[ticket]))
        self.counts[ticket] += count
        self.successes[ticket] += successes
        return successes

    @property
    def cost(self):
        return int(self.counts.sum())


==> anc/Supplement_A/experiments/code/polynomial.py <==
"""Small exact polynomial engine; no symbolic-algebra dependency.

Coefficients are fractions, monomials are tuples of nonnegative exponents.
Vertex ranges are exact ONLY for multi-affine polynomials (checked).
"""
from fractions import Fraction as Q
from itertools import product
from math import comb


def clean(p):
    return {a: Q(c) for a, c in p.items() if c}


def add(p, q):
    out = dict(p)
    for a, c in q.items():
        out[a] = out.get(a, Q(0)) + c
    return clean(out)


def multiply(p, q):
    out = {}
    for a, c in p.items():
        for b, d in q.items():
            e = tuple(x+y for x, y in zip(a, b))
            out[e] = out.get(e, Q(0)) + c*d
    return clean(out)


def evaluate(p, x):
    ans = 0
    for a, c in p.items():
        term = c
        for xi, power in zip(x, a):
            term *= xi**power
        ans += term
    return ans


def parity_polynomial(r):
    """eta * product_j (2 theta_j - 1); eta is the last coordinate."""
    zero = (0,)*(r+1)
    p = {zero: Q(1)}
    for j in range(r):
        e = tuple(int(k == j) for k in range(r+1))
        p = multiply(p, {e: Q(2), zero: Q(-1)})
    e = (0,)*r + (1,)
    return multiply(p, {e: Q(1)})


def observable_taylor(p, theta):
    """Expansion in u of F(theta+u,eta), retaining nuisance exponents."""
    d = len(theta)
    out = {}
    for powers, coef in p.items():
        for beta in product(*(range(a+1) for a in powers[:d])):
            val = coef
            for a, b, center in zip(powers[:d], beta, theta):
                val *= comb(a, b)*center**(a-b)
            key = tuple(beta) + powers[d:]
            out[key] = out.get(key, Q(0)) + val
    return clean(out)


def identified_and_order(p, theta):
    """Return (identified, order). None denotes non-ID or constant target."""
    d = len(theta)
    shifted = observable_taylor(p, theta)
    for a, c in shifted.items():
        if sum(a[:d]) == 0 and sum(a[d:]) > 0 and c:
            return False, None
    orders = [sum(a[:d]) for a, c in shifted.items() if c and sum(a[:d]) > 0]
    return True, min(orders) if orders else None


def vertex_range(p, bounds):
    if any(max(a, default=0) > 1 for a in p):
        raise ValueError('Vertex enumeration is invalid for repeated powers.')
    vals = [evaluate(p, x) for x in product(*[(lo, hi) for lo, hi in bounds])]
    return min(vals), max(vals)


==> anc/Supplement_A/experiments/code/pooled_rescue.py <==
"""Continue the existing pilot confidence process across every observation.

This adds no error budget: the pilot's delta/2 uniform-beta process now runs
through the main phase too. Its zero GLR and rectangle can stop the base policy
early. The main policy keeps its own conditional delta/2 budget. The wrapper
records actual callbacks, and never consumes or charges an observation twice.
"""
import math
import time
from fractions import Fraction as Q
import numpy as np
from certified_decision import log_bounds
from learned_audit import beta_upper, exact_glr, exact_rectangle
from mixture_audit import mixture_beta
from sharp_audit import product_box, robust_fiber
from two_ticket import info_float
from localized_audit import localized_zero_audit


class _PooledReturn(Exception):
    def __init__(self, answer, rule, beta):
        self.answer, self.rule, self.beta = answer, rule, beta


def pooled_zero_audit(sample, costs, epsilon, rho, L, **kwargs):
    start = time.perf_counter()
    n = np.zeros(2, dtype=np.int64); s = n.copy()
    certify = kwargs.get('certify', True)
    # Parameter validation occurs inside the base auditor before any callback.
    def observed_sample(j, count):
        value = sample(j, count)
        n[j] += count; s[j] += value
        if j == 1 and np.all(n > 0):
            ell = L+math.log(2)
            p = s/n; beta = mixture_beta(n, s, ell)
            exact = None
            def upper():
                nonlocal exact
                if exact is None:
                    exact = beta_upper(n, s, Q.from_float(float(L))+log_bounds(Q(2), 50)[1])
                return exact
            if np.all((p > 0)&(p < 1)) and sum(n)*info_float(p, [1,1], float(epsilon), float(rho), 0., float(n[0]/sum(n))) > beta+1e-7:
                if not certify or exact_glr(n, s, Q(0), epsilon, rho, upper()):
                    raise _PooledReturn(Q(0), 'pooled_zero_glr', float(upper()) if certify else beta)
            a, b = product_box(p, np.sqrt(beta/(2*n)))
            left, right = robust_fiber(a, float(rho))[0], robust_fiber(b, float(rho))[1]
            if right-left <= 2*float(epsilon):
                ans = exact_rectangle(n, s, epsilon, rho, upper()) if certify else (left+right)/2
                if ans is not None:
                    raise _PooledReturn(ans, 'pooled_rectangle', float(upper()) if certify else beta)
        return value
    try:
        out = localized_zero_audit(observed_sample, costs, epsilon, rho, L, **kwargs)
        out['base_policy_return'] = True
    except _PooledReturn as stop:
        out = dict(stopped=True, estimate=float(stop.answer), estimate_rational=str(Q(stop.answer)),
                   cost=float(n@np.asarray(costs)), queries=int(sum(n)), counts=n.tolist(),
                   successes=s.tolist(), rule=stop.rule, certified=certify,
                   inference_scope='all_observations', base_policy_return=False,
                   boundary_value=stop.beta, pilot_cost=None,
                   pilot_mode=kwargs.get('pilot_mode', 'calibrated'),
                   boundary=kwargs.get('boundary', 'hybrid'))
    out['all_counts'] = n.tolist(); out['all_successes'] = s.tolist()
    assert out['queries'] == int(sum(n))
    assert math.isclose(out['cost'], float(n@np.asarray(costs)), rel_tol=1e-14)
    out['wall_seconds'] = time.perf_counter()-start
    return out


def simulate_pooled(theta, costs, epsilon, rho, L, seed, **kwargs):
    rng = [np.random.default_rng(np.random.SeedSequence([seed,j])) for j in range(2)]
    out = pooled_zero_audit(lambda j,n:int(rng[j].binomial(n,theta[j])), costs, epsilon, rho, L, **kwargs)
    if out['stopped']:
        l,u = robust_fiber(float(np.prod(2*np.asarray(theta)-1)), float(rho))
        out['robust_error'] = max(abs(out['estimate']-l), abs(out['estimate']-u))
        out['robust_failure'] = bool(out['robust_error'] > float(epsilon)+1e-10)
    return out


==> anc/Supplement_A/experiments/code/resolved_pilot.py <==
"""Information-scaled pilot for zero-product certification.

The implemented two-ticket policy has no access to true means. Pilot and main
stages use separate risk budgets exp(-L)/2. Numerical stopping suggestions are
rechecked with rational enclosures by default.
"""
import math,time
import numpy as np
from fractions import Fraction as Q
from adaptive_audit import solve_general_game
from learned_audit import beta_upper,exact_glr,exact_rectangle
from mixture_audit import mixture_beta
from sharp_audit import product_box,robust_fiber
from two_ticket import info_float
from certified_decision import log_bounds


def pilot_threshold(L,k):
    return math.sqrt(L)+math.log(k+2)**2


def zero_audit(sample,costs,epsilon,rho,L,pilot_mode='adaptive',max_queries=10**15,certify=True):
    start=time.perf_counter();c=np.asarray(costs,float);eps,rr=float(epsilon),float(rho);g=(eps-rr)/(1-rr)
    if c.shape!=(2,) or not np.all(np.isfinite(c)) or np.any(c<=0) or not math.isfinite(L) or not 0<=rr<.5 or not rr<eps<1 or L<math.log(4):raise ValueError('Invalid parameters')
    if isinstance(max_queries,bool) or int(max_queries)!=max_queries or not 0<=max_queries<=2**52:raise ValueError('Integer query cap in [0,2**52] required')
    max_queries=int(max_queries)
    if pilot_mode not in ['adaptive','fixed']:raise ValueError('Invalid pilot mode')
    ell=L+math.log(2);ellq=Q.from_float(L)+log_bounds(Q(2),40)[1]
    n0=0;s0=np.zeros(2,dtype=np.int64);k=0;weight=.5;learned=False
    def result(ans,reason,n,s,pc,**extra):
        return dict(stopped=True,estimate=float(ans),estimate_rational=str(Q(ans)),cost=float(n@c+pc),pilot_cost=float(pc),queries=int(sum(n)+2*n0),counts=n.tolist(),successes=s.tolist(),pilot_counts=[n0,n0],pilot_successes=s0.tolist(),weight=float(weight),pilot_mode=pilot_mode,learned_branch=learned,rule=reason,certified=certify,wall_seconds=time.perf_counter()-start,**extra)
    while True:
        nn=(2**k) if pilot_mode=='adaptive' else math.ceil(L**(2/3))
        if 2*nn>max_queries:return dict(stopped=False,cost=float(n0*sum(c)),pilot_cost=float(n0*sum(c)),queries=2*n0,pilot_mode=pilot_mode,wall_seconds=time.perf_counter()-start)
        for j in range(2):s0[j]+=sample(j,nn-n0)
        n0=nn;p=np.clip(s0/n0,1/(2*(n0+1)),1-1/(2*(n0+1)))
        prod=abs(float(np.prod(2*p-1)));choice=None
        if prod<(g/2 if pilot_mode=='adaptive' else g):
            try:choice=solve_general_game(p,c,g,iterations=42)
            except (ValueError,ArithmeticError):choice=None
        if pilot_mode=='fixed' or (choice is not None and n0*choice['information']>=pilot_threshold(L,k)):
            if choice is not None:weight=float(choice['cost_weights'][0]);learned=True
            break
        # This parallel fallback guarantees finite-mean termination on every
        # strict fiber, including cases for which zero is not an acceptable answer.
        means=s0/n0;beta=mixture_beta([n0,n0],s0,ell)
        a,b=product_box(means,np.sqrt(beta/(2*n0)));left,right=robust_fiber(a,rr)[0],robust_fiber(b,rr)[1]
        if right-left<=2*eps:
            ans=exact_rectangle([n0,n0],s0,epsilon,rho,beta_upper([n0,n0],s0,ellq)) if certify else (left+right)/2
            if ans is not None:
                return result(ans,'pilot_fallback',np.zeros(2,dtype=np.int64),np.zeros(2,dtype=np.int64),float(n0*sum(c)),pilot_round=k)
        k+=1
    kappa=min(.2,L**(-1/8));weight=(1-kappa)*weight+kappa/2
    alpha=np.array([weight,1-weight])/c;alpha/=sum(alpha)
    n=np.zeros(2,dtype=np.int64);s=n.copy();N=16;growth=1+min(.15,L**(-1/4));pc=float(n0*sum(c))
    while N+2*n0<=max_queries:
        nn=np.ceil(alpha*N).astype(np.int64)
        if int(sum(nn))+2*n0>max_queries:break
        for j in range(2):s[j]+=sample(j,int(nn[j]-n[j]))
        n=nn;p=s/n;beta=mixture_beta(n,s,ell)
        if np.all((p>0)&(p<1)) and sum(n)*info_float(p,[1,1],eps,rr,0.,float(n[0]/sum(n)))>beta+1e-7:
            if not certify or exact_glr(n,s,Q(0),epsilon,rho,beta_upper(n,s,ellq)):
                return result(0.,'zero_glr',n,s,pc,pilot_round=k)
        a,b=product_box(p,np.sqrt(beta/(2*n)));left,right=robust_fiber(a,rr)[0],robust_fiber(b,rr)[1]
        if right-left<=2*eps:
            ans=exact_rectangle(n,s,epsilon,rho,beta_upper(n,s,ellq)) if certify else (left+right)/2
            if ans is not None:return result(ans,'main_fallback',n,s,pc,pilot_round=k)
        N=max(N+1,math.ceil(N*growth))
    return dict(stopped=False,cost=float(n@c+pc),pilot_cost=pc,queries=int(sum(n)+2*n0),pilot_mode=pilot_mode,weight=weight,learned_branch=learned,wall_seconds=time.perf_counter()-start)


def simulate_zero(theta,costs,epsilon,rho,L,seed,**kwargs):
    rng=[np.random.default_rng(np.random.SeedSequence([seed,j])) for j in range(2)]
    sample=lambda j,n:int(rng[j].binomial(n,theta[j]))
    out=zero_audit(sample,costs,epsilon,rho,L,**kwargs)
    if out['stopped']:
        l,u=robust_fiber(float(np.prod(2*np.asarray(theta)-1)),float(rho))
        out['robust_error']=max(abs(out['estimate']-l),abs(out['estimate']-u))
        out['robust_failure']=bool(out['robust_error']>float(epsilon)+1e-10)
    return out


==> anc/Supplement_A/experiments/code/run_adaptation_experiments.py <==
"""Reproduce the v0.3 adaptive and deterministic crossover diagnostics."""
from pathlib import Path
import csv,json,math,shutil
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from adaptive_audit import adaptive_audit,solve_general_game,sign_information,crossover_parameters
ROOT=Path(__file__).resolve().parents[2]
config=json.loads((ROOT/'experiments/configs/adaptation.json').read_text())
results=ROOT/'experiments/results';figures=ROOT/'experiments/figures'

def save_csv(name,rows):
    with (results/name).open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)

rows=[]
for case in config['cases']:
    name=case['name'];theta=case['theta'];costs=case['costs'];eps=case['epsilon'];rho=case['rho']
    gap=(eps-rho)/(1-rho) if case['mode']=='zero' else 2*eps
    design=solve_general_game(theta,costs,gap);D=design['information']
    if case['mode']=='signed':assert sign_information(theta,costs,design['cost_weights'])>=D
    for ell in config['log_confidences']:
        for rep in range(config['repetitions']):
            out=adaptive_audit(theta,costs,eps,rho,ell,seed=config['seed']+rep,mode=case['mode'])
            if not out['stopped']:raise RuntimeError(f'Configured cap reached: {name}, {ell}, {rep}')
            out['true_allocation_l1']=float(np.abs(np.array(out['weights'])-design['cost_weights']).sum())
            for key in ['weights','counts','successes']:out[key]=json.dumps(out[key])
            rows.append(dict(case=name,log_confidence=ell,replicate=rep,information=D,
                             normalized_cost=out['cost']*D/ell,**out))
        print(name,ell,'done',flush=True)
save_csv('adaptation_runs.csv',rows)
summary=[]
for case in config['cases']:
    for ell in config['log_confidences']:
        group=[x for x in rows if x['case']==case['name'] and x['log_confidence']==ell]
        summary.append(dict(case=case['name'],log_confidence=ell,runs=len(group),
                            mean_cost=float(np.mean([x['cost'] for x in group])),
                            mean_normalized_cost=float(np.mean([x['normalized_cost'] for x in group])),
                            mean_pilot_fraction=float(np.mean([x['pilot_cost']/x['cost'] for x in group])),
                            mean_allocation_l1=float(np.mean([x['true_allocation_l1'] for x in group])),
                            failures=sum(x['robust_failure'] for x in group)))
save_csv('adaptation_summary.csv',summary)

cross=[]
for b in [.2,1/3,.6]:
    law=crossover_parameters([math.inf,b,b],[0,.6,.8],[1,2,3])
    for g in np.geomspace(1e-7,.01,45):
        mags=np.array([0,.6*g**b,.8*g**b])
        result=solve_general_game((1+mags)/2,[1,2,3],float(g))
        cross.append(dict(b=b,g=float(g),kappa=law['kappa'],d=law['coefficient'],
                          information=result['information'],normalized_information=result['information']/(law['coefficient']*g**(2*law['kappa']))))
save_csv('crossover_constants.csv',cross)
regular=[]
theta=np.array([.7,.8]);costs=np.array([1.,3.]);m=np.abs(2*theta-1);P=np.prod(m)
V=P**2*np.sum(np.sqrt(costs*(1-m*m))/m)**2
for s in np.geomspace(1e-4,.06,45):
    answer=solve_general_game(theta,costs,float(P+2*s))
    H=sign_information(theta,costs,answer['cost_weights'])
    regular.append(dict(slack=float(s),information=answer['information'],sign_information=H,
                        exact_region=H>=answer['information'],scaled_cost=s*s/answer['information'],limit=V/2))
save_csv('regular_boundary.csv',regular)

fig,axes=plt.subplots(1,2,figsize=(10.8,4.2))
for case in config['cases']:
    group=[x for x in summary if x['case']==case['name']]
    label=case['name'].replace('_',' ')
    axes[0].plot([x['log_confidence'] for x in group],[x['mean_normalized_cost'] for x in group],marker='o',label=label)
    axes[1].plot([x['log_confidence'] for x in group],[x['mean_pilot_fraction'] for x in group],marker='o',label=label)
axes[0].axhline(1,color='black',ls='--',lw=1,label='Proved asymptotic limit')
axes[0].set(xscale='log',xlabel='log(1/delta)',ylabel='Mean total cost * D / log(1/delta)',title='Automatic allocation, including pilot cost')
axes[1].set(xscale='log',xlabel='log(1/delta)',ylabel='Mean pilot cost / total cost',title='Pilot observations are charged')
for ax in axes:ax.grid(alpha=.2);ax.legend(fontsize=8)
fig.tight_layout();fig.savefig(figures/'adaptation_costs.pdf');fig.savefig(figures/'adaptation_costs.png',dpi=170);plt.close(fig)
fig,axes=plt.subplots(1,2,figsize=(10.8,4.2))
bs=np.linspace(0,.75,200)
axes[0].plot(bs,np.where(bs<1/3,2*(1-2*bs),2/3),color='#245a81',lw=2)
axes[0].axvline(1/3,color='gray',ls='--',lw=1)
axes[0].set(xlabel='Bias approach exponent b',ylabel='High-confidence cost exponent 2 kappa',title='One fair ticket; two magnitudes proportional to g^b')
for b in [.2,1/3,.6]:
    group=[x for x in cross if x['b']==b]
    axes[1].semilogx([x['g'] for x in group],[x['normalized_information'] for x in group],label=f'b = {b:.3g}')
axes[1].axhline(1,color='black',ls='--',lw=1)
axes[1].set(xlabel='Effective displacement g',ylabel='Exact D / (d * g^(2 kappa))',title='Exact inverse-KL roots verify the crossover')
axes[1].legend()
for ax in axes:ax.grid(alpha=.2)
fig.tight_layout();fig.savefig(figures/'crossover.pdf');fig.savefig(figures/'crossover.png',dpi=170);plt.close(fig)
for name in ['adaptation_costs.pdf','crossover.pdf']:shutil.copy2(figures/name,ROOT/'latex/figures'/name)
report=dict(runs=len(rows),nonstops=0,robust_failures=sum(x['robust_failure'] for x in rows),
            max_primal_dual_gap=max(x['max_primal_dual_gap'] for x in rows),
            additional_deterministic_roots=len(cross)+len(regular),
            caveat='Synthetic paired seeds; float decision prototype; no empirical proof of uniform validity or originality.')
(results/'adaptation_report.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report),flush=True)


==> anc/Supplement_A/experiments/code/run_experiments.py <==
"""Run seeded simulations and regenerate CSVs, figures and LaTeX table."""
from pathlib import Path
import json, csv, sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from oracle_protocol import TicketOracle
from audit_algorithms import audit, center_lower_cost, center_upper_cost

ROOT = Path(__file__).resolve().parents[2]
CONFIG = json.loads((ROOT/'experiments/configs/main.json').read_text())
RESULTS = ROOT/'experiments/results'
FIGURES = ROOT/'experiments/figures'
RESULTS.mkdir(exist_ok=True)
FIGURES.mkdir(exist_ok=True)


def write_csv(path, rows):
    with path.open('w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main():
    raw, summaries = [], []
    delta, reps = CONFIG['delta'], CONFIG['repetitions']
    for r in CONFIG['orders']:
        for eps in CONFIG['epsilons']:
            for method in ['projection', 'lipschitz']:
                group = []
                for rep in range(reps):
                    seed = CONFIG['seed'] + 100000*r + rep
                    result = audit(TicketOracle([0.5]*r, seed), eps, delta,
                                   method=method, max_epoch=CONFIG['max_epoch'])
                    row = dict(order=r, epsilon=eps, method=method, replicate=rep,
                               seed=seed, truth=0.0, **result)
                    row['covered'] = result['lower'] <= 0 <= result['upper']
                    row['accurate'] = result['stopped'] and abs(result['estimate']) <= eps
                    raw.append(row)
                    group.append(row)
                costs = np.array([x['cost'] for x in group])
                summaries.append(dict(order=r, epsilon=eps, method=method, repetitions=reps,
                                      mean_cost=float(costs.mean()), median_cost=float(np.median(costs)),
                                      q95_cost=float(np.quantile(costs, 0.95)), max_cost=int(costs.max()),
                                      stop_rate=float(np.mean([x['stopped'] for x in group])),
                                      coverage=float(np.mean([x['covered'] for x in group])),
                                      accuracy=float(np.mean([x['accurate'] for x in group])),
                                      lower_expected=center_lower_cost(r, eps, delta),
                                      upper_high_probability=center_upper_cost(r, eps, delta)))
    write_csv(RESULTS/'center_runs.csv', raw)
    write_csv(RESULTS/'center_summary.csv', summaries)

    # Off-center checks: one-zero stratum, identified model with known gate,
    # and a nonidentified fiber. Exhausting the budget is NOT an identification test.
    scenarios = [
        ('one_zero_r3', [0.5, 0.75, 0.75], (0.0, 1.0), 0.7, 0.01, 24),
        ('known_gate_regular', [0.65, 0.65, 0.65], (0.7, 0.7), 0.7, 0.01, 24),
        ('unidentified', [0.7, 0.7], (0.0, 1.0), 0.7, 0.02, 14),
    ]
    stress = []
    for label, theta, eta_bounds, eta, eps, cap in scenarios:
        truth = eta*float(np.prod(2*np.array(theta)-1))
        for rep in range(reps):
            result = audit(TicketOracle(theta, CONFIG['seed']+rep+17), eps, delta,
                           eta_bounds=eta_bounds, max_epoch=cap)
            stress.append(dict(scenario=label, replicate=rep, truth=truth, epsilon=eps,
                               **result, covered=result['lower'] <= truth <= result['upper']))
    write_csv(RESULTS/'stress_runs.csv', stress)

    plt.rcParams.update({'font.size': 10, 'axes.spines.top': False, 'axes.spines.right': False})
    fig, axes = plt.subplots(1, 2, figsize=(10, 3.7), constrained_layout=True)
    colors = {1:'#24689b', 2:'#d45b26', 3:'#2d8d70', 5:'#8062a4', 9:'#887031'}
    for r in CONFIG['orders']:
        group = [s for s in summaries if s['order']==r and s['method']=='projection']
        x = [s['epsilon'] for s in group]
        y = [s['mean_cost'] for s in group]
        axes[0].loglog(x, y, 'o-', color=colors[r], label=f'r = {r}')
        axes[1].loglog(x, [s['lower_expected'] for s in group], '--', color=colors[r])
        axes[1].loglog(x, [s['upper_high_probability'] for s in group], '-', color=colors[r], label=f'r = {r}')
    axes[0].set_title('Observed mean query cost (300 runs)')
    axes[1].set_title('Lower expected / upper high-probability bounds')
    for ax in axes:
        ax.set_xlabel('Requested error epsilon')
        ax.set_ylabel('Reference queries')
        ax.invert_xaxis()
        ax.grid(True, which='both', alpha=.18)
        ax.legend(fontsize=8)
    fig.savefig(FIGURES/'cost_orders.pdf')
    fig.savefig(FIGURES/'cost_orders.png', dpi=160)
    plt.close(fig)

    fig, ax = plt.subplots(figsize=(7, 3.5), constrained_layout=True)
    eps = 0.01
    a = [next(s['mean_cost'] for s in summaries if s['order']==r and s['epsilon']==eps and s['method']=='projection') for r in CONFIG['orders']]
    b = [next(s['mean_cost'] for s in summaries if s['order']==r and s['epsilon']==eps and s['method']=='lipschitz') for r in CONFIG['orders']]
    x = np.arange(len(a))
    ax.bar(x-.18, a, .36, label='Exact product projection', color='#24689b')
    ax.bar(x+.18, b, .36, label='Global Lipschitz interval', color='#99b9cf')
    ax.set_yscale('log')
    ax.set_xticks(x, [str(r) for r in CONFIG['orders']])
    ax.set_xlabel('Contact order at the centered instance')
    ax.set_ylabel('Mean reference-query cost')
    ax.set_title('Same ticket oracle; epsilon = 0.01, delta = 0.05')
    ax.legend(fontsize=8)
    fig.savefig(FIGURES/'baseline_comparison.pdf')
    fig.savefig(FIGURES/'baseline_comparison.png', dpi=160)
    plt.close(fig)

    table = ['\\begin{tabular}{rrrrr}', '\\toprule',
             '$r$ & Projection mean & Lipschitz mean & Coverage & Stopped \\\\', '\\midrule']
    for r, ca, cb in zip(CONFIG['orders'], a, b):
        s = next(s for s in summaries if s['order']==r and s['epsilon']==eps and s['method']=='projection')
        table.append(f"{r} & {ca:,.0f} & {cb:,.0f} & {s['coverage']:.3f} & {s['stop_rate']:.3f} \\\\")
    table += ['\\bottomrule', '\\end{tabular}']
    (ROOT/'latex/sections/generated_table.tex').write_text('\n'.join(table)+'\n')
    for name in ['cost_orders.pdf', 'baseline_comparison.pdf']:
        (ROOT/'latex/figures'/name).write_bytes((FIGURES/name).read_bytes())
    report = {
        'center_runs': len(raw), 'stress_runs': len(stress),
        'center_nonstops': sum(not x['stopped'] for x in raw),
        'center_interval_failures': sum(not x['covered'] for x in raw),
        'center_estimation_failures': sum(x['stopped'] and not x['accurate'] for x in raw),
        'stress': {label: {'runs':reps,
                           'stopped':sum(x['stopped'] for x in stress if x['scenario']==label),
                           'interval_failures':sum(not x['covered'] for x in stress if x['scenario']==label)}
                   for label, *_ in scenarios},
        'interpretation': 'Synthetic aggregate-binomial experiments; no operational validation; the baseline is not the best published method.'}
    (RESULTS/'summary.json').write_text(json.dumps(report, indent=2)+'\n')
    print(json.dumps(report, indent=2))


if __name__ == '__main__':
    main()


==> anc/Supplement_A/experiments/code/run_information_design.py <==
"""Reproduce heterogeneous-cost information allocations (no sampling claim)."""
from pathlib import Path
import csv, json
from information_design import solve_cost_game

ROOT = Path(__file__).resolve().parents[2]


def main():
    rows = []
    for costs in [[1, 1, 1], [1, 2, 5], [1, 10, 100]]:
        for gap in [0.2, 0.05, 0.01, 0.001]:
            result = solve_cost_game(costs, gap)
            rows.append(dict(costs=json.dumps(costs), displacement=gap,
                             information=result['information'],
                             cost_weights=json.dumps(result['cost_weights']),
                             alternative_theta=json.dumps(result['alternative_theta'])))
    output = ROOT/'experiments/results/information_design.csv'
    with output.open('w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=rows[0].keys())
        w.writeheader()
        w.writerows(rows)
    print(f'Wrote {len(rows)} exact-game numerical solutions to {output.name}')


if __name__ == '__main__':
    main()


==> anc/Supplement_A/experiments/code/run_joint_extensions_v05.py <==
"""Specified exploratory extension: full cancellation and a moving cancellation stratum."""
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor,as_completed
import json,math,time
import numpy as np
from resolved_pilot import simulate_zero
from adaptive_audit import solve_general_game

ROOT=Path(__file__).resolve().parents[2]

def job(task):
    kind,L,mode,rep=task
    theta=[.5,.5] if kind=='two_fair' else [.5,(1+L**(-.3))/2]
    costs=[1,3];D=solve_general_game(theta,costs,1/L)['information']
    out=simulate_zero(theta,costs,str(1/L),'0',L,910000+rep,pilot_mode=mode)
    out.update(case=kind,L=L,method=mode,replication=rep,theta=theta,costs=costs,information=D,normalized_cost=out['cost']*D/L)
    return out

if __name__=='__main__':
    path=ROOT/'experiments/results/v05_joint_extensions.jsonl'
    rows=[json.loads(x) for x in path.read_text().splitlines()] if path.exists() else []
    done={(x['case'],x['L'],x['method'],x['replication']) for x in rows}
    tasks=[(kind,L,mode,rep) for kind in ['two_fair','moving_stratum'] for L in [30,100,300] for mode in ['fixed','adaptive'] for rep in range(30)]
    pending=[t for t in tasks if t not in done];start=time.time()
    with path.open('a') as stream,ProcessPoolExecutor(max_workers=2) as pool:
        for i,f in enumerate(as_completed([pool.submit(job,t) for t in pending]),1):
            row=f.result();stream.write(json.dumps(row)+'\n');stream.flush();rows.append(row)
            if i%30==0:print('Finished',i,'/',len(pending),'elapsed',round(time.time()-start,1),flush=True)
    summaries=[]
    for kind,L,mode in sorted(set(t[:3] for t in tasks)):
        rr=[x for x in rows if (x['case'],x['L'],x['method'])==(kind,L,mode)];v=np.array([x['normalized_cost'] for x in rr])
        summaries.append(dict(case=kind,L=L,method=mode,runs=len(rr),normalized_cost=float(v.mean()),normalized_se=float(v.std(ddof=1)/math.sqrt(len(rr))),stopped=sum(x['stopped'] for x in rr),robust_failures=sum(x.get('robust_failure',False) for x in rr),mean_pilot_fraction=float(np.mean([x['pilot_cost']/x['cost'] for x in rr]))))
    (ROOT/'experiments/results/v05_joint_extensions_summary.json').write_text(json.dumps(summaries,indent=2)+'\n')
    print('Completed',len(rows),'records',flush=True)


==> anc/Supplement_A/experiments/code/run_null_stress.py <==
"""Finite-budget false-certificate stress check for an intentionally wrong answer."""
import math,json
from pathlib import Path
import numpy as np
from mixture_audit import mixture_beta
from two_ticket import info_float
from sharp_audit import robust_fiber
p=np.array([.639,.8]);a=.05;eps=.2;rho=.1
lo,hi=robust_fiber(float(np.prod(2*p-1)),rho)
assert max(abs(a-lo),abs(a-hi))>eps
rows=[]
for run in range(400):
    rng=np.random.default_rng(19000+run);n=np.zeros(2,dtype=np.int64);s=n.copy();returned=False
    for stage in range(1,101):
        nn=np.array([stage*stage,stage*stage]);s+=rng.binomial(nn-n,p);n=nn;means=s/n
        if np.all((means>0)&(means<1)):
            stat=sum(n)*info_float(means,[1,1],eps,rho,a,.5)
            if stat>mixture_beta(n,s,math.log(20))+1e-8:
                returned=True;break
    rows.append(dict(run=run,false_certificate=bool(returned),queries=int(sum(n))))
report=dict(theta=p.tolist(),answer=a,epsilon=eps,rho=rho,delta=.05,truth_interval=[lo,hi],
            budget_per_run=20000,runs=400,false_certificates=sum(z['false_certificate'] for z in rows),
            note='Finite-budget diagnostic. Non-return is expected; no fallback. This is not a validation of astronomically small risk.',records=rows)
path=Path(__file__).resolve().parents[2]/'experiments/results/v04_null_stress.json'
path.write_text(json.dumps(report,indent=2))
print({k:v for k,v in report.items() if k!='records'})


==> anc/Supplement_A/experiments/code/run_reuse_v05.py <==
"""Fresh-seed validation of fixed-pilot data reuse, specified after initial grid.

No pilot-size, boundary or allocation parameter is tuned to this validation set.
"""
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor,as_completed
import json,math,time
import numpy as np
from learned_audit import simulate
from run_v05 import CASES,METHODS
ROOT=Path(__file__).resolve().parents[2]

def job(t):
    name,p,c,e,r,method,rep=t;design,rule=method.split(':')
    out=simulate(p,c,e,r,math.log(20),1310000+rep,design=design,rule=rule,delta='.05',reuse_pilot=True)
    out.update(case=name,method=method,replication=rep,experiment='reuse_validation')
    return out

if __name__=='__main__':
    path=ROOT/'experiments/results/v05_reuse_runs.jsonl'
    rows=[json.loads(x) for x in path.read_text().splitlines()] if path.exists() else []
    done={(x['case'],x['method'],x['replication']) for x in rows}
    tasks=[(name,p,c,e,r,d+':'+rule,rep) for name,p,c,e,r,_ in CASES for d,rule in METHODS for rep in range(40)]
    tasks=[t for t in tasks if (t[0],t[-2],t[-1]) not in done];start=time.time()
    with path.open('a') as stream,ProcessPoolExecutor(max_workers=4) as pool:
        for i,f in enumerate(as_completed([pool.submit(job,t) for t in tasks]),1):
            row=f.result();stream.write(json.dumps(row)+'\n');stream.flush();rows.append(row)
            if i%80==0:print('Finished',i,'/',len(tasks),'elapsed',round(time.time()-start,1),flush=True)
    summary=[]
    for case,method in sorted(set((x['case'],x['method']) for x in rows)):
        rr=[x for x in rows if (x['case'],x['method'])==(case,method)];v=np.array([x['cost'] for x in rr])
        summary.append(dict(case=case,method=method,runs=len(rr),mean_cost=float(v.mean()),se_cost=float(v.std(ddof=1)/math.sqrt(len(rr))),stopped=sum(x['stopped'] for x in rr),robust_failures=sum(x.get('robust_failure',False) for x in rr),certified_returns=sum(x.get('certified',False) for x in rr),mean_wall_seconds=float(np.mean([x['wall_seconds'] for x in rr]))))
    (ROOT/'experiments/results/v05_reuse_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    print('Completed',len(rows),'records',flush=True)


==> anc/Supplement_A/experiments/code/run_revision_v08.py <==
"""Revision diagnostics: cost decomposition and fresh-seed smoke replication.
The 120-run grid is specified in this source before execution. It is
exploratory and does not replace the 3,900 historical records.
"""
from pathlib import Path
import sys,json,math,hashlib
from collections import defaultdict
import numpy as np
ROOT=Path(__file__).resolve().parents[2]
sys.path.insert(0,str(ROOT/'experiments/code'))
from learned_audit import simulate
from run_v05 import CASES,METHODS
from adaptive_audit import solve_general_game
from two_ticket import info_float
from mixture_audit import mixture_beta

def main():
    output=ROOT/'experiments/results'
    rows=[json.loads(s) for s in (output/'v05_runs.jsonl').read_text().splitlines() if json.loads(s).get('experiment')=='joint']
    rows += [json.loads(s) for s in (output/'v05_joint_extensions.jsonl').read_text().splitlines()]
    groups=defaultdict(list)
    for row in rows:
        L=int(row.get('L',row['case'])) if 'L' not in row else int(row['L'])
        theta=row.get('theta',[.5,.8]);costs=row.get('costs',[1,1]);w=row['weight']
        D=solve_general_game(theta,costs,1/L)['information']
        I=info_float(theta,costs,1/L,0.,0.,w)
        total=row['cost'];pilot=row['pilot_cost'];maincost=total-pilot
        beta=mixture_beta(row['counts'],row['successes'],L+math.log(2))
        n=np.array(row['counts']);alpha=np.array([w,1-w])/costs;alpha/=alpha.sum()
        growth=1+min(.15,L**(-.25));N=16;last=0.;ratio=None
        if maincost:
            for _ in range(2000):
                nn=np.ceil(alpha*N).astype(np.int64);cost=float(nn@costs)
                if np.array_equal(nn,n):
                    ratio=cost/last if last else None;break
                assert np.all(nn<=n),(nn,n)
                last=cost;N=max(N+1,math.ceil(N*growth))
            else:raise AssertionError('Checkpoint not reconstructed')
        item=dict(normalized_total=total*D/L,normalized_pilot=pilot*D/L,
                  inverse_information_efficiency=D/I,boundary_factor=beta/L,
                  residual_sampling_checkpoint_factor=maincost*I/beta,
                  checkpoint_cost_ratio=ratio,pilot_fraction=pilot/total,
                  normalized_main=maincost*D/L)
        assert math.isclose(item['normalized_total'],item['normalized_pilot']+item['inverse_information_efficiency']*item['boundary_factor']*item['residual_sampling_checkpoint_factor'],rel_tol=1e-10)
        case='one_fair' if row.get('experiment')=='joint' else row['case']
        groups[(case,L,row['method'])].append(item)
    summary=[]
    for (case,L,method),rr in sorted(groups.items()):
        z=dict(case=case,L=L,method=method,runs=len(rr))
        for key in rr[0]:
            vals=[x[key] for x in rr if x[key] is not None]
            z[key+'_mean']=float(np.mean(vals)) if vals else None
        z['normalized_cost_median']=float(np.median([x['normalized_total'] for x in rr]))
        z['normalized_cost_p90']=float(np.quantile([x['normalized_total'] for x in rr],.9))
        summary.append(z)
    (output/'v08_decomposition.json').write_text(json.dumps(summary,indent=2)+'\n')
    # Deterministic calibration, with true parameters used only for diagnosis.
    calibration=[]
    for L in [30,100,300,1000]:
        sol=solve_general_game([.5,.8],[1,1],1/L)
        for k in [0.,.05,.2]:
            w=(1-k)*sol['cost_weights'][0]+k/2
            I=info_float([.5,.8],[1,1],1/L,0.,0.,w)
            calibration.append(dict(L=L,kappa=k,optimal_weight=float(sol['cost_weights'][0]),mixed_weight=float(w),information_efficiency=I/sol['information']))
    (output/'v08_regularization_calibration.json').write_text(json.dumps(calibration,indent=2)+'\n')
    path=output/'v08_runs.jsonl'
    fresh=[json.loads(s) for s in path.read_text().splitlines()] if path.exists() else []
    done={(x['case'],x['method'],x['replication']) for x in fresh}
    selected=[c for c in CASES if c[0] in ['one_fair','exact_off_center','near_endpoint']]
    with path.open('a') as f:
        for name,theta,c,e,r,_ in selected:
            for design,rule in METHODS:
                for rep in range(10):
                    method=design+':'+rule
                    if (name,method,rep) in done:continue
                    out=simulate(theta,c,e,r,math.log(20),202610290+rep,
                                 design=design,rule=rule,delta='.05',reuse_pilot=True)
                    out.update(case=name,method=method,replication=rep)
                    f.write(json.dumps(out)+'\n');f.flush();fresh.append(out)
                print(name,method,'complete',flush=True)
    summaries=[]
    for name,*_ in selected:
        for design,rule in METHODS:
            method=design+':'+rule;rr=[x for x in fresh if x['case']==name and x['method']==method]
            v=np.array([x['cost'] for x in rr])
            summaries.append(dict(case=name,method=method,runs=len(rr),mean_cost=float(v.mean()),se_cost=float(v.std(ddof=1)/math.sqrt(len(rr))),median_cost=float(np.median(v)),p90_cost=float(np.quantile(v,.9)),stopped=sum(x['stopped'] for x in rr),failures=sum(x.get('robust_failure',False) for x in rr)))
    (output/'v08_summary.json').write_text(json.dumps(summaries,indent=2)+'\n')
    print('Finished',len(fresh),'new runs;',len(rows),'historical decompositions.',flush=True)

if __name__=='__main__':main()



==> anc/Supplement_A/experiments/code/run_sharp_experiments.py <==
"""Reproduce v0.2 diagnostics; all data are synthetic aggregate-binomial draws."""
from pathlib import Path
import csv, json, math
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from sharp_audit import sharp_audit, product_glr
from information_design import solve_cost_game
ROOT=Path(__file__).resolve().parents[2]
config=json.loads((ROOT/'experiments/configs/sharp.json').read_text())
rows=[]
for name,costs,rho,eps in config['cases']:
    D=solve_cost_game(costs,(eps-rho)/(1-rho))['information']
    for ell in config['log_confidences']:
        for rep in range(config['repetitions']):
            result=sharp_audit([.5]*len(costs),costs,eps,rho,ell,seed=config['seed']+rep)
            rows.append(dict(case=name,r=len(costs),rho=rho,epsilon=eps,log_confidence=ell,
                             replicate=rep,information=D,normalized_cost=result['cost']*D/ell,**result))
        print(name,ell,'done',flush=True)
results=ROOT/'experiments/results';figures=ROOT/'experiments/figures'
with (results/'sharp_runs.csv').open('w',newline='') as f:
    writer=csv.DictWriter(f,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
summary=[]
for name,*_ in config['cases']:
    for ell in config['log_confidences']:
        group=[r for r in rows if r['case']==name and r['log_confidence']==ell]
        summary.append(dict(case=name,log_confidence=ell,runs=len(group),
                            mean_normalized_cost=float(np.mean([r['normalized_cost'] for r in group])),
                            mean_cost=float(np.mean([r['cost'] for r in group])),
                            robust_failures=sum(r['robust_failure'] for r in group)))
with (results/'sharp_summary.csv').open('w',newline='') as f:
    writer=csv.DictWriter(f,fieldnames=list(summary[0]));writer.writeheader();writer.writerows(summary)
# Nonasymptotic robust margin curve and exact-vs-two-point constants.
phase=[]
for r in [1,2,3,5]:
    for slack in np.geomspace(.001,.4,60):
        rho=.05;g=slack/(1-rho)
        D=solve_cost_game([1]*r,float(g))['information']
        phase.append(dict(r=r,rho=rho,slack=float(slack),constant=1/D,
                          approximation=2*g**(-2/r)))
with (results/'robust_phase.csv').open('w',newline='') as f:
    w=csv.DictWriter(f,fieldnames=list(phase[0]));w.writeheader();w.writerows(phase)
strata=[]
for m in [1,2,3]:
    theta=[.5]*m+[.75];costs=np.array([1+i for i in range(m)]+[5.])
    target=2*float(np.prod(costs[:m]))**(1/m)*.5**(2/m)
    for g in np.geomspace(1e-7,.1,60):
        gamma=g**(1/m);w=np.array([(1-gamma)/m]*m+[gamma])
        J=product_glr(w/costs,theta,float(g))['lower']
        strata.append(dict(m=m,g=float(g),normalized_constant=float(g**(2/m)/J),limit=target))
with (results/'strata_constants.csv').open('w',newline='') as f:
    w=csv.DictWriter(f,fieldnames=list(strata[0]));w.writeheader();w.writerows(strata)
fig,axes=plt.subplots(1,2,figsize=(11,4.1))
for name,*_ in config['cases']:
    group=[r for r in summary if r['case']==name]
    axes[0].plot([r['log_confidence'] for r in group],[r['mean_normalized_cost'] for r in group],marker='o',label=name)
axes[0].axhline(1,color='black',ls='--',lw=1,label='Proved asymptotic limit')
axes[0].set(xscale='log',xlabel='log(1/delta)',ylabel='Mean cost * D / log(1/delta)',title='Sharp auditor at the fair instance')
axes[0].legend(fontsize=8);axes[0].grid(alpha=.2)
for r in [1,2,3,5]:
    group=[x for x in phase if x['r']==r]
    axes[1].loglog([x['slack'] for x in group],[x['constant'] for x in group],label=f'r = {r}')
axes[1].set(xlabel='Precision slack epsilon - rho',ylabel='Exact high-confidence cost constant',title='Divergence as the robustness floor is approached')
axes[1].legend(fontsize=8);axes[1].grid(alpha=.2)
fig.tight_layout();fig.savefig(figures/'sharp_costs.pdf');fig.savefig(figures/'sharp_costs.png',dpi=170);plt.close(fig)
fig,axes=plt.subplots(1,2,figsize=(11,4.1))
for m in [1,2,3]:
    group=[r for r in strata if r['m']==m]
    axes[0].semilogx([r['g'] for r in group],[r['normalized_constant']/r['limit'] for r in group],label=f'm = {m}')
axes[0].axhline(1,color='black',ls='--',lw=1)
axes[0].set(xlabel='Effective displacement g',ylabel='Normalized constant / proved limit',title='Tuned designs on lower-dimensional strata')
axes[0].legend();axes[0].grid(alpha=.2)
for r in [2,3,5]:
    eps=np.geomspace(.01,.5,80)
    h=lambda x:-.5*np.log1p(-x*x)
    axes[1].loglog(eps,r*h(eps**(1/r))/h(eps),label=f'r = {r}')
axes[1].set(xlabel='epsilon (exact sharing)',ylabel='Dependent / independent cost constant',title='Structural price of hidden dependence')
axes[1].legend();axes[1].grid(alpha=.2)
fig.tight_layout();fig.savefig(figures/'strata_dependence.pdf');fig.savefig(figures/'strata_dependence.png',dpi=170);plt.close(fig)
import shutil
for file in ['sharp_costs.pdf','strata_dependence.pdf']:shutil.copy2(figures/file,ROOT/'latex/figures'/file)
report={'runs':len(rows),'nonstops':sum(not r['stopped'] for r in rows),
        'robust_failures':sum(r['robust_failure'] for r in rows),
        'max_primal_dual_gap':max(r['max_primal_dual_gap'] for r in rows),
        'interpretation':'Synthetic checks, paired seeds, not operational or formal numerical certification.'}
(results/'sharp_report.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report),flush=True)


==> anc/Supplement_A/experiments/code/run_v04.py <==
"""Reproduce v0.4 game certificates, matched diagnostics, and pilot stress test."""
from pathlib import Path
import json,math,csv,time
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from two_ticket import certify_game,verify_game,solve_float
from mixture_audit import tuned_audit

root=Path(__file__).resolve().parents[2];out=root/'experiments/results';fig=root/'experiments/figures'
out.mkdir(exist_ok=True);fig.mkdir(exist_ok=True)
cases=[
 ('center',['.5','.5'],[1,4],'.18','.05'),
 ('one_fair',['.5','.8'],[1,2],'.18','.05'),
 ('robust_off_center',['.7','.8'],[1,2],'.22','.1'),
 ('exact_off_center',['.75','.8'],[1,3],'.24','0'),
 ('opposite_sign',['.2','.8'],[2,1],'.29','.1')]
rows=[];summaries=[];certsumm=[]
for name,p,c,e,r in cases:
    start=time.time();ff=solve_float(list(map(float,p)),c,float(e),float(r))
    cert=certify_game(p,c,e,r,tolerance=max(1e-7,ff['information']*.002),max_splits=180)
    report=verify_game(cert)
    (out/f'certificate_{name}.json').write_text(json.dumps(cert,indent=2))
    d=(cert['lower_float']+cert['upper_float'])/2
    from fractions import Fraction
    a=float(Fraction(cert['answer']));w=float(Fraction(cert['weight']))
    certsumm.append(dict(case=name,lower=cert['lower_float'],upper=cert['upper_float'],answer=a,weight=w,blocks=report['blocks'],valid=report['valid'],converged=cert['converged']))
    for rule,boundary in [('glr','types'),('glr','mixture'),('rectangle','mixture')]:
        local=[]
        for run in range(80):
            res=tuned_audit(list(map(float,p)),c,float(e),float(r),a,w,math.log(20),7000+run,boundary,rule)
            res.update(case=name,run=run,method=rule+'_'+boundary)
            rows.append(res);local.append(res)
        costs=np.array([z['cost'] for z in local]);fail=sum(z.get('robust_failure',False) for z in local)
        summaries.append(dict(case=name,method=rule+'_'+boundary,runs=len(local),mean_cost=float(costs.mean()),se_cost=float(costs.std(ddof=1)/math.sqrt(len(costs))),stopped=sum(z['stopped'] for z in local),robust_failures=fail,asymptotic_reference=math.log(20)/d))
    print(name,'seconds',round(time.time()-start,2),'gap',cert['gap'],flush=True)
(out/'v04_game_summary.json').write_text(json.dumps(certsumm,indent=2))
(out/'v04_simulations.json').write_text(json.dumps(rows,indent=2))
(out/'v04_summary.json').write_text(json.dumps(summaries,indent=2))
# This diagnostic only tests the pilot branch, not a full joint-limit stopping law.
rng=np.random.default_rng(20261027);pilot=[]
for L in [30,100,300,1000,3000,10000,100000,1000000]:
    n=math.ceil(L**(2/3));s=rng.binomial(n,[.5,.8],size=(20000,2));p=np.clip(s/n,1/(2*(n+1)),1-1/(2*(n+1)))
    prob=float(np.mean(np.abs(np.prod(2*p-1,axis=1))>=1/L))
    pilot.append(dict(L=L,g=1/L,pilot_per_ticket=n,uniform_branch_frequency=prob,replicates=20000))
(out/'v04_pilot_stress.json').write_text(json.dumps(pilot,indent=2))
# Export manuscript table.
lines=['\\begin{tabular}{lrrr}','\\toprule','Instance & Type GLR & Mixture GLR & Mixture rectangle\\\\','\\midrule']
for name,*_ in cases:
    vals=[z['mean_cost'] for z in summaries if z['case']==name]
    lines.append(name.replace('_',' ')+ ' & '+' & '.join(f'{v:.0f}' for v in vals)+'\\\\')
lines+=['\\bottomrule','\\end{tabular}']
(root/'latex/paper_sections/v04_table.tex').write_text('\n'.join(lines)+'\n')
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10})
figu,ax=plt.subplots(1,2,figsize=(10,3.5))
x=np.arange(len(cases));width=.25
for j,method in enumerate(['glr_types','glr_mixture','rectangle_mixture']):
    data=[z for z in summaries if z['method']==method]
    ax[0].bar(x+(j-1)*width,[z['mean_cost'] for z in data],width,label=method.replace('_',' '))
ax[0].set_xticks(x,[z[0].replace('_','\n') for z in cases]);ax[0].set_yscale('log');ax[0].set_ylabel('Mean charged cost (log scale)');ax[0].legend(fontsize=8)
ax[1].plot([z['L'] for z in pilot],[z['uniform_branch_frequency'] for z in pilot],'o-',color='#24556e')
ax[1].set_xscale('log');ax[1].set_ylim(0,1.03);ax[1].set_xlabel('L = log(1/delta), g = 1/L');ax[1].set_ylabel('Pilot selects uniform-cost fallback')
figu.tight_layout();figu.savefig(fig/'v04_results.pdf');figu.savefig(fig/'v04_results.png',dpi=180)
print('Finished',len(rows),'audits;',sum(x.get('robust_failure',False) for x in rows),'robust failures;',sum(not x['stopped'] for x in rows),'censored')


==> anc/Supplement_A/experiments/code/run_v05.py <==
"""Run the specified v0.5 grid with resumable raw JSONL records.

Use --workers N for independent Monte Carlo replications. These are processes,
not research agents. Every successful stopping decision uses rational checks.
"""
from pathlib import Path
import sys,json,math,argparse,time,os,hashlib
from concurrent.futures import ProcessPoolExecutor,as_completed
import numpy as np
from learned_audit import simulate
from resolved_pilot import simulate_zero
from adaptive_audit import solve_general_game

ROOT=Path(__file__).resolve().parents[2]
CASES=[
 ('center',[.5,.5],[1,4],'.18','.05',80),
 ('one_fair',[.5,.8],[1,2],'.18','.05',80),
 ('robust_off_center',[.7,.8],[1,2],'.22','.1',80),
 ('exact_off_center',[.75,.8],[1,3],'.24','0',80),
 ('opposite_sign',[.2,.8],[2,1],'.29','.1',80),
 ('near_boundary',[.7,.8],[1,2],'.205','.1',40),
 ('near_endpoint',[.02,.5],[3,1],'.12','.02',40)]
METHODS=[('learned','joint'),('equal','joint'),('neyman','joint'),('equal','coordinate')]

def job(task):
    kind,name,method,rep,params=task
    if kind=='learned':
        theta,c,e,r=params;design,rule=method.split(':')
        out=simulate(theta,c,e,r,math.log(20),510000+rep,design=design,rule=rule,delta='.05')
    else:
        L=params[0];out=simulate_zero([.5,.8],[1,1],str(1/L),'0',L,710000+rep,pilot_mode=method)
    out.update(experiment=kind,case=name,method=method,replication=rep)
    return out

def main():
    parser=argparse.ArgumentParser();parser.add_argument('--workers',type=int,default=1);args=parser.parse_args()
    outdir=ROOT/'experiments/results';path=outdir/'v05_runs.jsonl'
    existing=[json.loads(x) for x in path.read_text().splitlines()] if path.exists() else []
    done={(x['experiment'],x['case'],x['method'],x['replication']) for x in existing}
    tasks=[]
    for name,p,c,e,r,reps in CASES:
        for design,rule in METHODS:
            for rep in range(reps):tasks.append(('learned',name,design+':'+rule,rep,(p,c,e,r)))
    for L in [10,30,100,300,1000]:
        for method in ['fixed','adaptive']:
            for rep in range(50):tasks.append(('joint',str(L),method,rep,(L,)))
    config=dict(date='2026-10-28',cases=CASES,methods=METHODS,joint_L=[10,30,100,300,1000],joint_reps=50,workers=args.workers,total_runs=len(tasks),confidence_delta='.05',main_cap=2000000,exact_return_checks=True,seed_rule='510000+rep for learned; 710000+rep for joint; independent arm streams',pairing_note='Shared seed identifiers form replication blocks; differing binomial batch sizes need not preserve identical sample prefixes. Mean standard errors are per method; ratio bootstrap resamples replication blocks.')
    (outdir/'v05_configuration.json').write_text(json.dumps(config,indent=2)+'\n')
    pending=[t for t in tasks if t[:4] not in done];start=time.time();print('Pending',len(pending),'of',len(tasks),flush=True)
    with path.open('a') as stream,ProcessPoolExecutor(max_workers=args.workers) as pool:
        futures=[pool.submit(job,t) for t in pending]
        for i,f in enumerate(as_completed(futures),1):
            row=f.result();stream.write(json.dumps(row)+'\n');stream.flush();existing.append(row)
            if i%40==0:print('Finished',i,'/',len(pending),'elapsed',round(time.time()-start,1),flush=True)
    summary=[]
    for kind,name,method in sorted(set((t[0],t[1],t[2]) for t in tasks)):
        rows=[x for x in existing if (x['experiment'],x['case'],x['method'])==(kind,name,method)]
        costs=np.array([x['cost'] for x in rows]);r=dict(experiment=kind,case=name,method=method,runs=len(rows),stopped=sum(x['stopped'] for x in rows),robust_failures=sum(x.get('robust_failure',False) for x in rows),mean_cost=float(costs.mean()),se_cost=float(costs.std(ddof=1)/math.sqrt(len(rows))),median_cost=float(np.median(costs)),p90_cost=float(np.quantile(costs,.9)),mean_pilot_cost=float(np.mean([x['pilot_cost'] for x in rows])),mean_wall_seconds=float(np.mean([x['wall_seconds'] for x in rows])),certified_returns=sum(x.get('certified',False) for x in rows))
        if kind=='joint':
            L=int(name);D=solve_general_game([.5,.8],[1,1],1/L)['information'];r.update(information=D,normalized_cost=r['mean_cost']*D/L,normalized_se=r['se_cost']*D/L,learned_branch_fraction=float(np.mean([x.get('learned_branch',False) for x in rows])))
        summary.append(r)
    (outdir/'v05_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    print('Completed',len(existing),'records;',sum(x.get('robust_failure',False) for x in existing),'failures;',sum(not x['stopped'] for x in existing),'censored',flush=True)

if __name__=='__main__':main()


==> anc/Supplement_A/experiments/code/run_v09.py <==
"""Exploratory v0.9 campaign, fixed before its 960 recorded runs.

Development timings used a separate seed and are not part of this campaign.
All eight cases and all four methods are retained. This is not preregistered.
"""
from pathlib import Path
import argparse
from concurrent.futures import ProcessPoolExecutor, as_completed
from collections import defaultdict
import hashlib
import json
import math
import sys
import numpy as np
ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT/'experiments/code'))
from localized_audit import simulate_localized
from adaptive_audit import solve_general_game

CASES = [
    ('one_fair_coarse', [.5, .8], [1, 1], '.05', '0', 10.),
    ('one_fair_small', [.5, .8], [1, 1], '.001', '0', 10.),
    ('one_fair_tiny', [.5, .8], [1, 1], '.0001', '0', 10.),
    ('one_fair_tiny_L30', [.5, .8], [1, 1], '.0001', '0', 30.),
    ('two_fair', [.5, .5], [1, 1], '.001', '0', 10.),
    ('near_stratum', [.5, .516], [1, 1], '.001', '0', 10.),
    ('unequal_costs', [.5, .8], [1, 4], '.001', '0', 10.),
    ('nonzero_fallback', [.8, .8], [1, 1], '.25', '0', math.log(20)),
]
METHODS = [('adaptive', 'cold'), ('adaptive', 'hybrid'),
           ('calibrated', 'checkpoint'), ('calibrated', 'hybrid')]
REPLICATIONS = 30
SEED_START = 2026103100


def job(case, method, rep):
    name, theta, costs, eps, rho, L = case
    pilot, boundary = method
    out = simulate_localized(theta, costs, eps, rho, L, SEED_START+rep,
                             pilot_mode=pilot, boundary=boundary, max_queries=2**44)
    out.update(case=name, theta=theta, costs=costs, epsilon=eps, rho=rho, L=L,
               method=pilot+':'+boundary, replication=rep, seed=SEED_START+rep)
    return out


def summarize(rows):
    groups = defaultdict(list)
    for row in rows:
        groups[(row['case'], row['method'])].append(row)
    summaries = []
    rng = np.random.default_rng(2026103199)
    for case in CASES:
        name, theta, costs, eps, rho, L = case
        base = {x['replication']:x for x in groups[(name, 'adaptive:cold')]}
        D = None
        if np.prod(2*np.asarray(theta)-1) == 0:
            D = solve_general_game(theta, costs, (float(eps)-float(rho))/(1-float(rho)))['information']
        for pilot, boundary in METHODS:
            method = pilot+':'+boundary
            rr = sorted(groups[(name, method)], key=lambda x:x['replication'])
            if not rr:
                continue
            vals = np.array([x['cost'] for x in rr]); b = np.array([base[x['replication']]['cost'] for x in rr])
            indices = rng.integers(0, len(vals), (10000, len(vals)))
            ratio_samples = vals[indices].mean(axis=1)/b[indices].mean(axis=1)
            means = vals[indices].mean(axis=1)
            winners = defaultdict(int)
            for x in rr:
                winners[x.get('boundary_winner', 'pilot_fallback')] += 1
            summaries.append(dict(case=name, method=method, runs=len(rr), mean_cost=float(vals.mean()),
                median_cost=float(np.median(vals)), p90_cost=float(np.quantile(vals,.9)),
                mean_cost_bootstrap95=np.quantile(means,[.025,.975]).tolist(),
                cost_ratio_to_cold=float(vals.mean()/b.mean()), ratio_bootstrap95=np.quantile(ratio_samples,[.025,.975]).tolist(),
                mean_pilot_cost=float(np.mean([x['pilot_cost'] for x in rr])),
                normalized_mean_cost=float(vals.mean()*D/L) if D else None,
                stopped=sum(x['stopped'] for x in rr), failures=sum(x.get('robust_failure',False) for x in rr),
                boundary_winners=dict(winners)))
    (ROOT/'experiments/results/v09_summary.json').write_text(json.dumps(summaries,indent=2)+'\n')
    return summaries


def main():
    parser=argparse.ArgumentParser();parser.add_argument('--workers',type=int,default=4)
    args=parser.parse_args()
    output=ROOT/'experiments/results';path=output/'v09_runs.jsonl'
    protocol=dict(cases=CASES,methods=METHODS,replications=REPLICATIONS,seed_start=SEED_START,
        total_runs=len(CASES)*len(METHODS)*REPLICATIONS,query_cap=2**44,
        primary_comparison='adaptive:hybrid versus adaptive:cold; identical pilot policy',
        interpretation='Exploratory study specified before recorded campaign; not externally preregistered. All cases retained. Shared seed labels do not guarantee identical prefixes under differing batch sizes.',
        driver_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        auditor_sha256=hashlib.sha256((ROOT/'experiments/code/localized_audit.py').read_bytes()).hexdigest())
    protocol_path=output/'v09_protocol.json'
    if protocol_path.exists():
        assert json.loads(protocol_path.read_text())==json.loads(json.dumps(protocol)), 'Protocol/code changed: use a separate campaign'
    else:
        protocol_path.write_text(json.dumps(protocol,indent=2)+'\n')
    rows=[json.loads(x) for x in path.read_text().splitlines()] if path.exists() else []
    done={(x['case'],x['method'],x['replication']) for x in rows}
    jobs=[(case,method,rep) for case in CASES for method in METHODS for rep in range(REPLICATIONS)
          if (case[0],':'.join(method),rep) not in done]
    with path.open('a') as f, ProcessPoolExecutor(max_workers=args.workers) as pool:
        futures=[pool.submit(job,*args) for args in jobs]
        for future in as_completed(futures):
            row=future.result();f.write(json.dumps(row)+'\n');f.flush();rows.append(row)
            if len(rows)%20==0:
                print(len(rows),'/',protocol['total_runs'],'recorded',flush=True)
    summarize(rows)
    print('Campaign and bootstrap summaries complete:',len(rows),'runs.',flush=True)


if __name__=='__main__':
    main()


==> anc/Supplement_A/experiments/code/run_v09_pooled.py <==
"""Exploratory pooled-rescue follow-up, coupled to the recorded primary grid.

The idea was developed after one separate-seed timing experiment, during the
primary campaign. Same campaign seeds support pathwise comparisons; these are
not an independent holdout or a preregistered confirmatory analysis.
"""
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor,as_completed
from collections import defaultdict
import argparse,hashlib,json,sys
import numpy as np
ROOT=Path(__file__).resolve().parents[2]
sys.path.insert(0,str(ROOT/'experiments/code'))
from run_v09 import CASES,REPLICATIONS,SEED_START
from pooled_rescue import simulate_pooled


def job(case,pilot,rep):
    name,theta,costs,eps,rho,L=case
    out=simulate_pooled(theta,costs,eps,rho,L,SEED_START+rep,
                        pilot_mode=pilot,boundary='hybrid',max_queries=2**44)
    out.update(case=name,theta=theta,costs=costs,epsilon=eps,rho=rho,L=L,
               method=pilot+':hybrid:pooled',replication=rep,seed=SEED_START+rep)
    return out


def summarize(rows):
    base=[json.loads(x) for x in (ROOT/'experiments/results/v09_runs.jsonl').read_text().splitlines()]
    lookup={(x['case'],x['method'],x['replication']):x for x in base}
    if len(base)!=960:
        print('Pooled data complete; rerun after primary campaign for final comparisons.',flush=True)
        return
    groups=defaultdict(list)
    for row in rows:
        groups[(row['case'],row['method'])].append(row)
    rng=np.random.default_rng(2026103198);summary=[]
    for (case,method),rr in sorted(groups.items()):
        rr=sorted(rr,key=lambda x:x['replication']);pilot=method.split(':')[0]
        paired=[lookup[(case,pilot+':hybrid',x['replication'])] for x in rr]
        cold=np.array([lookup[(case,'adaptive:cold',x['replication'])]['cost'] for x in rr])
        vals=np.array([x['cost'] for x in rr]);basevals=np.array([x['cost'] for x in paired])
        assert np.all(vals<=basevals),('Pathwise dominance failed',case,method)
        idx=rng.integers(0,len(rr),(10000,len(rr)))
        summary.append(dict(case=case,method=method,runs=len(rr),mean_cost=float(vals.mean()),
            median_cost=float(np.median(vals)),p90_cost=float(np.quantile(vals,.9)),
            ratio_to_original_cold=float(vals.mean()/cold.mean()),
            ratio_to_original_cold_bootstrap95=np.quantile(vals[idx].mean(1)/cold[idx].mean(1),[.025,.975]).tolist(),
            ratio_to_same_pilot_hybrid=float(vals.mean()/basevals.mean()),
            pathwise_dominance_passed=len(rr),strict_savings=int(np.sum(vals<basevals)),
            stopped=sum(x['stopped'] for x in rr),failures=sum(x.get('robust_failure',False) for x in rr),
            pooled_returns=sum(not x['base_policy_return'] for x in rr)))
    (ROOT/'experiments/results/v09_pooled_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    print('Pooled summaries and 480 pathwise comparisons complete.',flush=True)


def main():
    p=argparse.ArgumentParser();p.add_argument('--workers',type=int,default=2);args=p.parse_args()
    output=ROOT/'experiments/results';path=output/'v09_pooled_runs.jsonl'
    protocol=dict(total_runs=480,cases=CASES,replications=REPLICATIONS,seed_start=SEED_START,
        methods=['adaptive:hybrid:pooled','calibrated:hybrid:pooled'],
        development='Follow-up defined during primary campaign, after separate-seed development examples; same recorded seeds enable coupled pathwise checks; exploratory, not a holdout.',
        driver_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        wrapper_sha256=hashlib.sha256((ROOT/'experiments/code/pooled_rescue.py').read_bytes()).hexdigest())
    pp=output/'v09_pooled_protocol.json'
    if pp.exists():assert json.loads(pp.read_text())==json.loads(json.dumps(protocol))
    else:pp.write_text(json.dumps(protocol,indent=2)+'\n')
    rows=[json.loads(x) for x in path.read_text().splitlines()] if path.exists() else []
    done={(x['case'],x['method'],x['replication']) for x in rows}
    jobs=[(case,pilot,rep) for case in CASES for pilot in ['adaptive','calibrated'] for rep in range(REPLICATIONS)
          if (case[0],pilot+':hybrid:pooled',rep) not in done]
    with path.open('a') as f,ProcessPoolExecutor(max_workers=args.workers) as pool:
        futures=[pool.submit(job,*j) for j in jobs]
        for future in as_completed(futures):
            row=future.result();f.write(json.dumps(row)+'\n');f.flush();rows.append(row)
            if len(rows)%20==0:print(len(rows),'/ 480 pooled runs recorded',flush=True)
    summarize(rows)


if __name__=='__main__':main()


==> anc/Supplement_A/experiments/code/run_v10.py <==
"""Frozen exploratory boundary/reuse ablation with identical potential streams."""
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor,as_completed
import argparse,hashlib,json,sys
import numpy as np
ROOT=Path(__file__).resolve().parents[2]
sys.path.insert(0,str(ROOT/'experiments/code'))
from localized_audit import localized_zero_audit
from pooled_rescue import pooled_zero_audit
CASES=[('one_fair',[.5,.8],[1,1],'.01','0',10.),('two_fair',[.5,.5],[1,1],'.01','0',10.),
       ('unequal_costs',[.5,.8],[1,4],'.01','0',10.),('positive_rho',[.5,.8],[1,1],'.109','.1',10.),
       ('near_nonzero',[.503,.8],[1,1],'.01','0',10.),('nonzero_positive_rho',[.7,.8],[1,1],'.18','.05',10.)]
METHODS=[b+(':pooled' if p else '') for b in ['cold','localized','checkpoint','hybrid'] for p in [False,True]]
REPLICATIONS=20;SEED_START=202610300000;QUERY_CAP=2**28;BLOCK=65536
class PotentialStreams:
    """Each block depends on seed, ticket and block index, never batch size."""
    def __init__(self,theta,seed):
        self.theta=theta;self.seed=seed;self.n=[0]*len(theta);self.s=[0]*len(theta);self.cache={}
    def prefix(self,j,block):
        key=(j,block)
        if key not in self.cache:
            rng=np.random.default_rng(np.random.SeedSequence([self.seed,j,block]))
            self.cache[key]=np.concatenate(([0],np.cumsum(rng.random(BLOCK)<self.theta[j],dtype=np.int64)))
        return self.cache[key]
    def sample(self,j,count):
        if not isinstance(count,(int,np.integer)) or count<0:raise ValueError('Invalid count')
        start=self.n[j];end=start+int(count);total=0
        while start<end:
            block,offset=divmod(start,BLOCK);stop=min(end,(block+1)*BLOCK);v=self.prefix(j,block)
            total+=int(v[stop-block*BLOCK]-v[offset]);start=stop
        self.n[j]=end;self.s[j]+=total
        for key in list(self.cache):
            if key[0]==j and key[1]<end//BLOCK-1:del self.cache[key]
        return total

def job(case,method,rep):
    name,theta,costs,eps,rho,L=case;stream=PotentialStreams(theta,SEED_START+rep)
    f=pooled_zero_audit if method.endswith(':pooled') else localized_zero_audit
    out=f(stream.sample,costs,eps,rho,L,pilot_mode='adaptive',boundary=method.split(':')[0],max_queries=QUERY_CAP)
    out.update(case=name,theta=theta,costs=costs,epsilon=eps,rho=rho,L=L,method=method,replication=rep,
               seed=SEED_START+rep,observed_counts=stream.n,observed_successes=stream.s)
    return out

def protocol():
    names=['run_v10.py','localized_audit.py','pooled_rescue.py','resolved_pilot.py','adaptive_audit.py',
           'certified_decision.py','learned_audit.py','mixture_audit.py','sharp_audit.py','two_ticket.py']
    return dict(cases=CASES,methods=METHODS,replications=REPLICATIONS,seed_start=SEED_START,query_cap=QUERY_CAP,
        total_runs=len(CASES)*len(METHODS)*REPLICATIONS,stream_block=BLOCK,
        risk='main delta/2, hybrid splits three ways; pooled continues original pilot delta/2',
        study='Exploratory internal frozen protocol; reconstructed after session reset and same deterministic study rerun; not external preregistration.',
        source_sha256={n:hashlib.sha256((ROOT/'experiments/code'/n).read_bytes()).hexdigest() for n in names})

def main():
    p=argparse.ArgumentParser();p.add_argument('--workers',type=int,default=4);p.add_argument('--freeze-only',action='store_true');args=p.parse_args()
    d=ROOT/'experiments/results';spec=json.loads(json.dumps(protocol()));p=d/'v10_protocol.json'
    if p.exists():
        if json.loads(p.read_text())!=spec:raise RuntimeError('Protocol changed; use a new campaign')
    else:p.write_text(json.dumps(spec,indent=2)+'\n')
    if args.freeze_only:print('Protocol frozen');return
    p=d/'v10_runs.jsonl';rows=[json.loads(x) for x in p.read_text().splitlines()] if p.exists() else []
    done={(x['case'],x['method'],x['replication']) for x in rows}
    tasks=[(c,m,k) for c in CASES for m in METHODS for k in range(REPLICATIONS) if (c[0],m,k) not in done]
    with p.open('a') as f,ProcessPoolExecutor(max_workers=args.workers) as pool:
        for future in as_completed([pool.submit(job,*t) for t in tasks]):
            row=future.result();f.write(json.dumps(row)+'\n');f.flush();rows.append(row)
            if len(rows)%20==0:print(len(rows),'/',spec['total_runs'],flush=True)
    print('Complete',len(rows),flush=True)
if __name__=='__main__':main()


==> anc/Supplement_A/experiments/code/sharp_audit.py <==
"""Product GLR, robust fibers and the proved deterministic-design auditor.

The dual bound is mathematically valid in exact arithmetic. This floating-point
prototype reports the primal-dual gap; it is not an interval-arithmetic certificate.
"""
import math
import numpy as np
from information_design import solve_cost_game


def robust_fiber(product, rho):
    if not 0 <= rho < 0.5:
        raise ValueError('rho must be in [0, 1/2)')
    radius = rho + (0.5-rho)*abs(product)
    return product/2-radius, product/2+radius


def kl_vector(p, q):
    p, q = np.asarray(p, dtype=float), np.asarray(q, dtype=float)
    ans = np.zeros_like(p)
    mask = p > 0
    with np.errstate(divide='ignore', invalid='ignore'):
        ans[mask] += p[mask]*np.log(p[mask]/q[mask])
        mask = p < 1
        ans[mask] += (1-p[mask])*np.log((1-p[mask])/(1-q[mask]))
    return ans


def product_glr(counts, means, gap, iterations=65):
    counts, means = np.asarray(counts, float), np.asarray(means, float)
    if counts.shape != means.shape or not len(counts) or np.any(counts <= 0):
        raise ValueError('Positive matching counts required')
    if not 0 < gap < 1 or np.any((means < 0)|(means > 1)):
        raise ValueError('Invalid means or gap')
    m = np.abs(2*means-1)
    if np.prod(m) >= gap:
        return dict(lower=0., upper=0., multiplier=0., log_residual=0., magnitudes=m)
    scale = counts.sum()
    a = counts/scale
    def magnitudes(lam):
        v = (a*m+np.sqrt((a*m)**2+4*lam*(a+lam)))/(2*(a+lam))
        return np.where(m == 1, 1., v)
    logg = math.log(gap)
    lo, hi = 0., 1.
    while np.log(magnitudes(hi)).sum() < logg:
        hi *= 2
    for _ in range(iterations):
        mid = (lo+hi)/2
        if np.log(magnitudes(mid)).sum() >= logg:
            hi = mid
        else:
            lo = mid
    v = magnitudes(hi)
    primal = float(np.sum(a*kl_vector((1+m)/2, (1+v)/2)))
    residual = float(logg-np.log(v).sum())
    dual = primal+hi*residual
    return dict(lower=max(0., scale*dual), upper=scale*primal,
                multiplier=scale*hi, log_residual=residual, magnitudes=v)


def product_box(means, radii):
    lows = 2*np.maximum(0, means-radii)-1
    highs = 2*np.minimum(1, means+radii)-1
    lower = upper = 1.
    for low, high in zip(lows, highs):
        candidates = [lower*low, lower*high, upper*low, upper*high]
        lower, upper = min(candidates), max(candidates)
    return lower, upper


def sharp_audit(theta, costs, epsilon, rho=0., log_confidence=math.log(20),
                seed=0, cost_weights=None, max_stage=10000):
    theta, costs = np.asarray(theta, float), np.asarray(costs, float)
    if not rho < epsilon < 1 or log_confidence <= math.log(2):
        raise ValueError('Need rho < epsilon < 1 and delta < 1/2')
    if theta.shape != costs.shape or np.any(costs <= 0):
        raise ValueError('Positive matching costs required')
    gap = (epsilon-rho)/(1-rho)
    if cost_weights is None:
        cost_weights = solve_cost_game(costs, gap)['cost_weights']
    w = np.asarray(cost_weights, float)
    if w.shape != theta.shape or np.any(w <= 0) or not np.isclose(w.sum(), 1):
        raise ValueError('Positive cost weights summing to one required')
    alpha = w/costs
    alpha /= alpha.sum()
    rng = np.random.default_rng(seed)
    counts = np.zeros(len(theta), dtype=np.int64)
    successes = counts.copy()
    true_lower, true_upper = robust_fiber(float(np.prod(2*theta-1)), rho)
    max_dual_gap = 0.
    for stage in range(1, max_stage+1):
        new_counts = np.ceil(alpha*stage**2).astype(np.int64)
        if np.array_equal(counts, new_counts):
            continue
        increments = new_counts-counts
        assert np.all(increments >= 0)
        successes += rng.binomial(increments, theta)
        counts = new_counts
        means = successes/counts
        n = int(counts.sum())
        beta = log_confidence+math.log(math.pi**2/6)+(len(theta)+2)*math.log(n+1)
        stat = product_glr(counts, means, gap)
        max_dual_gap = max(max_dual_gap, stat['upper']-stat['lower'])
        # Guard limits floating rounding error; no formal certification claim.
        guard = 1e-9*(1+abs(stat['lower']))
        if stat['lower']-guard > beta:
            estimate, rule = 0., 'zero_glr'
        else:
            a,b = product_box(means, np.sqrt(beta/(2*counts)))
            lower = robust_fiber(a,rho)[0]
            upper = robust_fiber(b,rho)[1]
            if upper-lower > 2*epsilon:
                continue
            estimate, rule = (lower+upper)/2, 'projected_fallback'
        return dict(stopped=True, stage=stage, queries=n, cost=float(counts@costs),
                    estimate=estimate, rule=rule, beta=beta, glr=stat['lower'],
                    robust_error=max(abs(estimate-true_lower),abs(estimate-true_upper)),
                    robust_failure=max(abs(estimate-true_lower),abs(estimate-true_upper))>epsilon+1e-10,
                    max_primal_dual_gap=max_dual_gap)
    return dict(stopped=False,stage=max_stage,queries=int(counts.sum()),cost=float(counts@costs))


==> anc/Supplement_A/experiments/code/single_ticket.py <==
"""Complete one-ticket answer optimization; floating diagnostic solver."""
import math
from sharp_audit import robust_fiber


def kl(p,q):
    if q<=0 or q>=1:return math.inf
    return max(0.,p*math.log(p/q)+(1-p)*math.log((1-p)/(1-q)))


def answer_thresholds(answer,epsilon,rho):
    x,y=answer-epsilon,answer+epsilon
    if rho==0:return max(-1.,x),min(1.,y)
    if x<=-1:lo=-1.
    elif x<-rho:lo=(x+rho)/(1-rho)
    else:lo=1+x/rho
    if y>=1:hi=1.
    elif y>=rho:hi=(y-rho)/(1-rho)
    else:hi=y/rho-1
    return max(-1.,lo),min(1.,hi)


def answer_information(theta,answer,epsilon,rho,cost=1.):
    lo,hi=answer_thresholds(answer,epsilon,rho)
    if 2*theta-1 < lo-1e-14 or 2*theta-1 > hi+1e-14:return 0.,0.
    return kl(theta,(1+lo)/2)/cost,kl(theta,(1+hi)/2)/cost


def solve_single_ticket(theta,epsilon,rho=0.,cost=1.):
    if not 0<theta<1 or not 0<=rho<.5 or cost<=0 or not 0<epsilon<1:
        raise ValueError('Invalid parameter')
    lo,hi=robust_fiber(2*theta-1,rho)
    left,right=hi-epsilon,lo+epsilon
    if left>=right:raise ValueError('Need a strictly feasible fiber')
    def difference(a):
        lower,upper=answer_information(theta,a,epsilon,rho,cost)
        return lower-upper
    if difference(left)<=0:answer=left
    elif difference(right)>=0:answer=right
    else:
        a,b=left,right
        for _ in range(80):
            mid=(a+b)/2
            if difference(mid)>0:a=mid
            else:b=mid
        answer=(a+b)/2
    rates=answer_information(theta,answer,epsilon,rho,cost)
    return dict(answer=answer,information=min(rates),lower_information=rates[0],
                upper_information=rates[1],thresholds=answer_thresholds(answer,epsilon,rho),
                acceptable_answers=(left,right))


==> anc/Supplement_A/experiments/code/summarize_v05.py <==
"""Rebuild paper tables, uncertainty summaries and scientific figures."""
from pathlib import Path
import json,math
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from run_v05 import CASES,METHODS
root=Path(__file__).resolve().parents[2];out=root/'experiments/results';fig=root/'experiments/figures'
s=json.loads((out/'v05_summary.json').read_text());extra=json.loads((out/'v05_joint_extensions_summary.json').read_text());reuse=json.loads((out/'v05_reuse_summary.json').read_text())
rows=[json.loads(z) for z in (out/'v05_reuse_runs.jsonl').read_text().splitlines()]
lookup={(x['case'],x['method']):x for x in reuse};rng=np.random.default_rng(20261028);comparisons=[]
for name,*_ in CASES:
    rr={m:sorted([z for z in rows if z['case']==name and z['method']==m],key=lambda x:x['replication']) for m in ['learned:joint','equal:joint']}
    a=np.array([z['cost'] for z in rr['learned:joint']]);b=np.array([z['cost'] for z in rr['equal:joint']]);idx=rng.integers(0,len(a),(10000,len(a)))
    ratio=a[idx].mean(1)/b[idx].mean(1)
    comparisons.append(dict(case=name,learned_over_equal=float(a.mean()/b.mean()),bootstrap_95=list(map(float,np.quantile(ratio,[.025,.975]))),replications=len(a),bootstrap_replicates=10000,interpretation='Exploratory percentile interval, resampling replication blocks; no multiplicity correction.'))
(out/'v05_reuse_comparisons.json').write_text(json.dumps(comparisons,indent=2)+'\n')
lines=['\\begin{tabular}{lrrrr}','\\toprule','Instance & Learned & Equal & Neyman & Coord. CS\\\\','\\midrule']
for name,*_ in CASES:
    vals=[lookup[(name,m)]['mean_cost'] for m in ['learned:joint','equal:joint','neyman:joint','equal:coordinate']]
    lines.append(name.replace('_',' ')+ ' & '+' & '.join(f'{v:.0f}' for v in vals)+'\\\\')
lines+=['\\bottomrule','\\end{tabular}'];(root/'latex/paper_sections/v05_table.tex').write_text('\n'.join(lines)+'\n')
plt.rcParams.update({'font.size':10,'font.family':'DejaVu Sans'})
f,axes=plt.subplots(1,2,figsize=(10.5,3.6),gridspec_kw={'width_ratios':[1.1,1]})
x=np.arange(len(CASES));colors=['#226b87','#d68b31','#73856a','#8571a2'];labels=['Learned + joint','Equal + joint','Neyman + joint','Equal + coordinate']
for j,(d,rule) in enumerate(METHODS):
    vals=[lookup[(z[0],d+':'+rule)] for z in CASES]
    axes[0].errorbar(x+(j-1.5)*.16,[v['mean_cost'] for v in vals],yerr=[1.96*v['se_cost'] for v in vals],fmt='o',ms=4,capsize=2,color=colors[j],label=labels[j])
axes[0].set_yscale('log');axes[0].set_ylabel('Mean charged cost (log scale)');axes[0].set_xticks(x,[z[0].replace('_','\n') for z in CASES],fontsize=8);axes[0].legend(fontsize=7,loc='upper left')
v=np.array([z['learned_over_equal'] for z in comparisons]);lo=np.array([z['bootstrap_95'][0] for z in comparisons]);hi=np.array([z['bootstrap_95'][1] for z in comparisons])
axes[1].errorbar(v,x,xerr=[v-lo,hi-v],fmt='o',color=colors[0],capsize=3);axes[1].axvline(1,color='gray',ls='--');axes[1].set_yticks(x,[z[0].replace('_',' ') for z in CASES],fontsize=8);axes[1].invert_yaxis();axes[1].set_xlabel('Learned / equal cost; below 1 is better')
f.tight_layout();f.savefig(fig/'v05_learned.pdf');f.savefig(fig/'v05_learned.png',dpi=170);plt.close(f)
f,axes=plt.subplots(1,3,figsize=(10.8,3.3))
for ax,name,source in [(axes[0],'One fair factor',[dict(x,L=int(x['case'])) for x in s if x['experiment']=='joint']), (axes[1],'Moving stratum',[x for x in extra if x['case']=='moving_stratum']),(axes[2],'Two fair factors',[x for x in extra if x['case']=='two_fair'])]:
    for mode,color,label in [('fixed','#8c6a60','Fixed pilot'),('adaptive','#226b87','Information-scaled pilot')]:
        vals=sorted([z for z in source if z['method']==mode],key=lambda z:z['L'])
        ax.errorbar([z['L'] for z in vals],[z['normalized_cost'] for z in vals],yerr=[1.96*z['normalized_se'] for z in vals],fmt='o-',capsize=2,ms=4,color=color,label=label)
    ax.axhline(1,color='gray',ls='--');ax.set_xscale('log');ax.set_xlabel('L = log(1/delta), g = 1/L');ax.set_title(name,fontsize=10)
axes[0].set_ylabel('Mean cost / (L / D)');axes[2].legend(fontsize=7,loc='upper right');f.tight_layout();f.savefig(fig/'v05_joint.pdf');f.savefig(fig/'v05_joint.png',dpi=170)
print('Rebuilt tables, two figures and exploratory bootstrap intervals.')


==> anc/Supplement_A/experiments/code/two_ticket.py <==
"""Two-ticket finite-slack game: fast proposals and exact rational certificates.

Floating polynomial roots/optimizers only propose designs and feasible cuts.
Sturm isolation and rational logarithm bounds authorize all reported brackets.
"""
from fractions import Fraction as Q
import math
import numpy as np
from scipy.optimize import differential_evolution, minimize_scalar
from certified_decision import log_bounds
from single_ticket import answer_thresholds


def fiber(t,rho):
    R=rho+(Q(1,2)-rho)*abs(t)
    return t/2-R,t/2+R


def thresholds(a,eps,rho):
    a,eps,rho=map(Q,(a,eps,rho));x,y=a-eps,a+eps
    if rho==0:return max(Q(-1),x),min(Q(1),y)
    low=Q(-1) if x<=-1 else ((x+rho)/(1-rho) if x<-rho else 1+x/rho)
    high=Q(1) if y>=1 else ((y-rho)/(1-rho) if y>=rho else y/rho-1)
    return max(Q(-1),low),min(Q(1),high)


def kl(p,q):
    if q<=0 or q>=1:return math.inf
    return max(0.,p*math.log(p/q)+(1-p)*math.log((1-p)/(1-q)))


def poly_coeff(m1,m2,b,q1,q2):
    # Ascending order: q1(t-m1)t(t^2-b^2)-q2*b*(b-m2*t)*(1-t^2).
    return [-q2*b*b, q1*m1*b*b+q2*b*m2,
            (q2-q1)*b*b, -q1*m1-q2*b*m2, q1]


def boundary_proposals(theta,costs,w,b):
    """Feasible points on product=b, proposed in double precision."""
    p=np.asarray(theta,float);m=2*p-1;b=float(b)
    if abs(b)>=1:return []
    if b==0:return [(0.,float(m[1])),(float(m[0]),0.)]
    c=np.asarray(costs,float);q=np.array([w,1-w])/c
    roots=np.roots(list(reversed(poly_coeff(m[0],m[1],b,q[0],q[1]))))
    pts=[]
    for z in roots:
        if abs(z.imag)<1e-7 and abs(b)<abs(z.real)<1:
            pts.append((float(z.real),float(b/z.real)))
    return pts


def boundary_float(theta,costs,w,b):
    pts=boundary_proposals(theta,costs,w,b)
    if not pts:return math.inf
    return min(w/costs[0]*kl(theta[0],(1+t)/2)+(1-w)/costs[1]*kl(theta[1],(1+u)/2) for t,u in pts)


def info_float(theta,costs,eps,rho,a,w):
    low,high=answer_thresholds(a,eps,rho)
    t=float(np.prod(2*np.asarray(theta)-1))
    if not low<t<high:return 0.
    return min(boundary_float(theta,costs,w,low),boundary_float(theta,costs,w,high))


def solve_float(theta,costs,eps,rho=0.,seed=17):
    t=float(np.prod(2*np.asarray(theta)-1));l,u=fiber(t,rho)
    bounds=[(float(u-eps),float(l+eps)),(1e-7,1-1e-7)]
    if bounds[0][0]>=bounds[0][1]:raise ValueError('Strict feasibility required')
    res=differential_evolution(lambda z:-info_float(theta,costs,eps,rho,*z),bounds,
                               seed=seed,tol=2e-9,popsize=14,maxiter=180,polish=True)
    return dict(answer=float(res.x[0]),weight=float(res.x[1]),information=float(-res.fun))

# Small exact polynomial arithmetic; no symbolic package is required.
def trim(p):
    p=list(p)
    while len(p)>1 and p[-1]==0:p.pop()
    return p

def value(p,x):
    out=Q(0)
    for a in reversed(p):out=out*x+a
    return out

def remainder(p,q):
    p=trim(p);q=trim(q)
    while len(p)>=len(q) and any(p):
        k=len(p)-len(q);a=p[-1]/q[-1]
        for j in range(len(q)):p[j+k]-=a*q[j]
        p=trim(p)
    return p

def sturm(p):
    p=trim(p);seq=[p,trim([i*p[i] for i in range(1,len(p))])]
    while any(seq[-1]):
        rem=[-x for x in remainder(seq[-2],seq[-1])]
        if not any(rem):break
        # Positive normalization controls numerator sizes without changing signs.
        scale=abs(rem[-1]);seq.append([x/scale for x in rem])
    return seq

def variations(seq,x):
    signs=[1 if y>0 else -1 for y in (value(p,x) for p in seq) if y]
    return sum(a!=b for a,b in zip(signs,signs[1:]))

def isolate(p,lo,hi,bits=32):
    seq=sturm(p);out=[];stack=[(lo,hi,variations(seq,lo)-variations(seq,hi))]
    while stack:
        a,b,n=stack.pop()
        if not n:continue
        # Projection brackets must exclude the original open-domain endpoints.
        # A root can be much closer to an endpoint than the requested width.
        if n==1 and b-a<=Q(1,1<<bits) and a>lo and b<hi:out.append((a,b));continue
        mid=(a+b)/2
        # Endpoints of a Sturm count must not be roots.
        j=2
        while value(p,mid)==0:
            mid=a+(b-a)*Q(j,2*j+1);j+=1
        left=variations(seq,a)-variations(seq,mid)
        stack.append((mid,b,n-left));stack.append((a,mid,left))
    return out

def down(x,bits=60):
    scale=1<<bits
    return Q((x.numerator*scale)//x.denominator,scale)

def up(x,bits=60):
    return -down(-x,bits)

def kl_bounds(p,x,terms=18,rounding_bits=60):
    p,x=Q(p),Q(x)
    if not 0<x<1:raise ValueError('Interior alternative required')
    lo=hi=Q(0)
    if p:
        l,u=log_bounds(p/x,terms);lo+=p*l;hi+=p*u
    if p<1:
        l,u=log_bounds((1-p)/(1-x),terms);lo+=(1-p)*l;hi+=(1-p)*u
    return max(Q(0),down(lo,rounding_bits)),max(Q(0),up(hi,rounding_bits))

def kl_interval(p,lo,hi,terms,rounding_bits=60):
    x=min(max(p,lo),hi)
    lower=kl_bounds(p,x,terms,rounding_bits)[0]
    upper=max(kl_bounds(p,lo,terms,rounding_bits)[1],kl_bounds(p,hi,terms,rounding_bits)[1])
    return lower,upper

def boundary_certified(theta,costs,w,b,bits=30,terms=18,rounding_bits=60):
    p=list(map(Q,theta));c=list(map(Q,costs));w,b=Q(w),Q(b)
    if not 0<w<1:raise ValueError('Positive design weights required')
    if abs(b)>=1:return None
    m=[2*x-1 for x in p];q=[w/c[0],(1-w)/c[1]]
    if b==0:
        pairs=[tuple(q[j]*x for x in kl_bounds(p[j],Q(1,2),terms,rounding_bits)) for j in range(2)]
        return min(x[0] for x in pairs),min(x[1] for x in pairs)
    pol=poly_coeff(*m,b,*q)
    roots=isolate(pol,Q(-1),-abs(b),bits)+isolate(pol,abs(b),Q(1),bits)
    if not roots:raise ArithmeticError('No stationary point: invalid isolation')
    vals=[]
    for lo,hi in roots:
        lo2,hi2=sorted([b/lo,b/hi])
        k1=kl_interval(p[0],(1+lo)/2,(1+hi)/2,terms,rounding_bits)
        k2=kl_interval(p[1],(1+lo2)/2,(1+hi2)/2,terms,rounding_bits)
        vals.append((q[0]*k1[0]+q[1]*k2[0],q[0]*k1[1]+q[1]*k2[1]))
    return min(x[0] for x in vals),min(x[1] for x in vals)

def info_certified(theta,costs,eps,rho,a,w,bits=30,terms=18,rounding_bits=60):
    t=(2*Q(theta[0])-1)*(2*Q(theta[1])-1)
    low,high=thresholds(a,eps,rho)
    if not low<t<high:return Q(0),Q(0)
    vals=[boundary_certified(theta,costs,w,b,bits,terms,rounding_bits) for b in [low,high]]
    vals=[v for v in vals if v is not None]
    if not vals:raise ValueError('A universally valid answer is outside this model')
    return min(v[0] for v in vals),min(v[1] for v in vals)

def rational_points(theta,costs,w,b):
    b=Q(b);p=list(map(Q,theta));m=[2*x-1 for x in p]
    if abs(b)>=1:return []
    if b==0:return [(Q(0),m[1]),(m[0],Q(0))]
    pts=boundary_proposals(list(map(float,p)),list(map(float,costs)),float(w),float(b))
    out=[]
    for t,_ in pts:
        t=Q(t).limit_denominator(10**8)
        if abs(b)<abs(t)<1:out.append((t,b/t))
    # Numerical root failure cannot invalidate a bound; a feasible fallback is added.
    if not out:
        for s in [-1,1]:
            t=s*(1+abs(b))/2;out.append((t,b/t))
    return out

def envelope_max(lines,lo=Q(0),hi=Q(1)):
    # lines are (per-cost KL ticket1, per-cost KL ticket2); min is concave.
    candidates=[lo,hi]
    for i,(a,b) in enumerate(lines):
        for c,d in lines[:i]:
            den=a-b-c+d
            if den:
                x=(d-b)/den
                if lo<=x<=hi:candidates.append(x)
    vals=[min(w*a+(1-w)*b for a,b in lines) for w in candidates]
    idx=max(range(len(vals)),key=vals.__getitem__)
    return vals[idx],candidates[idx]

def block_upper(theta,costs,eps,rho,aleft,aright,iterations=10,terms=18):
    p=list(map(Q,theta));c=list(map(Q,costs));t=(2*p[0]-1)*(2*p[1]-1)
    low=thresholds(aleft,eps,rho)[0];high=thresholds(aright,eps,rho)[1]
    cuts=[];lines=[];w=Q(1,2)
    for _ in range(iterations):
        w=min(max(w,Q(1,10**6)),1-Q(1,10**6))
        for side,b in [('lower',low),('upper',high)]:
            if (side=='lower' and b<=-1) or (side=='upper' and b>=1):continue
            points=[(2*p[0]-1,2*p[1]-1)] if ((side=='lower' and t<=b) or (side=='upper' and t>=b)) else rational_points(p,c,w,b)
            for u,v in points:
                line=(kl_bounds(p[0],(1+u)/2,terms)[1]/c[0],kl_bounds(p[1],(1+v)/2,terms)[1]/c[1])
                lines.append(line);cuts.append(dict(side=side,t=[str(u),str(v)]))
        if not lines:raise ArithmeticError('No upper certificate')
        upper,w=envelope_max(lines)
    return upper,cuts

def certify_game(theta,costs,eps,rho=0,tolerance=1e-4,max_splits=150):
    p=list(map(Q,theta));c=list(map(Q,costs));eps,rho=Q(eps),Q(rho)
    if len(p)!=2 or len(c)!=2 or any(not 0<x<1 for x in p) or any(x<=0 for x in c) or not 0<=rho<Q(1,2) or not rho<eps<1:
        raise ValueError('Two interior means, positive costs and rho < epsilon < 1 required')
    t=(2*p[0]-1)*(2*p[1]-1);l,u=fiber(t,rho);left,right=u-eps,l+eps
    if left>=right:raise ValueError('Strict feasibility required')
    proposal=solve_float(list(map(float,p)),list(map(float,c)),float(eps),float(rho))
    a=min(max(Q(proposal['answer']).limit_denominator(10**7),left),right)
    w=Q(proposal['weight']).limit_denominator(10**7)
    lower,_=info_certified(p,c,eps,rho,a,w,bits=36)
    lower=down(lower,48)
    upper,cuts=block_upper(p,c,eps,rho,left,right)
    blocks=[dict(left=left,right=right,upper=upper,cuts=cuts)]
    for k in range(max_splits):
        idx=max(range(len(blocks)),key=lambda j:blocks[j]['upper'])
        if float(blocks[idx]['upper']-lower)<=tolerance:break
        b=blocks.pop(idx);mid=(b['left']+b['right'])/2
        for al,ar in [(b['left'],mid),(mid,b['right'])]:
            upper,cuts=block_upper(p,c,eps,rho,al,ar)
            blocks.append(dict(left=al,right=ar,upper=upper,cuts=cuts))
    upper=up(max(b['upper'] for b in blocks),48)
    return dict(theta=list(map(str,p)),costs=list(map(str,c)),epsilon=str(eps),rho=str(rho),
                answer=str(a),weight=str(w),information_lower=str(lower),information_upper=str(upper),
                lower_float=float(lower),upper_float=float(upper),gap=float(upper-lower),
                tolerance=tolerance,converged=float(upper-lower)<=tolerance,
                blocks=[dict(left=str(b['left']),right=str(b['right']),cuts=b['cuts']) for b in sorted(blocks,key=lambda b:b['left'])])

def verify_game(cert):
    p=list(map(Q,cert['theta']));c=list(map(Q,cert['costs']));eps=Q(cert['epsilon']);rho=Q(cert['rho'])
    if len(p)!=2 or len(c)!=2 or any(not 0<x<1 for x in p) or any(x<=0 for x in c) or not 0<=rho<Q(1,2) or not rho<eps<1:
        raise AssertionError('Invalid model parameters')
    a,w=Q(cert['answer']),Q(cert['weight'])
    t=(2*p[0]-1)*(2*p[1]-1);l,u=fiber(t,rho)
    if u-eps>=l+eps or not u-eps<=a<=l+eps or not 0<w<1:
        raise AssertionError('Invalid candidate answer or design')
    if not cert['blocks'] or not 0<=Q(cert['information_lower'])<=Q(cert['information_upper']):
        raise AssertionError('Invalid bracket or empty partition')
    lower,_=info_certified(p,c,eps,rho,a,w,bits=36)
    if Q(cert['information_lower'])>lower:raise AssertionError('Unjustified lower bound')
    cursor=u-eps;uppers=[]
    for block in cert['blocks']:
        al,ar=Q(block['left']),Q(block['right'])
        if al!=cursor or ar<=al:raise AssertionError('Invalid answer-space partition')
        cursor=ar;low=thresholds(al,eps,rho)[0];high=thresholds(ar,eps,rho)[1];lines=[]
        for cut in block['cuts']:
            x,y=map(Q,cut['t'])
            if not (-1<x<1 and -1<y<1):raise AssertionError('Noninterior cut')
            if cut['side']=='lower':
                if low<=-1 or x*y>low:raise AssertionError('Invalid lower cut')
            elif cut['side']=='upper':
                if high>=1 or x*y<high:raise AssertionError('Invalid upper cut')
            else:raise AssertionError('Invalid cut side')
            lines.append((kl_bounds(p[0],(1+x)/2)[1]/c[0],kl_bounds(p[1],(1+y)/2)[1]/c[1]))
        uppers.append(envelope_max(lines)[0])
    if cursor!=l+eps:raise AssertionError('Incomplete answer coverage')
    if max(uppers)>Q(cert['information_upper']):raise AssertionError('Unjustified upper bound')
    return dict(valid=True,lower=float(lower),upper=float(max(uppers)),blocks=len(uppers))


==> anc/Supplement_A/experiments/configs/adaptation.json <==
{
  "seed": 20261026,
  "repetitions": 20,
  "log_confidences": [2.995732273553991, 50, 500],
  "cases": [
    {"name": "three_fair", "theta": [0.5, 0.5, 0.5], "costs": [1, 2, 5], "epsilon": 0.08, "rho": 0.02, "mode": "zero"},
    {"name": "two_fair", "theta": [0.5, 0.5, 0.78], "costs": [1, 2, 5], "epsilon": 0.08, "rho": 0.02, "mode": "zero"},
    {"name": "one_fair", "theta": [0.5, 0.72, 0.78], "costs": [1, 2, 5], "epsilon": 0.08, "rho": 0.02, "mode": "zero"},
    {"name": "off_center_signed", "theta": [0.7, 0.8], "costs": [1, 2], "epsilon": 0.18, "rho": 0, "mode": "signed"}
  ]
}


==> anc/Supplement_A/experiments/configs/main.json <==
{
  "seed": 20261025,
  "delta": 0.05,
  "repetitions": 300,
  "orders": [1, 2, 3, 5, 9],
  "epsilons": [0.1, 0.05, 0.02, 0.01, 0.005, 0.002],
  "max_epoch": 30,
  "warning": "Costs count simulated Bernoulli oracle calls, generated in exact binomial batches; no real expert calls are made."
}


==> anc/Supplement_A/experiments/configs/sharp.json <==
{
  "seed": 20261026,
  "repetitions": 40,
  "log_confidences": [3.0, 20.0, 100.0, 500.0],
  "cases": [
    ["r2_unit", [1, 1], 0.0, 0.15],
    ["r3_heterogeneous", [1, 2, 5], 0.0, 0.15],
    ["r3_robust", [1, 2, 5], 0.05, 0.15]
  ]
}


==> anc/Supplement_A/experiments/results/adaptation_report.json <==
{
  "runs": 240,
  "nonstops": 0,
  "robust_failures": 0,
  "max_primal_dual_gap": 1.3642420526593924e-12,
  "additional_deterministic_roots": 180,
  "caveat": "Synthetic paired seeds; float decision prototype; no empirical proof of uniform validity or originality."
}


==> anc/Supplement_A/experiments/results/adaptation_runs.csv <==
case,log_confidence,replicate,information,normalized_cost,stopped,stage,queries,cost,pilot_cost,estimate,rule,robust_error,robust_failure,allocation_l1,weights,counts,successes,max_primal_dual_gap,true_allocation_l1
three_fair,2.995732273553991,0,0.040002877439900275,17.532867854134846,True,27,739,1313.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[429, 215, 86]","[214, 103, 51]",0.0,0.06332641176658321
three_fair,2.995732273553991,1,0.040002877439900275,15.089216051159463,True,25,635,1130.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[368, 184, 74]","[181, 94, 38]",7.105427357601002e-15,0.06332641176658321
three_fair,2.995732273553991,2,0.040002877439900275,17.532867854134846,True,27,739,1313.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[429, 215, 86]","[214, 118, 46]",0.0,0.06332641176658321
three_fair,2.995732273553991,3,0.040002877439900275,16.29101201983588,True,26,686,1220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[398, 199, 80]","[203, 96, 37]",1.4210854715202004e-14,0.06332641176658321
three_fair,2.995732273553991,4,0.040002877439900275,17.906759933278618,True,27,740,1341.0,24.0,0.0,zero_glr,0.02,False,0.204483064245069,"[0.32067895824173465, 0.3309583498621764, 0.34836269189608887]","[421, 218, 92]","[222, 104, 47]",0.0,0.09338512889209433
three_fair,2.995732273553991,5,0.040002877439900275,17.906759933278618,True,27,740,1341.0,24.0,0.0,zero_glr,0.02,False,0.204483064245069,"[0.32067895824173465, 0.3309583498621764, 0.34836269189608887]","[421, 218, 92]","[215, 104, 54]",7.105427357601002e-15,0.09338512889209433
three_fair,2.995732273553991,6,0.040002877439900275,15.089216051159463,True,25,635,1130.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[368, 184, 74]","[175, 91, 37]",3.552713678800501e-15,0.06332641176658321
three_fair,2.995732273553991,7,0.040002877439900275,14.234605584545122,True,24,587,1066.0,24.0,0.0,zero_glr,0.02,False,0.2044830642450684,"[0.3206789582417347, 0.33095834986217637, 0.3483626918960888]","[333, 172, 73]","[159, 87, 36]",7.105427357601002e-15,0.09338512889209427
three_fair,2.995732273553991,8,0.040002877439900275,17.532867854134846,True,27,739,1313.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[429, 215, 86]","[212, 109, 50]",2.6645352591003757e-15,0.06332641176658321
three_fair,2.995732273553991,9,0.040002877439900275,17.906759933278618,True,27,740,1341.0,24.0,0.0,zero_glr,0.02,False,0.2044830642450684,"[0.3206789582417347, 0.33095834986217637, 0.3483626918960888]","[421, 218, 92]","[202, 100, 44]",1.4210854715202004e-14,0.09338512889209427
three_fair,2.995732273553991,10,0.040002877439900275,16.29101201983588,True,26,686,1220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[398, 199, 80]","[205, 104, 36]",2.6645352591003757e-15,0.06332641176658321
three_fair,2.995732273553991,11,0.040002877439900275,16.29101201983588,True,26,686,1220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[398, 199, 80]","[195, 97, 35]",7.105427357601002e-15,0.06332641176658321
three_fair,2.995732273553991,12,0.040002877439900275,15.089216051159463,True,25,635,1130.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[368, 184, 74]","[183, 93, 42]",5.329070518200751e-15,0.06332641176658321
three_fair,2.995732273553991,13,0.040002877439900275,16.29101201983588,True,26,686,1220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[398, 199, 80]","[199, 92, 41]",0.0,0.06332641176658321
three_fair,2.995732273553991,14,0.040002877439900275,13.927479948105594,True,24,586,1043.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[339, 170, 68]","[167, 82, 34]",0.0,0.06332641176658321
three_fair,2.995732273553991,15,0.040002877439900275,17.532867854134846,True,27,739,1313.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[429, 215, 86]","[210, 115, 48]",0.0,0.06332641176658321
three_fair,2.995732273553991,16,0.040002877439900275,17.532867854134846,True,27,739,1313.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[429, 215, 86]","[212, 99, 44]",3.552713678800501e-15,0.06332641176658321
three_fair,2.995732273553991,17,0.040002877439900275,18.868196708219752,True,28,795,1413.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[462, 231, 93]","[232, 109, 56]",1.0658141036401503e-14,0.06332641176658321
three_fair,2.995732273553991,18,0.040002877439900275,16.29101201983588,True,26,686,1220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[398, 199, 80]","[194, 108, 38]",0.0,0.06332641176658321
three_fair,2.995732273553991,19,0.040002877439900275,16.29101201983588,True,26,686,1220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[398, 199, 80]","[207, 105, 39]",7.105427357601002e-15,0.06332641176658321
three_fair,50,0,0.040002877439900275,2.5649845014464057,True,42,1807,3206.0,112.0,0.0,zero_glr,0.02,False,0.05151681157199722,"[0.33192878554387706, 0.34957888705408435, 0.3184923274020387]","[1027, 541, 197]","[497, 252, 109]",1.4210854715202004e-14,0.048717225004478726
three_fair,50,1,0.040002877439900275,2.2385610215368192,True,39,1564,2798.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[895, 448, 179]","[450, 240, 94]",2.842170943040401e-14,0.06332641176658316
three_fair,50,2,0.040002877439900275,2.099351008045966,True,35,1268,2624.0,112.0,0.0,zero_glr,0.02,False,0.3501630920684224,"[0.2426148834379514, 0.31362970644176696, 0.44375541012028163]","[609, 394, 223]","[304, 199, 111]",2.6645352591003757e-15,0.2841705653404798
three_fair,50,3,0.040002877439900275,2.5641844438976076,True,45,2068,3205.0,112.0,0.0,zero_glr,0.02,False,0.4251232836380966,"[0.46739370957833404, 0.27075596238962363, 0.2618503280320424]","[1445, 419, 162]","[701, 192, 76]",2.842170943040401e-14,0.2222126230644353
three_fair,50,4,0.040002877439900275,2.202558431840909,True,40,1644,2753.0,112.0,0.0,zero_glr,0.02,False,0.17478543347432388,"[0.388450994199118, 0.32041835565215404, 0.291130650148728]","[1025, 423, 154]","[524, 217, 81]",7.105427357601002e-15,0.0643271923060032
three_fair,50,5,0.040002877439900275,2.2353607913416274,True,39,1565,2794.0,112.0,0.0,zero_glr,0.02,False,0.18836699330747614,"[0.3124909773890344, 0.3927338671710354, 0.2947751554399302]","[838, 527, 158]","[446, 265, 79]",2.842170943040401e-14,0.10138278533438688
three_fair,50,6,0.040002877439900275,2.4449758691267047,True,40,1644,3056.0,112.0,0.0,zero_glr,0.02,False,0.13373357638711006,"[0.291161158208934, 0.3708791913686228, 0.33795965042244325]","[857, 546, 199]","[402, 267, 99]",5.684341886080802e-14,0.13025247967436476
three_fair,50,7,0.040002877439900275,2.1657557845962008,True,38,1487,2707.0,112.0,0.0,zero_glr,0.02,False,0.03975425768119839,"[0.32079703869316706, 0.3347418570611149, 0.344461104245718]","[832, 434, 179]","[407, 218, 82]",3.552713678800501e-15,0.08558195359135257
three_fair,50,8,0.040002877439900275,2.020945368263762,True,36,1340,2526.0,112.0,0.0,zero_glr,0.02,False,0.2015724553803095,"[0.31433859901856825, 0.28876326127556107, 0.39689813970587073]","[758, 348, 192]","[379, 182, 95]",2.842170943040401e-14,0.19045602451165794
three_fair,50,9,0.040002877439900275,2.044947094727702,True,36,1340,2556.0,112.0,0.0,zero_glr,0.02,False,0.15734134160353944,"[0.2837165744634048, 0.3489840511326274, 0.36729937440396776]","[692, 426, 180]","[348, 214, 87]",2.1316282072803006e-14,0.1451416471654231
three_fair,50,10,0.040002877439900275,2.308966085831044,True,41,1724,2886.0,112.0,0.0,zero_glr,0.02,False,0.17478543347432388,"[0.388450994199118, 0.32041835565215404, 0.291130650148728]","[1076, 444, 162]","[524, 224, 76]",0.0,0.0643271923060032
three_fair,50,11,0.040002877439900275,2.2241599856584555,True,37,1413,2780.0,112.0,0.0,zero_glr,0.02,False,0.23642402838680188,"[0.25877826797051706, 0.35769440983549095, 0.383527322193992]","[689, 477, 205]","[347, 221, 105]",5.329070518200751e-15,0.1950182601511986
three_fair,50,12,0.040002877439900275,2.2257601007560512,True,37,1413,2782.0,112.0,0.0,zero_glr,0.02,False,0.26575012128102093,"[0.24953043987333462, 0.3798188943335447, 0.37065066579312067]","[666, 507, 198]","[329, 263, 103]",2.1316282072803006e-14,0.2135139163455635
three_fair,50,13,0.040002877439900275,2.0625483608012583,True,37,1412,2578.0,112.0,0.0,zero_glr,0.02,False,0.10684156848609005,"[0.3313660987611771, 0.3016086450654212, 0.3670252561734017]","[817, 372, 181]","[407, 180, 88]",2.842170943040401e-14,0.13071025744671994
three_fair,50,14,0.040002877439900275,2.144954288327453,True,39,1565,2681.0,112.0,0.0,zero_glr,0.02,False,0.19012478104408947,"[0.35072768104335805, 0.3758938285153457, 0.27337849044129625]","[900, 482, 141]","[457, 232, 72]",2.842170943040401e-14,0.06770270802300749
three_fair,50,15,0.040002877439900275,2.3161666037702258,True,37,1412,2895.0,112.0,0.0,zero_glr,0.02,False,0.3985722148690274,"[0.26095821373572714, 0.28002081562046033, 0.45902097064381253]","[725, 389, 256]","[378, 199, 129]",0.0,0.3147016863875416
three_fair,50,16,0.040002877439900275,2.315366546221428,True,41,1725,2894.0,112.0,0.0,zero_glr,0.02,False,0.27492984167700857,"[0.41410107331130624, 0.24663566365788359, 0.33926326303081017]","[1151, 343, 189]","[558, 170, 88]",2.6645352591003757e-15,0.19081362169191673
three_fair,50,17,0.040002877439900275,2.4929793220545853,True,42,1807,3116.0,112.0,0.0,zero_glr,0.02,False,0.09443659546961136,"[0.3631134136234794, 0.3242576522042632, 0.3126289341722575]","[1090, 487, 188]","[542, 225, 103]",2.842170943040401e-14,0.03556964459915757
three_fair,50,18,0.040002877439900275,2.046547209825298,True,36,1340,2558.0,112.0,0.0,zero_glr,0.02,False,0.1779477886035921,"[0.27721844052385936, 0.36278446663406266, 0.35999709284207804]","[678, 444, 176]","[341, 217, 87]",2.842170943040401e-14,0.15813791504451408
three_fair,50,19,0.040002877439900275,2.292164877306286,True,37,1413,2865.0,112.0,0.0,zero_glr,0.02,False,0.4848103958874299,"[0.2884522595261613, 0.22533201612217374, 0.48621572435166494]","[793, 310, 268]","[399, 164, 133]",1.4210854715202004e-14,0.3690911938032464
three_fair,500,0,0.040002877439900275,1.268011209089959,True,93,8839,15849.0,504.0,0.0,zero_glr,0.02,False,0.04737931910663623,"[0.31921420284343954, 0.361158242707936, 0.3196275544486245]","[4898, 2771, 981]","[2461, 1343, 478]",2.2737367544323206e-13,0.0741463904053537
three_fair,500,1,0.040002877439900275,1.2408892581857065,True,93,8839,15510.0,504.0,0.0,zero_glr,0.02,False,0.0727341656012177,"[0.36168264536196737, 0.29061803888732773, 0.3476993157507049]","[5426, 2180, 1044]","[2754, 1113, 525]",2.2737367544323206e-13,0.10284887123302844
three_fair,500,2,0.040002877439900275,1.2164875029473674,True,92,8655,15205.0,504.0,0.0,zero_glr,0.02,False,0.023766507134313775,"[0.3472909190401846, 0.32689126134020285, 0.3258178196196126]","[5105, 2403, 958]","[2547, 1162, 483]",1.7053025658242404e-13,0.048295384339141656
three_fair,500,3,0.040002877439900275,1.227848320140299,True,92,8655,15347.0,504.0,0.0,zero_glr,0.02,False,0.02950519122930323,"[0.34457356707091885, 0.31600553530846276, 0.3394208976206184]","[5113, 2345, 1008]","[2620, 1174, 497]",1.1368683772161603e-13,0.0755015403411533
three_fair,500,4,0.040002877439900275,1.207926887175229,True,92,8655,15098.0,504.0,0.0,zero_glr,0.02,False,0.03057927593118026,"[0.35129191943312565, 0.3305584702496338, 0.31814961031724065]","[5125, 2412, 929]","[2578, 1231, 471]",5.684341886080802e-14,0.032958965734397716
three_fair,500,5,0.040002877439900275,1.2354488668538801,True,93,8840,15442.0,504.0,0.0,zero_glr,0.02,False,0.06169563560408009,"[0.3366553743071722, 0.3662438829045027, 0.2971007427883251]","[5028, 2735, 888]","[2472, 1347, 440]",1.7053025658242404e-13,0.048402816801321524
three_fair,500,6,0.040002877439900275,1.2508099717908019,True,91,8471,15634.0,504.0,0.0,zero_glr,0.02,False,0.09004151036481828,"[0.3266168553655374, 0.28717026568726045, 0.38621287894720213]","[4941, 2172, 1169]","[2455, 1111, 595]",1.7053025658242404e-13,0.1690855029943208
three_fair,500,7,0.040002877439900275,1.3198549382520697,True,97,9599,16497.0,504.0,0.0,zero_glr,0.02,False,0.0509443487291269,"[0.3589917450706023, 0.3375935002768958, 0.30341475465250206]","[5740, 2699, 971]","[2819, 1384, 458]",5.684341886080802e-14,0.008897948453892468
three_fair,500,8,0.040002877439900275,1.2092069792533056,True,90,8291,15114.0,504.0,0.0,zero_glr,0.02,False,0.03198046088515705,"[0.3145518598409699, 0.34333150520457356, 0.3421166349544566]","[4594, 2508, 1000]","[2263, 1270, 498]",1.1368683772161603e-13,0.083471076410293
three_fair,500,9,0.040002877439900275,1.2953731772588508,True,90,8291,16191.0,504.0,0.0,zero_glr,0.02,False,0.11771664339344493,"[0.2642007456122437, 0.3504647775937565, 0.38533447679399985]","[4144, 2749, 1209]","[2147, 1364, 608]",1.7053025658242404e-13,0.18417330486774536
three_fair,500,10,0.040002877439900275,1.1887255060040767,True,90,8290,14858.0,504.0,0.0,zero_glr,0.02,False,0.09377845611311242,"[0.35113508048855063, 0.27825915557310416, 0.3706057639383452]","[5040, 1997, 1064]","[2504, 1003, 529]",2.2737367544323206e-13,0.13787127297660695
three_fair,500,11,0.040002877439900275,1.2103270598216227,True,90,8291,15128.0,504.0,0.0,zero_glr,0.02,False,0.0663477540084369,"[0.30298234994859713, 0.3722980182908807, 0.32471963176052215]","[4430, 2722, 950]","[2227, 1356, 486]",2.8421709430404007e-13,0.10661009619503847
three_fair,500,12,0.040002877439900275,1.2639309155910892,True,91,8472,15798.0,504.0,0.0,zero_glr,0.02,False,0.059734266857590146,"[0.29825261471578834, 0.34356318173958433, 0.3581842035446274]","[4560, 2627, 1096]","[2324, 1308, 560]",2.2737367544323206e-13,0.1160695666606561
three_fair,500,13,0.040002877439900275,1.2291284122183759,True,91,8471,15363.0,504.0,0.0,zero_glr,0.02,False,0.024759700006045604,"[0.32352469187748245, 0.32860110713213786, 0.3478742009903798]","[4807, 2441, 1034]","[2390, 1183, 518]",1.7053025658242404e-13,0.09240814708067602
three_fair,500,14,0.040002877439900275,1.2396091661076298,True,91,8472,15494.0,504.0,0.0,zero_glr,0.02,False,0.11804141484215344,"[0.3417807305125819, 0.26401001395340684, 0.3942092555340113]","[5122, 1979, 1182]","[2540, 986, 579]",3.410605131648481e-13,0.1850782561679391
three_fair,500,15,0.040002877439900275,1.3336959338462753,True,98,9795,16670.0,504.0,0.0,zero_glr,0.02,False,0.10550259863279685,"[0.3514950387104794, 0.37713115589147733, 0.27137380539804323]","[5680, 3048, 878]","[2899, 1476, 460]",1.1368683772161603e-13,0.07017736277527081
three_fair,500,16,0.040002877439900275,1.2530501329274362,True,92,8655,15662.0,504.0,0.0,zero_glr,0.02,False,0.02589753356179908,"[0.32628749694803016, 0.32517007558283967, 0.3485424274691302]","[4945, 2464, 1057]","[2428, 1220, 538]",2.2737367544323206e-13,0.09374460003817692
three_fair,500,17,0.040002877439900275,1.1912856901602302,True,91,8472,14890.0,504.0,0.0,zero_glr,0.02,False,0.023766507134313553,"[0.3472909190401844, 0.32689126134020285, 0.32581781961961287]","[4994, 2351, 938]","[2463, 1181, 468]",2.2737367544323206e-13,0.048295384339142156
three_fair,500,18,0.040002877439900275,1.2477697531053693,True,88,7934,15596.0,504.0,0.0,zero_glr,0.02,False,0.12910249761157103,"[0.2718646402087919, 0.31898275839301005, 0.4091526013981981]","[4103, 2407, 1235]","[2055, 1220, 631]",1.1368683772161603e-13,0.21496494789631265
three_fair,500,19,0.040002877439900275,1.3160146620178392,True,92,8655,16449.0,504.0,0.0,zero_glr,0.02,False,0.08552649886593061,"[0.29200211273281973, 0.32443658263870334, 0.38356130462847693]","[4656, 2587, 1223]","[2263, 1325, 614]",1.7053025658242404e-13,0.16378235435687039
two_fair,2.995732273553991,0,0.025805338481391854,27.599363676211162,True,42,1775,3204.0,24.0,0.0,zero_glr,0.02,False,0.20448306424506837,"[0.3206789582417347, 0.3309583498621764, 0.3483626918960888]","[1018, 526, 222]","[489, 281, 187]",3.552713678800501e-15,0.48471335933609155
two_fair,2.995732273553991,1,0.025805338481391854,21.069926202251093,True,37,1380,2446.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[806, 403, 162]","[415, 218, 123]",2.1316282072803006e-14,0.45465464221058055
two_fair,2.995732273553991,2,0.025805338481391854,17.779365364450637,True,34,1165,2064.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[680, 340, 136]","[340, 179, 106]",1.0658141036401503e-14,0.45465464221058055
two_fair,2.995732273553991,3,0.025805338481391854,22.17252250392245,True,38,1454,2574.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[850, 425, 170]","[422, 199, 140]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,4,0.025805338481391854,19.950101833366123,True,36,1307,2316.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[763, 382, 153]","[397, 197, 117]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,5,0.025805338481391854,21.069926202251093,True,37,1380,2446.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[806, 403, 162]","[428, 201, 127]",3.552713678800501e-15,0.45465464221058055
two_fair,2.995732273553991,6,0.025805338481391854,22.17252250392245,True,38,1454,2574.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[850, 425, 170]","[400, 207, 136]",1.0658141036401503e-14,0.45465464221058055
two_fair,2.995732273553991,7,0.025805338481391854,16.814593600488198,True,33,1100,1952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[641, 321, 129]","[322, 162, 102]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,8,0.025805338481391854,13.007190746279294,True,29,851,1510.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[495, 248, 99]","[246, 124, 70]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,9,0.025805338481391854,17.779365364450637,True,34,1165,2064.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[680, 340, 136]","[343, 168, 108]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,10,0.025805338481391854,21.069926202251093,True,37,1380,2446.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[806, 403, 162]","[401, 210, 133]",1.0658141036401503e-14,0.45465464221058055
two_fair,2.995732273553991,11,0.025805338481391854,17.779365364450637,True,34,1165,2064.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[680, 340, 136]","[340, 172, 112]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,12,0.025805338481391854,14.86782200534971,True,31,972,1726.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[566, 283, 114]","[286, 143, 84]",5.329070518200751e-15,0.45465464221058055
two_fair,2.995732273553991,13,0.025805338481391854,18.881961666121995,True,35,1236,2192.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[721, 361, 145]","[349, 181, 116]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,14,0.025805338481391854,19.217908976787488,True,35,1235,2231.0,24.0,0.0,zero_glr,0.02,False,0.204483064245069,"[0.32067895824173465, 0.3309583498621764, 0.34836269189608887]","[707, 365, 154]","[337, 187, 117]",1.4210854715202004e-14,0.48471335933609166
two_fair,2.995732273553991,15,0.025805338481391854,19.950101833366123,True,36,1307,2316.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[763, 382, 153]","[387, 208, 117]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,16,0.025805338481391854,22.17252250392245,True,38,1454,2574.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[850, 425, 170]","[426, 199, 137]",2.1316282072803006e-14,0.45465464221058055
two_fair,2.995732273553991,17,0.025805338481391854,18.881961666121995,True,35,1236,2192.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[721, 361, 145]","[349, 168, 105]",1.4210854715202004e-14,0.45465464221058055
two_fair,2.995732273553991,18,0.025805338481391854,16.814593600488198,True,33,1100,1952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[641, 321, 129]","[322, 164, 102]",1.0658141036401503e-14,0.45465464221058055
two_fair,2.995732273553991,19,0.025805338481391854,17.779365364450637,True,34,1165,2064.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[680, 340, 136]","[343, 179, 104]",1.0658141036401503e-14,0.45465464221058055
two_fair,50,0,0.025805338481391854,2.413831361549394,True,51,2645,4677.0,112.0,0.0,zero_glr,0.02,False,0.05151681157199722,"[0.33192878554387706, 0.34957888705408435, 0.3184923274020387]","[1514, 798, 291]","[740, 392, 225]",4.263256414560601e-14,0.42497263034799115
two_fair,50,1,0.025805338481391854,2.4308628849471123,True,51,2646,4710.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[1531, 766, 307]","[755, 397, 235]",2.842170943040401e-14,0.4546546422105805
two_fair,50,2,0.025805338481391854,2.523762103480123,True,52,2748,4890.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[1591, 796, 319]","[797, 380, 248]",4.263256414560601e-14,0.4546546422105805
two_fair,50,3,0.025805338481391854,2.750849082116372,True,56,3180,5330.0,112.0,0.0,zero_glr,0.02,False,0.22156843638312326,"[0.4032037664259238, 0.26368033229822774, 0.33311590127584845]","[2102, 688, 348]","[1025, 336, 282]",7.105427357601002e-14,0.45421977809561076
two_fair,50,4,0.025805338481391854,2.0675237191291154,True,50,2543,4006.0,112.0,0.0,zero_glr,0.02,False,0.30951252552860564,"[0.42657944439176243, 0.3376903581695455, 0.2357301974386921]","[1660, 657, 184]","[848, 333, 135]",2.1316282072803006e-14,0.25944837042129804
two_fair,50,5,0.025805338481391854,2.4788608145225015,True,53,2852,4803.0,112.0,0.0,zero_glr,0.02,False,0.3715767981605971,"[0.32985847129993473, 0.4505081089396684, 0.21963341976039683]","[1547, 1057, 206]","[756, 541, 166]",2.842170943040401e-14,0.24596010334004412
two_fair,50,6,0.025805338481391854,2.527890957637146,True,51,2645,4898.0,112.0,0.0,zero_glr,0.02,False,0.13373357638711006,"[0.291161158208934, 0.3708791913686228, 0.33795965042244325]","[1392, 887, 324]","[681, 426, 248]",2.842170943040401e-14,0.4639072763888003
two_fair,50,7,0.025805338481391854,2.3720267132095394,True,52,2748,4596.0,112.0,0.0,zero_glr,0.02,False,0.2550507876576526,"[0.3590799779698858, 0.3880156039572214, 0.2529044180728928]","[1609, 870, 227]","[797, 416, 180]",1.4210854715202004e-14,0.2937968116896995
two_fair,50,8,0.025805338481391854,2.3782199944450735,True,52,2748,4608.0,112.0,0.0,zero_glr,0.02,False,0.14196352335514617,"[0.3775561261677325, 0.33387798581782746, 0.28856588801444005]","[1696, 750, 260]","[845, 391, 202]",2.842170943040401e-14,0.36511975157279397
two_fair,50,9,0.025805338481391854,2.4349917391041354,True,51,2644,4718.0,112.0,0.0,zero_glr,0.02,False,0.2481546953980127,"[0.3019507202590376, 0.41158760241811393, 0.28646167732284855]","[1390, 948, 264]","[705, 447, 198]",5.684341886080802e-14,0.3609113301896109
two_fair,50,10,0.025805338481391854,2.0329445655640503,True,50,2544,3939.0,112.0,0.0,zero_glr,0.02,False,0.36634468315733515,"[0.43888078303409656, 0.3433107394794137, 0.2178084774864898]","[1678, 657, 167]","[833, 324, 124]",4.263256414560601e-14,0.2236049305168934
two_fair,50,11,0.025805338481391854,2.4602809708158997,True,50,2544,4767.0,112.0,0.0,zero_glr,0.02,False,0.25188071099871867,"[0.2670280145601347, 0.41276258170659397, 0.3202094037332714]","[1243, 961, 298]","[634, 479, 241]",2.842170943040401e-14,0.4284067830104566
two_fair,50,12,0.025805338481391854,2.1371981330288734,True,47,2252,4141.0,112.0,0.0,zero_glr,0.02,False,0.4785105200870584,"[0.25421824793794945, 0.4842290918791572, 0.26155266018289336]","[1024, 975, 211]","[514, 486, 160]",7.105427357601002e-15,0.3972405500640147
two_fair,50,13,0.025805338481391854,2.2538382629647646,True,50,2543,4367.0,112.0,0.0,zero_glr,0.02,False,0.09443659546961114,"[0.36311341362347926, 0.3242576522042634, 0.31262893417225734]","[1545, 690, 266]","[784, 345, 206]",1.4210854715202004e-14,0.41324584388842855
two_fair,50,14,0.025805338481391854,2.6321445251019693,True,52,2747,5100.0,112.0,0.0,zero_glr,0.02,False,0.1250780984269534,"[0.3084241207057522, 0.3187998299759649, 0.3727760493182829]","[1538, 795, 372]","[750, 395, 296]",2.1316282072803006e-14,0.5335400741804797
two_fair,50,15,0.025805338481391854,2.2471288749596026,True,49,2445,4354.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[1413, 707, 283]","[713, 357, 216]",7.105427357601002e-14,0.4546546422105805
two_fair,50,16,0.025805338481391854,2.884004628680353,True,61,3764,5588.0,112.0,0.0,zero_glr,0.02,False,0.5471761913739601,"[0.5058824476988163, 0.25043055556506355, 0.24368699673612015]","[2769, 686, 267]","[1332, 332, 214]",4.263256414560601e-14,0.38144981847387316
two_fair,50,17,0.025805338481391854,2.448410515114459,True,54,2960,4744.0,112.0,0.0,zero_glr,0.02,False,0.2882904774203319,"[0.40591235145951887, 0.3516651906126961, 0.24242245792778505]","[1879, 814, 225]","[954, 403, 184]",7.105427357601002e-15,0.27283289139948397
two_fair,50,18,0.025805338481391854,2.523762103480123,True,52,2748,4890.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[1591, 796, 319]","[809, 390, 252]",1.0658141036401503e-14,0.4546546422105805
two_fair,50,19,0.025805338481391854,2.6187257490916456,True,53,2853,5074.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[1653, 827, 331]","[791, 423, 252]",2.842170943040401e-14,0.4546546422105805
two_fair,500,0,0.025805338481391854,1.2643583642342753,True,122,15075,24498.0,504.0,0.0,zero_glr,0.02,False,0.22320218722689877,"[0.36225293243890494, 0.4354958339477567, 0.2022512336133384]","[8691, 5224, 971]","[4355, 2579, 767]",2.2737367544323206e-13,0.19249044277059063
two_fair,500,1,0.025805338481391854,1.2759191558739387,True,126,16066,24722.0,504.0,0.0,zero_glr,0.02,False,0.18979586478228264,"[0.4447965801004584, 0.33278454383592926, 0.22241887606361244]","[10770, 4029, 1078]","[5365, 2051, 842]",2.2737367544323206e-13,0.23282572767113863
two_fair,500,2,0.025805338481391854,1.293570007395211,True,125,15815,25064.0,504.0,0.0,zero_glr,0.02,False,0.195321776221636,"[0.4036834843938284, 0.37769168430980005, 0.21862483129637167]","[9914, 4638, 1074]","[4864, 2304, 840]",1.1368683772161603e-13,0.2252376381366571
two_fair,500,3,0.025805338481391854,1.2604875634620665,True,123,15320,24423.0,504.0,0.0,zero_glr,0.02,False,0.17411453304641886,"[0.403982233311188, 0.36493835329708635, 0.23107941339172566]","[9661, 4364, 1106]","[4797, 2134, 837]",2.2737367544323206e-13,0.2501468023273652
two_fair,500,4,0.025805338481391854,1.225753577866113,True,123,15320,23750.0,504.0,0.0,zero_glr,0.02,False,0.2394915216373082,"[0.4174861166120398, 0.3898290441907618, 0.1926848391971984]","[9704, 4531, 896]","[4854, 2292, 702]",3.979039320256561e-13,0.17335765393831062
two_fair,500,5,0.025805338481391854,1.3227300398791835,True,123,15319,25629.0,504.0,0.0,zero_glr,0.02,False,0.13932246437783116,"[0.35531495491506415, 0.393172958199538, 0.25151208688539783]","[8927, 4939, 1264]","[4407, 2492, 991]",1.1368683772161603e-13,0.29101214931470953
two_fair,500,6,0.025805338481391854,1.2859832378816816,True,122,15075,24917.0,504.0,0.0,zero_glr,0.02,False,0.09321355376714954,"[0.3880757554483085, 0.33123393525029987, 0.2806903093013917]","[9472, 4043, 1371]","[4690, 2029, 1068]",2.2737367544323206e-13,0.3493685941466972
two_fair,500,7,0.025805338481391854,1.2310694775932798,True,123,15319,23853.0,504.0,0.0,zero_glr,0.02,False,0.2306756896389197,"[0.4147288490670811, 0.38740895311085755, 0.19786219782206144]","[9683, 4523, 924]","[4767, 2247, 708]",1.7053025658242404e-13,0.18371237118803668
two_fair,500,8,0.025805338481391854,1.2776739188906736,True,121,14831,24756.0,504.0,0.0,zero_glr,0.02,False,0.15286495657084143,"[0.3537657651016738, 0.40267537792593466, 0.2435588569723915]","[8578, 4882, 1182]","[4324, 2475, 917]",1.7053025658242404e-13,0.2751056894886969
two_fair,500,9,0.025805338481391854,1.3609219408316435,True,120,14591,26369.0,504.0,0.0,zero_glr,0.02,False,0.15289760253928691,"[0.28740570136439647, 0.42312698200680665, 0.2894673166287969]","[7433, 5471, 1498]","[3726, 2804, 1159]",1.7053025658242404e-13,0.3669226088015076
two_fair,500,10,0.025805338481391854,1.2582683043526668,True,123,15320,24380.0,504.0,0.0,zero_glr,0.02,False,0.15494476259998516,"[0.4243292374262235, 0.314356086822982, 0.2613146757507945]","[10130, 3753, 1248]","[5059, 1843, 961]",1.7053025658242404e-13,0.3106173270455028
two_fair,500,11,0.025805338481391854,1.2924861831789924,True,121,14831,25043.0,504.0,0.0,zero_glr,0.02,False,0.17867473611154044,"[0.331495365043429, 0.4382653676803254, 0.23023926727624555]","[8135, 5377, 1130]","[4049, 2652, 889]",1.7053025658242404e-13,0.24846651009640497
two_fair,500,12,0.025805338481391854,1.2600230673694013,True,120,14591,24414.0,504.0,0.0,zero_glr,0.02,False,0.17642566037171725,"[0.3426453253920261, 0.4276325392352688, 0.2297221353727052]","[8191, 5112, 1099]","[4123, 2568, 864]",1.7053025658242404e-13,0.2474322462893242
two_fair,500,13,0.025805338481391854,1.2610036702316942,True,121,14832,24433.0,504.0,0.0,zero_glr,0.02,False,0.1506202939482996,"[0.37082240797315824, 0.38430049040200587, 0.244877101624836]","[8873, 4598, 1172]","[4434, 2269, 915]",3.979039320256561e-13,0.27774217879358576
two_fair,500,14,0.025805338481391854,1.3038405321108049,True,126,16066,25263.0,504.0,0.0,zero_glr,0.02,False,0.1766572127819324,"[0.4370805173096155, 0.30552748213061337, 0.2573920005597712]","[10820, 3782, 1275]","[5465, 1869, 994]",1.7053025658242404e-13,0.3027719766634562
two_fair,500,15,0.025805338481391854,1.2309662562393542,True,119,14352,23851.0,504.0,0.0,zero_glr,0.02,False,0.1466129156311644,"[0.3617177841928191, 0.3910516624948466, 0.24723055331233434]","[8444, 4564, 1155]","[4242, 2259, 890]",1.7053025658242404e-13,0.28244908216858255
two_fair,500,16,0.025805338481391854,1.3066275086667951,True,124,15567,25317.0,504.0,0.0,zero_glr,0.02,False,0.16789621624038562,"[0.38039241903130494, 0.38487627673402547, 0.2347313042346696]","[9438, 4775, 1165]","[4740, 2453, 912]",3.979039320256561e-13,0.25745058401325305
two_fair,500,17,0.025805338481391854,1.3535932247029283,True,127,16320,26227.0,504.0,0.0,zero_glr,0.02,False,0.16789840116129523,"[0.39513911813250047, 0.3701308607923909, 0.2347300210751087]","[10163, 4760, 1208]","[5178, 2300, 920]",3.979039320256561e-13,0.2574480176941312
two_fair,500,18,0.025805338481391854,1.3243815815419928,True,121,14831,25661.0,504.0,0.0,zero_glr,0.02,False,0.1486917612206757,"[0.319813903791446, 0.420656977039641, 0.259529119168913]","[8045, 5291, 1306]","[4007, 2670, 1041]",1.7053025658242404e-13,0.3070462138817399
two_fair,500,19,0.025805338481391854,1.3175173615059426,True,123,15319,25528.0,504.0,0.0,zero_glr,0.02,False,0.1729851815697529,"[0.34831187055192203, 0.41994547092993806, 0.23174265851813997]","[8716, 5254, 1160]","[4297, 2665, 901]",2.2737367544323206e-13,0.25147329258019374
one_fair,2.995732273553991,0,0.008908383131227032,23.39402980434593,True,66,4367,7867.0,24.0,0.0,zero_glr,0.02,False,0.20448306424506837,"[0.3206789582417347, 0.3309583498621764, 0.3483626918960888]","[2514, 1297, 547]","[1257, 936, 435]",1.0658141036401503e-14,0.7194877454642497
one_fair,2.995732273553991,1,0.008908383131227032,23.646793568597793,True,67,4500,7952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2641, 1321, 529]","[1293, 937, 412]",2.1316282072803006e-14,0.6941789952810523
one_fair,2.995732273553991,2,0.008908383131227032,23.646793568597793,True,67,4500,7952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2641, 1321, 529]","[1314, 972, 410]",1.4210854715202004e-14,0.6941789952810523
one_fair,2.995732273553991,3,0.008908383131227032,29.383044171443007,True,74,5487,9881.0,24.0,0.0,zero_glr,0.02,False,0.20448306424506923,"[0.3206789582417346, 0.3309583498621765, 0.3483626918960889]","[3160, 1631, 687]","[1537, 1183, 530]",2.842170943040401e-14,0.7194877454642499
one_fair,2.995732273553991,4,0.008908383131227032,23.646793568597793,True,67,4500,7952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2641, 1321, 529]","[1349, 944, 409]",1.0658141036401503e-14,0.6941789952810523
one_fair,2.995732273553991,5,0.008908383131227032,30.39112553710632,True,76,5786,10220.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[3398, 1699, 680]","[1728, 1245, 536]",1.0658141036401503e-14,0.6941789952810523
one_fair,2.995732273553991,6,0.008908383131227032,26.543168937789723,True,71,5052,8926.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2966, 1483, 594]","[1449, 1068, 467]",2.842170943040401e-14,0.6941789952810523
one_fair,2.995732273553991,7,0.008908383131227032,27.280644391136338,True,72,5194,9174.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[3050, 1525, 610]","[1496, 1118, 474]",1.7763568394002505e-14,0.6941789952810523
one_fair,2.995732273553991,8,0.008908383131227032,24.336689960438175,True,68,4633,8184.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2720, 1360, 544]","[1338, 966, 429]",1.4210854715202004e-14,0.6941789952810523
one_fair,2.995732273553991,9,0.008908383131227032,22.261053402228757,True,65,4236,7486.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2486, 1243, 498]","[1255, 911, 375]",3.552713678800501e-14,0.6941789952810523
one_fair,2.995732273553991,10,0.008908383131227032,23.646793568597793,True,67,4500,7952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2641, 1321, 529]","[1300, 959, 407]",2.842170943040401e-14,0.6941789952810523
one_fair,2.995732273553991,11,0.008908383131227032,23.646793568597793,True,67,4500,7952.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2641, 1321, 529]","[1334, 948, 417]",2.842170943040401e-14,0.6941789952810523
one_fair,2.995732273553991,12,0.008908383131227032,19.605547031912128,True,61,3731,6593.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2189, 1095, 438]","[1091, 796, 331]",8.881784197001252e-16,0.6941789952810523
one_fair,2.995732273553991,13,0.008908383131227032,22.945002411380855,True,66,4367,7716.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2563, 1282, 513]","[1303, 899, 406]",2.842170943040401e-14,0.6941789952810523
one_fair,2.995732273553991,14,0.008908383131227032,25.549956028847113,True,69,4771,8592.0,24.0,0.0,zero_glr,0.02,False,0.204483064245069,"[0.32067895824173465, 0.3309583498621764, 0.34836269189608887]","[2747, 1418, 597]","[1366, 1033, 476]",2.842170943040401e-14,0.7194877454642497
one_fair,2.995732273553991,15,0.008908383131227032,24.336689960438175,True,68,4633,8184.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2720, 1360, 544]","[1379, 983, 426]",2.842170943040401e-14,0.6941789952810523
one_fair,2.995732273553991,16,0.008908383131227032,27.280644391136338,True,72,5194,9174.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[3050, 1525, 610]","[1504, 1118, 476]",8.881784197001252e-16,0.6941789952810523
one_fair,2.995732273553991,17,0.008908383131227032,24.336689960438175,True,68,4633,8184.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2720, 1360, 544]","[1362, 1017, 422]",1.4210854715202004e-14,0.6941789952810523
one_fair,2.995732273553991,18,0.008908383131227032,21.571157010388376,True,64,4106,7254.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2410, 1205, 482]","[1208, 862, 383]",1.4210854715202004e-14,0.6941789952810523
one_fair,2.995732273553991,19,0.008908383131227032,25.074165413784783,True,69,4772,8432.0,24.0,0.0,zero_glr,0.02,False,0.0,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[2801, 1401, 561]","[1367, 1000, 437]",2.1316282072803006e-14,0.6941789952810523
one_fair,50,0,0.008908383131227032,3.3810877336259075,True,104,10859,18977.0,112.0,0.0,zero_glr,0.02,False,0.1533323081832181,"[0.35988443776716095, 0.2849808019225731, 0.35513476031026603]","[6789, 2688, 1340]","[3455, 1972, 1056]",7.105427357601002e-14,0.6410767864133972
one_fair,50,1,0.008908383131227032,3.3249649198991773,True,101,10245,18662.0,112.0,0.0,zero_glr,0.02,False,0.6575835580671492,"[0.2347685125243227, 0.5406988261207257, 0.22453266135495165]","[4355, 5015, 833]","[2173, 3581, 645]",4.263256414560601e-14,0.8913086368990737
one_fair,50,2,0.008908383131227032,2.739862315840186,True,93,8692,15378.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[5088, 2544, 1018]","[2513, 1821, 783]",4.263256414560601e-14,0.6941789952810524
one_fair,50,3,0.008908383131227032,2.9351340740766823,True,98,9648,16474.0,112.0,0.0,zero_glr,0.02,False,0.11071583265942428,"[0.3533973997150077, 0.3481829184825319, 0.2984196818024604]","[5781, 2848, 977]","[2865, 2094, 754]",4.263256414560601e-14,0.6540508625177036
one_fair,50,4,0.008908383131227032,1.9878166119019998,True,86,7439,11157.0,112.0,0.0,zero_glr,0.02,False,0.4821802513132437,"[0.4853863221881872, 0.2716601039773081, 0.24295357383450464]","[5360, 1500, 537]","[2659, 1067, 402]",5.684341886080802e-14,0.39007301757134455
one_fair,50,5,0.008908383131227032,2.462811600459025,True,94,8880,13823.0,112.0,0.0,zero_glr,0.02,False,0.3371664285608331,"[0.43965698110729834, 0.3100515345609003, 0.2502914843318014]","[6026, 2125, 687]","[3002, 1565, 520]",5.684341886080802e-14,0.4815316997331224
one_fair,50,6,0.008908383131227032,2.9032420624668895,True,93,8692,16295.0,112.0,0.0,zero_glr,0.02,False,0.20280102271568734,"[0.30747758805756564, 0.2952368500332593, 0.3972855619091751]","[4975, 2389, 1286]","[2501, 1704, 1010]",2.842170943040401e-14,0.7458904858325878
one_fair,50,7,0.008908383131227032,2.437333624703716,True,93,8692,13680.0,112.0,0.0,zero_glr,0.02,False,0.3498017162418156,"[0.4436414521670353, 0.2756961372056762, 0.28066241062728847]","[6018, 1870, 762]","[3026, 1354, 597]",2.842170943040401e-14,0.4735627576136484
one_fair,50,8,0.008908383131227032,2.5422743779895702,True,94,8879,14269.0,112.0,0.0,zero_glr,0.02,False,0.3255010025378292,"[0.43597835078548, 0.2514682102697861, 0.312553438944734]","[6172, 1780, 885]","[3110, 1305, 684]",5.684341886080802e-14,0.4888889603767591
one_fair,50,9,0.008908383131227032,3.4215317930416784,True,104,10860,19204.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[6363, 3182, 1273]","[3136, 2340, 999]",5.684341886080802e-14,0.6941789952810524
one_fair,50,10,0.008908383131227032,2.3703425835568885,True,95,9068,13304.0,112.0,0.0,zero_glr,0.02,False,0.5386102089274228,"[0.5031812104956608, 0.2726593541374221, 0.22415943536691713]","[6636, 1798, 592]","[3261, 1283, 459]",2.1316282072803006e-14,0.3544832409563975
one_fair,50,11,0.008908383131227032,2.739862315840186,True,93,8692,15378.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[5088, 2544, 1018]","[2544, 1848, 789]",5.684341886080802e-14,0.6941789952810524
one_fair,50,12,0.008908383131227032,2.681601490161961,True,92,8507,15051.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[4979, 2490, 996]","[2482, 1766, 781]",5.684341886080802e-14,0.6941789952810524
one_fair,50,13,0.008908383131227032,2.814336398817244,True,97,9452,15796.0,112.0,0.0,zero_glr,0.02,False,0.26843121140955434,"[0.4067189888958088, 0.24868497229907702, 0.34459603880511414]","[6379, 1950, 1081]","[3232, 1414, 848]",4.263256414560601e-14,0.5474076841561014
one_fair,50,14,0.008908383131227032,2.9078744216951278,True,93,8693,16321.0,112.0,0.0,zero_glr,0.02,False,0.264490379346343,"[0.3175296846994721, 0.2657313414553037, 0.4167389738452242]","[5146, 2154, 1351]","[2573, 1546, 1076]",5.684341886080802e-14,0.7257862925487748
one_fair,50,15,0.008908383131227032,3.039896659699912,True,98,9647,17062.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[5650, 2825, 1130]","[2872, 2061, 862]",7.105427357601002e-14,0.6941789952810524
one_fair,50,16,0.008908383131227032,2.6864120170528234,True,102,10448,15078.0,112.0,0.0,zero_glr,0.02,False,0.6442048494345036,"[0.5364799212006848, 0.22074351558766492, 0.24277656321165034]","[8027, 1652, 727]","[3951, 1197, 579]",7.105427357601002e-14,0.2878858195463495
one_fair,50,17,0.008908383131227032,2.6265476824109784,True,96,9260,14742.0,112.0,0.0,zero_glr,0.02,False,0.2882904774203319,"[0.40591235145951887, 0.3516651906126961, 0.24242245792778505]","[5936, 2572, 710]","[2985, 1861, 561]",5.684341886080802e-14,0.5490209590286813
one_fair,50,18,0.008908383131227032,2.9786069837570706,True,97,9452,16718.0,112.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[5535, 2768, 1107]","[2738, 2006, 862]",3.552713678800501e-14,0.6941789952810524
one_fair,50,19,0.008908383131227032,3.3139185248164558,True,101,10244,18600.0,112.0,0.0,zero_glr,0.02,False,0.1047091357706898,"[0.32355315091551795, 0.3100940442755346, 0.36635280480894744]","[5981, 2866, 1355]","[3025, 2085, 1076]",2.842170943040401e-14,0.713739360116683
one_fair,500,0,0.008908383131227032,1.3573347041725379,True,216,46847,76183.0,504.0,0.0,zero_glr,0.02,False,0.14279486258204335,"[0.4171938485417015, 0.2759280623666046, 0.3068780890916939]","[31572, 10441, 4645]","[15804, 7563, 3615]",3.410605131648481e-13,0.5264579648643161
one_fair,500,1,0.008908383131227032,1.2236376901390826,True,217,47279,68679.0,504.0,0.0,zero_glr,0.02,False,0.31519833945204345,"[0.5184429000313894, 0.25324486005292046, 0.22831223991569033]","[35344, 8633, 3113]","[17614, 6167, 2448]",2.5579538487363607e-13,0.3239598618849404
one_fair,500,2,0.008908383131227032,1.2422205773508221,True,221,49031,69722.0,504.0,0.0,zero_glr,0.02,False,0.34220430225432286,"[0.5343029520903068, 0.2606219674935273, 0.20507508041616604]","[36983, 9020, 2839]","[18534, 6528, 2221]",2.8421709430404007e-13,0.2922397577671056
one_fair,500,3,0.008908383131227032,1.2682865063927924,True,219,48151,71185.0,504.0,0.0,zero_glr,0.02,False,0.2949450786220731,"[0.5065485723424297, 0.24444088783447981, 0.24901053982309057]","[35803, 8639, 3520]","[17923, 6292, 2746]",2.8421709430404007e-13,0.3477485172628597
one_fair,500,4,0.008908383131227032,1.2830031553255796,True,218,47714,72011.0,504.0,0.0,zero_glr,0.02,False,0.21866322193675664,"[0.461749791160746, 0.3174656204008347, 0.2207845884384192]","[33017, 11350, 3158]","[16447, 8155, 2452]",4.547473508864641e-13,0.43734607962622696
one_fair,500,5,0.008908383131227032,1.2839474439374896,True,217,47280,72064.0,504.0,0.0,zero_glr,0.02,False,0.25599582467667853,"[0.48367446858421015, 0.23715938472359244, 0.27916614669219747]","[34610, 8485, 3996]","[17356, 6094, 3134]",3.410605131648481e-13,0.39349672477929876
one_fair,500,6,0.008908383131227032,1.4449753774175496,True,226,51267,81102.0,504.0,0.0,zero_glr,0.02,False,0.16701715588751398,"[0.43141910818616436, 0.2953869858548149, 0.2731939059590207]","[34770, 11904, 4404]","[17502, 8561, 3491]",2.8421709430404007e-13,0.49800744557539023
one_fair,500,7,0.008908383131227032,1.1570742513825543,True,214,45986,64943.0,504.0,0.0,zero_glr,0.02,False,0.3801395945491148,"[0.5565815768173936, 0.21818434215184146, 0.22523408103076487]","[35864, 7030, 2903]","[17871, 4971, 2284]",3.410605131648481e-13,0.24768250831293173
one_fair,500,8,0.008908383131227032,1.2665226465328097,True,215,46415,71086.0,504.0,0.0,zero_glr,0.02,False,0.22153224057145776,"[0.46343470738600745, 0.28065048134213766, 0.255914811271855]","[32709, 9904, 3613]","[16361, 7104, 2837]",3.410605131648481e-13,0.43397624717570427
one_fair,500,9,0.008908383131227032,1.5726146909217702,True,223,49920,88266.0,504.0,0.0,zero_glr,0.02,False,1.6653345369377348e-16,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[29253, 14627, 5851]","[14685, 10535, 4566]",5.684341886080801e-13,0.6941789952810524
one_fair,500,10,0.008908383131227032,1.413101182574019,True,225,50816,79313.0,504.0,0.0,zero_glr,0.02,False,0.17082738070951176,"[0.43365677564040395, 0.3182842975471719, 0.24805892681242406]","[34175, 12542, 3910]","[17259, 9073, 3018]",3.410605131648481e-13,0.49353211066691105
one_fair,500,11,0.008908383131227032,1.4184105789202304,True,223,49919,79611.0,504.0,0.0,zero_glr,0.02,False,0.13353537114416597,"[0.4102286864585938, 0.33486058463655055, 0.25491072890485567]","[32452, 13245, 4033]","[16222, 9586, 3172]",3.410605131648481e-13,0.5403882890305315
one_fair,500,12,0.008908383131227032,1.3735301447051085,True,222,49474,77092.0,504.0,0.0,zero_glr,0.02,False,0.20910958206939848,"[0.45613913299766584, 0.26206309340478706, 0.2817977735975471]","[34933, 10035, 4317]","[17396, 7262, 3392]",2.8421709430404007e-13,0.44856739595238737
one_fair,500,13,0.008908383131227032,1.4594782251551872,True,220,48591,81916.0,504.0,0.0,zero_glr,0.02,False,0.08548028298779536,"[0.3835341629842949, 0.2923892480944985, 0.3240765889212066]","[31223, 11902, 5277]","[15619, 8622, 4144]",3.979039320256561e-13,0.5937773359791293
one_fair,500,14,0.008908383131227032,1.4391671116159894,True,223,49920,80776.0,504.0,0.0,zero_glr,0.02,False,0.1131967907488329,"[0.3998115036293891, 0.3322970272461032, 0.26789146912450756]","[32093, 13337, 4301]","[16093, 9629, 3371]",3.410605131648481e-13,0.5612226546889407
one_fair,500,15,0.008908383131227032,1.1955050162106677,True,210,44291,67100.0,504.0,0.0,zero_glr,0.02,False,0.26124919616904085,"[0.48675966669263193, 0.24284400921154947, 0.2703963240958186]","[32414, 8086, 3602]","[16206, 5832, 2774]",2.8421709430404007e-13,0.3873263285624552
one_fair,500,16,0.008908383131227032,1.3126324376200407,True,219,48152,73674.0,504.0,0.0,zero_glr,0.02,False,0.23472612418257777,"[0.47118320657723045, 0.2619489203184007, 0.26686787310436894]","[34474, 9583, 3906]","[17136, 6880, 3043]",3.410605131648481e-13,0.41847924879325826
one_fair,500,17,0.008908383131227032,1.2021328532603006,True,217,47279,67472.0,504.0,0.0,zero_glr,0.02,False,0.3675788047074925,"[0.5492048807059543, 0.21269867892159167, 0.23809644037245414]","[36779, 7122, 3189]","[18379, 5157, 2491]",2.8421709430404007e-13,0.26243590053581056
one_fair,500,18,0.008908383131227032,1.5409186637408645,True,217,47280,86487.0,504.0,0.0,zero_glr,0.02,False,0.17182223623250853,"[0.3474555600431531, 0.23242563263483446, 0.42011880732201257]","[29874, 9992, 7225]","[14999, 7196, 5615]",3.979039320256561e-13,0.665934541861413
one_fair,500,19,0.008908383131227032,1.42341709023998,True,223,49919,79892.0,504.0,0.0,zero_glr,0.02,False,0.16197437560701752,"[0.42845758600841755, 0.2788913808994635, 0.2926510330921188]","[34013, 11070, 4647]","[16924, 8021, 3638]",3.410605131648481e-13,0.5039304899308839
off_center_signed,2.995732273553991,0,0.006546881367112151,13.925385936356701,True,69,4768,6372.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387011,"[0.49673971770209746, 0.5032602822979025]","[3161, 1601]","[2197, 1302]",3.197442310920451e-14,0.13702653770416529
off_center_signed,2.995732273553991,1,0.006546881367112151,8.105658574693502,True,52,2711,3709.0,9.0,0.18,signed_glr,0.18,False,0.516130894558444,"[0.4620647494291366, 0.5379352505708634]","[1710, 995]","[1179, 774]",2.842170943040401e-14,0.20637647425008704
off_center_signed,2.995732273553991,2,0.006546881367112151,15.125172012794211,True,72,5190,6921.0,9.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[3456, 1728]","[2420, 1399]",4.263256414560601e-14,0.1305059731083602
off_center_signed,2.995732273553991,3,0.006546881367112151,17.78917789107714,True,78,6091,8140.0,9.0,0.18,signed_glr,0.18,False,0.044358015133868944,"[0.4967397177020975, 0.5032602822979024]","[4039, 2046]","[2866, 1647]",4.618527782440651e-14,0.13702653770416512
off_center_signed,2.995732273553991,4,0.006546881367112151,8.538368307179162,True,54,2923,3907.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387028,"[0.4967397177020974, 0.5032602822979025]","[1936, 981]","[1320, 783]",3.552713678800501e-14,0.13702653770416534
off_center_signed,2.995732273553991,5,0.006546881367112151,10.188347337616907,True,59,3488,4662.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387028,"[0.4967397177020974, 0.5032602822979025]","[2311, 1171]","[1606, 922]",5.551115123125783e-16,0.13702653770416534
off_center_signed,2.995732273553991,6,0.006546881367112151,16.44952604252305,True,75,5632,7527.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387011,"[0.49673971770209746, 0.5032602822979025]","[3734, 1892]","[2678, 1495]",4.973799150320701e-14,0.13702653770416529
off_center_signed,2.995732273553991,7,0.006546881367112151,13.263208921492279,True,68,4631,6069.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173316,"[0.5263813454386321, 0.4736186545613679]","[3190, 1435]","[2255, 1138]",4.263256414560601e-14,0.077743282231096
off_center_signed,2.995732273553991,8,0.006546881367112151,11.029727373005692,True,62,3851,5047.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173316,"[0.5263813454386321, 0.4736186545613679]","[2652, 1193]","[1864, 938]",2.842170943040401e-14,0.077743282231096
off_center_signed,2.995732273553991,9,0.006546881367112151,13.263208921492279,True,68,4631,6069.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173315,"[0.526381345438632, 0.4736186545613679]","[3190, 1435]","[2245, 1141]",3.552713678800501e-14,0.07774328223109611
off_center_signed,2.995732273553991,10,0.006546881367112151,16.44952604252305,True,75,5632,7527.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387028,"[0.4967397177020974, 0.5032602822979025]","[3734, 1892]","[2629, 1524]",7.105427357601002e-14,0.13702653770416534
off_center_signed,2.995732273553991,11,0.006546881367112151,14.45862419255115,True,71,5048,6616.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173315,"[0.526381345438632, 0.4736186545613679]","[3477, 1565]","[2457, 1245]",4.263256414560601e-14,0.07774328223109611
off_center_signed,2.995732273553991,12,0.006546881367112151,12.120243314977126,True,65,4232,5546.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173315,"[0.526381345438632, 0.4736186545613679]","[2915, 1311]","[2029, 1054]",3.552713678800501e-14,0.07774328223109611
off_center_signed,2.995732273553991,13,0.006546881367112151,13.263208921492279,True,68,4631,6069.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173316,"[0.5263813454386321, 0.4736186545613679]","[3190, 1435]","[2247, 1144]",3.907985046680551e-14,0.077743282231096
off_center_signed,2.995732273553991,14,0.006546881367112151,15.162323858512677,True,72,5191,6938.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387028,"[0.4967397177020974, 0.5032602822979025]","[3441, 1744]","[2414, 1408]",4.973799150320701e-14,0.13702653770416534
off_center_signed,2.995732273553991,15,0.006546881367112151,7.307986593091149,True,50,2507,3344.0,9.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[1667, 834]","[1156, 643]",3.197442310920451e-14,0.1305059731083602
off_center_signed,2.995732273553991,16,0.006546881367112151,15.704303725464413,True,74,5483,7186.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173316,"[0.5263813454386321, 0.4736186545613679]","[3777, 1700]","[2647, 1377]",2.1316282072803006e-14,0.077743282231096
off_center_signed,2.995732273553991,17,0.006546881367112151,16.01463090734807,True,74,5483,7328.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387028,"[0.4967397177020974, 0.5032602822979025]","[3635, 1842]","[2559, 1484]",1.0658141036401503e-13,0.13702653770416534
off_center_signed,2.995732273553991,18,0.006546881367112151,12.360637610802494,True,65,4232,5656.0,9.0,0.18,signed_glr,0.18,False,0.04435801513387011,"[0.49673971770209746, 0.5032602822979025]","[2805, 1421]","[1953, 1142]",8.171241461241152e-14,0.13702653770416529
off_center_signed,2.995732273553991,19,0.006546881367112151,10.677877540024927,True,61,3728,4886.0,9.0,0.18,signed_glr,0.18,False,0.3589333724173315,"[0.526381345438632, 0.4736186545613679]","[2567, 1155]","[1813, 899]",4.263256414560601e-14,0.07774328223109611
off_center_signed,50,0,0.006546881367112151,2.458484890977955,True,122,14913,18776.0,42.0,0.18,signed_glr,0.18,False,0.2826497621688561,"[0.5891321057215346, 0.4108678942784653]","[11036, 3849]","[7744, 3143]",2.1316282072803006e-13,0.0477582383347091
off_center_signed,50,1,0.006546881367112151,1.5755724698092102,True,95,9054,12033.0,42.0,0.18,signed_glr,0.18,False,0.017501510865467862,"[0.5055190087717659, 0.4944809912282341]","[6061, 2965]","[4231, 2348]",9.947598300641403e-14,0.11946795556482837
off_center_signed,50,2,0.006546881367112151,1.7866439250849058,True,101,10230,13645.0,42.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[6801, 3401]","[4772, 2713]",7.105427357601002e-14,0.1305059731083602
off_center_signed,50,3,0.006546881367112151,2.379922314572609,True,114,13025,18176.0,42.0,0.18,signed_glr,0.18,False,0.2111342794008299,"[0.4334199230574538, 0.5665800769425462]","[7860, 5137]","[5557, 4135]",9.947598300641403e-14,0.2636661269934526
off_center_signed,50,4,0.006546881367112151,1.7389826287323293,True,100,10029,13281.0,42.0,0.18,signed_glr,0.18,False,0.03431614258116494,"[0.5108214138410363, 0.48917858615896376]","[6763, 3238]","[4721, 2593]",7.815970093361102e-14,0.10886314542628767
off_center_signed,50,5,0.006546881367112151,1.6824175737204805,True,97,9438,12849.0,42.0,0.18,signed_glr,0.18,False,0.09678493625043183,"[0.46947938288031577, 0.5305206171196842]","[6013, 3397]","[4201, 2699]",1.1368683772161603e-13,0.19154720734772868
off_center_signed,50,6,0.006546881367112151,2.109928926992904,True,113,12798,16114.0,42.0,0.18,signed_glr,0.18,False,0.2826497621688561,"[0.5891321057215346, 0.4108678942784653]","[9468, 3302]","[6718, 2631]",1.1368683772161603e-13,0.0477582383347091
off_center_signed,50,7,0.006546881367112151,1.9700875409913883,True,109,11910,15046.0,42.0,0.18,signed_glr,0.18,False,0.2660913601239705,"[0.5839105013220846, 0.4160894986779154]","[8760, 3122]","[6185, 2491]",9.237055564881302e-14,0.03731502953580895
off_center_signed,50,8,0.006546881367112151,1.6521709818044223,True,101,10230,12618.0,42.0,0.18,signed_glr,0.18,False,0.3886172767343421,"[0.6225484002863135, 0.3774515997136865]","[7828, 2374]","[5432, 1909]",1.1368683772161603e-13,0.1145908274642668
off_center_signed,50,9,0.006546881367112151,2.143187084337834,True,115,13254,16368.0,42.0,0.18,signed_glr,0.18,False,0.3815301146987591,"[0.6203135012686244, 0.37968649873137567]","[10126, 3100]","[7109, 2504]",4.973799150320701e-14,0.11012102942888852
off_center_signed,50,10,0.006546881367112151,2.2189999705689925,True,113,12798,16947.0,42.0,0.18,signed_glr,0.18,False,0.03431614258116494,"[0.5108214138410363, 0.48917858615896376]","[8635, 4135]","[6120, 3303]",1.2789769243681803e-13,0.10886314542628767
off_center_signed,50,11,0.006546881367112151,1.8563027428309793,True,108,11693,14177.0,42.0,0.18,signed_glr,0.18,False,0.47737462491909083,"[0.6505375600197646, 0.3494624399802354]","[9195, 2470]","[6442, 1974]",8.526512829121202e-14,0.17056914693116898
off_center_signed,50,12,0.006546881367112151,1.656360985879374,True,102,10433,12650.0,42.0,0.18,signed_glr,0.18,False,0.47737462491909083,"[0.6505375600197646, 0.3494624399802354]","[8202, 2203]","[5743, 1745]",7.815970093361102e-14,0.17056914693116898
off_center_signed,50,13,0.006546881367112151,1.8535530526567923,True,107,11478,14156.0,42.0,0.18,signed_glr,0.18,False,0.3886172767343421,"[0.6225484002863135, 0.3774515997136865]","[8786, 2664]","[6127, 2146]",6.039613253960852e-14,0.1145908274642668
off_center_signed,50,14,0.006546881367112151,2.0650173208145146,True,109,11910,15771.0,42.0,0.18,signed_glr,0.18,False,0.03431614258116494,"[0.5108214138410363, 0.48917858615896376]","[8035, 3847]","[5648, 3093]",2.2737367544323206e-13,0.10886314542628767
off_center_signed,50,15,0.006546881367112151,1.6824175737204805,True,98,9633,12849.0,42.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[6403, 3202]","[4450, 2572]",3.197442310920451e-14,0.1305059731083602
off_center_signed,50,16,0.006546881367112151,2.195693072902073,True,112,12573,16769.0,42.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[8363, 4182]","[5877, 3372]",1.1368683772161603e-13,0.1305059731083602
off_center_signed,50,17,0.006546881367112151,1.8315555312632952,True,103,10638,13988.0,42.0,0.18,signed_glr,0.18,False,0.06860644159961171,"[0.5216346780514245, 0.4783653219485755]","[7274, 3336]","[5082, 2676]",9.947598300641403e-14,0.08723661700551122
off_center_signed,50,18,0.006546881367112151,1.7131879161459076,True,102,10433,13084.0,42.0,0.18,signed_glr,0.18,False,0.3032365660031597,"[0.5956240452927819, 0.404375954707218]","[7768, 2637]","[5402, 2124]",1.8474111129762605e-13,0.060742117477203705
off_center_signed,50,19,0.006546881367112151,1.962362220978196,True,107,11478,14987.0,42.0,0.18,signed_glr,0.18,False,0.1023068779637959,"[0.5322619321974225, 0.4677380678025776]","[7955, 3495]","[5642, 2767]",9.947598300641403e-14,0.06598210871351534
off_center_signed,500,0,0.006546881367112151,1.1896861882688858,True,266,70883,90859.0,189.0,0.18,signed_glr,0.18,False,0.10347474457372713,"[0.5607686105375211, 0.4392313894624788]","[50844, 19913]","[35696, 15976]",5.115907697472721e-13,0.008968752033317873
off_center_signed,500,1,0.006546881367112151,1.0945207207165435,True,257,66176,83591.0,189.0,0.18,signed_glr,0.18,False,0.14287662913736415,"[0.5839085350413793, 0.4160914649586208]","[48698, 17352]","[34088, 13876]",6.821210263296962e-13,0.03731109697439827
off_center_signed,500,2,0.006546881367112151,1.1736201413939926,True,259,67208,89632.0,189.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[44721, 22361]","[31358, 17932]",6.821210263296962e-13,0.1305059731083602
off_center_signed,500,3,0.006546881367112151,1.1388692950973613,True,253,64136,86978.0,189.0,0.18,signed_glr,0.18,False,0.042451748254595634,"[0.4750689526517041, 0.524931047348296]","[41231, 22779]","[28790, 18303]",5.684341886080801e-13,0.18036806780495207
off_center_signed,500,4,0.006546881367112151,1.148663429622561,True,259,67208,87726.0,189.0,0.18,signed_glr,0.18,False,0.05561044657189368,"[0.5326588829328995, 0.46734111706710046]","[46627, 20455]","[32785, 16320]",9.094947017729282e-13,0.06518820724256114
off_center_signed,500,5,0.006546881367112151,1.0455893293787475,True,245,60152,79854.0,189.0,0.18,signed_glr,0.18,False,0.01186636321676443,"[0.5069688734945612, 0.49303112650543884]","[40387, 19639]","[28125, 15722]",6.821210263296962e-13,0.11656822611923784
off_center_signed,500,6,0.006546881367112151,1.0453798291749996,True,252,63631,79838.0,189.0,0.18,signed_glr,0.18,False,0.1611228974391115,"[0.5946241968848542, 0.40537580311514587]","[47361, 16144]","[33126, 12875]",3.979039320256561e-13,0.05874242066134816
off_center_signed,500,7,0.006546881367112151,0.9829225809327499,True,244,59663,75068.0,189.0,0.18,signed_glr,0.18,False,0.1536138313893179,"[0.5902142752932593, 0.4097857247067407]","[44195, 15342]","[30872, 12187]",1.3642420526593924e-12,0.049922577478158425
off_center_signed,500,8,0.006546881367112151,1.0759668589221478,True,256,65663,82174.0,189.0,0.18,signed_glr,0.18,False,0.1681826988707984,"[0.5987702745141518, 0.40122972548584823]","[49089, 16448]","[34389, 13110]",4.547473508864641e-13,0.06703457591994333
off_center_signed,500,9,0.006546881367112151,1.0834303036806554,True,258,66691,82744.0,189.0,0.18,signed_glr,0.18,False,0.1917791453360464,"[0.6126279870528325, 0.3873720129471675]","[50575, 15990]","[35342, 12804]",6.821210263296962e-13,0.0947500009973048
off_center_signed,500,10,0.006546881367112151,0.9703263811824261,True,238,56771,74106.0,189.0,0.18,signed_glr,0.18,False,0.05561044657189368,"[0.5326588829328995, 0.46734111706710046]","[39373, 17272]","[27345, 13805]",5.684341886080801e-13,0.06518820724256114
off_center_signed,500,11,0.006546881367112151,1.1081120464346683,True,262,68771,84629.0,189.0,0.18,signed_glr,0.18,False,0.2143593374727944,"[0.625888874117335, 0.37411112588266504]","[52850, 15795]","[36978, 12645]",6.821210263296962e-13,0.12127177512630971
off_center_signed,500,12,0.006546881367112151,1.148768179724435,True,265,70352,87734.0,189.0,0.18,signed_glr,0.18,False,0.17767836550464444,"[0.6043468861776401, 0.3956531138223599]","[52907, 17319]","[37154, 13847]",7.958078640513122e-13,0.07818779924691999
off_center_signed,500,13,0.006546881367112151,1.2412101446280586,True,275,75752,94794.0,189.0,0.18,signed_glr,0.18,False,0.1681826988707984,"[0.5987702745141518, 0.40122972548584823]","[56647, 18979]","[39779, 15268]",1.2505552149377763e-12,0.06703457591994333
off_center_signed,500,14,0.006546881367112151,1.185260496464718,True,262,68771,90521.0,189.0,0.18,signed_glr,0.18,False,0.03379795095932098,"[0.5198488484052244, 0.48015115159477567]","[46958, 21687]","[32925, 17423]",1.1368683772161603e-12,0.0908082762979115
off_center_signed,500,15,0.006546881367112151,1.0418968882876962,True,244,59663,79572.0,189.0,0.18,signed_glr,0.18,False,0.0,"[0.5, 0.5]","[39691, 19846]","[27788, 15782]",5.684341886080801e-13,0.1305059731083602
off_center_signed,500,16,0.006546881367112151,1.1549484357349886,True,266,70883,88206.0,189.0,0.18,signed_glr,0.18,False,0.18355996133690294,"[0.6078010276489916, 0.3921989723510084]","[53497, 17260]","[37466, 13848]",5.684341886080801e-13,0.08509608218962295
off_center_signed,500,17,0.006546881367112151,1.0072900733811412,True,243,59176,76929.0,189.0,0.18,signed_glr,0.18,False,0.06633838766697941,"[0.5389591842959267, 0.46104081570407335]","[41360, 17690]","[28875, 14089]",6.821210263296962e-13,0.05258760451650685
off_center_signed,500,18,0.006546881367112151,1.0747229514623964,True,254,64643,82079.0,189.0,0.18,signed_glr,0.18,False,0.12890640556652505,"[0.5757041071996314, 0.42429589280036856]","[47144, 17373]","[32855, 13956]",6.252776074688882e-13,0.020902241290902623
off_center_signed,500,19,0.006546881367112151,1.12209618503482,True,252,63631,85697.0,189.0,0.18,signed_glr,0.18,False,0.02492274280043394,"[0.48536338062968337, 0.5146366193703167]","[41502, 22003]","[29190, 17506]",6.821210263296962e-13,0.15977921184899352


==> anc/Supplement_A/experiments/results/adaptation_summary.csv <==
case,log_confidence,runs,mean_cost,mean_normalized_cost,mean_pilot_fraction,mean_allocation_l1,failures
three_fair,2.995732273553991,20,1241.0,16.571431079193708,0.019467219338584963,0.06933815519168544,0
three_fair,50,20,2813.0,2.2505618847687896,0.040016197507915005,0.1537577651779017,0
three_fair,500,20,15589.75,1.2472697171373708,0.03236293307677865,0.10283918950336687,0
two_fair,2.995732273553991,20,2245.35,19.34152035904517,0.010958999955431654,0.4576605139231317,0
two_fair,50,20,4710.0,2.430862884947113,0.023956754099908984,0.3895965077316191,0
two_fair,500,20,24904.9,1.285358748690432,0.020253938348384088,0.26415385535049424,0
one_fair,2.995732273553991,20,8281.35,24.626178812790155,0.0029270926225132667,0.6979753078085321,0
one_fair,50,20,15798.45,2.814772909590674,0.00721370440122913,0.605489026749847,0
one_fair,500,20,75428.7,1.3438955173807687,0.00673018788738274,0.4535344199265774,0
off_center_signed,2.995732273553991,20,5975.95,13.059857201250916,0.001599403884655979,0.11612867588265319,0
off_center_signed,50,20,14714.2,1.926642436239232,0.0029009565096689304,0.11600109865655857,0
off_center_signed,500,20,84136.55,1.1016640229761996,0.0022557809190945303,0.08403608225638069,0


==> anc/Supplement_A/experiments/results/center_summary.csv <==
order,epsilon,method,repetitions,mean_cost,median_cost,q95_cost,max_cost,stop_rate,coverage,accuracy,lower_expected,upper_high_probability
1,0.1,projection,300,2048.0,2048.0,2048.0,2048,1.0,1.0,1.0,56.197136869486194,8192
1,0.1,lipschitz,300,3249.4933333333333,4096.0,4096.0,4096,1.0,1.0,1.0,56.197136869486194,8192
1,0.05,projection,300,8192.0,8192.0,8192.0,8192,1.0,1.0,1.0,232.89507235482793,32768
1,0.05,lipschitz,300,14117.546666666667,16384.0,16384.0,16384,1.0,1.0,1.0,232.89507235482793,32768
1,0.02,projection,300,65536.0,65536.0,65536.0,65536,1.0,1.0,1.0,1469.567901636385,262144
1,0.02,lipschitz,300,78861.65333333334,65536.0,131072.0,131072,1.0,1.0,1.0,1469.567901636385,262144
1,0.01,projection,300,262144.0,262144.0,262144.0,262144,1.0,1.0,1.0,5886.227565573392,1048576
1,0.01,lipschitz,300,326806.18666666665,262144.0,524288.0,524288,1.0,1.0,1.0,5886.227565573392,1048576
1,0.005,projection,300,1048576.0,1048576.0,1048576.0,1048576,1.0,1.0,1.0,23552.861738864278,4194304
1,0.005,lipschitz,300,1356158.2933333332,1048576.0,2097152.0,2097152,1.0,1.0,1.0,23552.861738864278,4194304
1,0.002,projection,300,8388608.0,8388608.0,8388608.0,8388608,1.0,1.0,1.0,147219.29894734052,33554432
1,0.002,lipschitz,300,8444532.053333333,8388608.0,8388608.0,16777216,1.0,1.0,1.0,147219.29894734052,33554432
2,0.1,projection,300,588.8,512.0,1024.0,1024,1.0,1.0,1.0,14.859440654766022,2048
2,0.1,lipschitz,300,16384.0,16384.0,16384.0,16384,1.0,1.0,1.0,14.859440654766022,2048
2,0.05,projection,300,1242.4533333333334,1024.0,2048.0,2048,1.0,1.0,1.0,32.61152518588399,4096
2,0.05,lipschitz,300,131072.0,131072.0,131072.0,131072,1.0,1.0,1.0,32.61152518588399,4096
2,0.02,projection,300,3959.4666666666667,4096.0,4096.0,4096,1.0,1.0,1.0,85.65584778480073,8192
2,0.02,lipschitz,300,524288.0,524288.0,524288.0,524288,1.0,1.0,1.0,85.65584778480073,8192
2,0.01,projection,300,8164.693333333334,8192.0,8192.0,8192,1.0,1.0,1.0,174.00289108507994,16384
2,0.01,lipschitz,300,2097152.0,2097152.0,2097152.0,2097152,1.0,1.0,1.0,174.00289108507994,16384
2,0.005,projection,300,16274.773333333333,16384.0,16384.0,16384,1.0,1.0,1.0,350.67600726649283,65536
2,0.005,lipschitz,300,8388608.0,8388608.0,8388608.0,8388608,1.0,1.0,1.0,350.67600726649283,65536
2,0.002,projection,300,32986.45333333333,32768.0,32768.0,65536,1.0,1.0,1.0,880.6790406932765,131072
2,0.002,lipschitz,300,67108864.0,67108864.0,67108864.0,67108864,1.0,1.0,1.0,880.6790406932765,131072
3,0.1,projection,300,454.4,384.0,768.0,768,1.0,1.0,1.0,8.915611776325163,1536
3,0.1,lipschitz,300,98304.0,98304.0,98304.0,98304,1.0,1.0,1.0,8.915611776325163,1536
3,0.05,projection,300,773.12,768.0,768.0,1536,1.0,1.0,1.0,15.977363969298406,3072
3,0.05,lipschitz,300,393216.0,393216.0,393216.0,393216,1.0,1.0,1.0,15.977363969298406,3072
3,0.02,projection,300,1536.0,1536.0,1536.0,1536,1.0,1.0,1.0,31.857828213233315,6144
3,0.02,lipschitz,300,1572864.0,1572864.0,1572864.0,1572864,1.0,1.0,1.0,31.857828213233315,6144
3,0.01,projection,300,2831.36,3072.0,3072.0,3072,1.0,1.0,1.0,52.19950786220773,6144
3,0.01,lipschitz,300,6291456.0,6291456.0,6291456.0,6291456,1.0,1.0,1.0,52.19950786220773,6144
3,0.005,projection,300,3461.12,3072.0,6144.0,6144,1.0,1.0,1.0,84.46162363436937,12288
3,0.005,lipschitz,300,25165824.0,25165824.0,25165824.0,25165824,1.0,1.0,1.0,84.46162363436937,12288
3,0.002,projection,300,6369.28,6144.0,6144.0,12288,1.0,1.0,1.0,157.84719661103549,24576
3,0.002,lipschitz,300,201326592.0,201326592.0,201326592.0,201326592,1.0,1.0,1.0,157.84719661103549,24576
5,0.1,projection,300,510.93333333333334,640.0,640.0,640,1.0,1.0,1.0,5.510413727112507,1280
5,0.1,lipschitz,300,327680.0,327680.0,327680.0,327680,1.0,1.0,1.0,5.510413727112507,1280
5,0.05,projection,300,640.0,640.0,640.0,640,1.0,1.0,1.0,8.39272506492341,2560
5,0.05,lipschitz,300,1310720.0,1310720.0,1310720.0,1310720,1.0,1.0,1.0,8.39272506492341,2560
5,0.02,projection,300,928.0,640.0,1280.0,1280,1.0,1.0,1.0,13.508226178493134,2560
5,0.02,lipschitz,300,10485760.0,10485760.0,10485760.0,10485760,1.0,1.0,1.0,13.508226178493134,2560
5,0.01,projection,300,1280.0,1280.0,1280.0,1280,1.0,1.0,1.0,18.774461120562115,5120
5,0.01,lipschitz,300,41943040.0,41943040.0,41943040.0,41943040,1.0,1.0,1.0,18.774461120562115,5120
5,0.005,projection,300,1412.2666666666667,1280.0,2560.0,2560,1.0,1.0,1.0,25.693001319870685,5120
5,0.005,lipschitz,300,167772160.0,167772160.0,167772160.0,167772160,1.0,1.0,1.0,25.693001319870685,5120
5,0.002,projection,300,2560.0,2560.0,2560.0,2560,1.0,1.0,1.0,38.31070922000624,5120
5,0.002,lipschitz,300,1342177280.0,1342177280.0,1342177280.0,1342177280,1.0,1.0,1.0,38.31070922000624,5120
9,0.1,projection,300,576.0,576.0,576.0,576,1.0,1.0,1.0,3.657070945861803,2304
9,0.1,lipschitz,300,2359296.0,2359296.0,2359296.0,2359296,1.0,1.0,1.0,3.657070945861803,2304
9,0.05,projection,300,587.52,576.0,576.0,1152,1.0,1.0,1.0,4.966550732391264,2304
9,0.05,lipschitz,300,9437184.0,9437184.0,9437184.0,9437184,1.0,1.0,1.0,4.966550732391264,2304
9,0.02,projection,300,975.36,1152.0,1152.0,1152,1.0,1.0,1.0,6.9186208766863055,2304
9,0.02,lipschitz,300,75497472.0,75497472.0,75497472.0,75497472,1.0,1.0,1.0,6.9186208766863055,2304
9,0.01,projection,300,1152.0,1152.0,1152.0,1152,1.0,1.0,1.0,8.63350121984114,2304
9,0.01,lipschitz,300,301989888.0,301989888.0,301989888.0,301989888,1.0,1.0,1.0,8.63350121984114,2304
9,0.005,projection,300,1152.0,1152.0,1152.0,1152,1.0,1.0,1.0,10.607073933864402,4608
9,0.005,lipschitz,300,1207959552.0,1207959552.0,1207959552.0,1207959552,1.0,1.0,1.0,10.607073933864402,4608
9,0.002,projection,300,1244.16,1152.0,2304.0,2304,1.0,1.0,1.0,13.699914901044924,4608
9,0.002,lipschitz,300,4831838208.0,4831838208.0,4831838208.0,4831838208,1.0,1.0,1.0,13.699914901044924,4608


==> anc/Supplement_A/experiments/results/certificate_center.json <==
{
  "theta": [
    "1/2",
    "1/2"
  ],
  "costs": [
    "1",
    "4"
  ],
  "epsilon": "9/50",
  "rho": "1/20",
  "answer": "0",
  "weight": "3117447/5893364",
  "information_lower": "5277375612785/140737488355328",
  "information_upper": "5277416765099/140737488355328",
  "lower_float": 0.03749800905541889,
  "upper_float": 0.037498301460196615,
  "gap": 2.924047777241867e-07,
  "tolerance": 7.499601809554119e-05,
  "converged": true,
  "blocks": [
    {
      "left": "-13/100",
      "right": "0",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-21649092/52852397",
            "687081161/1028331870"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21649092/52852397",
            "-687081161/1028331870"
          ]
        },
        {
          "side": "upper",
          "t": [
            "10527755/38237868",
            "497092284/1000136725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-10527755/38237868",
            "-497092284/1000136725"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10820755/39537313",
            "1027970138/1027971725"
          ]
        },
        {
          "side": "lower",
          "t": [
            "26087088/95318059",
            "-1239134767/1239136680"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-12465764/91095371",
            "-1184239823/1184247580"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6397603/46751408",
            "607768304/607772285"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-3935465/13945682",
            "362587732/373869175"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3935465/13945682",
            "-362587732/373869175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9201163/60587574",
            "787638462/874110485"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-7591013/49985101",
            "-649806313/721146235"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-30045727/94333905",
            "490536306/570868813"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21398210/67183487",
            "-45967649/53495525"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-18889288/97160417",
            "-1263085421/1794482360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18889288/97160417",
            "1263085421/1794482360"
          ]
        },
        {
          "side": "lower",
          "t": [
            "30728527/86287477",
            "-2243474402/2919210065"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31243562/87733725",
            "228107685/296813839"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13965827/60866702",
            "-791267126/1326753565"
          ]
        },
        {
          "side": "upper",
          "t": [
            "13965827/60866702",
            "791267126/1326753565"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33163513/87084099",
            "-2264186574/3150533735"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-33163513/87084099",
            "2264186574/3150533735"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9753001/38865278",
            "-505248614/926535095"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9753001/38865278",
            "505248614/926535095"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29600453/74994137",
            "-1949847562/2812043035"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29600453/74994137",
            "1949847562/2812043035"
          ]
        },
        {
          "side": "upper",
          "t": [
            "26257654/99929645",
            "13674583/26257654"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26257654/99929645",
            "-13674583/26257654"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19043875/47369273",
            "1231601098/1809168125"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19043875/47369273",
            "-1231601098/1809168125"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-19987055/74315771",
            "-966105023/1898770225"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15172844/56415595",
            "146680547/288284036"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31645553/79444637",
            "2065560562/3006327535"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31645553/79444637",
            "-2065560562/3006327535"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26129715/98294414",
            "-1277827382/2482322925"
          ]
        },
        {
          "side": "upper",
          "t": [
            "26129715/98294414",
            "1277827382/2482322925"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18612773/46511659",
            "-1209303134/1768213435"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18612773/46511659",
            "1209303134/1768213435"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-5836840/21829467",
            "-283783071/554499800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5836840/21829467",
            "283783071/554499800"
          ]
        }
      ]
    },
    {
      "left": "0",
      "right": "13/100",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "10527755/38237868",
            "-497092284/1000136725"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10527755/38237868",
            "497092284/1000136725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-21649092/52852397",
            "-687081161/1028331870"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21649092/52852397",
            "687081161/1028331870"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12465764/91095371",
            "1184239823/1184247580"
          ]
        },
        {
          "side": "lower",
          "t": [
            "6397603/46751408",
            "-607768304/607772285"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-10820755/39537313",
            "-1027970138/1027971725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "26087088/95318059",
            "1239134767/1239136680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "9201163/60587574",
            "-787638462/874110485"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-7591013/49985101",
            "649806313/721146235"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-3935465/13945682",
            "-362587732/373869175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3935465/13945682",
            "362587732/373869175"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18889288/97160417",
            "1263085421/1794482360"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18889288/97160417",
            "-1263085421/1794482360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30045727/94333905",
            "-490536306/570868813"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21398210/67183487",
            "45967649/53495525"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-13965827/60866702",
            "791267126/1326753565"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13965827/60866702",
            "-791267126/1326753565"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30728527/86287477",
            "2243474402/2919210065"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31243562/87733725",
            "-228107685/296813839"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-9753001/38865278",
            "505248614/926535095"
          ]
        },
        {
          "side": "lower",
          "t": [
            "9753001/38865278",
            "-505248614/926535095"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33163513/87084099",
            "2264186574/3150533735"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33163513/87084099",
            "-2264186574/3150533735"
          ]
        },
        {
          "side": "lower",
          "t": [
            "26257654/99929645",
            "-13674583/26257654"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-26257654/99929645",
            "13674583/26257654"
          ]
        },
        {
          "side": "upper",
          "t": [
            "29600453/74994137",
            "1949847562/2812043035"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29600453/74994137",
            "-1949847562/2812043035"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19987055/74315771",
            "966105023/1898770225"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15172844/56415595",
            "-146680547/288284036"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-19043875/47369273",
            "-1231601098/1809168125"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19043875/47369273",
            "1231601098/1809168125"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-26129715/98294414",
            "1277827382/2482322925"
          ]
        },
        {
          "side": "lower",
          "t": [
            "26129715/98294414",
            "-1277827382/2482322925"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31645553/79444637",
            "-2065560562/3006327535"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31645553/79444637",
            "2065560562/3006327535"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-5836840/21829467",
            "283783071/554499800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "5836840/21829467",
            "-283783071/554499800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18612773/46511659",
            "1209303134/1768213435"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-18612773/46511659",
            "-1209303134/1768213435"
          ]
        }
      ]
    }
  ]
}

==> anc/Supplement_A/experiments/results/certificate_exact_off_center.json <==
{
  "theta": [
    "3/4",
    "4/5"
  ],
  "costs": [
    "1",
    "3"
  ],
  "epsilon": "6/25",
  "rho": "0",
  "answer": "6/25",
  "weight": "3330385/6838489",
  "information_lower": "3017303563267/281474976710656",
  "information_upper": "1508666266643/140737488355328",
  "lower_float": 0.010719615642312164,
  "upper_float": 0.01071971856449494,
  "gap": 1.0292218277641041e-07,
  "tolerance": 2.1439231285950254e-05,
  "converged": true,
  "blocks": [
    {
      "left": "3/50",
      "right": "6/25",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "38547142/63887611",
            "-574988499/1927357100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6798201/30663856",
            "45995784/56651675"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-10911386/18172587",
            "-109035522/136392325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "60560408/98135531",
            "294406593/378502550"
          ]
        },
        {
          "side": "lower",
          "t": [
            "85127231/85127671",
            "-766149039/4256361550"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16280537/54268533",
            "488416797/814026850"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24249635/24249716",
            "-290996592/606240875"
          ]
        },
        {
          "side": "upper",
          "t": [
            "28744677/35930974",
            "143723896/239538975"
          ]
        },
        {
          "side": "lower",
          "t": [
            "49730715/64629349",
            "-64629349/276281750"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15787666/59025731",
            "531231579/789383300"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-59955074/75347103",
            "-452082618/749438425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32783873/46846412",
            "562156944/819596825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "53784277/79647463",
            "-716827167/2689213850"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6928691/28367671",
            "255309039/346434550"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-54083840/78673153",
            "-236019459/338024000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "13592008/20705821",
            "62117463/84950050"
          ]
        },
        {
          "side": "lower",
          "t": [
            "10046321/15780950",
            "-2840571/10046321"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19538179/83968576",
            "377858592/488454475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27234973/42497902",
            "-509974824/680874325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39641336/62301889",
            "186905667/247758350"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21388185/34534957",
            "-34534957/118823250"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16827136/74096275",
            "26674659/33654272"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40262587/64956015",
            "-155894436/201312935"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31230291/49843111",
            "199372444/260252425"
          ]
        },
        {
          "side": "lower",
          "t": [
            "60203137/98503999",
            "-886535991/3010156850"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10946996/48789197",
            "439102773/547349800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-54699163/89680247",
            "-1076162964/1367479075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "61341080/98649161",
            "295947483/383381750"
          ]
        },
        {
          "side": "lower",
          "t": [
            "59320219/97690577",
            "-879215193/2966010950"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8879103/39811211",
            "39811211/49328350"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15244570/25192117",
            "-151152702/190557125"
          ]
        },
        {
          "side": "upper",
          "t": [
            "44134574/71247703",
            "427486218/551682175"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7110707/11747761",
            "-105729849/355535350"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20968451/94297974",
            "424340883/524211275"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-49551613/82206623",
            "-986479476/1238790325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30798931/49813941",
            "597767292/769973275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "57053597/94108842",
            "-423489789/1426339925"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-7036607/31597288",
            "142187796/175915175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16450008/27237473",
            "-27237473/34270850"
          ]
        },
        {
          "side": "upper",
          "t": [
            "59936779/96849444",
            "1162193328/1498419475"
          ]
        }
      ]
    }
  ]
}

==> anc/Supplement_A/experiments/results/certificate_one_fair.json <==
{
  "theta": [
    "1/2",
    "4/5"
  ],
  "costs": [
    "1",
    "2"
  ],
  "epsilon": "9/50",
  "rho": "1/20",
  "answer": "0",
  "weight": "6752143/8044025",
  "information_lower": "4465793222857/281474976710656",
  "information_upper": "4465863191279/281474976710656",
  "lower_float": 0.015865684669538638,
  "upper_float": 0.01586593324730856,
  "gap": 2.485777699234859e-07,
  "tolerance": 3.173136934236863e-05,
  "converged": true,
  "blocks": [
    {
      "left": "-13/100",
      "right": "0",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "35381323/66674193",
            "-1733529018/3361225685"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-30579383/85189490",
            "442985348/581008277"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-23303391/58882672",
            "-40288144/116516955"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3657125/17934509",
            "233148617/347426875"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21644296/79084537",
            "-1028098981/1028104060"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-23361461/85359079",
            "2219336054/2219338795"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-8057615/58881337",
            "-765457381/765473425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "4911514/35891645",
            "93318277/93318766"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19478888/67761081",
            "-67761081/71172860"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-27349217/98615303",
            "2563997878/2598175615"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9585431/59866927",
            "-778270051/910615945"
          ]
        },
        {
          "side": "upper",
          "t": [
            "11489267/80035678",
            "1040463814/1091480365"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29523233/86806808",
            "-2256977008/2804707135"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12690793/43177139",
            "59084506/63453965"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-3493601/15899422",
            "-206692486/331892095"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2681505/16425352",
            "213529576/254742975"
          ]
        },
        {
          "side": "lower",
          "t": [
            "26823370/66812013",
            "-868556169/1274110075"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-13038298/41331527",
            "41331527/47639935"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-4618371/16623311",
            "-216103043/438745245"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17150609/95149092",
            "1236938196/1629307855"
          ]
        },
        {
          "side": "lower",
          "t": [
            "6732405/18390644",
            "-478156744/639578475"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20439079/67469640",
            "350842128/388342501"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20227535/82601539",
            "-1073820007/1921615825"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12339093/72142990",
            "14428598/18034059"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32039971/83798466",
            "-2178760116/3043797245"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2997583/9710951",
            "252484726/284770385"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-2817631/10830885",
            "-28160301/53534989"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17036801/97102340",
            "252466084/323699219"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33390529/85286357",
            "-2217445282/3172100255"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19007441/60935458",
            "1584321908/1805706895"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-25215899/93862804",
            "-1220216452/2395510405"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17140668/96403477",
            "1253245201/1628363460"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22604385/58434313",
            "-1519292138/2147416575"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-23248779/74930699",
            "102536746/116243895"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16495409/62407557",
            "-811298241/1567063855"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12840506/72703571",
            "945146423/1219848070"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15731973/40426684",
            "-1051093784/1494537435"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20856667/67043768",
            "134087536/152414105"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20619515/77382751",
            "-1005975763/1958853925"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16914245/95450231",
            "1240853003/1606853275"
          ]
        }
      ]
    },
    {
      "left": "0",
      "right": "13/100",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "23303391/58882672",
            "-40288144/116516955"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-3657125/17934509",
            "233148617/347426875"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-35381323/66674193",
            "-1733529018/3361225685"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30579383/85189490",
            "442985348/581008277"
          ]
        },
        {
          "side": "lower",
          "t": [
            "8057615/58881337",
            "-765457381/765473425"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-4911514/35891645",
            "93318277/93318766"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-21644296/79084537",
            "-1028098981/1028104060"
          ]
        },
        {
          "side": "upper",
          "t": [
            "23361461/85359079",
            "2219336054/2219338795"
          ]
        },
        {
          "side": "lower",
          "t": [
            "9585431/59866927",
            "-778270051/910615945"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11489267/80035678",
            "1040463814/1091480365"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-19478888/67761081",
            "-67761081/71172860"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27349217/98615303",
            "2563997878/2598175615"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3493601/15899422",
            "-206692486/331892095"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2681505/16425352",
            "213529576/254742975"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29523233/86806808",
            "-2256977008/2804707135"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12690793/43177139",
            "59084506/63453965"
          ]
        },
        {
          "side": "lower",
          "t": [
            "4618371/16623311",
            "-216103043/438745245"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17150609/95149092",
            "1236938196/1629307855"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26823370/66812013",
            "-868556169/1274110075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "13038298/41331527",
            "41331527/47639935"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20227535/82601539",
            "-1073820007/1921615825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12339093/72142990",
            "14428598/18034059"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-6732405/18390644",
            "-478156744/639578475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "20439079/67469640",
            "350842128/388342501"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2817631/10830885",
            "-28160301/53534989"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17036801/97102340",
            "252466084/323699219"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32039971/83798466",
            "-2178760116/3043797245"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2997583/9710951",
            "252484726/284770385"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25215899/93862804",
            "-1220216452/2395510405"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17140668/96403477",
            "1253245201/1628363460"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33390529/85286357",
            "-2217445282/3172100255"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19007441/60935458",
            "1584321908/1805706895"
          ]
        },
        {
          "side": "lower",
          "t": [
            "16495409/62407557",
            "-811298241/1567063855"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12840506/72703571",
            "945146423/1219848070"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-22604385/58434313",
            "-1519292138/2147416575"
          ]
        },
        {
          "side": "upper",
          "t": [
            "23248779/74930699",
            "102536746/116243895"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20619515/77382751",
            "-1005975763/1958853925"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16914245/95450231",
            "1240853003/1606853275"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15731973/40426684",
            "-1051093784/1494537435"
          ]
        },
        {
          "side": "upper",
          "t": [
            "20856667/67043768",
            "134087536/152414105"
          ]
        }
      ]
    }
  ]
}

==> anc/Supplement_A/experiments/results/certificate_opposite_sign.json <==
{
  "theta": [
    "1/5",
    "4/5"
  ],
  "costs": [
    "2",
    "1"
  ],
  "epsilon": "29/100",
  "rho": "1/10",
  "answer": "-988273/4554490",
  "weight": "1123469/1961338",
  "information_lower": "13784266871/4398046511104",
  "information_upper": "882853601171/281474976710656",
  "lower_float": 0.00313417942174965,
  "upper_float": 0.0031365260652584936,
  "gap": 2.3466435088437265e-06,
  "tolerance": 6.268358844248544e-06,
  "converged": true,
  "blocks": [
    {
      "left": "-113/500",
      "right": "-881/4000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "9551299/12654705",
            "-87739288/143269485"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-37159330/53020009",
            "212080036/321571125"
          ]
        },
        {
          "side": "upper",
          "t": [
            "49933517/78484011",
            "-9496565331/19973406800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-52978393/99781020",
            "603675171/1059567860"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31668499/68513404",
            "-7125394016/7125412275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-58890193/98150209",
            "10207621736/13250293425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25827743/85380514",
            "-5165521097/5165548600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27785171/46308629",
            "5603344109/11114068400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "6487063/10320165",
            "-23851048/32435315"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-63378129/95367505",
            "1983644104/2852015805"
          ]
        },
        {
          "side": "upper",
          "t": [
            "48998149/99350096",
            "-751335101/1224953725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20672191/36582200",
            "22132231/41344382"
          ]
        },
        {
          "side": "lower",
          "t": [
            "66237559/96298100",
            "-400600096/596138031"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-67634425/99146559",
            "3437080712/5072581875"
          ]
        },
        {
          "side": "upper",
          "t": [
            "40201135/71922068",
            "-2175642557/4020113500"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-51095939/93287542",
            "5643896291/10219187800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "46846485/65124646",
            "-6772963184/10540459125"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17219335/24916586",
            "2591324944/3874350375"
          ]
        },
        {
          "side": "upper",
          "t": [
            "44681919/75120164",
            "-2272384961/4468191900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32136224/59595413",
            "7211044973/12854489600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "50297509/71522015",
            "-1487657912/2263387905"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-50748151/73916932",
            "7687360928/11418333975"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31676128/54955917",
            "-604515087/1151859200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-45584119/83877407",
            "10149166247/18233647600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19649731/27629426",
            "-2873460304/4421189475"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-22769453/33056857",
            "3437913128/5123126925"
          ]
        },
        {
          "side": "upper",
          "t": [
            "28417379/48539004",
            "-1468304871/2841737900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1172651/2166181",
            "262107901/469060400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27253320/38104037",
            "-495352481/766499625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16956287/24576750",
            "11359920/16956287"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42591241/72177396",
            "-198487839/387193100"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30392571/56252233",
            "618774563/1105184400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "12445071/17449504",
            "-1814748416/2800140975"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-46393009/67298379",
            "179462344/267651975"
          ]
        },
        {
          "side": "upper",
          "t": [
            "38820076/66047109",
            "-7991700189/15528030400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24858693/45965027",
            "5561768267/9943477200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "44559095/62565857",
            "-6506849128/10025796375"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-48517151/70408644",
            "2440832992/3638786325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "58587585/99875414",
            "-6042462547/11717517000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-25037192/46272529",
            "5598976009/10014876800"
          ]
        }
      ]
    },
    {
      "left": "-881/4000",
      "right": "-1739/8000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "44198608/58879923",
            "-10735772627/17679443200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16696812/24017201",
            "13137408947/20036174400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "57306844/93890535",
            "-4112405433/9169095040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-5289203/10752232",
            "294342351/528920300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "17748775/38936881",
            "-21298473907/21298530000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-53901082/89835045",
            "3275984641/4312086560"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37351588/62252665",
            "2726666727/5976254080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16767029/61249042",
            "-6706770099/6706811600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "55868240/88469911",
            "-48393041317/67041888000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17916897/27030472",
            "1848208523/2687534550"
          ]
        },
        {
          "side": "upper",
          "t": [
            "37110201/78134572",
            "-1425955939/2474013400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-4049530/7430017",
            "1627173723/3239624000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "35347432/51479687",
            "-28159388789/42416918400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-58859490/86776357",
            "47466667279/70631388000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42179293/78678010",
            "-1723048419/3374343440"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1986481/3837355",
            "168076149/317836960"
          ]
        },
        {
          "side": "lower",
          "t": [
            "58551243/81749669",
            "-44717068943/70261491600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-61121481/89070101",
            "48721345247/73345777200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42932067/75335728",
            "-343719259/715534450"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-36443303/72231982",
            "7909402029/14577321200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28823477/41116422",
            "-3748447139/5764695400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-45505429/66706723",
            "36488577481/54606514800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "50049431/90600053",
            "-19841411607/40039544800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-25800435/50485967",
            "3685475591/6880116000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "65023486/91776183",
            "-16733857367/26009394400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-55088401/80518747",
            "44043754609/66106081200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "48760572/86920471",
            "-6345194383/13002819200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26840870/52860189",
            "11576381391/21472696000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "48931556/69432763",
            "-37979721361/58717867200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-55633973/81435713",
            "44545335011/66760767600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "55229477/99215513",
            "-21728197347/44183581600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28653264/56248763",
            "4106159699/7640870400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "63936222/90964459",
            "-49757559073/76723466400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6254342/9161635",
            "1002282869/1501042080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41982363/75707675",
            "-221066411/447811872"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33063502/64802289",
            "14191701291/26450801600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15564555/22115027",
            "-12096919769/18677466000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10516775/15399828",
            "701975493/1051677500"
          ]
        },
        {
          "side": "upper",
          "t": [
            "45028377/81045365",
            "-1183262329/2401513440"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-47282357/92744756",
            "5077775391/9456471400"
          ]
        }
      ]
    },
    {
      "left": "-1739/8000",
      "right": "-13889/64000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "74809643/99934424",
            "-40710785977/67328678700"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-30122551/43507865",
            "28358426407/43376473440"
          ]
        },
        {
          "side": "upper",
          "t": [
            "23114256/38079781",
            "-65839941349/147931238400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31602663/64920163",
            "112246961827/202257043200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7432899/16421212",
            "-13379182477/13379218200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-35374717/58957805",
            "38428697299/50939592480"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-3990945/6651577",
            "1642939519/3648864000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3316579/12276444",
            "-758070417/758075200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "17407632/27979073",
            "-91183798907/125334950400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8660427/13145212",
            "10710061477/15588768600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12407348/26735159",
            "-46225089911/79407027200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-50403591/92250785",
            "4557188779/9216656640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18553867/27184725",
            "-393755639/593723744"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-57658775/85373273",
            "278231496707/415143180000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5197532/9794665",
            "-3386995157/6652840960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-19545807/37968694",
            "32823935963/62546582400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18161156/25474405",
            "-16604217179/26152064640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-1940008/2839157",
            "9252812663/13968057600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2647241/4683706",
            "-4049063837/8471171200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-46909529/93729426",
            "81029088777/150110492800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "6719782/9637089",
            "-10469091017/16127476800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-56804545/83627749",
            "272542833991/408992724000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "52234167/95434700",
            "-1650065963/3342986688"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-49803865/98123466",
            "84827736357/159372368000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7223497/10246552",
            "-4174189121/6501147300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-58654931/86098664",
            "35074443247/52789437900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "52769534/94894823",
            "-164073148967/337725017600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-5183005/10283696",
            "1111281899/2073202000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "67732120/96608883",
            "-104949449899/162557088000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-50600407/74385270",
            "2693573277/4048032560"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5450491/9880062",
            "-8541313599/17441571200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17380095/34363076",
            "14853439601/27808152000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34960029/49728035",
            "-32412733213/50342441760"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-64557697/94833402",
            "51510342853/77469236400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "50434556/91059411",
            "-157441721619/322781158400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-38024247/75312086",
            "65107298347/121677590400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "48917205/69676826",
            "-113538387967/176101938000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-63745369/93674627",
            "305285609393/458966656800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15938557/28834375",
            "-1994185375/4080270592"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40438713/80023837",
            "19765887739/36972537600"
          ]
        }
      ]
    },
    {
      "left": "-13889/64000",
      "right": "-6933/32000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "72337445/96665442",
            "-139891005481/231479824000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-47576131/68752725",
            "7959732149/12179489536"
          ]
        },
        {
          "side": "upper",
          "t": [
            "55343822/91689207",
            "-78210893571/177100230400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34589873/71821186",
            "30631735829/55343796800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "42668846/94349839",
            "-819239652037/819241843200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-57236940/95394809",
            "828313126547/1098949248000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-56772129/94620244",
            "20177767033/45417703200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "22673801/85059433",
            "-72555696349/72556163200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "45121564/73633445",
            "-127871840587/173266805760"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-48708339/74252419",
            "644733754177/935200108800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3160756/7011735",
            "-1196201991/2022883840"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-42299185/77018747",
            "65696991191/135357392000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "52514129/77545439",
            "-673327046837/1008271276800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-32764894/48631233",
            "140754998713/209695321600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "49049069/94042119",
            "-80217927507/156957020800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15358845/29897257",
            "25502360221/49148304000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "39966523/56137267",
            "-487439889361/767357241600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-49750411/72862731",
            "210889031091/318402630400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "38813543/69191946",
            "-29510364969/62101668800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-2229351/4492487",
            "3832091411/7133923200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "42755884/58575101",
            "-508607601983/820912972800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-67486731/98180455",
            "170500178153/259149047040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "54554783/93762807",
            "-79979674371/174575305600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32979047/67509453",
            "57585563409/105532950400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "64580230/89584449",
            "-259287256889/413313472000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-65435962/95515663",
            "43650657991/66124761600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17563855/30744161",
            "-26224769333/56204336000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-49127577/99797120",
            "133010849/245637885"
          ]
        },
        {
          "side": "lower",
          "t": [
            "16286215/22733351",
            "-197393686733/312695328000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-67765671/99081659",
            "860326045097/1301100883200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "45562696/80485697",
            "-68654299541/145800627200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-21423473/43346927",
            "36974928731/68555113600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29192981/40622480",
            "-4409062423/7006315440"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8239135/12036562",
            "52256733923/79095696000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "29747175/52308497",
            "-44619147941/95190960000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-48654411/98640979",
            "84140755087/155694115200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28993199/40407477",
            "-116952707597/185556473600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31846117/46543461",
            "134712290621/203815148800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "23082023/40681025",
            "-1388036573/2954498944"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-25197961/51035025",
            "1741315053/3225339008"
          ]
        }
      ]
    },
    {
      "left": "-6933/32000",
      "right": "-691/3200",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "25239921/33740131",
            "-62722903529/103844246400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-59690532/86304079",
            "102097725457/156280665600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39274685/65817418",
            "-2731422847/6283949600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-596262/1265759",
            "105057997/190803840"
          ]
        },
        {
          "side": "lower",
          "t": [
            "42301378/93619951",
            "-174039488909/174039955200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-50276573/83794209",
            "363471347239/482655100800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32174901/53624852",
            "1112715679/2573992080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2204045/8497466",
            "-352644839/352647200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31057303/52008156",
            "-18799503723/24845842400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-50369925/77337748",
            "251599028681/362663460000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "28693565/67156084",
            "-1393488743/2295485200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-21458977/38717683",
            "3213567689/6866872640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "65627508/98194939",
            "-1277810741207/1890072230400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28102940/41871857",
            "544878475141/809364672000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "34386982/68092849",
            "-5651706467/11003834240"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43622129/85254599",
            "7076131717/13959081280"
          ]
        },
        {
          "side": "lower",
          "t": [
            "54770707/77452685",
            "-201578357981/315479272320"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-60314895/88527563",
            "1152009177319/1737068976000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24384853/44433768",
            "-461000343/975394120"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37591191/76828096",
            "99636437/187955955"
          ]
        },
        {
          "side": "lower",
          "t": [
            "69160544/95085635",
            "-247469873651/398364733440"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-63492296/92493925",
            "6877848263/10449017856"
          ]
        },
        {
          "side": "upper",
          "t": [
            "54609350/95439231",
            "-7921456173/17474992000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39552894/82479211",
            "6845774513/12656926080"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2145107/2991010",
            "-3892201313/6177908160"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-5714446/8355985",
            "21747286561/32915208960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41620132/74274535",
            "-1232957281/2663688448"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-18527115/38258036",
            "793854247/1482169200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "64289823/89013112",
            "-11137765639/17803335600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-46584655/67990911",
            "22686300637/34400976000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27396702/48383723",
            "-4015849009/8766944640"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37060027/76908872",
            "797929547/1482401080"
          ]
        },
        {
          "side": "lower",
          "t": [
            "71231353/98971761",
            "-429306508631/683820988800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-56224886/82138045",
            "213772475917/323855343360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "22041110/39129371",
            "-3247737793/7053155200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28754775/59526473",
            "4940697259/9201528000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "60695061/84480758",
            "-78524864561/124858411200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-47227288/69025993",
            "898235246909/1360145894400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5005520/8909479",
            "-739486757/1601766400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30458834/62975645",
            "1045395707/1949365376"
          ]
        }
      ]
    },
    {
      "left": "-691/3200",
      "right": "-429/2000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "34515647/46171783",
            "-19992382039/33135021120"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29870204/43232977",
            "18719879041/28675395840"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9397768/16131725",
            "-31618181/75182144"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-36516306/81281299",
            "3982783651/7303261200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27541583/61062006",
            "-4406641433/4406653280"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11795528/19659195",
            "567495429/754913792"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32938633/54897740",
            "2744887/6722170"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18867774/77010763",
            "-3773527387/3773554800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "55941559/97286873",
            "-42125216009/53703896640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16552493/25684456",
            "1390171181/1986299160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12584479/32261071",
            "-1580792479/2516895800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-53313649/94942618",
            "2326094141/5331364900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "65025736/99205483",
            "-42955974139/62424706560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-62271541/93318294",
            "6734470217/9963446560"
          ]
        },
        {
          "side": "upper",
          "t": [
            "23939637/50173952",
            "-307315456/598490925"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-3691858/7274849",
            "356467601/738371600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "53252433/76067728",
            "-2058582889/3195145980"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-60047681/88436118",
            "6382139849/9607628960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "40100738/76089229",
            "-3728372221/8020147600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-44249359/93228070",
            "65259649/126426740"
          ]
        },
        {
          "side": "lower",
          "t": [
            "60597189/83761234",
            "-18134307161/29086650720"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-21209461/30966186",
            "2234726423/3393513760"
          ]
        },
        {
          "side": "upper",
          "t": [
            "49535597/89413808",
            "-547659574/1238389925"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43207147/93778343",
            "4595138807/8641429400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "39911093/56080975",
            "-4856612435/7662929856"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2237237/3280638",
            "236752709/357957920"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32649106/60424695",
            "-84594573/186566320"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29851803/63869210",
            "312959129/597036060"
          ]
        },
        {
          "side": "lower",
          "t": [
            "56156186/78262327",
            "-33887587591/53909938560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-26565121/38869966",
            "8415347639/12751258080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "7186097/13134463",
            "-643588687/1437219400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-44261177/95393168",
            "584283154/1106529425"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33536691/46930858",
            "-10160530757/16097611680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12365344/18112591",
            "7842751903/11870730240"
          ]
        },
        {
          "side": "upper",
          "t": [
            "51552867/94816732",
            "-1161504967/2577643350"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30006922/64438267",
            "3157475083/6001384400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "42474953/59317052",
            "-6421070879/10193988720"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-49969561/73154983",
            "31676107639/47970778560"
          ]
        },
        {
          "side": "upper",
          "t": [
            "34281816/62854991",
            "-3079894559/6856363200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-46475503/99985309",
            "4899280141/9295100600"
          ]
        }
      ]
    },
    {
      "left": "-429/2000",
      "right": "-203/1000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "73357774/98268047",
            "-79498850023/132043993200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-61088030/88601067",
            "7964251467/12217606000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "26418909/59669056",
            "-193924432/660472725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-18242621/75735647",
            "984563411/1824262100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32888713/73176172",
            "-14799880787/14799920850"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-52175371/86958873",
            "7816636473/10435074200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-35500447/59167430",
            "76917659/355004470"
          ]
        },
        {
          "side": "upper",
          "t": [
            "10945865/84197566",
            "-547284179/547293250"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27123781/47235577",
            "-38213581793/48822805800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-60795523/94435901",
            "76398643909/109431941400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-4678243/8351068",
            "27140971/116956075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8917047/33378020",
            "-21695713/44585235"
          ]
        },
        {
          "side": "lower",
          "t": [
            "54130130/82694213",
            "-66899618317/97434234000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-46128384/69235375",
            "2240456735/3321243648"
          ]
        },
        {
          "side": "upper",
          "t": [
            "26826401/77836790",
            "-101187827/268264010"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37413392/82879533",
            "1077433929/3741339200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15025487/21492705",
            "-1159173223/1803058440"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-47088975/69477937",
            "56207651033/84760155000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30798039/78910742",
            "-512919823/1539901950"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26725869/99358337",
            "1291658381/2672586900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "43228055/59836003",
            "-48407326427/77810499000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29195202/42709021",
            "34551597989/52551363600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30890687/74340615",
            "-193285599/617813740"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-8121711/32365895",
            "6473179/12494940"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18768483/26409218",
            "-10682528681/16891634700"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-53553751/78678914",
            "31825620713/48198375900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19399442/48175747",
            "-626284711/1939944200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1389433/5376912",
            "17474964/34735825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "60541739/84491994",
            "-11392337191/18162521700"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-32580143/47762983",
            "38640253247/58644257400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "37799027/92407904",
            "-300325688/944975675"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-12702511/49934458",
            "324573977/635125550"
          ]
        },
        {
          "side": "lower",
          "t": [
            "56879648/79707685",
            "-12896703433/20476673280"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-39021259/57267045",
            "1029534209/1560850360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "22036805/54298112",
            "-176468864/550920125"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1097435/4281601",
            "55660813/109743500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "64726919/90518398",
            "-36614691991/58254227100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-33998546/49869077",
            "40344083293/61197382800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32141573/78886013",
            "-1025518169/3214157300"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-4621987/18102018",
            "117663117/231099350"
          ]
        }
      ]
    },
    {
      "left": "-203/1000",
      "right": "-9/50",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "56883609/77070541",
            "-10096240871/17065082700"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-63798673/94129398",
            "2055158523/3189933650"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-58390461/93907004",
            "-46953502/2627570745"
          ]
        },
        {
          "side": "upper",
          "t": [
            "963411/52537792",
            "26268896/43353495"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29198672/64766323",
            "-8484388313/8759601600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-39237590/64889739",
            "2833518603/3923759000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20801217/34651636",
            "-17325818/936054765"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1415513/99457266",
            "16576211/21232695"
          ]
        },
        {
          "side": "lower",
          "t": [
            "40952758/70969827",
            "-3099015779/4095275800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-54050689/84377837",
            "11053496647/16215206700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34700214/57351491",
            "-57351491/3123019260"
          ]
        },
        {
          "side": "upper",
          "t": [
            "181981/10240350",
            "341345/545943"
          ]
        },
        {
          "side": "lower",
          "t": [
            "64321475/98557742",
            "-6455532101/9648221250"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-41048854/62296779",
            "2720292683/4104885400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-42305324/69273459",
            "-7697051/423053240"
          ]
        },
        {
          "side": "upper",
          "t": [
            "742894/40942887",
            "13647629/22286820"
          ]
        },
        {
          "side": "lower",
          "t": [
            "44261575/63775908",
            "-696220329/1106539375"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-56840600/85055723",
            "11142299713/17052180000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29526164/47989505",
            "-9597901/531470952"
          ]
        },
        {
          "side": "upper",
          "t": [
            "64792/3549089",
            "3549089/5831280"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3235167/4520297",
            "-592158907/970550100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12470944/18530237",
            "2427461047/3741283200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-54702231/88482998",
            "-44241499/2461600395"
          ]
        },
        {
          "side": "upper",
          "t": [
            "937727/51242416",
            "25621208/42197715"
          ]
        },
        {
          "side": "lower",
          "t": [
            "49455943/70172911",
            "-9192651341/14836782900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-14782804/22042993",
            "2887632083/4434841200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-60982080/98888413",
            "-98888413/5488387200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16526/904111",
            "904111/1487340"
          ]
        },
        {
          "side": "lower",
          "t": [
            "60180835/84736226",
            "-5550222803/9027125250"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-9320715/13873852",
            "454368653/699053625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-52528622/85076021",
            "-85076021/4727575980"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1369969/74904769",
            "74904769/123297210"
          ]
        },
        {
          "side": "lower",
          "t": [
            "65069798/91973027",
            "-12048466537/19520939400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-65583063/97706288",
            "3199880932/4918729725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-49832582/80759481",
            "-26919827/1494977460"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1145787/62665573",
            "62665573/103120830"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20698791/29313050",
            "-76800191/124192746"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15109834/22520705",
            "590042471/906590040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32952462/53419553",
            "-53419553/2965721580"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1307880/71541353",
            "71541353/117709200"
          ]
        }
      ]
    },
    {
      "left": "-9/50",
      "right": "-67/500",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "67362331/93476714",
            "-1729319209/3031304895"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11653044/17835145",
            "131980073/209754792"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33210627/47893540",
            "-134101912/1494478215"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8116711/82552154",
            "1155730156/1826259975"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7378349/17947278",
            "-36891627/36891745"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-57774163/96290234",
            "1781369329/2599837335"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-58712869/97854756",
            "-456655528/4403465175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5835001/93775895",
            "262572506/262575045"
          ]
        },
        {
          "side": "lower",
          "t": [
            "16145098/29108925",
            "-646865/872708"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-61288438/97842255",
            "241344229/367730628"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32178318/51219479",
            "-358536353/3620060775"
          ]
        },
        {
          "side": "upper",
          "t": [
            "7452717/84381025",
            "47253374/67074453"
          ]
        },
        {
          "side": "lower",
          "t": [
            "61340943/96992977",
            "-3588740149/5520684870"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-36403928/56903157",
            "233935201/364039280"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-63335980/96854677",
            "-677982739/7125297750"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5120832/54390011",
            "380730077/576093600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "45214451/66995992",
            "-1239425852/2034650295"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-62335609/96416878",
            "1783712243/2805102405"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-19888925/29621163",
            "-19747442/213095625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8422099/87359380",
            "34943752/54142065"
          ]
        },
        {
          "side": "lower",
          "t": [
            "66903584/95947505",
            "-710011537/1204264512"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-64512143/99259080",
            "122419532/193536429"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9387803/13769468",
            "-192772552/2112255675"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9268562/95155411",
            "666087877/1042713225"
          ]
        },
        {
          "side": "lower",
          "t": [
            "64880125/94580281",
            "-3499470397/5839211250"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-36677392/56581129",
            "2093501773/3300965280"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-65934075/97468672",
            "-1364561408/14835166875"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6887436/71065855",
            "99492197/154967310"
          ]
        },
        {
          "side": "lower",
          "t": [
            "10791873/15860960",
            "-58685552/97126857"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-54881749/84776021",
            "3136712777/4939357410"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1451367/2153626",
            "-30150764/326557575"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8902837/92100391",
            "1289405474/2003138325"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34285202/50184331",
            "-1856820247/3085668180"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-55080015/85026283",
            "3145972471/4957201350"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-11994981/17765554",
            "-248717756/2698870725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "447524/4623611",
            "4623611/7192350"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22246790/32496957",
            "-133598601/222467900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-782890/1208139",
            "14900381/23486700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41791497/61838134",
            "-865733876/9403086825"
          ]
        },
        {
          "side": "upper",
          "t": [
            "7152365/73847031",
            "344619478/536427375"
          ]
        }
      ]
    }
  ]
}

==> anc/Supplement_A/experiments/results/certificate_robust_off_center.json <==
{
  "theta": [
    "7/10",
    "4/5"
  ],
  "costs": [
    "1",
    "2"
  ],
  "epsilon": "11/50",
  "rho": "1/10",
  "answer": "1177719/8447218",
  "weight": "2065267/3733718",
  "information_lower": "77843423869/70368744177664",
  "information_upper": "77957128447/70368744177664",
  "lower_float": 0.0011062215871362469,
  "upper_float": 0.0011078374263746582,
  "gap": 1.615839238411354e-06,
  "tolerance": 2.2124431748870835e-06,
  "converged": true,
  "blocks": [
    {
      "left": "12/125",
      "right": "3/25",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "30802079/70422172",
            "-140844344/2310155925"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-1763282/41985367",
            "41985367/66123075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41240955/89144422",
            "-356577688/618614325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35286585/82854931",
            "331419724/529298775"
          ]
        },
        {
          "side": "lower",
          "t": [
            "37546644/93866599",
            "-93866599/1407999150"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2054083/77027436",
            "51351624/51352075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13492885/50598213",
            "-67464284/67464425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "952383/2380957",
            "9523828/14285745"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32902622/80069677",
            "-80069677/1233848325"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-3709376/97164949",
            "97164949/139101600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-12020599/34172948",
            "-136691792/180308985"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15252583/36950563",
            "147802252/228788745"
          ]
        },
        {
          "side": "lower",
          "t": [
            "12144292/28845771",
            "-9615257/151803650"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2097061/51891156",
            "34594104/52426525"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24830198/61869649",
            "-123739298/186226485"
          ]
        },
        {
          "side": "upper",
          "t": [
            "14579560/34773429",
            "11591143/18224450"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29320259/68483960",
            "-27393584/439803885"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2653755/64304273",
            "128608546/199031625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41510877/98236501",
            "392946004/622663155"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41529906/96579851",
            "-193159702/311474295"
          ]
        },
        {
          "side": "lower",
          "t": [
            "42492675/98261519",
            "-196523038/3186950625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-1743309/41858690",
            "16743476/26149635"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-44114561/98970048",
            "-131960064/220572805"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41938505/98860861",
            "395443444/629077575"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24866138/57799063",
            "-57799063/932480175"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-413858/9981655",
            "1996331/3103935"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41877797/95668569",
            "-127558092/209388985"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25073608/59221363",
            "59221363/94026030"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32951391/76398040",
            "-30559216/494270865"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-3009662/72424963",
            "72424963/112862325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15857297/35900384",
            "-143601536/237859455"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42363422/99960319",
            "199920638/317725665"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7589745/17573999",
            "-35147998/569230875"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-1578669/37947167",
            "75894334/118400175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28268870/63710133",
            "-42473422/70672175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "377454/890201",
            "1780402/2830905"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7268873/16842018",
            "-11228012/181721825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-1883179/45291881",
            "90583762/141238425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37208447/84048037",
            "-336192148/558126705"
          ]
        },
        {
          "side": "upper",
          "t": [
            "38908742/91786227",
            "61190818/97271855"
          ]
        }
      ]
    },
    {
      "left": "3/25",
      "right": "33/250",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40598607/85452082",
            "-85452082/144995025"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33184339/75691257",
            "529838799/829608475"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26868179/94290218",
            "-660031526/671704475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33596171/83716844",
            "83716844/119986325"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34350566/94621645",
            "-132470303/171752830"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9171477/21863081",
            "21863081/32755275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31919988/77355869",
            "-541491083/797999700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32435555/75638098",
            "529466686/810888875"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-22521046/50975741",
            "-356830187/563026150"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18765709/43280494",
            "302963458/469142725"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30911138/67513303",
            "-472593121/772778450"
          ]
        },
        {
          "side": "upper",
          "t": [
            "28014667/64255272",
            "449786904/700366675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-6134913/13642607",
            "-95498249/153372825"
          ]
        },
        {
          "side": "upper",
          "t": [
            "10658080/24513483",
            "171594381/266452000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-44552656/98191079",
            "-687337553/1113816400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41894719/96224167",
            "673569169/1047367975"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27759896/60905781",
            "-426340467/693997400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9045151/20760603",
            "145324221/226128775"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-6740575/14822367",
            "-103756569/168514375"
          ]
        },
        {
          "side": "upper",
          "t": [
            "40442786/92857201",
            "650000407/1011069650"
          ]
        }
      ]
    },
    {
      "left": "33/250",
      "right": "69/500",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-23121037/76366025",
            "-9163923/23121037"
          ]
        },
        {
          "side": "lower",
          "t": [
            "10220735/39915149",
            "119745447/255518375"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43751/90910",
            "-390913/656265"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32481036/73057681",
            "3141480283/4872155400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36207347/90518391",
            "271555173/905183675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8616842/71806563",
            "-215419689/215421050"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26483459/92383987",
            "-3972511441/3972518850"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24820482/62051177",
            "2668200611/3723072300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31227892/83364815",
            "50018889/156139460"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-7317625/36605826",
            "-109817478/182940625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24975259/68661426",
            "-492073553/624381475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16002312/37941629",
            "1631490047/2400346800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19437551/79257685",
            "-47554611/97187755"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2081795/6174199",
            "18522597/52044875"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34465698/83006993",
            "-3569300699/5169854700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42999783/99309775",
            "170812813/257998698"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10957886/40298837",
            "-120896511/273947150"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29894411/99594855",
            "59756913/149472055"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30410193/68198149",
            "-2932520407/4561528950"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16865617/38441460",
            "55099426/84328085"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-21405993/74658422",
            "-74658422/178383275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20777213/75026469",
            "225079407/519430325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43848505/94723243",
            "-4073099449/6577275750"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2890767/6545381",
            "281451383/433615050"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-21709295/77761982",
            "-233285946/542732375"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19068824/66071997",
            "198215991/476720600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43500188/95761467",
            "-1372581027/2175009400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "40655012/92358099",
            "1323799419/2032750600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11916368/42120599",
            "-126361797/297909200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24012653/84929249",
            "254787747/600316325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15984789/34859918",
            "-749488237/1198859175"
          ]
        },
        {
          "side": "upper",
          "t": [
            "38703994/87780379",
            "3774556297/5805599100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6149870/21593233",
            "-64779699/153746750"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27292044/97534219",
            "97534219/227433700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16703856/36256187",
            "-1559016041/2505578400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24468179/55447693",
            "2384250799/3670226850"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28271603/99598494",
            "-298795482/706790075"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20088914/71420679",
            "214262037/502222850"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40597801/88327536",
            "-633014008/1014945025"
          ]
        },
        {
          "side": "upper",
          "t": [
            "14616809/33137088",
            "237482464/365420225"
          ]
        }
      ]
    },
    {
      "left": "69/500",
      "right": "111/800",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-35618047/95082520",
            "-85574268/178090235"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25283333/75221283",
            "676991547/1264166650"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1803437/3741404",
            "-21513073/36068740"
          ]
        },
        {
          "side": "upper",
          "t": [
            "658054/1477569",
            "33984087/52644320"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36907187/92267988",
            "415205946/922679675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15154094/84189099",
            "-757701891/757704700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24213073/84219228",
            "-484260561/484261460"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17260618/43151525",
            "198497015/276169888"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20665300/79003447",
            "-711031023/1033265000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25426688/66771095",
            "120187971/254266880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16364042/44926853",
            "-1033317619/1309123360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "954352/2260835",
            "10399841/15269632"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-4718650/15156819",
            "-136411371/235932500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28967857/80214158",
            "360963711/724196425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-38880586/93512623",
            "-2150790329/3110446880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16399758/37827163",
            "870024749/1311980640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17522318/51429789",
            "-462868101/876115900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "5210086/14941107",
            "134469963/260504300"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-23246043/52056002",
            "-598644023/929841720"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24282988/55264449",
            "1271082327/1942639040"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18470603/51740081",
            "-465660729/923530150"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27351478/79899401",
            "719094609/1367573900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-46075874/99383945",
            "-457166147/737213984"
          ]
        },
        {
          "side": "upper",
          "t": [
            "13122604/29664717",
            "29664717/45643840"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-24164249/69299249",
            "-623693241/1208212450"
          ]
        },
        {
          "side": "lower",
          "t": [
            "30477781/88211605",
            "158780889/304777810"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-81267/178636",
            "-1027157/1625340"
          ]
        },
        {
          "side": "upper",
          "t": [
            "11381782/25816265",
            "118754819/182108512"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-32835378/93070357",
            "-279211071/547256300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "5797661/16857985",
            "30344373/57976610"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17781315/38719651",
            "-890551973/1422505200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "44133535/99935708",
            "574630321/882670700"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-35400859/99753081",
            "-897777729/1770042950"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22626617/65944377",
            "593499393/1131330850"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33280738/72127829",
            "-1658940067/2662459040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "43994297/99536541",
            "2289340443/3519543760"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-23663609/66876434",
            "-300943953/591590225"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32689019/95160658",
            "428222961/817225475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-12612742/27399929",
            "-630198367/1009019360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "11995333/27150723",
            "624466629/959626640"
          ]
        }
      ]
    },
    {
      "left": "111/800",
      "right": "1113/8000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-26413493/68998667",
            "-206996001/422615888"
          ]
        },
        {
          "side": "lower",
          "t": [
            "4642243/13468334",
            "20202501/37137944"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-48136593/99784859",
            "-68951337569/115527823200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36862971/82699424",
            "1785790687/2764722825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22224617/55561554",
            "83342331/177796936"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18499259/98662369",
            "-295987107/295988144"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26110090/90686107",
            "-62664099937/62664216000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25123381/62808423",
            "14466873431/20098704800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11769369/42380795",
            "-42380795/62769968"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31956405/84130796",
            "21032699/42608540"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9105193/24379043",
            "-16845918713/21852463200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21668989/51048423",
            "11758153431/17335191200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31938266/98467169",
            "-295401507/511012256"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2482505/6826053",
            "20478159/39720080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34930463/82843728",
            "-1192604501/1746523150"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6528101/15009114",
            "1728549629/2611240400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31783160/90379493",
            "-271138479/508530560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3262106/9210329",
            "27630987/52193696"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34657397/77007804",
            "-4434366047/6931479400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27923203/63419159",
            "43822638869/67015687200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-35938834/98011115",
            "-294033345/575021344"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34691181/99296053",
            "99296053/185019632"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16750543/35971221",
            "-8285371237/13400434400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "23722919/53549600",
            "46253467/71168757"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-27172388/75679811",
            "-227039433/434758208"
          ]
        },
        {
          "side": "lower",
          "t": [
            "9987694/28392853",
            "85178559/159803104"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-42965377/93866809",
            "-64861965019/103116904800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19718894/44648333",
            "30851998103/47325345600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16433047/45291397",
            "-135874191/262928752"
          ]
        },
        {
          "side": "lower",
          "t": [
            "6746577/19244768",
            "1202798/2248859"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17710675/38362839",
            "-8836240583/14168540000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17548293/39672589",
            "27413758999/42115903200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-419975/1163596",
            "-872697/1679900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "14137121/40257569",
            "120772707/226193936"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27753529/60374926",
            "-20859536933/33304234800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "40904178/92545843",
            "63949177513/98170027200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20927234/57829709",
            "-173489127/334835744"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20556872/58588847",
            "175766541/328909952"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29343509/63697155",
            "-2934315607/4694961440"
          ]
        },
        {
          "side": "upper",
          "t": [
            "14251978/32232769",
            "22272843379/34204747200"
          ]
        }
      ]
    },
    {
      "left": "1113/8000",
      "right": "2229/16000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-36135895/93406731",
            "-14291229843/28908716000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21407188/61359271",
            "9387968463/17125750400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16170987/33508411",
            "-15447377471/25873579200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16664775/37370143",
            "17227635923/26663640000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "39335659/98339167",
            "15045892551/31468527200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-9796763/51224730",
            "-783738369/783741040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27190204/94369297",
            "-43504245917/43504326400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2538064/6345157",
            "2925117377/4060902400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2995365/10253011",
            "-522903561/798764000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21681354/57398815",
            "585467913/1156338880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26885051/69898090",
            "-3222301949/4301608160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1082069/2533215",
            "233562423/346262080"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16154819/48272707",
            "-7385724171/12923855200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36205773/99452539",
            "5072079489/9654872800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39891415/93093717",
            "-42916203537/63826264000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31893595/73081887",
            "33690749907/51029752000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "23655233/66366960",
            "126926811/236552330"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28891665/80426891",
            "-1367257147/2568148000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34058379/75020693",
            "-34584539473/54493406400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39690367/89973181",
            "41477636441/63504587200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-37179961/99782336",
            "-477084294/929499025"
          ]
        },
        {
          "side": "lower",
          "t": [
            "17804955/50493931",
            "2575190481/4747988000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29693171/63467146",
            "-14629177153/23754536800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8482262/19124575",
            "352657163/542864768"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31997905/87469444",
            "-3345706233/6399581000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25175048/71012251",
            "10864874403/20140038400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37345490/81042153",
            "-37360432533/59752784000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19742729/44633612",
            "5144023783/7897091600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28188115/76351642",
            "-5840900613/11275246000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29813237/84321974",
            "6450631011/11925294800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-38378882/82658461",
            "-38105550521/61406211200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41543253/93792517",
            "43238350337/66469204800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11432787/31109911",
            "-1586605461/3048743200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33981103/95980928",
            "458908812/849527575"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29176571/63077025",
            "-1163140341/1867300544"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3449463/7793146",
            "1796320153/2759570400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28237622/77013989",
            "-11783140317/22590097600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27672539/78109573",
            "11950764669/22138031200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-32723461/70878557",
            "-32675014777/52357537600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39775652/89892903",
            "41440628283/63641043200"
          ]
        }
      ]
    },
    {
      "left": "2229/16000",
      "right": "4461/32000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-13489221/34687265",
            "-714557659/1438850240"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28932757/82437197",
            "25473093873/46292411200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1911173/3959418",
            "-1825951601/3057876800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36651659/82172324",
            "56842705127/87963981600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13425117/33562799",
            "3456968297/7160062400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16053811/83126250",
            "-513720225/513721952"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-22245069/77178268",
            "-53388066889/53388165600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30777927/76944781",
            "212906209027/295468099200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11846948/39465553",
            "-12194855877/18955116800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22010462/58444823",
            "18059450307/35216739200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-7704292/19701421",
            "-54513831907/73961203200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1970054/4595985",
            "847806033/1260834560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12575032/36957301",
            "-11419806009/20120051200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "35351271/97045964",
            "2498933573/4713502800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41937773/96988321",
            "-268366684207/402602620800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12143965/27775281",
            "25618067509/38860688000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-35417555/97504729",
            "-30128961261/56668088000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "220027/615327",
            "190136043/352043200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-44155665/96791957",
            "-267823345019/423894384000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9224225/20888413",
            "57798238771/88552560000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29474681/78455918",
            "-12121439331/23579744800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "26415869/74570799",
            "23042376891/42265390400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33363649/71128188",
            "-16400974683/26690919200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "37310246/84068801",
            "232618372367/358178361600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28871788/78164091",
            "-24152704119/46194860800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "8957993/25169798",
            "3888733791/7166394400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-35879938/77571763",
            "-214641068221/344447404800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35133585/79362314",
            "109797761419/168641208000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-22606531/61718348",
            "-4767742383/9042612400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22795456/63899559",
            "19744963731/36472729600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13195657/28727213",
            "-79488198371/126678307200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31189786/70541757",
            "65063013873/99807315200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-26600676/72318967",
            "-7448853601/14187027200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "12005377/33692650",
            "208220577/384172064"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33059211/71721979",
            "-198454715893/317368425600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "76409/172706",
            "238938751/366763200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-25788083/69962654",
            "-10809230043/20630466400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2366447/6645245",
            "410676141/757263040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37842455/81956957",
            "-226774900019/363287568000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16532126/37355633",
            "103363036511/158708409600"
          ]
        }
      ]
    },
    {
      "left": "4461/32000",
      "right": "357/2560",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-7153039/18346508",
            "-2848295367/5722431200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "16891223/47985711",
            "1295614197/2350083200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9176225/19008701",
            "-7014210669/11745568000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25298369/56712368",
            "1307928987/2023869520"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7319087/18297721",
            "11362884741/23421078400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17127799/88258895",
            "-10961754759/10961791360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-14600075/50645153",
            "-18688061457/18688096000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5051042/12627599",
            "4659584031/6465333760"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16671570/54760141",
            "-11335349187/17783008000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29321088/77977231",
            "16141286817/31275827200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20419976/51759939",
            "-19099417491/26137569280"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31637906/73672717",
            "27185232573/40496519680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2404031/6999893",
            "-4346933553/7692899200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21859541/60000576",
            "582193089/1092977050"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13558205/31187158",
            "-5754030651/8677251200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "22893804/52304767",
            "2144495447/3256007680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15024742/41113299",
            "-25531358679/48079174400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21388909/59725713",
            "37089667773/68444508800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-44415363/97081991",
            "-11941084893/18950554880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3459571/7829540",
            "144455013/221412544"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-37336725/98950999",
            "-6827618931/13275280000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19304857/54374920",
            "844170633/1544388560"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-21073591/44858547",
            "-16552803843/26974196480"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36862792/83031059",
            "30638460771/47184373760"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-26846597/72303113",
            "-44900233173/85909110400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32122474/90087307",
            "55944217647/102791916800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-45816772/98836705",
            "-7294148829/11729093632"
          ]
        },
        {
          "side": "upper",
          "t": [
            "34731815/78417194",
            "14467972293/22228361600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-32426369/88029658",
            "-27333208809/51882190400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24693681/69103445",
            "2860882623/5267985280"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24460153/53115094",
            "-9799734843/15654497920"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27330402/61779599",
            "7598890677/11660971520"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12694651/34325931",
            "-21316403151/40622883200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25051469/70180674",
            "21791099277/40082350400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-45919885/99386957",
            "-36673787133/58777452800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30522907/68955256",
            "3180561183/4883665120"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-27704099/75060376",
            "-5826561687/11081639600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "6651914/18624977",
            "11566110717/21286124800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13356450/28955783",
            "-1187187103/1899584000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8211717/18556850",
            "76083085/116788864"
          ]
        }
      ]
    },
    {
      "left": "357/2560",
      "right": "279/2000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-4992773/12789288",
            "-398066589/798843680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "23123536/65594363",
            "16332996387/29598126080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-46360107/96026225",
            "-664501477/1112642568"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42091510/94348087",
            "16322219051/25254906000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19992723/49981817",
            "4148490811/8530228480"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19335332/99394147",
            "-24749142603/24749224960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15081396/52305323",
            "-9048820879/9048837600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39921513/99803735",
            "3453209231/4790581560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28764055/94011751",
            "-23408925999/36817990400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27404822/72899151",
            "18151888599/35078172160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1647967/4165373",
            "-720609529/988780200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31778423/73953361",
            "12793931453/19067053800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-21889511/63242265",
            "-3149464797/5603714816"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24653525/67720827",
            "16862485923/31556512000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-2474355/5661376",
            "-122427256/185576625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6457111/14736455",
            "509881343/774853320"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15941203/43413846",
            "-5405023827/10202369920"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13038375/36396883",
            "3020941289/5563040000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-35229940/76779533",
            "-13282859209/21137964000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21729905/49148014",
            "4251303211/6518971500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-24735731/65362847",
            "-16275348903/31661735680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "23152662/65152733",
            "5407676839/9878469120"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-150589/320088",
            "-2307301/3764725"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24982577/56252347",
            "9731656031/14989546200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-14980021/40189091",
            "-10007083659/19174426880"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34271737/96055755",
            "4783576599/8773564672"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40287350/86718413",
            "-15002285449/24172410000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35197967/79431845",
            "2748341837/4223756040"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-25821958/68754519",
            "-17119875231/33052106240"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34156682/95925807",
            "23885525943/43720552960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-45034344/96330481",
            "-16665173213/27020606400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15300517/34490288",
            "745852478/1147538775"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6720883/17963165",
            "-894565617/1720546048"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19830947/55637429",
            "13853719821/25383612160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-6579696/14118533",
            "-2442506209/3947817600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24517407/55297886",
            "4783267139/7355222100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-34354699/91994724",
            "-5726671569/10993503680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2448101/6864909",
            "1709362341/3133569280"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-18929778/40682657",
            "-7038099661/11357866800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18370642/41445739",
            "7170112847/11022385200"
          ]
        }
      ]
    },
    {
      "left": "279/2000",
      "right": "141/1000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-34373113/87935938",
            "-1714750791/3437311300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15041233/42604840",
            "41539719/75206165"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37994567/78450550",
            "-45501319/75989134"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8381889/18723694",
            "271493563/419094450"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3177205/7943014",
            "154888773/317720500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-5869288/30098813",
            "-1173853707/1173857600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28827711/99405718",
            "-49702859/49702950"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35096126/87740271",
            "2544467859/3509612600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8847123/28886341",
            "-375522433/589808200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18319179/48696283",
            "633051679/1221278600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26750633/67380744",
            "-488510394/668765825"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32364874/75136831",
            "2178968099/3236487400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-23711763/68430652",
            "-222399619/395196050"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32212603/88389027",
            "3447172053/6442520600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43463192/99120845",
            "-574900901/869263840"
          ]
        },
        {
          "side": "upper",
          "t": [
            "43105745/98087511",
            "98087511/148640500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31017580/84371541",
            "-3290490099/6203516000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "4122103/11492263",
            "448198257/824420600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39850039/86570580",
            "-125527341/199250195"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6383825/14392852",
            "104348177/159595625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17915009/47280862",
            "-921976809/1791500900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "12683921/35644270",
            "139012653/253678420"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39823735/84379459",
            "-2447004311/3982373500"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33543236/75278875",
            "87323495/134172944"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-36215088/97041367",
            "-97041367/185718400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "16845654/47152027",
            "612976351/1123043600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31991510/68642127",
            "-1990621683/3199151000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1762220/3963953",
            "114954637/176222000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29901781/79519936",
            "-29819976/57503425"
          ]
        },
        {
          "side": "lower",
          "t": [
            "1738529/4875920",
            "365694/668665"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-25069469/53454100",
            "-15501689/25069469"
          ]
        },
        {
          "side": "upper",
          "t": [
            "38837299/87260516",
            "632638741/970932475"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15496325/41367044",
            "-31025283/59601250"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34843289/97625388",
            "73219041/134012650"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20915563/44737117",
            "-1297376393/2091556300"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32817929/73778503",
            "2139576587/3281792900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-36431478/97437019",
            "-1266681247/2428765200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "527857/1478238",
            "28825641/52785700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-20129009/43122131",
            "-1250541799/2012900900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "26577919/59767421",
            "1733255209/2657791900"
          ]
        }
      ]
    },
    {
      "left": "141/1000",
      "right": "18/125",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-39798151/97863139",
            "-2055125919/3979815100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19893243/53874728",
            "94280774/165777025"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17541328/35992889",
            "-395921779/657799800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "11299769/25070684",
            "551555048/847482675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-4810985/22909384",
            "-120274266/120274625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "39246538/98116359",
            "2060443539/3924653800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28935755/98644442",
            "-2170177724/2170181625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "34936979/87342399",
            "58228266/79402225"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-5341141/16895348",
            "-88700577/133528525"
          ]
        },
        {
          "side": "lower",
          "t": [
            "37891112/98554521",
            "295663563/541301600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37342809/94542796",
            "-2079941512/2800710675"
          ]
        },
        {
          "side": "upper",
          "t": [
            "4582598/10615965",
            "7785041/11456495"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31853225/88810328",
            "-466254222/796330625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "17040094/45225249",
            "949730229/1704009400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31012462/70753027",
            "-778283297/1162967325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30421577/68918309",
            "1516202798/2281618275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31718509/83153052",
            "-436553523/792962725"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27295679/73180229",
            "1536784809/2729567900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43209160/93605991",
            "-343221967/540114500"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27719811/62146489",
            "1367222758/2078985825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-32975007/83763533",
            "-586344731/1099166900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18972133/51122015",
            "214712463/379442660"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-42877499/90441732",
            "-663239368/1071937475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18631324/41554211",
            "457096321/698674650"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31034671/80095304",
            "-420500346/775866775"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24697808/66382665",
            "278807193/493956160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13148944/28110319",
            "-309213509/493085400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25881241/57874226",
            "1273232972/1941093075"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-13644978/34938125",
            "-9782675/18193304"
          ]
        },
        {
          "side": "lower",
          "t": [
            "35232574/94817507",
            "1991167647/3523257400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40195347/85358005",
            "-375575222/602930205"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18323048/40919837",
            "450118207/687114300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-38422962/98772707",
            "-691408949/1280765400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18673972/50223497",
            "1054693437/1867397200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33376803/71116295",
            "-312911698/500652045"
          ]
        },
        {
          "side": "upper",
          "t": [
            "20663731/46177134",
            "30784756/46963025"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29340343/75573385",
            "-317408217/586806860"
          ]
        },
        {
          "side": "lower",
          "t": [
            "12906349/34700575",
            "29148483/51625396"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33404813/71295045",
            "-104566066/167024065"
          ]
        },
        {
          "side": "upper",
          "t": [
            "44129216/98647345",
            "217024159/330969120"
          ]
        }
      ]
    }
  ]
}

==> anc/Supplement_A/experiments/results/crossover_constants.csv <==
b,g,kappa,d,information,normalized_information
0.2,1e-07,0.5999999999999999,2.1701388888888884,8.389941352450302e-09,0.9711166392290749
0.2,1.2990813969063467e-07,0.5999999999999999,2.1701388888888884,1.1448451007635267e-08,0.9680450398265422
0.2,1.6876124757881486e-07,0.5999999999999999,2.1701388888888884,1.5616696559709957e-08,0.9646602194517424
0.2,2.1923459724834465e-07,0.5999999999999999,2.1701388888888884,2.1294705329034046e-08,0.9609331949248265
0.2,2.848035868435799e-07,0.5999999999999999,2.1701388888888884,2.9025398774799183e-08,0.9568329447413263
0.2,3.699830414406966e-07,0.5999999999999999,2.1701388888888884,3.954499626614717e-08,0.952326407977906
0.2,4.806380863064389e-07,0.5999999999999999,2.1701388888888884,5.385088955009757e-08,0.9473785205003239
0.2,6.243879965653619e-07,0.5999999999999999,2.1701388888888884,7.329289793111258e-08,0.9419522969626433
0.2,8.111308307896872e-07,0.5999999999999999,2.1701388888888884,9.969574663803657e-08,0.9360089678795641
0.2,1.0537249727360724e-06,0.5999999999999999,2.1701388888888884,1.3552314569131548e-07,0.9295081816899337
0.2,1.368874509537082e-06,0.5999999999999999,2.1701388888888884,1.8409715919036248e-07,0.9224082820640083
0.2,1.7782794100389227e-06,0.5999999999999999,2.1701388888888884,2.4989086696920997e-07,0.914666670643379
0.2,2.310129700083158e-06,0.5999999999999999,2.1701388888888884,3.38917910460283e-07,0.906240264779729
0.2,3.001046517818875e-06,0.5999999999999999,2.1701388888888884,4.5924973008689183e-07,0.8970860585135191
0.2,3.898603702549072e-06,0.5999999999999999,2.1701388888888884,6.217005743415737e-07,0.8871617928494736
0.2,5.064603543891714e-06,0.5999999999999999,2.1701388888888884,8.407322241656804e-07,0.8764267382064872
0.2,6.579332246575683e-06,0.5999999999999999,2.1701388888888884,1.135645485855679e-06,0.8648425876477369
0.2,8.54708812559251e-06,0.5999999999999999,2.1701388888888884,1.5321446642434776e-06,0.8523744540957268
0.2,1.1103363181676366e-05,0.5999999999999999,2.1701388888888884,2.064385415831677e-06,0.8389919582664053
0.2,1.4424172552410663e-05,0.5999999999999999,2.1701388888888884,2.777646795173689e-06,0.8246703866934255
0.2,1.873817422860383e-05,0.5999999999999999,2.1701388888888884,3.7318064075317737e-06,0.8093918912821132
0.2,2.434241355236922e-05,0.5999999999999999,2.1701388888888884,5.005845154311676e-06,0.7931466938087779
0.2,3.1622776601683795e-05,0.5999999999999999,2.1701388888888884,6.703667302906949e-06,0.7759342512933739
0.2,4.1080560801772716e-05,0.5999999999999999,2.1701388888888884,8.961595249114735e-06,0.7577643319653381
0.2,5.3366992312063015e-05,0.5999999999999999,2.1701388888888884,1.195798976025677e-05,0.7386579474235025
0.2,6.932806692144523e-05,0.5999999999999999,2.1701388888888884,1.592555995934615e-05,0.7186480853452407
0.2,9.006280202112796e-05,0.5999999999999999,2.1701388888888884,2.1167068259443995e-05,0.697780189390854
0.2,0.00011699891065890653,0.5999999999999999,2.1701388888888884,2.8075310844367466e-05,0.6761123392030262
0.2,0.0001519911082952933,0.5999999999999999,2.1701388888888884,3.715847314132372e-05,0.6537150937112898
0.2,0.00019744882128159367,0.5999999999999999,2.1701388888888884,4.9072233857507565e-05,0.6306709750051437
0.2,0.00025650209056800457,0.5999999999999999,2.1701388888888884,6.466033617921795e-05,0.6070735870968895
0.2,0.00033321709412448166,0.5999999999999999,2.1701388888888884,8.500578152878879e-05,0.5830263828285652
0.2,0.0004328761281083057,0.5999999999999999,2.1701388888888884,0.00011149535801718526,0.5586411115686983
0.2,0.0005623413251903491,0.5999999999999999,2.1701388888888884,0.00014590093088172557,0.5340359986417624
0.2,0.0007305271542664449,0.5999999999999999,2.1701388888888884,0.00019048184888718873,0.5093337231331942
0.2,0.0009490142360424724,0.5999999999999999,2.1701388888888884,0.0002481140331960889,0.48465927254798724
0.2,0.0012328467394420659,0.5999999999999999,2.1701388888888884,0.00032245291886265565,0.46013775990267763
0.2,0.001601568264445834,0.5999999999999999,2.1701388888888884,0.0004181395651169875,0.4358922908352126
0.2,0.0020805675382171715,0.5999999999999999,2.1701388888888884,0.0005410621593901156,0.4120419654137443
0.2,0.0027028265839051623,0.5999999999999999,2.1701388888888884,0.0006986891376711893,0.38870009223257984
0.2,0.0035111917342151274,0.5999999999999999,2.1701388888888884,0.0009004957204314487,0.36597268228177665
0.2,0.004561323862890215,0.5999999999999999,2.1701388888888884,0.001158513568277406,0.34395727851394026
0.2,0.005925530975545675,0.5999999999999999,2.1701388888888884,0.0014880446609985302,0.32274216584414245
0.2,0.007697747057123703,0.5999999999999999,2.1701388888888884,0.001908597248905147,0.30240599761216663
0.2,0.01,0.5999999999999999,2.1701388888888884,0.0024451268175913355,0.2830178707857962
0.3333333333333333,1e-07,0.33333333333333326,0.11504206359918961,2.478549824656723e-06,1.0000176309216144
0.3333333333333333,1.2990813969063467e-07,0.33333333333333326,0.11504206359918961,2.950914923168851e-06,1.0000209910572582
0.3333333333333333,1.6876124757881486e-07,0.33333333333333326,0.11504206359918961,3.513306197624028e-06,1.0000249915930668
0.3333333333333333,2.1923459724834465e-07,0.33333333333333326,0.11504206359918961,4.18288231631933e-06,1.0000297545892556
0.3333333333333333,2.848035868435799e-07,0.33333333333333326,0.11504206359918961,4.980072720729856e-06,1.0000354253740118
0.3333333333333333,3.699830414406966e-07,0.33333333333333326,0.11504206359918961,5.929201261696336e-06,1.0000421769803018
0.3333333333333333,4.806380863064389e-07,0.33333333333333326,0.11504206359918961,7.059228812274286e-06,1.000050215429475
0.3333333333333333,6.243879965653619e-07,0.33333333333333326,0.11504206359918961,8.404637584023104e-06,1.0000597860231335
0.3333333333333333,8.111308307896872e-07,0.33333333333333326,0.11504206359918961,1.0006484226667405e-05,1.000071180836239
0.3333333333333333,1.0537249727360724e-06,0.33333333333333326,0.11504206359918961,1.1913653982997431e-05,1.0000847476412904
0.3333333333333333,1.368874509537082e-06,0.33333333333333326,0.11504206359918961,1.4184354365278862e-05,1.0001009005374784
0.3333333333333333,1.7782794100389227e-06,0.33333333333333326,0.11504206359918961,1.688789421280552e-05,1.0001201326116744
0.3333333333333333,2.310129700083158e-06,0.33333333333333326,0.11504206359918961,2.0106802818753957e-05,1.0001430310206967
0.3333333333333333,3.001046517818875e-06,0.33333333333333326,0.11504206359918961,2.3939354362665556e-05,1.0001702949602083
0.3333333333333333,3.898603702549072e-06,0.33333333333333326,0.11504206359918961,2.8502575495938362e-05,1.0002027570754108
0.3333333333333333,5.064603543891714e-06,0.33333333333333326,0.11504206359918961,3.393582901686729e-05,1.000241408976412
0.3333333333333333,6.579332246575683e-06,0.33333333333333326,0.11504206359918961,4.040508464265768e-05,1.0002874316510784
0.3333333333333333,8.54708812559251e-06,0.33333333333333326,0.11504206359918961,4.810800955118311e-05,1.0003422317230573
0.3333333333333333,1.1103363181676366e-05,0.33333333333333326,0.11504206359918961,5.7280037373386335e-05,1.0004074846896067
0.3333333333333333,1.4424172552410663e-05,0.33333333333333326,0.11504206359918961,6.820160558570432e-05,1.0004851864985829
0.3333333333333333,1.873817422860383e-05,0.33333333333333326,0.11504206359918961,8.120678891124672e-05,1.0005777150954542
0.3333333333333333,2.434241355236922e-05,0.33333333333333326,0.11504206359918961,9.669360178880931e-05,1.000687903899202
0.3333333333333333,3.1622776601683795e-05,0.33333333333333326,0.11504206359918961,0.00011513629795462804,1.000819129564353
0.3333333333333333,4.1080560801772716e-05,0.33333333333333326,0.11504206359918961,0.00013710006189058058,1.000975416870581
0.3333333333333333,5.3366992312063015e-05,0.33333333333333326,0.11504206359918961,0.00016325856808728143,1.001161564173196
0.3333333333333333,6.932806692144523e-05,0.33333333333333326,0.11504206359918961,0.00019441498326795877,1.0013832935734976
0.3333333333333333,9.006280202112796e-05,0.33333333333333326,0.11504206359918961,0.00023152710843295666,1.0016474308625107
0.3333333333333333,0.00011699891065890653,0.33333333333333326,0.11504206359918961,0.0002757375076601759,1.001962121399926
0.3333333333333333,0.0001519911082952933,0.33333333333333326,0.11504206359918961,0.000328409656673695,1.002337089472401
0.3333333333333333,0.00019744882128159367,0.33333333333333326,0.11504206359918961,0.00039117137635465713,1.0027839504102132
0.3333333333333333,0.00025650209056800457,0.33333333333333326,0.11504206359918961,0.00046596710805952093,1.0033165869359484
0.3333333333333333,0.00033321709412448166,0.33333333333333326,0.11504206359918961,0.0005551209569431195,1.0039516040183767
0.3333333333333333,0.0004328761281083057,0.33333333333333326,0.11504206359918961,0.0006614129011203291,1.0047088801068673
0.3333333333333333,0.0005623413251903491,0.33333333333333326,0.11504206359918961,0.0007881711723933791,1.005612237303415
0.3333333333333333,0.0007305271542664449,0.33333333333333326,0.11504206359918961,0.0009393846056913943,1.0066902591765259
0.3333333333333333,0.0009490142360424724,0.33333333333333326,0.11504206359918961,0.0011198397958904066,1.0079772930822015
0.3333333333333333,0.0012328467394420659,0.33333333333333326,0.11504206359918961,0.001335289287205165,1.0095146848192345
0.3333333333333333,0.001601568264445834,0.33333333333333326,0.11504206359918961,0.0015926588888446735,1.0113523083508507
0.3333333333333333,0.0020805675382171715,0.33333333333333326,0.11504206359918961,0.0019003047614381818,1.0135504738540126
0.3333333333333333,0.0027028265839051623,0.33333333333333326,0.11504206359918961,0.002268334449008532,1.016182326018773
0.3333333333333333,0.0035111917342151274,0.33333333333333326,0.11504206359918961,0.002709010988390277,1.019336885109125
0.3333333333333333,0.004561323862890215,0.33333333333333326,0.11504206359918961,0.0032372662966079794,1.0231229416539287
0.3333333333333333,0.005925530975545675,0.33333333333333326,0.11504206359918961,0.0038713602832035204,1.0276741009036663
0.3333333333333333,0.007697747057123703,0.33333333333333326,0.11504206359918961,0.0046337372520471945,1.0331553999534815
0.3333333333333333,0.01,0.33333333333333326,0.11504206359918961,0.005552153891888258,1.0397721124644228
0.6,1e-07,0.33333333333333326,0.2751606040745521,5.864312282271761e-06,0.9892305076796492
0.6,1.2990813969063467e-07,0.33333333333333326,0.2751606040745521,6.976457509282172e-06,0.9884570201406648
0.6,1.6876124757881486e-07,0.33333333333333326,0.2751606040745521,8.29904868621329e-06,0.9876284077628421
0.6,2.1923459724834465e-07,0.33333333333333326,0.2751606040745521,9.871778594544148e-06,0.9867408129199359
0.6,2.848035868435799e-07,0.33333333333333326,0.2751606040745521,1.1741791160254509e-05,0.9857901200176362
0.6,3.699830414406966e-07,0.33333333333333326,0.2751606040745521,1.3965070478452185e-05,0.9847719403244931
0.6,4.806380863064389e-07,0.33333333333333326,0.2751606040745521,1.66080861259757e-05,0.9836815962915546
0.6,6.243879965653619e-07,0.33333333333333326,0.2751606040745521,1.9749741329578786e-05,0.9825141054235544
0.6,8.111308307896872e-07,0.33333333333333326,0.2751606040745521,2.3483678824715984e-05,0.9812641637854266
0.6,1.0537249727360724e-06,0.33333333333333326,0.2751606040745521,2.7921008923550178e-05,0.9799261292534958
0.6,1.368874509537082e-06,0.33333333333333326,0.2751606040745521,3.319353563979331e-05,0.9784940046525586
0.6,1.7782794100389227e-06,0.33333333333333326,0.2751606040745521,3.945756995521321e-05,0.9769614209562846
0.6,2.310129700083158e-06,0.33333333333333326,0.2751606040745521,4.689843475901489e-05,0.9753216207739542
0.6,3.001046517818875e-06,0.33333333333333326,0.2751606040745521,5.573578399008239e-05,0.9735674423989872
0.6,3.898603702549072e-06,0.33333333333333326,0.2751606040745521,6.622987945417136e-05,0.9716913047582098
0.6,5.064603543891714e-06,0.33333333333333326,0.2751606040745521,7.868899311742466e-05,0.9696851936761482
0.6,6.579332246575683e-06,0.33333333333333326,0.2751606040745521,9.347813089701732e-05,0.9675406499576863
0.6,8.54708812559251e-06,0.33333333333333326,0.2751606040745521,0.00011102930664841823,0.9652487598983183
0.6,1.1103363181676366e-05,0.33333333333333326,0.2751606040745521,0.00013185363282992445,0.9628001489566411
0.6,1.4424172552410663e-05,0.33333333333333326,0.2751606040745521,0.00015655553793615488,0.9601849794718263
0.6,1.873817422860383e-05,0.33333333333333326,0.2751606040745521,0.00018584947105741018,0.9573929534844167
0.6,2.434241355236922e-05,0.33333333333333326,0.2751606040745521,0.00022057951177952473,0.9544133219261007
0.6,3.1622776601683795e-05,0.33333333333333326,0.2751606040745521,0.00026174237016577187,0.9512349016898324
0.6,4.1080560801772716e-05,0.33333333333333326,0.2751606040745521,0.0003105143380085762,0.9478461023821217
0.6,5.3366992312063015e-05,0.33333333333333326,0.2751606040745521,0.00036828284038033384,0.9442349649040805
0.6,6.932806692144523e-05,0.33333333333333326,0.2751606040745521,0.00043668333753049454,0.9403892144169484
0.6,9.006280202112796e-05,0.33333333333333326,0.2751606040745521,0.0005176424435765204,0.9362963307351814
0.6,0.00011699891065890653,0.33333333333333326,0.2751606040745521,0.0006134282630341323,0.9319436397723702
0.6,0.0001519911082952933,0.33333333333333326,0.2751606040745521,0.0007267091027299741,0.9273184303640509
0.6,0.00019744882128159367,0.33333333333333326,0.2751606040745521,0.0008606219000524048,0.9224081016343887
0.6,0.00025650209056800457,0.33333333333333326,0.2751606040745521,0.0010188519257976602,0.9172003470984565
0.6,0.00033321709412448166,0.33333333333333326,0.2751606040745521,0.0012057255809693425,0.9116833829464814
0.6,0.0004328761281083057,0.33333333333333326,0.2751606040745521,0.0014263184261232367,0.9058462295093987
0.6,0.0005623413251903491,0.33333333333333326,0.2751606040745521,0.0016865809802213139,0.8996790568476234
0.6,0.0007305271542664449,0.33333333333333326,0.2751606040745521,0.0019934853345648703,0.8931736078679328
0.6,0.0009490142360424724,0.33333333333333326,0.2751606040745521,0.002355196292607366,0.886323715540642
0.6,0.0012328467394420659,0.33333333333333326,0.2751606040745521,0.0027812716379580727,0.8791259349277172
0.6,0.001601568264445834,0.33333333333333326,0.2751606040745521,0.0032828973558776033,0.8715803162317237
0.6,0.0020805675382171715,0.33333333333333326,0.2751606040745521,0.0038731653478779986,0.8636913525141646
0.6,0.0027028265839051623,0.33333333333333326,0.2751606040745521,0.004567403629196777,0.8554691459807365
0.6,0.0035111917342151274,0.33333333333333326,0.2751606040745521,0.005383572562017358,0.8469308511202356
0.6,0.004561323862890215,0.33333333333333326,0.2751606040745521,0.006342745940676386,0.8381024735769765
0.6,0.005925530975545675,0.33333333333333326,0.2751606040745521,0.00746970363451864,0.8290211336884258
0.6,0.007697747057123703,0.33333333333333326,0.2751606040745521,0.008793674490280824,0.8197379483584907
0.6,0.01,0.33333333333333326,0.2751606040745521,0.010349286709053437,0.8103217529290457


==> anc/Supplement_A/experiments/results/information_design.csv <==
costs,displacement,information,cost_weights,alternative_theta
"[1, 1, 1]",0.2,0.20927151832151386,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[0.7924017738212865, 0.7924017738212865, 0.7924017738212865]"
"[1, 1, 1]",0.05,0.07292975387688963,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[0.6842015749320194, 0.6842015749320194, 0.6842015749320194]"
"[1, 1, 1]",0.01,0.023763822118081673,"[0.33333333333333337, 0.33333333333333337, 0.33333333333333337]","[0.6077217345015942, 0.6077217345015942, 0.6077217345015942]"
"[1, 1, 1]",0.001,0.00502516792675072,"[0.3333333333333333, 0.3333333333333333, 0.3333333333333333]","[0.55, 0.55, 0.55]"
"[1, 2, 5]",0.2,0.1025283343437903,"[0.39458307409802607, 0.3542682936394869, 0.251148632262487]","[0.7152898321303269, 0.7900107592740326, 0.9004076618949447]"
"[1, 2, 5]",0.05,0.03446156832348311,"[0.35302506878379936, 0.34086408500175874, 0.30611084621444185]","[0.6290364081825216, 0.6794208647484133, 0.7699571323693706]"
"[1, 2, 5]",0.01,0.011093322892750241,"[0.33955474393597274, 0.33578810803013914, 0.3246571480338881]","[0.5740647222495693, 0.6041671717808337, 0.6620196693736999]"
"[1, 2, 5]",0.001,0.0023352707743586974,"[0.3346333244617499, 0.33385186645956505, 0.33151480907868514]","[0.5341308201272308, 0.548212007602038, 0.5759640432907923]"
"[1, 10, 100]",0.2,0.03863167985846032,"[0.5907478532768771, 0.40715828596193265, 0.0020938607611901807]","[0.6363396094106339, 0.8668121853593924, 0.9998897235375559]"
"[1, 10, 100]",0.05,0.00907619249608661,"[0.43926731985949236, 0.40426215909442786, 0.1564705210460798]","[0.5670608358880862, 0.7037164976929908, 0.9574934217266434]"
"[1, 10, 100]",0.01,0.0025403135375216017,"[0.3640821973011343, 0.3558147967725502, 0.2801030059263155]","[0.5355940392449425, 0.6112847865391243, 0.8155708945785916]"
"[1, 10, 100]",0.001,0.0005094398279745992,"[0.3394633247341674, 0.3379090151148752, 0.3226276601509574]","[0.5159558827263919, 0.5503415002993104, 0.6556191442954874]"


==> anc/Supplement_A/experiments/results/regular_boundary.csv <==
slack,information,sign_information,exact_region,scaled_cost,limit
0.0001,1.6401065957150384e-08,0.032247202109381604,True,0.6097164675836386,0.6095905510346409
0.00011564844592909362,2.1935000692828552e-08,0.0322466701969853,True,0.6097361578924947,0.6095905510346409
0.0001337456304581449,2.9336009591100333e-08,0.032246055039061375,True,0.6097589248155041,0.6095905510346409
0.00015467474312291308,3.923393724145396e-08,0.03224534360570544,True,0.6097852482381283,0.6095905510346409
0.00017887893666646657,5.2471057886826266e-08,0.03224452082699401,True,0.609815682617661,0.6095905510346409
0.00020687071034925644,7.017369821520326e-08,0.032243569273248396,True,0.6098508684716041,0.6095905510346409
0.00023924276160139146,9.384799541911513e-08,0.03224246878537982,True,0.6098915456110219,0.6095905510346409
0.00027668053578985586,1.2550791646202987e-07,0.03224119604701109,True,0.6099385683621092,0.6095905510346409
0.00031997673982925794,1.6784639650852207e-07,0.03223972408948799,True,0.6099929230626183,0.6095905510346409
0.00037004812694711595,2.2446410294672787e-07,0.03223802171913428,True,0.61005574815483,0.6095905510346409
0.00042795490800405907,3.0017520266570097e-07,0.03223605285437112,True,0.6101283572338517,0.6095905510346409
0.0004949232003839766,4.014160123424793e-07,0.03223377575853214,True,0.6102122654472807,0.6095905510346409
0.0005723709897866028,5.367910878316585e-07,0.03223114215181227,True,0.6103092196866646,0.6095905510346409
0.0006619381546371773,7.17802882400917e-07,0.0322280961831023,True,0.6104212330534269,0.6095905510346409
0.0007655211888496162,9.598265359734866e-07,0.03222457323936827,True,0.6105506241118526,0.6095905510346409
0.000885313358162503,1.2834119260491914e-06,0.03222049856660072,True,0.6107000614788795,0.6095905510346409
0.0010238511403176062,1.7160225110107687e-06,0.032215785672003325,True,0.6108726143179856,0.6095905510346409
0.001184067932404614,2.294356976078528e-06,0.03221033447202548,True,0.6110718092984984,0.6095905510346409
0.0013693561625706884,3.067448228364701e-06,0.03220402914490272,True,0.6113016945586667,0.6095905510346409
0.001583639121247274,4.100798818074563e-06,0.032196735639143576,True,0.6115669111322977,0.6095905510346409
0.0018314540328476267,5.481897588903487e-06,0.03218829878093058,True,0.6118727721625974,0.6095905510346409
0.0021180481268939923,7.327576141391875e-06,0.03217853891304714,True,0.6122253500032561,0.6095905510346409
0.0024494897427831787,9.793814560766481e-06,0.0321672479854423,True,0.6126315709545589,0.6095905510346409
0.002832796820721299,1.3088805690682652e-05,0.032154185002152405,True,0.6130993168613664,0.6095905510346409
0.003276085499492954,1.7490351615635842e-05,0.03213907071017718,True,0.6136375320432815,0.6095905510346409
0.0037887419674719897,2.3369015386643578e-05,0.03212158139190855,True,0.6142563329513571,0.6095905510346409
0.004381621205644717,3.121891216045809e-05,0.032101341592013444,True,0.6149671164414382,0.6095905510346409
0.005067276830827736,4.1698631884879225e-05,0.03207791557007177,True,0.6157826604751198,0.6095905510346409
0.005860226905777297,5.568558640768953e-05,0.032050797218183935,True,0.6167172082155516,0.6095905510346409
0.00677726134445006,7.434812778926947e-05,0.03201939811339801,True,0.6177865226299111,0.6095905510346409
0.00783779742140969,9.924117133569497e-05,0.03198303328103061,True,0.6190078935209113,0.6095905510346409
0.009064290912930881,0.00013243288237120104,0.031940904116474315,True,0.6204000719696502,0.6095905510346409
0.010482711575296616,0.00017667239244100082,0.03189207773487363,True,0.6219830979396181,0.6095905510346409
0.012123093028059745,0.00023561169287707764,0.03183546176806031,True,0.6237779745662583,0.6095905510346409
0.014020168685489392,0.00031409908219158685,0.031769773273915725,True,0.6258061265192782,0.6095905510346409
0.016214107201405915,0.00041856720481599566,0.03169349991660031,True,0.6280885585727007,0.6095905510346409
0.018751362999703196,0.000557546378624681,0.03160485084466303,True,0.6306446025422594,0.6095905510346409
0.021685659899679816,0.0007423444224401721,0.03150169362836219,True,0.6334901038775995,0.6095905510346409
0.025079128663448375,0.0009879488911154512,0.03138147204895322,True,0.6366348504199066,0.6095905510346409
0.029003622551835914,0.0013142286283887306,0.031241097196568715,True,0.6400789809005336,0.6095905510346409
0.033542238744338364,0.0017475423401440869,0.03107680080479957,True,0.6438080234951157,0.6095905510346409
0.03879107783765364,0.0023229083321034197,0.03088393432967831,True,0.6477860959947297,0.6095905510346409
0.044861278678391486,0.003086961749233924,0.03065668878423019,True,0.6519466349590315,0.6095905510346409
0.051881371615479586,0.004102041486847112,0.030387696702526952,True,0.6561797898276139,0.6095905510346409
0.06,0.005451941040475375,0.03006745511776339,True,0.6603152846433025,0.6095905510346409


==> anc/Supplement_A/experiments/results/robust_phase.csv <==
r,rho,slack,constant,approximation
1,0.05,0.001,1804998.999999817,1805000.0
1,0.05,0.0011068855341863555,1473233.168432279,1473234.1684325049
1,0.05,0.0012251955857910122,1202447.1523748036,1202448.1523750804
1,0.05,0.001356151270461049,981432.6309401067,981433.6309404457
1,0.05,0.0015011042234417814,801041.4150412716,801042.4150416867
1,0.05,0.0016615505502337504,653806.7873696318,653807.7873701414
1,0.05,0.0018391462683731157,533634.4415179068,533635.4415185312
1,0.05,0.0020357243997150185,435550.22766220814,435551.22766297276
1,0.05,0.0022533138896347537,355494.2635424518,355495.26354338945
1,0.05,0.0024941605484178984,290152.88862380415,290153.8886249529
1,0.05,0.002760750230982076,236821.50571928022,236822.50572068754
1,0.05,0.0030558344941756994,193292.6328412228,193293.632842947
1,0.05,0.0033824589964707567,157764.531546185,157765.53154829785
1,0.05,0.0037439949331719772,128766.62973584293,128767.62973843145
1,0.05,0.004144173831595072,105098.65202936197,105099.65203253346
1,0.05,0.004587126065346222,85780.93820370175,85781.93820758747
1,0.05,0.005077423485220902,70013.8932926263,70014.89329738724
1,0.05,0.005620126606729085,57144.89091099069,57145.89091682375
1,0.05,0.006220836841284272,46641.2598732863,46642.25988043298
1,0.05,0.006885754310151094,38068.235973937764,38069.23598269398
1,0.05,0.007621741837867586,31070.966313828714,31071.96632455684
1,0.05,0.008436395785638557,25359.82129972086,25360.821312864988
1,0.05,0.009338124455794052,20698.406353770497,20699.406369874796
1,0.05,0.010336234876550257,16893.777116207417,16894.777135938544
1,0.05,0.01144102886280597,13788.45313079302,13789.453154967823
1,0.05,0.01266390934444849,11253.899445116396,11254.899474735752
1,0.05,0.014017498059617437,9185.20631742377,9186.206353714007
1,0.05,0.01551576582767584,7496.746813466069,7497.746857929789
1,0.05,0.017174176746477362,6118.632553477079,6119.6326079554765
1,0.05,0.01900984780223547,4993.820906266768,4994.820973015921
1,0.05,0.02104172553937871,4075.7538919830536,4076.753973767511
1,0.05,0.02329078161385787,3326.4310634752173,3327.431163682713
1,0.05,0.0257802292482728,2714.8365993478255,2715.8367221299227
1,0.05,0.028535762822921126,2215.655503253797,2216.655653698361
1,0.05,0.031585823075664175,1808.225770603238,1809.225954945995
1,0.05,0.034961890647822236,1475.6831509809517,1476.6833768650254
1,0.05,0.038698811005879644,1204.2631064487032,1205.263383243131
1,0.05,0.04283515409261988,982.7310725290881,983.7314117198583
1,0.05,0.04741361241976438,801.9174393468528,802.9178550171974
1,0.05,0.05248144171095568,654.338004959351,655.3385143799852
1,0.05,0.05809094864310122,533.8841907554827,534.8848151104665
1,0.05,0.06430003072021123,435.5701963799498,436.570961660079
1,0.05,0.07117277385194004,355.3266284688262,356.3275665723359
1,0.05,0.07878011380462928,289.8320611166851,290.8332112070771
1,0.05,0.0872005683518989,236.3755560575031,237.37696624111572
1,0.05,0.09652104768154537,192.74445201870793,193.74618142119743
1,0.05,0.10683775142321392,157.1327786426112,158.13489998505912
1,0.05,0.1182571615553532,128.06650405476867,129.06910685852964
1,0.05,0.13089714143955924,104.34252192965667,105.34571651692639
1,0.05,0.14488815232579333,84.97885260012654,85.98277510844363
1,0.05,0.16037459988440977,69.17399691645532,70.17881561573802
1,0.05,0.17751632466297773,56.2737603935152,57.27968369264828
1,0.05,0.1964902518513786,45.74417436744155,46.751461037681786
1,0.05,0.2174922173829245,37.14939320732353,38.158365553935695
1,0.05,0.24073898921927334,30.133652525595267,31.144713543266494
1,0.05,0.26647050468145833,24.406541304922765,25.420197317442057
1,0.05,0.29495234691924377,19.730977823863906,20.747868840084177
1,0.05,0.326478486079226,15.913390813563543,16.934332020702584
1,0.05,0.36137431346415666,12.795697880818267,13.821737702204834
1,0.05,0.4,10.24874632116154,11.281249999999998
2,0.05,0.001,1898.9998244690064,1900.0
2,0.05,0.0011068855341863555,1715.5277946510844,1716.5279889547417
2,0.05,0.0012251955857910122,1549.7725937910102,1550.772808876323
2,0.05,0.001356151270461049,1400.0234097751581,1401.023647866406
2,0.05,0.0015011042234417814,1264.734633677039,1265.7348972369268
2,0.05,0.0016615505502337504,1142.5099070362508,1143.5101987915468
2,0.05,0.0018391462683731157,1032.0877095989447,1033.088032568891
2,0.05,0.0020357243997150185,932.3283387662392,933.3286962940471
2,0.05,0.0022533138896347537,842.2021463613828,843.2025421491439
2,0.05,0.0024941605484178984,760.778911303555,761.7793494509455
2,0.05,0.002760750230982076,687.2182385003126,688.218723547518
2,0.05,0.0030558344941756994,620.7608848625847,621.7614218379056
2,0.05,0.0033824589964707567,560.7209229152602,561.7215173879275
2,0.05,0.0037439949331719772,506.4786611214891,507.4793192602659
2,0.05,0.004144173831595072,457.4742478491082,458.47497648734
2,0.05,0.004587126065346222,413.201892963688,414.20269967151944
2,0.05,0.005077423485220902,373.2046474074046,374.205540571989
2,0.05,0.005620126606729085,337.0696868821056,338.07067579671485
2,0.05,0.006220836841284272,304.4240509579328,305.425145921003
2,0.05,0.006885754310151094,274.9307936294693,275.9320060547307
2,0.05,0.007621741837867586,248.28550558804582,249.28684812703955
2,0.05,0.008436395785638557,224.21317231543168,225.2146589938807
2,0.05,0.009338124455794052,202.46533557025688,203.46698193994422
2,0.05,0.010336234876550257,182.8175289698991,183.81935227792826
2,0.05,0.01144102886280597,165.06696119959307,166.0689805771555
2,0.05,0.01266390934444849,149.03042293634013,150.03265960940473
2,0.05,0.014017498059617437,134.54239588419972,135.54487340887525
2,0.05,0.01551576582767584,121.45334440358117,122.4560889292957
2,0.05,0.017174176746477362,109.62817210172595,110.6312126658248
2,0.05,0.01900984780223547,98.94482745415031,99.94819631204878
2,0.05,0.02104172553937871,89.29304406495501,90.29677706061841
2,0.05,0.02329078161385787,80.57320256349809,81.5773395457674
2,0.05,0.0257802292482728,72.6953023902878,73.69988768146017
2,0.05,0.028535762822921126,65.57803285904598,66.58311578318278
2,0.05,0.031585823075664175,59.14793390641828,60.15356938613028
2,0.05,0.034961890647822236,53.33863786632723,54.34488709832831
2,0.05,0.038698811005879644,48.09018444202087,49.09711566361371
2,0.05,0.04283515409261988,43.34840180407722,44.35609116502171
2,0.05,0.04741361241976438,39.064347424757685,40.072879981783124
2,0.05,0.05248144171095568,35.193802875171244,36.203273729871036
2,0.05,0.05809094864310122,31.696817368037706,32.70733297321769
2,0.05,0.06430003072021123,28.53729533111186,29.548974996100252
2,0.05,0.07117277385194004,25.68262374966011,26.695601381963133
2,0.05,0.07878011380462928,23.10333542534287,24.11776155479928
2,0.05,0.0872005683518989,20.772804667525097,21.788848810394537
2,0.05,0.09652104768154537,18.666972265003906,19.684825700076566
2,0.05,0.10683775142321392,16.764096884527042,17.783975932566886
2,0.05,0.1182571615553532,15.044530309899315,16.066680233236088
2,0.05,0.13089714143955924,13.490514174013594,14.515213847334554
2,0.05,0.14488815232579333,12.085996047213,13.113563597164855
2,0.05,0.16037459988440977,10.816462929549457,11.847262604985003
2,0.05,0.17751632466297773,9.668790351077655,10.703240975765077
2,0.05,0.1964902518513786,8.631105410765647,9.669690898646325
2,0.05,0.2174922173829245,7.692662175311221,8.735944774772296
2,0.05,0.24073898921927334,6.843727903288233,7.892365113610304
2,0.05,0.26647050468145833,6.075478537385035,7.130245061348461
2,0.05,0.29495234691924377,5.37990178020579,6.441718534689975
2,0.05,0.326478486079226,4.749705764810238,5.819679032507306
2,0.05,0.36137431346415666,4.178230706234025,5.257706287385181
2,0.05,0.4,3.6593596755336146,4.75
3,0.05,0.001,192.27477232933262,193.27650595630914
3,0.05,0.0011068855341863555,179.6228938666873,180.62474960254252
3,0.05,0.0012251955857910122,167.79918262383174,168.80116912066015
3,0.05,0.001356151270461049,156.74942611778786,157.7515526482457
3,0.05,0.0015011042234417814,146.42296049377546,147.42523699669343
3,0.05,0.0016615505502337504,136.77243822778087,137.7748753572912
3,0.05,0.0018391462683731157,127.75361103464336,128.75622021311645
3,0.05,0.0020357243997150185,119.32512698626562,120.32792046137885
3,0.05,0.0022533138896347537,111.44834090971281,112.45133181600623
3,0.05,0.0024941605484178984,104.08713719584787,105.09033962115417
3,0.05,0.002760750230982076,97.20776420605299,98.21119326323124
3,0.05,0.0030558344941756994,90.778679517762,91.78235142220599
3,0.05,0.0033824589964707567,84.77040529922363,85.77433745266529
3,0.05,0.0037439949331719772,79.15539315035147,80.15960423153498
3,0.05,0.004144173831595072,73.90789778991939,74.91240785278323
3,0.05,0.004587126065346222,69.00385900991259,70.008689589987
3,0.05,0.005077423485220902,64.42079135574775,65.42596558555366
3,0.05,0.005620126606729085,60.13768102648992,61.143223760815474
3,0.05,0.006220836841284272,56.13488952229,57.14082747432354
3,0.05,0.006885754310151094,52.39406359719491,53.400425486607716
3,0.05,0.007621741837867586,48.89805110437884,49.904867818586
3,0.05,0.008436395785638557,45.63082234784946,46.63812711782848
3,0.05,0.009338124455794052,42.57739657991335,43.58522517213548
3,0.05,0.010336234876550257,39.723773307257915,40.732164233489584
3,0.05,0.01144102886280597,37.056868090532845,38.065862837497825
3,0.05,0.01266390934444849,34.56445254288798,35.57409582405241
3,0.05,0.014017498059617437,32.23509825214289,33.24543828420017
3,0.05,0.01551576582767584,30.058124369212546,31.069213176214394
3,0.05,0.017174176746477362,28.023548622173426,29.035442370684855
3,0.05,0.01900984780223547,26.122041531000875,27.134800900165022
3,0.05,0.02104172553937871,24.34488361260866,25.358574203608033
3,0.05,0.02329078161385787,22.6839253794423,23.698618169554504
3,0.05,0.0257802292482728,21.13154994757385,22.147321794867732
3,0.05,0.028535762822921126,19.680638082071667,20.697572287804157
3,0.05,0.031585823075664175,18.32453551842177,19.342722455414478
3,0.05,0.034961890647822236,17.057022408997305,18.076560225744657
3,0.05,0.038698811005879644,15.872284753045674,16.893280165094104
3,0.05,0.04283515409261988,14.764887677415071,15.787456859735913
3,0.05,0.04741361241976438,13.729750443293002,14.754020040052662
3,0.05,0.05248144171095568,12.762123061586475,13.788231333030346
3,0.05,0.05809094864310122,11.85756440623106,12.88566253651918
3,0.05,0.06430003072021123,11.011921720652236,12.04217531564738
3,0.05,0.07117277385194004,10.22131141776944,11.253902228294733
3,0.05,0.07878011380462928,9.482101078251675,10.517228992626446
3,0.05,0.0872005683518989,8.790892555078909,9.828777915382954
3,0.05,0.09652104768154537,8.144506094641395,9.18539240494323
3,0.05,0.10683775142321392,7.5399653853299435,8.584122498153064
3,0.05,0.1182571615553532,6.974483443394706,8.022211334557891
3,0.05,0.13089714143955924,6.445449242114814,7.497082516023712
3,0.05,0.14488815232579333,5.950414983009974,7.0063282937890845
3,0.05,0.16037459988440977,5.487083895364249,6.5476985287851655
3,0.05,0.17751632466297773,5.053298430237077,6.11909037460614
3,0.05,0.1964902518513786,4.647028683407922,5.718538635825765
3,0.05,0.2174922173829245,4.266360831749338,5.344206757452391
3,0.05,0.24073898921927334,3.9094852881936775,4.9943784042084385
3,0.05,0.26647050468145833,3.5746841522989365,4.667449591024895
3,0.05,0.29495234691924377,3.260317321312809,4.361921328668562
3,0.05,0.326478486079226,2.9648062646651097,4.07639275078188
3,0.05,0.36137431346415666,2.686613823530302,3.8095546908222735
3,0.05,0.4,2.424217208515653,3.5601836794509967
5,0.05,0.001,30.04304070666816,31.054135080187947
5,0.05,0.0011068855341863555,28.806418633341398,29.81798919894169
5,0.05,0.0012251955857910122,27.61898159917676,28.631049538888735
5,0.05,0.001356151270461049,26.478769884514374,27.491357389296894
5,0.05,0.0015011042234417814,25.383901684316978,26.397032008187544
5,0.05,0.0016615505502337504,24.332570001070962,25.34626751869885
5,0.05,0.0018391462683731157,23.32303966095904,24.33732992899299
5,0.05,0.0020357243997150185,22.353644448359518,23.36855427078928
5,0.05,0.0022533138896347537,21.42278435392157,22.43834185180148
5,0.05,0.0024941605484178984,20.52892293164955,21.54515761754484
5,0.05,0.002760750230982076,19.67058476060593,20.68752761815965
5,0.05,0.0030558344941756994,18.846353007011977,19.86403657607066
5,0.05,0.0033824589964707567,18.054867082686187,19.073325550468784
5,0.05,0.0037439949331719772,17.294820395914407,18.3140896947607
5,0.05,0.004144173831595072,16.564958190993128,17.58507610328585
5,0.05,0.004587126065346222,15.864075472826281,16.88508174374734
5,0.05,0.005077423485220902,15.191015013089501,16.212951471944802
5,0.05,0.005620126606729085,14.544665434601082,15.567576125533165
5,0.05,0.006220836841284272,13.923959370657808,14.947890693661563
5,0.05,0.006885754310151094,13.327871696206039,14.352872559471846
5,0.05,0.007621741837867586,12.755417827822436,13.78153981255652
5,0.05,0.008436395785638557,12.205652089576603,13.232949628591237
5,0.05,0.009338124455794052,11.677666141937205,12.706196713467921
5,0.05,0.010336234876550257,11.170587470964701,12.200411809360945
5,0.05,0.01144102886280597,10.68357793510668,11.71476026026108
5,0.05,0.01266390934444849,10.215832366975427,11.248440634610075
5,0.05,0.014017498059617437,9.766577227540319,10.800683402762802
5,0.05,0.01551576582767584,9.335069310209281,10.370749667094607
5,0.05,0.017174176746477362,8.920594492302222,9.957929942658176
5,0.05,0.01900984780223547,8.522466531432658,9.56154298637779
5,0.05,0.02104172553937871,8.140025904309471,9.180934672848862
5,0.05,0.02329078161385787,7.772638685445885,8.815476914887554
5,0.05,0.0257802292482728,7.419695463212416,8.464566627049209
5,0.05,0.028535762822921126,7.080610290590135,8.127624730405085
5,0.05,0.031585823075664175,6.7548196678626535,7.804095196935154
5,0.05,0.034961890647822236,6.441781554320977,7.493444131959923
5,0.05,0.038698811005879644,6.140974405832971,7.195158893097135
5,0.05,0.04283515409261988,5.851896234833001,6.908747244289413
5,0.05,0.04741361241976438,5.574063688896866,6.633736543506821
5,0.05,0.05248144171095568,5.307011143554978,6.369672962783868
5,0.05,0.05809094864310122,5.050289804325386,6.116120739303837
5,0.05,0.06430003072021123,4.803466812067922,5.872661456294578
5,0.05,0.07117277385194004,4.566124344601523,5.638893352549077
5,0.05,0.07878011380462928,4.337858705992884,5.41443065943136
5,0.05,0.0872005683518989,4.118279392881128,5.198902964273636
5,0.05,0.09652104768154537,3.9070081244580663,4.991954599114181
5,0.05,0.10683775142321392,3.703677819001173,4.793244053767191
5,0.05,0.1182571615553532,3.507931494753024,4.6024434122560836
5,0.05,0.13089714143955924,3.3194210658590255,4.419237811680237
5,0.05,0.14488815232579333,3.137805994112312,4.243324922622142
5,0.05,0.16037459988440977,2.962751743025297,4.074414450237566
5,0.05,0.17751632466297773,2.793927960079018,3.9122276552054096
5,0.05,0.1964902518513786,2.6310062824126907,3.7564968937466814
5,0.05,0.2174922173829245,2.473657614988615,3.606965175953588
5,0.05,0.24073898921927334,2.3215486587491125,3.4633857416998124
5,0.05,0.26647050468145833,2.1743373526727203,3.3255216534322063
5,0.05,0.29495234691924377,2.0316667076667145,3.193145405171854
5,0.05,0.326478486079226,1.8931561951740226,3.0660385470793288
5,0.05,0.36137431346415666,1.7583892979801852,2.9439913249645397
5,0.05,0.4,1.6268948050170646,2.82680233414633


==> anc/Supplement_A/experiments/results/sharp_report.json <==
{
  "runs": 480,
  "nonstops": 0,
  "robust_failures": 0,
  "max_primal_dual_gap": 2.8421709430404007e-13,
  "interpretation": "Synthetic checks, paired seeds, not operational or formal numerical certification."
}


==> anc/Supplement_A/experiments/results/sharp_runs.csv <==
case,r,rho,epsilon,log_confidence,replicate,information,normalized_cost,stopped,stage,queries,cost,estimate,rule,beta,glr,robust_error,robust_failure,max_primal_dual_gap
r2_unit,2,0.0,0.15,3.0,0,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,31.764438889851906,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,1,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,29.324551972282762,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,2,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,33.06406520412041,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,3,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,34.017121998062926,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,4,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,29.72195837379998,0.0,False,5.329070518200751e-15
r2_unit,2,0.0,0.15,3.0,5,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,30.899166989699534,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,6,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,35.28863298147238,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,7,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,28.545028929599418,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,8,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,30.599933959831226,0.0,False,1.7763568394002505e-14
r2_unit,2,0.0,0.15,3.0,9,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,27.78995281345119,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,10,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,31.178358013039094,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,11,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,34.598366091749874,0.0,False,2.220446049250313e-16
r2_unit,2,0.0,0.15,3.0,12,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,31.042412437949892,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,13,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,29.01111349890557,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,14,0.08125946474888746,16.95614164426785,True,25,626,626.0,0.0,zero_glr,29.261486465002427,36.32384834611265,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,15,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,27.818610798681497,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,16,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,30.099525721978242,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,17,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,29.58255605074064,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,18,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,31.978618404404447,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,19,0.08125946474888746,15.601817231786391,True,24,576,576.0,0.0,zero_glr,28.929069368503143,28.982854457918382,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,20,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,30.93451025902972,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,21,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,33.51456968755676,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,22,0.08125946474888746,9.805308746365753,True,19,362,362.0,0.0,zero_glr,27.07531163953015,27.80627247687434,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,3.0,23,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,28.837229276159878,0.0,False,1.7763568394002505e-14
r2_unit,2,0.0,0.15,3.0,24,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,31.640348732734477,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,25,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,30.07040471986072,0.0,False,1.7763568394002505e-15
r2_unit,2,0.0,0.15,3.0,26,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,28.71676352979697,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,27,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,27.78995281345119,0.0,False,2.220446049250313e-16
r2_unit,2,0.0,0.15,3.0,28,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,31.694632515753998,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,29,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,28.545028929599418,0.0,False,1.7763568394002505e-15
r2_unit,2,0.0,0.15,3.0,30,0.08125946474888746,9.805308746365753,True,19,362,362.0,0.0,zero_glr,27.07531163953015,27.80627247687434,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,31,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,30.32717183963089,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,32,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,29.72195837379998,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,33,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,28.88729809172765,0.0,False,8.881784197001252e-16
r2_unit,2,0.0,0.15,3.0,34,0.08125946474888746,14.35583877230345,True,23,530,530.0,0.0,zero_glr,28.596748387438502,29.596097776040203,0.0,False,7.105427357601002e-15
r2_unit,2,0.0,0.15,3.0,35,0.08125946474888746,13.109860312820508,True,22,484,484.0,0.0,zero_glr,28.234295866220677,30.8420895334497,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,36,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,30.452279935543164,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,3.0,37,0.08125946474888746,11.972227806336086,True,21,442,442.0,0.0,zero_glr,27.87197938265129,30.426413999303342,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,38,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,27.818610798681497,0.0,False,0.0
r2_unit,2,0.0,0.15,3.0,39,0.08125946474888746,10.834595299851662,True,20,400,400.0,0.0,zero_glr,27.473546011697024,29.324551972282762,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,0,0.08125946474888746,3.1853710181563883,True,28,784,784.0,0.0,zero_glr,47.160435173600376,48.61443145683409,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,1,0.08125946474888746,3.4210234659281618,True,29,842,842.0,0.0,zero_glr,47.445568134478165,53.34506598450201,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,2,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,50.06480725688469,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,3,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,51.527494426177796,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,4,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,46.887075708473446,0.0,False,5.329070518200751e-15
r2_unit,2,0.0,0.15,20.0,5,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,49.36863434413927,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,6,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,47.664706981772035,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,7,0.08125946474888746,3.1853710181563883,True,28,784,784.0,0.0,zero_glr,47.160435173600376,49.11187159052397,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,8,0.08125946474888746,3.1853710181563883,True,28,784,784.0,0.0,zero_glr,47.160435173600376,47.86923043329593,0.0,False,1.7763568394002505e-14
r2_unit,2,0.0,0.15,20.0,9,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,47.1058496103045,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,10,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,46.97723381941288,0.0,False,2.1316282072803006e-14
r2_unit,2,0.0,0.15,20.0,11,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,49.248316144730346,0.0,False,2.220446049250313e-16
r2_unit,2,0.0,0.15,20.0,12,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,47.862635160300876,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,13,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,47.68263294058468,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,14,0.08125946474888746,3.1853710181563883,True,28,784,784.0,0.0,zero_glr,47.160435173600376,49.30112752364392,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,15,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,46.86212377056144,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,16,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,46.887075708473446,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,17,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,48.47850422874315,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,18,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,47.65217019793264,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,19,0.08125946474888746,3.656675913699935,True,30,900,900.0,0.0,zero_glr,47.71172133290409,50.65390614366579,0.0,False,7.105427357601002e-15
r2_unit,2,0.0,0.15,20.0,20,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,50.66661022668806,0.0,False,7.105427357601002e-15
r2_unit,2,0.0,0.15,20.0,21,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,51.52749442617784,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,22,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,50.74510843334451,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,20.0,23,0.08125946474888746,3.4210234659281618,True,29,842,842.0,0.0,zero_glr,47.445568134478165,50.420043765067824,0.0,False,1.7763568394002505e-14
r2_unit,2,0.0,0.15,20.0,24,0.08125946474888746,3.1853710181563883,True,28,784,784.0,0.0,zero_glr,47.160435173600376,50.128113305532025,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,25,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,47.16156791008051,0.0,False,1.7763568394002505e-15
r2_unit,2,0.0,0.15,20.0,26,0.08125946474888746,3.4210234659281618,True,29,842,842.0,0.0,zero_glr,47.445568134478165,48.70599646564007,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,27,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,51.70979514210548,0.0,False,2.220446049250313e-16
r2_unit,2,0.0,0.15,20.0,28,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,47.077569055737136,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,29,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,49.248316144730346,0.0,False,1.7763568394002505e-15
r2_unit,2,0.0,0.15,20.0,30,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,47.05494580711678,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,31,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,49.9084792178705,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,32,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,48.6342594986464,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,33,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,48.60571585570131,0.0,False,8.881784197001252e-16
r2_unit,2,0.0,0.15,20.0,34,0.08125946474888746,2.5434212466401775,True,25,626,626.0,0.0,zero_glr,46.26148646500243,46.887075708473446,0.0,False,7.105427357601002e-15
r2_unit,2,0.0,0.15,20.0,35,0.08125946474888746,2.965970463334392,True,27,730,730.0,0.0,zero_glr,46.875354141469856,51.527494426177796,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,36,0.08125946474888746,3.1853710181563883,True,28,784,784.0,0.0,zero_glr,47.160435173600376,48.4024071083225,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,20.0,37,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,48.5885904711617,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,38,0.08125946474888746,2.746569908512396,True,26,676,676.0,0.0,zero_glr,46.568385394119844,48.6342594986464,0.0,False,0.0
r2_unit,2,0.0,0.15,20.0,39,0.08125946474888746,3.4210234659281618,True,29,842,842.0,0.0,zero_glr,47.445568134478165,50.30710490818987,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,0,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,136.896509453609,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,1,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,138.30773640398013,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,2,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,133.6782890896272,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,3,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,132.15805675496725,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,4,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,132.95416495912974,0.0,False,5.329070518200751e-15
r2_unit,2,0.0,0.15,100.0,5,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,130.66430902637285,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,100.0,6,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,132.4212505183765,0.0,False,4.263256414560601e-14
r2_unit,2,0.0,0.15,100.0,7,0.08125946474888746,1.366784197076287,True,41,1682,1682.0,0.0,zero_glr,130.21103307923397,131.0183855803033,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,100.0,8,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,137.79591150102533,0.0,False,1.7763568394002505e-14
r2_unit,2,0.0,0.15,100.0,9,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,131.36459517300753,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,10,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,135.97478964453205,0.0,False,2.1316282072803006e-14
r2_unit,2,0.0,0.15,100.0,11,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,135.31839323353162,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,12,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,131.3830361511787,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,13,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,136.78648537867346,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,14,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,135.29164076899386,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,15,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,137.64491765181512,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,100.0,16,0.08125946474888746,1.6463167558124598,True,45,2026,2026.0,0.0,zero_glr,130.95494888827875,134.2613487106818,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,17,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,131.46260671768263,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,100.0,18,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,131.35209336744956,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,19,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,138.46095248754813,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,20,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,134.48792359681553,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,21,0.08125946474888746,1.366784197076287,True,41,1682,1682.0,0.0,zero_glr,130.21103307923397,131.81840236332084,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,22,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,130.649583818774,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,23,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,131.51448143222473,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,100.0,24,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,136.03042225158396,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,25,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,132.87464597549675,0.0,False,1.7763568394002505e-15
r2_unit,2,0.0,0.15,100.0,26,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,132.88715884855182,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,27,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,136.10577252945677,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,100.0,28,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,132.20756748846136,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,29,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,136.78648537867346,0.0,False,1.7763568394002505e-15
r2_unit,2,0.0,0.15,100.0,30,0.08125946474888746,1.6463167558124598,True,45,2026,2026.0,0.0,zero_glr,130.95494888827875,134.48648773451504,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,31,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,137.05425838820173,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,32,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,133.7390459029821,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,33,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,131.381223202515,0.0,False,8.881784197001252e-16
r2_unit,2,0.0,0.15,100.0,34,0.08125946474888746,1.366784197076287,True,41,1682,1682.0,0.0,zero_glr,130.21103307923397,132.63139811672286,0.0,False,7.105427357601002e-15
r2_unit,2,0.0,0.15,100.0,35,0.08125946474888746,1.5731832375384611,True,44,1936,1936.0,0.0,zero_glr,130.77328295609874,131.616448603515,0.0,False,3.552713678800501e-14
r2_unit,2,0.0,0.15,100.0,36,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,132.9372115132425,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,100.0,37,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,134.4943060878451,0.0,False,0.0
r2_unit,2,0.0,0.15,100.0,38,0.08125946474888746,1.4334169581703748,True,42,1764,1764.0,0.0,zero_glr,130.40132417994033,134.4898550766853,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,100.0,39,0.08125946474888746,1.503300097854418,True,43,1850,1850.0,0.0,zero_glr,130.59162555276473,132.87464597549675,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,500.0,0,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,537.2549625182259,0.0,False,5.684341886080802e-14
r2_unit,2,0.0,0.15,500.0,1,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,549.1608008131899,0.0,False,5.684341886080802e-14
r2_unit,2,0.0,0.15,500.0,2,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,542.0261951376448,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,3,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,551.7748345358779,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,4,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,551.809442762049,0.0,False,1.7053025658242404e-13
r2_unit,2,0.0,0.15,500.0,5,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,545.9106858243036,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,6,0.08125946474888746,1.2585465900307689,True,88,7744,7744.0,0.0,zero_glr,536.3169113138746,544.3340601655018,0.0,False,4.263256414560601e-14
r2_unit,2,0.0,0.15,500.0,7,0.08125946474888746,1.2585465900307689,True,88,7744,7744.0,0.0,zero_glr,536.3169113138746,553.2075787154598,0.0,False,5.684341886080802e-14
r2_unit,2,0.0,0.15,500.0,8,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,546.8798607489479,0.0,False,2.2737367544323206e-13
r2_unit,2,0.0,0.15,500.0,9,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,541.3191353377051,0.0,False,0.0
r2_unit,2,0.0,0.15,500.0,10,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,543.6690527094801,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,11,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,541.2440526922821,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,12,0.08125946474888746,1.2585465900307689,True,88,7744,7744.0,0.0,zero_glr,536.3169113138746,544.0563456717674,0.0,False,0.0
r2_unit,2,0.0,0.15,500.0,13,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,551.1048784540915,0.0,False,5.684341886080802e-14
r2_unit,2,0.0,0.15,500.0,14,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,542.0391725421906,0.0,False,5.684341886080802e-14
r2_unit,2,0.0,0.15,500.0,15,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,543.6527131675681,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,500.0,16,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,549.8333410807735,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,500.0,17,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,540.4325565600346,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,500.0,18,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,546.256497066342,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,19,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,537.3516838348202,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,20,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,553.3191788392962,0.0,False,1.4210854715202004e-14
r2_unit,2,0.0,0.15,500.0,21,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,538.8672957071551,0.0,False,0.0
r2_unit,2,0.0,0.15,500.0,22,0.08125946474888746,1.119755424239669,True,83,6890,6890.0,0.0,zero_glr,535.8495862678996,544.5016700193612,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,23,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,537.9577511806821,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,500.0,24,0.08125946474888746,1.287474959481373,True,89,7922,7922.0,0.0,zero_glr,536.4078011063317,547.0419689013709,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,25,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,541.5415523632547,0.0,False,5.684341886080802e-14
r2_unit,2,0.0,0.15,500.0,26,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,541.9994752846237,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,27,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,536.7936537982263,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,500.0,28,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,549.1070667080595,0.0,False,0.0
r2_unit,2,0.0,0.15,500.0,29,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,536.0418891081731,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,30,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,540.7719353806192,0.0,False,0.0
r2_unit,2,0.0,0.15,500.0,31,0.08125946474888746,1.230268296298156,True,87,7570,7570.0,0.0,zero_glr,536.226022054884,540.7048414968837,0.0,False,1.7053025658242404e-13
r2_unit,2,0.0,0.15,500.0,32,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,552.3153219640458,0.0,False,0.0
r2_unit,2,0.0,0.15,500.0,33,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,553.3562710816484,0.0,False,2.8421709430404007e-13
r2_unit,2,0.0,0.15,500.0,34,0.08125946474888746,1.2019900025655432,True,86,7396,7396.0,0.0,zero_glr,536.1330194688222,547.5501062477292,0.0,False,2.842170943040401e-14
r2_unit,2,0.0,0.15,500.0,35,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,550.2042925889308,0.0,False,3.552713678800501e-14
r2_unit,2,0.0,0.15,500.0,36,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,547.0827931950229,0.0,False,3.552713678800501e-15
r2_unit,2,0.0,0.15,500.0,37,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,545.1109134703626,0.0,False,1.7053025658242404e-13
r2_unit,2,0.0,0.15,500.0,38,0.08125946474888746,1.1467335665362999,True,84,7056,7056.0,0.0,zero_glr,535.9448015464741,536.5744295694446,0.0,False,1.1368683772161603e-13
r2_unit,2,0.0,0.15,500.0,39,0.08125946474888746,1.1743617845509216,True,85,7226,7226.0,0.0,zero_glr,536.0400174676026,550.174966663718,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,3.0,0,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,33.56551502413126,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,1,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,39.86850901700839,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,2,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,34.43825516310932,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,3,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,34.93912725411544,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,4,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,36.94411359515846,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,5,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,35.47100708124538,0.0,False,1.7763568394002505e-15
r3_heterogeneous,3,0.0,0.15,3.0,6,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,37.37934336528479,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,7,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,37.52296145665615,0.0,False,1.7763568394002505e-15
r3_heterogeneous,3,0.0,0.15,3.0,8,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,34.19689410843119,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,9,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,37.57780015752371,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,10,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,33.67128736710107,0.0,False,8.881784197001252e-16
r3_heterogeneous,3,0.0,0.15,3.0,11,0.08029989215668215,21.359771313677452,True,22,486,798.0,0.0,zero_glr,34.439020917883695,39.70442641832757,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,12,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,35.06939792884522,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,13,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,34.72133074689353,0.0,False,5.329070518200751e-15
r3_heterogeneous,3,0.0,0.15,3.0,14,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,37.77014382280335,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,15,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,34.285658371038366,0.0,False,8.881784197001252e-16
r3_heterogeneous,3,0.0,0.15,3.0,16,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,35.807190625190906,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,17,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,36.799390057907466,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,3.0,18,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,32.139917472488406,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,19,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,33.55192980968054,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,3.0,20,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,34.26719113246305,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,21,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,33.206342051419604,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,22,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,32.599259700922495,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,23,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,33.10268744628294,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,3.0,24,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,37.85833438526891,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,25,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,32.69061201011422,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,26,0.08029989215668215,19.40580727119819,True,21,442,725.0,0.0,zero_glr,33.965549152696425,34.28698710415902,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,3.0,27,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,36.2007204004117,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,3.0,28,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,35.80201107198264,0.0,False,1.7763568394002505e-15
r3_heterogeneous,3,0.0,0.15,3.0,29,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,34.845622753058265,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,3.0,30,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,33.19279077759597,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,31,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,32.22733600255067,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,32,0.08029989215668215,15.899378647023065,True,19,362,594.0,0.0,zero_glr,32.969714473795,37.33869320264778,0.0,False,1.7763568394002505e-15
r3_heterogeneous,3,0.0,0.15,3.0,33,0.08029989215668215,19.40580727119819,True,21,442,725.0,0.0,zero_glr,33.965549152696425,36.52164075763196,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,3.0,34,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,36.56630741443733,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,3.0,35,0.08029989215668215,17.665976274470072,True,20,401,660.0,0.0,zero_glr,33.479960745565855,38.25765507348991,0.0,False,5.329070518200751e-15
r3_heterogeneous,3,0.0,0.15,3.0,36,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,33.34501487077686,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,37,0.08029989215668215,14.346914065327212,True,18,326,536.0,0.0,zero_glr,32.44750115695701,32.999596912626785,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,3.0,38,0.08029989215668215,12.82121611435025,True,17,291,479.0,0.0,zero_glr,31.881469313812154,34.58148065357301,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,3.0,39,0.08029989215668215,19.40580727119819,True,21,442,725.0,0.0,zero_glr,33.965549152696425,40.38698985146313,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,0,0.08029989215668215,4.139459440676965,True,25,627,1031.0,0.0,zero_glr,52.71040113481173,57.61132510107139,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,1,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,56.99874233092655,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,2,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,52.26997287076522,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,20.0,3,0.08029989215668215,4.139459440676965,True,25,627,1031.0,0.0,zero_glr,52.71040113481173,57.81342287233128,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,4,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,59.097465711689715,0.0,False,2.1316282072803006e-14
r3_heterogeneous,3,0.0,0.15,20.0,5,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,59.24087004046821,0.0,False,2.1316282072803006e-14
r3_heterogeneous,3,0.0,0.15,20.0,6,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,53.77850086398586,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,7,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,55.42112902365596,0.0,False,2.1316282072803006e-14
r3_heterogeneous,3,0.0,0.15,20.0,8,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,56.61139421034846,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,9,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,54.07395897678561,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,20.0,10,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,53.135142316853894,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,11,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,59.98897365962945,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,20.0,12,0.08029989215668215,2.910871090679728,True,21,442,725.0,0.0,zero_glr,50.965549152696425,52.85753045760519,0.0,False,3.552713678800501e-15
r3_heterogeneous,3,0.0,0.15,20.0,13,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,57.24754043436139,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,14,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,59.06561189875868,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,20.0,15,0.08029989215668215,2.910871090679728,True,21,442,725.0,0.0,zero_glr,50.965549152696425,52.08436552843103,0.0,False,8.881784197001252e-16
r3_heterogeneous,3,0.0,0.15,20.0,16,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,52.00919710063187,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,17,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,54.47791053515323,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,18,0.08029989215668215,4.139459440676965,True,25,627,1031.0,0.0,zero_glr,52.71040113481173,64.28262328374647,0.0,False,2.1316282072803006e-14
r3_heterogeneous,3,0.0,0.15,20.0,19,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,52.943075338789,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,20,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,52.43607018531665,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,21,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,51.52410441658821,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,20.0,22,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,51.65916345302245,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,20.0,23,0.08029989215668215,2.910871090679728,True,21,442,725.0,0.0,zero_glr,50.965549152696425,51.814150797692754,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,24,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,56.94545603027263,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,20.0,25,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,51.92994824618828,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,20.0,26,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,57.566187998657526,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,27,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,53.80627649283572,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,28,0.08029989215668215,2.649896441170511,True,20,401,660.0,0.0,zero_glr,50.47996074556585,52.41651735011138,0.0,False,1.7763568394002505e-15
r3_heterogeneous,3,0.0,0.15,20.0,29,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,53.711341296748856,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,30,0.08029989215668215,2.910871090679728,True,21,442,725.0,0.0,zero_glr,50.965549152696425,51.14340383451705,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,31,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,59.041298480491754,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,32,0.08029989215668215,2.910871090679728,True,21,442,725.0,0.0,zero_glr,50.965549152696425,51.28883570314305,0.0,False,1.7763568394002505e-15
r3_heterogeneous,3,0.0,0.15,20.0,33,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,52.54814897411027,0.0,False,1.0658141036401503e-14
r3_heterogeneous,3,0.0,0.15,20.0,34,0.08029989215668215,2.910871090679728,True,21,442,725.0,0.0,zero_glr,50.965549152696425,53.64091180095112,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,20.0,35,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,57.028778191609675,0.0,False,2.1316282072803006e-14
r3_heterogeneous,3,0.0,0.15,20.0,36,0.08029989215668215,3.2039656970516175,True,22,486,798.0,0.0,zero_glr,51.439020917883695,56.39515124121603,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,37,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,54.98105746296233,0.0,False,2.1316282072803006e-14
r3_heterogeneous,3,0.0,0.15,20.0,38,0.08029989215668215,3.493045308815674,True,23,530,870.0,0.0,zero_glr,51.871510408680436,56.716399066828856,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,20.0,39,0.08029989215668215,3.8021998936189,True,24,577,947.0,0.0,zero_glr,52.29556964583263,58.490392825548675,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,100.0,0,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,136.76951698099253,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,1,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,136.1758151924061,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,2,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,144.42570133683154,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,3,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,140.73827243795114,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,4,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,135.87410483997522,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,5,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,148.12196984937563,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,6,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,144.12188665559881,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,7,0.08029989215668215,1.438974067447744,True,33,1091,1792.0,0.0,zero_glr,135.47653108399498,138.0577910834479,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,8,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,137.978157367524,0.0,False,5.684341886080802e-14
r3_heterogeneous,3,0.0,0.15,100.0,9,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,140.68975041039735,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,10,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,143.74022878040253,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,11,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,143.76575393944816,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,12,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,140.49110764044173,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,13,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,139.81317297925375,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,14,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,139.38969293581317,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,15,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,144.42076504464453,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,16,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,136.80425109109913,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,17,0.08029989215668215,1.8051415756822147,True,37,1370,2248.0,0.0,zero_glr,136.6141787002823,141.31637203371105,0.0,False,7.105427357601002e-14
r3_heterogeneous,3,0.0,0.15,100.0,18,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,139.8997420977898,0.0,False,5.684341886080802e-14
r3_heterogeneous,3,0.0,0.15,100.0,19,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,138.8535726231922,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,20,0.08029989215668215,1.438974067447744,True,33,1091,1792.0,0.0,zero_glr,135.47653108399498,137.3259836070103,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,21,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,140.59274109374675,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,22,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,138.26213433286858,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,23,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,143.29656883950665,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,24,0.08029989215668215,1.9047134419565006,True,38,1445,2372.0,0.0,zero_glr,136.8804823160643,137.35218218975996,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,25,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,140.01004433068593,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,26,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,143.8925770268258,0.0,False,1.4210854715202004e-14
r3_heterogeneous,3,0.0,0.15,100.0,27,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,139.03459298612046,0.0,False,7.105427357601002e-14
r3_heterogeneous,3,0.0,0.15,100.0,28,0.08029989215668215,1.8051415756822147,True,37,1370,2248.0,0.0,zero_glr,136.6141787002823,139.2510271110728,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,29,0.08029989215668215,1.8051415756822147,True,37,1370,2248.0,0.0,zero_glr,136.6141787002823,139.89817536357583,0.0,False,7.105427357601002e-15
r3_heterogeneous,3,0.0,0.15,100.0,30,0.08029989215668215,1.5281069477416613,True,34,1158,1903.0,0.0,zero_glr,135.7742645191695,139.5720375388963,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,31,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,146.8348622003118,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,32,0.08029989215668215,1.438974067447744,True,33,1091,1792.0,0.0,zero_glr,135.47653108399498,137.18203881791783,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,33,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,149.79419411872402,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,34,0.08029989215668215,1.8051415756822147,True,37,1370,2248.0,0.0,zero_glr,136.6141787002823,146.58905272452242,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,100.0,35,0.08029989215668215,1.8051415756822147,True,37,1370,2248.0,0.0,zero_glr,136.6141787002823,138.21496039386687,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,36,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,138.332948538892,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,37,0.08029989215668215,1.9047134419565006,True,38,1445,2372.0,0.0,zero_glr,136.8804823160643,147.4631459313392,0.0,False,4.263256414560601e-14
r3_heterogeneous,3,0.0,0.15,100.0,38,0.08029989215668215,1.6172398280355784,True,35,1226,2014.0,0.0,zero_glr,136.0593375260253,147.15797188832394,0.0,False,5.684341886080802e-14
r3_heterogeneous,3,0.0,0.15,100.0,39,0.08029989215668215,1.7111907018588965,True,36,1298,2131.0,0.0,zero_glr,136.34445038582373,136.8549839268544,0.0,False,2.842170943040401e-14
r3_heterogeneous,3,0.0,0.15,500.0,0,0.08029989215668215,1.255087314408942,True,69,4763,7815.0,0.0,zero_glr,542.8419149548466,547.2132701604692,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,1,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,547.9321940778674,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,2,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,543.0130405292933,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,3,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,557.8825683237777,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,4,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,552.2428650854326,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,5,0.08029989215668215,1.2913828656637625,True,70,4901,8041.0,0.0,zero_glr,542.984693122911,557.5465420553593,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,6,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,551.0492870447925,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,7,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,558.3108683386033,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,8,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,554.5943206891453,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,9,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,554.0343779787652,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,10,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,545.0922479635828,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,11,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,552.1748218728311,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,12,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,555.2174448914237,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,13,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,551.9787288514162,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,14,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,546.2661397006418,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,15,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,545.5496744703408,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,16,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,544.0695471822066,0.0,False,5.684341886080802e-14
r3_heterogeneous,3,0.0,0.15,500.0,17,0.08029989215668215,1.255087314408942,True,69,4763,7815.0,0.0,zero_glr,542.8419149548466,562.7201806687339,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,18,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,554.9723853935706,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,19,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,560.3366452857564,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,20,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,552.2806078298823,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,21,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,546.1064377983485,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,22,0.08029989215668215,1.255087314408942,True,69,4763,7815.0,0.0,zero_glr,542.8419149548466,549.763118700121,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,23,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,544.5324674834793,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,24,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,554.1279094519429,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,25,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,557.7544051861745,0.0,False,8.526512829121202e-14
r3_heterogeneous,3,0.0,0.15,500.0,26,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,554.5097369823702,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,27,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,542.7844015412084,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,28,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,548.8513545240049,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,29,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,559.4836011303042,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,30,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,555.6739849898074,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,31,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,546.1737863737125,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,32,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,548.67157582231,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,33,0.08029989215668215,1.1834598106051815,True,67,4491,7369.0,0.0,zero_glr,542.5479668817624,552.9984605584993,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,34,0.08029989215668215,1.2913828656637625,True,70,4901,8041.0,0.0,zero_glr,542.984693122911,553.8625632048518,0.0,False,2.2737367544323206e-13
r3_heterogeneous,3,0.0,0.15,500.0,35,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,551.4981490632032,0.0,False,1.1368683772161603e-13
r3_heterogeneous,3,0.0,0.15,500.0,36,0.08029989215668215,1.2191129627227484,True,68,4626,7591.0,0.0,zero_glr,542.6960202470057,564.3532970845758,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,37,0.08029989215668215,1.255087314408942,True,69,4763,7815.0,0.0,zero_glr,542.8419149548466,557.1646927019564,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,38,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,564.5165099600747,0.0,False,1.7053025658242404e-13
r3_heterogeneous,3,0.0,0.15,500.0,39,0.08029989215668215,1.1482884578405546,True,66,4358,7150.0,0.0,zero_glr,542.3976900636627,552.1748218728309,0.0,False,2.2737367544323206e-13
r3_robust,3,0.05,0.15,3.0,0,0.06041643733375113,21.085336629479144,True,25,626,1047.0,0.0,zero_glr,35.70243300563535,40.257898917179865,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,1,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.65790501602597,0.05,False,3.552713678800501e-15
r3_robust,3,0.05,0.15,3.0,2,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,37.27896497384827,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,3,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,35.57625243422461,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,4,0.06041643733375113,17.86312663834575,True,23,530,887.0,0.0,zero_glr,34.87151040868044,35.66832380078122,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,5,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.46121859022828,0.05,False,1.7763568394002505e-15
r3_robust,3,0.05,0.15,3.0,6,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.400805171637536,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,3.0,7,0.06041643733375113,19.413815196578696,True,24,577,964.0,0.0,zero_glr,35.295569645832636,39.130927174120025,0.05,False,1.3322676295501878e-15
r3_robust,3,0.05,0.15,3.0,8,0.06041643733375113,19.413815196578696,True,24,577,964.0,0.0,zero_glr,35.295569645832636,39.32502422391253,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,9,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.14787962713237,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,10,0.06041643733375113,17.86312663834575,True,23,530,887.0,0.0,zero_glr,34.87151040868044,36.53277649472068,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,3.0,11,0.06041643733375113,17.86312663834575,True,23,530,887.0,0.0,zero_glr,34.87151040868044,36.81772708720867,0.05,False,0.0
r3_robust,3,0.05,0.15,3.0,12,0.06041643733375113,13.57355958764942,True,20,402,674.0,0.0,zero_glr,33.49238311220416,35.14312013343558,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,13,0.06041643733375113,12.244397966306897,True,19,363,608.0,0.0,zero_glr,32.98346964065445,33.1674309915633,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,14,0.06041643733375113,17.86312663834575,True,23,530,887.0,0.0,zero_glr,34.87151040868044,36.663037070255896,0.05,False,0.0
r3_robust,3,0.05,0.15,3.0,15,0.06041643733375113,12.244397966306897,True,19,363,608.0,0.0,zero_glr,32.98346964065445,34.399171348785714,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,16,0.06041643733375113,17.86312663834575,True,23,530,887.0,0.0,zero_glr,34.87151040868044,36.92530894730864,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,17,0.06041643733375113,19.413815196578696,True,24,577,964.0,0.0,zero_glr,35.295569645832636,39.24659082261496,0.05,False,1.1102230246251565e-15
r3_robust,3,0.05,0.15,3.0,18,0.06041643733375113,19.413815196578696,True,24,577,964.0,0.0,zero_glr,35.295569645832636,35.80328949302787,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,19,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,36.04680710423168,0.05,False,5.329070518200751e-15
r3_robust,3,0.05,0.15,3.0,20,0.06041643733375113,13.57355958764942,True,20,402,674.0,0.0,zero_glr,33.49238311220416,34.11216835711396,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,3.0,21,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,37.247206533666606,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,22,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.10663372777704,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,23,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,36.81244669832701,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,24,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,37.775091462465376,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,25,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,38.91725327543761,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,3.0,26,0.06041643733375113,17.86312663834575,True,23,530,887.0,0.0,zero_glr,34.87151040868044,38.51717516652185,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,27,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.101292983434625,0.05,False,3.552713678800501e-15
r3_robust,3,0.05,0.15,3.0,28,0.06041643733375113,12.244397966306897,True,19,363,608.0,0.0,zero_glr,32.98346964065445,34.399171348785714,0.05,False,0.0
r3_robust,3,0.05,0.15,3.0,29,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,39.99211564159264,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,3.0,30,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.83375520023638,0.05,False,0.0
r3_robust,3,0.05,0.15,3.0,31,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,35.49269195336531,0.05,False,1.7763568394002505e-15
r3_robust,3,0.05,0.15,3.0,32,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,35.48391872332372,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,33,0.06041643733375113,19.413815196578696,True,24,577,964.0,0.0,zero_glr,35.295569645832636,36.85142758934507,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,3.0,34,0.06041643733375113,12.244397966306897,True,19,363,608.0,0.0,zero_glr,32.98346964065445,33.1674309915633,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,3.0,35,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,36.756806662812366,0.05,False,0.0
r3_robust,3,0.05,0.15,3.0,36,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,39.199332916859255,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,37,0.06041643733375113,14.963137646325697,True,21,443,743.0,0.0,zero_glr,33.97682311463187,36.42848857650005,0.05,False,1.3322676295501878e-15
r3_robust,3,0.05,0.15,3.0,38,0.06041643733375113,16.372854517446555,True,22,485,813.0,0.0,zero_glr,34.428743421973216,35.84227742373638,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,3.0,39,0.06041643733375113,19.413815196578696,True,24,577,964.0,0.0,zero_glr,35.295569645832636,40.3902850157059,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,0,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,58.69492301216606,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,1,0.06041643733375113,3.1628004944218717,True,25,626,1047.0,0.0,zero_glr,52.70243300563534,54.72743401013055,0.05,False,3.552713678800501e-15
r3_robust,3,0.05,0.15,20.0,2,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,57.06201653172911,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,3,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,57.8689223365725,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,4,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,54.74503864884267,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,5,0.06041643733375113,3.9633182890940737,True,28,785,1312.0,0.0,zero_glr,53.83248426461678,61.11774795312733,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,6,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,61.01114258895994,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,7,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,55.73030515832092,0.05,False,1.3322676295501878e-15
r3_robust,3,0.05,0.15,20.0,8,0.06041643733375113,3.9633182890940737,True,28,785,1312.0,0.0,zero_glr,53.83248426461678,58.52128630461865,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,9,0.06041643733375113,3.1628004944218717,True,25,626,1047.0,0.0,zero_glr,52.70243300563534,54.31187002244433,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,10,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,54.98162889881462,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,11,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,55.435587449696136,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,12,0.06041643733375113,2.9120722794868046,True,24,577,964.0,0.0,zero_glr,52.29556964583263,54.23451730934076,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,13,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,53.97075594411429,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,14,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,53.52524168385915,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,15,0.06041643733375113,3.1628004944218717,True,25,626,1047.0,0.0,zero_glr,52.70243300563534,58.124150182224106,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,16,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,53.67331073930126,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,17,0.06041643733375113,3.9633182890940737,True,28,785,1312.0,0.0,zero_glr,53.83248426461678,57.160274184933414,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,18,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,55.043848933094154,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,19,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,55.234577928071616,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,20,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,58.3224713224607,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,21,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,58.28273254662191,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,22,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,54.17265805194007,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,23,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,54.987714630752414,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,24,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,56.313683875022306,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,25,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,54.035718914146244,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,26,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,57.27170619965228,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,27,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,60.74692442057976,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,28,0.06041643733375113,3.1628004944218717,True,25,626,1047.0,0.0,zero_glr,52.70243300563534,54.204114564338354,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,29,0.06041643733375113,3.9633182890940737,True,28,785,1312.0,0.0,zero_glr,53.83248426461678,56.86252123363618,0.05,False,1.0658141036401503e-14
r3_robust,3,0.05,0.15,20.0,30,0.06041643733375113,3.1628004944218717,True,25,626,1047.0,0.0,zero_glr,52.70243300563534,55.5477780222381,0.05,False,0.0
r3_robust,3,0.05,0.15,20.0,31,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,53.588726564425,0.05,False,1.7763568394002505e-15
r3_robust,3,0.05,0.15,20.0,32,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,53.18287798702995,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,20.0,33,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,55.807427442218916,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,34,0.06041643733375113,3.9633182890940737,True,28,785,1312.0,0.0,zero_glr,53.83248426461678,57.18174725396094,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,35,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,55.75996350723253,0.05,False,0.0
r3_robust,3,0.05,0.15,20.0,36,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,53.947536875571394,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,37,0.06041643733375113,3.9633182890940737,True,28,785,1312.0,0.0,zero_glr,53.83248426461678,57.82975216161255,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,20.0,38,0.06041643733375113,3.425611996823689,True,26,678,1134.0,0.0,zero_glr,53.10080594026422,54.23238799000639,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,20.0,39,0.06041643733375113,3.6884234992255065,True,27,730,1221.0,0.0,zero_glr,53.46976760121963,56.41438384159329,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,100.0,0,0.06041643733375113,1.86928457110626,True,43,1851,3094.0,0.0,zero_glr,138.11780737850137,145.89587331096925,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,1,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,148.61702542325676,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,2,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,148.95162633737135,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,3,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,137.83063453238057,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,4,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,141.90528442306282,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,5,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,142.0871843769534,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,100.0,6,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,146.27878893952243,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,100.0,7,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,137.58033573491826,0.05,False,1.3322676295501878e-15
r3_robust,3,0.05,0.15,100.0,8,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,153.6692660384657,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,9,0.06041643733375113,1.4590569616100897,True,38,1445,2415.0,0.0,zero_glr,136.8804823160643,138.0471311944094,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,100.0,10,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,144.69852878205342,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,11,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,141.21843149804172,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,12,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,140.99008553847912,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,13,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,142.1874399910076,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,100.0,14,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,138.53038283548412,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,15,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,145.1624349617449,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,16,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,137.49290039965044,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,17,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,138.52096842599036,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,18,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,143.6877921478955,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,19,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,144.86270391960363,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,20,0.06041643733375113,1.4590569616100897,True,38,1445,2415.0,0.0,zero_glr,136.8804823160643,136.94721484440328,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,21,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,144.21296473740395,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,22,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,138.50266071566892,0.05,False,7.105427357601002e-15
r3_robust,3,0.05,0.15,100.0,23,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,147.4826357596746,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,24,0.06041643733375113,1.86928457110626,True,43,1851,3094.0,0.0,zero_glr,138.11780737850137,140.88275514239294,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,25,0.06041643733375113,1.7840973944656708,True,42,1766,2953.0,0.0,zero_glr,137.88289266406923,145.15827433472873,0.05,False,1.4210854715202004e-14
r3_robust,3,0.05,0.15,100.0,26,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,142.12616560400227,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,27,0.06041643733375113,1.5357858370239539,True,39,1522,2542.0,0.0,zero_glr,137.13988706694656,139.51068089517972,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,28,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,147.02075553316217,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,29,0.06041643733375113,1.955680076493524,True,44,1937,3237.0,0.0,zero_glr,138.3447592647243,144.459464800656,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,30,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,140.3415359741007,0.05,False,0.0
r3_robust,3,0.05,0.15,100.0,31,0.06041643733375113,1.7001185465717565,True,41,1683,2814.0,0.0,zero_glr,137.6423362764821,138.84361744189866,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,32,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,139.20656411993633,0.05,False,2.842170943040401e-14
r3_robust,3,0.05,0.15,100.0,33,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,144.7897149463969,0.05,False,4.263256414560601e-14
r3_robust,3,0.05,0.15,100.0,34,0.06041643733375113,1.7840973944656708,True,42,1766,2953.0,0.0,zero_glr,137.88289266406923,141.5155354242092,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,100.0,35,0.06041643733375113,1.7840973944656708,True,42,1766,2953.0,0.0,zero_glr,137.88289266406923,141.88065704982978,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,36,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,138.1917164183732,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,100.0,37,0.06041643733375113,1.7840973944656708,True,42,1766,2953.0,0.0,zero_glr,137.88289266406923,141.4903100436407,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,100.0,38,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,143.56150064788386,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,100.0,39,0.06041643733375113,1.6167438630511801,True,40,1601,2676.0,0.0,zero_glr,137.39274094061227,141.10734079501322,0.05,False,2.1316282072803006e-14
r3_robust,3,0.05,0.15,500.0,0,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,546.215850100947,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,1,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,549.7817877962644,0.05,False,2.2737367544323206e-13
r3_robust,3,0.05,0.15,500.0,2,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,557.4095084431135,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,3,0.06041643733375113,1.259924384158046,True,79,6242,10427.0,0.0,zero_glr,544.1937808777794,554.0485245216884,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,4,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,560.6284726632632,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,5,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,545.1800954362275,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,6,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,547.358040359596,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,7,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,556.1603974880674,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,8,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,545.6541166785621,0.05,False,5.684341886080802e-14
r3_robust,3,0.05,0.15,500.0,9,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,543.8269892906692,0.05,False,2.2737367544323206e-13
r3_robust,3,0.05,0.15,500.0,10,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,552.4782967426751,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,11,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,554.3630288252834,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,12,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,547.0427893427183,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,13,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,550.9358643052384,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,14,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,556.2801797973028,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,15,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,548.1075163107529,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,16,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,548.3904395552346,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,17,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,545.7812622176828,0.05,False,2.2737367544323206e-13
r3_robust,3,0.05,0.15,500.0,18,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,553.1955624128348,0.05,False,2.2737367544323206e-13
r3_robust,3,0.05,0.15,500.0,19,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,566.8428754332496,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,20,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,544.3736892330236,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,21,0.06041643733375113,1.1054999703329782,True,74,5477,9149.0,0.0,zero_glr,543.5401770515858,544.3798301573506,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,22,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,549.285773703474,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,23,0.06041643733375113,1.1354665232505188,True,75,5626,9397.0,0.0,zero_glr,543.6743588996371,550.3405592558664,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,24,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,548.521025086085,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,25,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,545.0003055637077,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,26,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,557.7626705255184,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,27,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,547.7873559813237,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,28,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,549.2153258762511,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,29,0.06041643733375113,1.259924384158046,True,79,6242,10427.0,0.0,zero_glr,544.1937808777794,544.9509928715847,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,30,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,554.6423900615316,0.05,False,8.526512829121202e-14
r3_robust,3,0.05,0.15,500.0,31,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,553.0553488787505,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,32,0.06041643733375113,1.1663997391653993,True,76,5778,9653.0,0.0,zero_glr,543.8076299840596,545.107574034112,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,33,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,562.6148834467057,0.05,False,1.7053025658242404e-13
r3_robust,3,0.05,0.15,500.0,34,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,552.9015300560103,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,35,0.06041643733375113,1.259924384158046,True,79,6242,10427.0,0.0,zero_glr,544.1937808777794,567.9934995436786,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,36,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,559.6764588720188,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,37,0.06041643733375113,1.259924384158046,True,79,6242,10427.0,0.0,zero_glr,544.1937808777794,545.1688832983483,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,38,0.06041643733375113,1.2282661709951603,True,78,6085,10165.0,0.0,zero_glr,544.0664319547553,547.7579427342977,0.05,False,1.1368683772161603e-13
r3_robust,3,0.05,0.15,500.0,39,0.06041643733375113,1.19684962358161,True,77,5930,9905.0,0.0,zero_glr,543.9374408616643,547.0745099558033,0.05,False,1.7053025658242404e-13


==> anc/Supplement_A/experiments/results/sharp_summary.csv <==
case,log_confidence,runs,mean_normalized_cost,mean_cost,robust_failures
r2_unit,3.0,40,12.708980286725998,469.2,0
r2_unit,20.0,40,2.927778514902415,720.6,0
r2_unit,100.0,40,1.5019593166860612,1848.35,0
r2_unit,500.0,40,1.1725984541658707,7215.15,0
r3_heterogeneous,3.0,40,15.334602738854404,572.9,0
r3_heterogeneous,20.0,40,3.4603231027618255,861.85,0
r3_heterogeneous,100.0,40,1.6473924375404123,2051.55,0
r3_heterogeneous,500.0,40,1.190827325710557,7414.875,0
r3_robust,3.0,40,16.22986894909001,805.9,0
r3_robust,20.0,40,3.5328511730910974,1169.5,0
r3_robust,100.0,40,1.6533713281847668,2736.625,0
r3_robust,500.0,40,1.1888384039911544,9838.7,0


==> anc/Supplement_A/experiments/results/strata_constants.csv <==
m,g,normalized_constant,limit
1,1e-07,0.500791723300242,0.5
1,1.2638482029342972e-07,0.49997588216805516,0.5
1,1.5973122800602555e-07,0.4997044314602036,0.5
1,2.018760254679039e-07,0.5001966569048206,0.5
1,2.5514065200312876e-07,0.49991655512122735,0.5
1,3.224590545296398e-07,0.5000428781149833,0.5
1,4.075392965871778e-07,0.49995702723213137,0.5
1,5.150678076168122e-07,0.4999805119936049,0.5
1,6.509675230458164e-07,0.5000411092576504,0.5
1,8.227241341700474e-07,0.500028578667327,0.5
1,1.03979841848149e-06,0.5000389752023323,0.5
1,1.314147362611758e-06,0.5000372208355099,0.5
1,1.6608827826277165e-06,0.5000484069933937,0.5
1,2.0991037201085544e-06,0.5000635985802387,0.5
1,2.6529484644318946e-06,0.5000804784382372,0.5
1,3.35292414924956e-06,0.5001011119345937,0.5
1,4.237587160604063e-06,0.5001288117463055,0.5
1,5.355666917706897e-06,0.5001632104863242,0.5
1,6.768750009458541e-06,0.5002065870779776,0.5
1,8.554672535565685e-06,0.5002606363648746,0.5
1,1.0811807510766078e-05,0.50032921807873,0.5
1,1.3664483492953244e-05,0.5004159616598955,0.5
1,1.726983290659436e-05,0.5005254081345166,0.5
1,2.1826447283974874e-05,0.5006635881560303,0.5
1,2.7585316176291868e-05,0.5008380497920132,0.5
1,3.4863652276780875e-05,0.5010580309887767,0.5
1,4.406236427773573e-05,0.5013354560038471,0.5
1,5.568813990945267e-05,0.501685047048571,0.5
1,7.038135554931562e-05,0.5021252458069296,0.5
1,8.895134973108236e-05,0.5026790241084204,0.5
1,0.00011242100350620874,0.5033748809848305,0.5
1,0.00014208308325339223,0.5042480068529304,0.5
1,0.00017957144943716409,0.5053416283647231,0.5
1,0.00022695105366946707,0.5067084677598264,0.5
1,0.00028683168133420117,0.5084123100220402,0.5
1,0.00036251170499885355,0.510529566959173,0.5
1,0.0004581597669054491,0.5131507251160055,0.5
1,0.000579044398060249,0.5163815171796609,0.5
1,0.0007318242219076181,0.5203436305045904,0.5
1,0.0009249147277217336,0.5251747860764506,0.5
1,0.0011689518164985776,0.5310280679952922,0.5
1,0.0014773776525985128,0.5380704919470024,0.5
1,0.0018671810912919207,0.5464809381750881,0.5
1,0.0023598334667821936,0.5564477210084853,0.5
1,0.002982471286216894,0.568166171396951,0.5
1,0.0037693909753883635,0.5818366456958247,0.5
1,0.004763938010401341,0.5976633302159732,0.5
1,0.006020894493336138,0.6158541150172698,0.5
1,0.007609496685459884,0.6366217068518163,0.5
1,0.009617248711152965,0.6601860919629067,0.5
1,0.012154742500762884,0.6867784829124054,0.5
1,0.015361749466718297,0.7166470133273044,0.5
1,0.019414919457438815,0.7500646955322003,0.5
1,0.024537511066398218,0.7873405493516905,0.5
1,0.031011689265747818,0.8288353887688436,0.5
1,0.039194067748472214,0.874984600841344,0.5
1,0.049535352089591804,0.9263315239241413,0.5
1,0.06260516572014828,0.9835770164686679,0.5
1,0.07912342618981326,1.047654051445582,0.5
1,0.1,1.119841784068886,0.5
2,1e-07,1.4170171843283557,1.4142135623730951
2,1.2638482029342972e-07,1.4173633136987491,1.4142135623730951
2,1.5973122800602555e-07,1.4177518868711025,1.4142135623730951
2,2.018760254679039e-07,1.4181880348677385,1.4142135623730951
2,2.5514065200312876e-07,1.4186774892372773,1.4142135623730951
2,3.224590545296398e-07,1.419226648982064,1.4142135623730951
2,4.075392965871778e-07,1.4198426521296064,1.4142135623730951
2,5.150678076168122e-07,1.4205334527816555,1.4142135623730951
2,6.509675230458164e-07,1.4213079068202978,1.4142135623730951
2,8.227241341700474e-07,1.4221758626943228,1.4142135623730951
2,1.03979841848149e-06,1.423148258945957,1.4142135623730951
2,1.314147362611758e-06,1.4242372284004223,1.4142135623730951
2,1.6608827826277165e-06,1.4254562089031875,1.4142135623730951
2,2.0991037201085544e-06,1.4268200591032936,1.4142135623730951
2,2.6529484644318946e-06,1.428345179515936,1.4142135623730951
2,3.35292414924956e-06,1.4300496374456595,1.4142135623730951
2,4.237587160604063e-06,1.4319532948128217,1.4142135623730951
2,5.355666917706897e-06,1.4340779371054924,1.4142135623730951
2,6.768750009458541e-06,1.43644740182546,1.4142135623730951
2,8.554672535565685e-06,1.4390877046589086,1.4142135623730951
2,1.0811807510766078e-05,1.4420271612697624,1.4142135623730951
2,1.3664483492953244e-05,1.445296502732083,1.4142135623730951
2,1.726983290659436e-05,1.448928982677659,1.4142135623730951
2,2.1826447283974874e-05,1.4529604750184606,1.4142135623730951
2,2.7585316176291868e-05,1.4574295612414772,1.4142135623730951
2,3.4863652276780875e-05,1.462377607566048,1.4142135623730951
2,4.406236427773573e-05,1.4678488332877684,1.4142135623730951
2,5.568813990945267e-05,1.473890373283876,1.4142135623730951
2,7.038135554931562e-05,1.4805523393611335,1.4142135623730951
2,8.895134973108236e-05,1.4878878873053114,1.4142135623730951
2,0.00011242100350620874,1.4959532986420208,1.4142135623730951
2,0.00014208308325339223,1.5048080885681108,1.4142135623730951
2,0.00017957144943716409,1.5145151539100543,1.4142135623730951
2,0.00022695105366946707,1.5251409774082825,1.4142135623730951
2,0.00028683168133420117,1.536755907113171,1.4142135623730951
2,0.00036251170499885355,1.5494345320969718,1.4142135623730951
2,0.0004581597669054491,1.563256178358981,1.4142135623730951
2,0.000579044398060249,1.578305551675151,1.4142135623730951
2,0.0007318242219076181,1.5946735576366602,1.4142135623730951
2,0.0009249147277217336,1.612458333489345,1.4142135623730951
2,0.0011689518164985776,1.6317665321025174,1.4142135623730951
2,0.0014773776525985128,1.6527149060281145,1.4142135623730951
2,0.0018671810912919207,1.6754322498761656,1.4142135623730951
2,0.0023598334667821936,1.7000617731117589,1.4142135623730951
2,0.002982471286216894,1.7267639941506656,1.4142135623730951
2,0.0037693909753883635,1.7557202721012866,1.4142135623730951
2,0.004763938010401341,1.7871371272588041,1.4142135623730951
2,0.006020894493336138,1.8212515492557109,1.4142135623730951
2,0.007609496685459884,1.8583375582468669,1.4142135623730951
2,0.009617248711152965,1.8987143781797806,1.4142135623730951
2,0.012154742500762884,1.9427567152736216,1.4142135623730951
2,0.015361749466718297,1.99090783004681,1.4142135623730951
2,0.019414919457438815,2.0436963809018205,1.4142135623730951
2,0.024537511066398218,2.1017584559810456,1.4142135623730951
2,0.031011689265747818,2.165866889400273,1.4142135623730951
2,0.039194067748472214,2.236971036043699,1.4142135623730951
2,0.049535352089591804,2.3162519365139,1.4142135623730951
2,0.06260516572014828,2.4052007560517956,1.4142135623730951
2,0.07912342618981326,2.505733511732918,1.4142135623730951
2,0.1,2.6203643701378954,1.4142135623730951
3,1e-07,2.3150095037614657,2.2894284851066637
3,1.2638482029342972e-07,2.3170437340463934,2.2894284851066637
3,1.5973122800602555e-07,2.3192364295125922,2.2894284851066637
3,2.018760254679039e-07,2.3215994466291248,2.2894284851066637
3,2.5514065200312876e-07,2.3241454620621664,2.2894284851066637
3,3.224590545296398e-07,2.3268880213325764,2.2894284851066637
3,4.075392965871778e-07,2.3298415897299534,2.2894284851066637
3,5.150678076168122e-07,2.3330216055758894,2.2894284851066637
3,6.509675230458164e-07,2.33644453588958,2.2894284851066637
3,8.227241341700474e-07,2.3401279347890385,2.2894284851066637
3,1.03979841848149e-06,2.344090504745921,2.2894284851066637
3,1.314147362611758e-06,2.348352161093755,2.2894284851066637
3,1.6608827826277165e-06,2.352934100145781,2.2894284851066637
3,2.0991037201085544e-06,2.357858871416883,2.2894284851066637
3,2.6529484644318946e-06,2.3631504545979483,2.2894284851066637
3,3.35292414924956e-06,2.36883434197472,2.2894284851066637
3,4.237587160604063e-06,2.3749376272527556,2.2894284851066637
3,5.355666917706897e-06,2.3814891018516704,2.2894284851066637
3,6.768750009458541e-06,2.3885193599896133,2.2894284851066637
3,8.554672535565685e-06,2.3960609140857323,2.2894284851066637
3,1.0811807510766078e-05,2.4041483223070887,2.2894284851066637
3,1.3664483492953244e-05,2.4128183303607518,2.2894284851066637
3,1.726983290659436e-05,2.4221100299928717,2.2894284851066637
3,2.1826447283974874e-05,2.4320650370246875,2.2894284851066637
3,2.7585316176291868e-05,2.442727692197861,2.2894284851066637
3,3.4863652276780875e-05,2.454145288573377,2.2894284851066637
3,4.406236427773573e-05,2.466368329802402,2.2894284851066637
3,5.568813990945267e-05,2.4794508242106272,2.2894284851066637
3,7.038135554931562e-05,2.493450620394333,2.2894284851066637
3,8.895134973108236e-05,2.50842979088965,2.2894284851066637
3,0.00011242100350620874,2.52445507151652,2.2894284851066637
3,0.00014208308325339223,2.5415983652406573,2.2894284851066637
3,0.00017957144943716409,2.5599373209004446,2.2894284851066637
3,0.00022695105366946707,2.5795559989864447,2.2894284851066637
3,0.00028683168133420117,2.6005456389295634,2.2894284851066637
3,0.00036251170499885355,2.6230055451778127,2.2894284851066637
3,0.0004581597669054491,2.647044112872563,2.2894284851066637
3,0.000579044398060249,2.6727800183978276,2.2894284851066637
3,0.0007318242219076181,2.7003436057388,2.2894284851066637
3,0.0009249147277217336,2.729878506838569,2.2894284851066637
3,0.0011689518164985776,2.7615435434878104,2.2894284851066637
3,0.0014773776525985128,2.795514970422905,2.2894284851066637
3,0.0018671810912919207,2.831989135209972,2.2894284851066637
3,0.0023598334667821936,2.87118565149346,2.2894284851066637
3,0.002982471286216894,2.9133512101905388,2.2894284851066637
3,0.0037693909753883635,2.958764190911682,2.2894284851066637
3,0.004763938010401341,3.0077402871892303,2.2894284851066637
3,0.006020894493336138,3.0606394297046076,2.2894284851066637
3,0.007609496685459884,3.1178743900922488,2.2894284851066637
3,0.009617248711152965,3.179921586824754,2.2894284851066637
3,0.012154742500762884,3.2473348136999585,2.2894284851066637
3,0.015361749466718297,3.3207629010429542,2.2894284851066637
3,0.019414919457438815,3.400972748385742,2.2894284851066637
3,0.024537511066398218,3.488879813845106,2.2894284851066637
3,0.031011689265747818,3.585589140621765,2.2894284851066637
3,0.039194067748472214,3.69245156835153,2.2894284851066637
3,0.049535352089591804,3.8111423084293374,2.2894284851066637
3,0.06260516572014828,3.943773267762426,2.2894284851066637
3,0.07912342618981326,4.093057716134521,2.2894284851066637
3,0.1,4.262558705792608,2.2894284851066637


==> anc/Supplement_A/experiments/results/stress_runs.csv <==
scenario,replicate,truth,epsilon,stopped,cost,epoch,lower,upper,estimate,covered
one_zero_r3,0,0.0,0.01,True,98304,15,-0.006690685443075455,0.007499142122225866,0.0004042283395752056,True
one_zero_r3,1,0.0,0.01,True,98304,15,-0.006029585817820569,0.00784055928605761,0.0009054867341185208,True
one_zero_r3,2,0.0,0.01,True,98304,15,-0.006130864944759802,0.008408957920207611,0.0011390464877239046,True
one_zero_r3,3,0.0,0.01,True,98304,15,-0.004589538222960083,0.009307043866503476,0.0023587528217716962,True
one_zero_r3,4,0.0,0.01,True,98304,15,-0.009379488495481064,0.0049555380974526065,-0.002211975199014229,True
one_zero_r3,5,0.0,0.01,True,98304,15,-0.007225604786665438,0.007089670786321413,-6.796700017201252e-05,True
one_zero_r3,6,0.0,0.01,True,98304,15,-0.006116647031279176,0.008308245295382545,0.0010957991320516849,True
one_zero_r3,7,0.0,0.01,True,98304,15,-0.005046911977088269,0.009354639427698198,0.0021538637253049643,True
one_zero_r3,8,0.0,0.01,True,98304,15,-0.01014062877592688,0.0042120498824003896,-0.0029642894467632455,True
one_zero_r3,9,0.0,0.01,True,98304,15,-0.008882506506299176,0.005557406543348426,-0.001662549981475375,True
one_zero_r3,10,0.0,0.01,True,98304,15,-0.010916730625883699,0.003337100409878033,-0.0037898151080028326,True
one_zero_r3,11,0.0,0.01,True,98304,15,-0.005057365207598253,0.009133685697634147,0.002038160245017947,True
one_zero_r3,12,0.0,0.01,True,98304,15,-0.007847267142265904,0.006517343071448783,-0.0006649620354085605,True
one_zero_r3,13,0.0,0.01,True,98304,15,-0.005558824633444455,0.008622354592987679,0.0015317649797716116,True
one_zero_r3,14,0.0,0.01,True,98304,15,-0.008053229516529902,0.006374909438946518,-0.0008391600387916923,True
one_zero_r3,15,0.0,0.01,True,98304,15,-0.006984939752312283,0.0073945716517861805,0.00020481594973694893,True
one_zero_r3,16,0.0,0.01,True,98304,15,-0.008335493875306795,0.005591390563019661,-0.001372051656143567,True
one_zero_r3,17,0.0,0.01,True,98304,15,-0.006734749937287982,0.0075126652305418625,0.00038895764662694003,True
one_zero_r3,18,0.0,0.01,True,98304,15,-0.007483698601327294,0.006740802437315578,-0.0003714480820058582,True
one_zero_r3,19,0.0,0.01,True,98304,15,-0.006156930830286287,0.00800615210622616,0.0009246106379699366,True
one_zero_r3,20,0.0,0.01,True,98304,15,-0.002858089247140232,0.01120326804319455,0.004172589398027159,True
one_zero_r3,21,0.0,0.01,True,98304,15,-0.006879525379471707,0.007601438891276545,0.00036095675590241917,True
one_zero_r3,22,0.0,0.01,True,98304,15,-0.007317423384963265,0.006912065213917187,-0.00020267908552303905,True
one_zero_r3,23,0.0,0.01,True,98304,15,-0.00925309420461992,0.005203464414890172,-0.002024814894864874,True
one_zero_r3,24,0.0,0.01,True,98304,15,-0.007759054495624512,0.006475007705235275,-0.0006420233951946186,True
one_zero_r3,25,0.0,0.01,True,98304,15,-0.008701670965898693,0.005953272846679691,-0.001374199059609501,True
one_zero_r3,26,0.0,0.01,True,98304,15,-0.009050259215225075,0.005411218386523314,-0.0018195204143508807,True
one_zero_r3,27,0.0,0.01,True,98304,15,-0.0077358828334394125,0.00658036532919622,-0.0005777587521215962,True
one_zero_r3,28,0.0,0.01,True,98304,15,-0.010973577974173507,0.0030501999505101233,-0.003961689011831692,True
one_zero_r3,29,0.0,0.01,True,98304,15,-0.00528554992399418,0.009350797055893206,0.002032623565949513,True
one_zero_r3,30,0.0,0.01,True,98304,15,-0.006248458235381203,0.007855598063623612,0.0008035699141212042,True
one_zero_r3,31,0.0,0.01,True,98304,15,-0.0053806924292412964,0.008819029035664528,0.0017191683032116156,True
one_zero_r3,32,0.0,0.01,True,98304,15,-0.006501700289840523,0.007606970413137614,0.0005526350616485453,True
one_zero_r3,33,0.0,0.01,True,98304,15,-0.004393497742492122,0.009995489580220797,0.002800995918864337,True
one_zero_r3,34,0.0,0.01,True,98304,15,-0.006146034495430993,0.007915196511402593,0.0008845810079858001,True
one_zero_r3,35,0.0,0.01,True,98304,15,-0.008824101643968655,0.005410992912840967,-0.0017065543655638443,True
one_zero_r3,36,0.0,0.01,True,98304,15,-0.009122360413840602,0.005209680836286813,-0.0019563397887768946,True
one_zero_r3,37,0.0,0.01,True,98304,15,-0.007055030387456837,0.007398138892038929,0.0001715542522910461,True
one_zero_r3,38,0.0,0.01,True,98304,15,-0.006064998429529727,0.008040666433865832,0.0009878340021680526,True
one_zero_r3,39,0.0,0.01,True,98304,15,-0.00682560924289482,0.007225897202187243,0.00020014397964621122,True
one_zero_r3,40,0.0,0.01,True,98304,15,-0.009429337552102334,0.00475036648111057,-0.002339485535495882,True
one_zero_r3,41,0.0,0.01,True,98304,15,-0.009770641964325436,0.004639379055103033,-0.002565631454611201,True
one_zero_r3,42,0.0,0.01,True,98304,15,-0.005956049024965451,0.008453115152589282,0.0012485330638119154,True
one_zero_r3,43,0.0,0.01,True,98304,15,-0.008734764835192508,0.005275728264882646,-0.0017295182851549311,True
one_zero_r3,44,0.0,0.01,True,98304,15,-0.006574739841561614,0.0077292695056004265,0.0005772648320194061,True
one_zero_r3,45,0.0,0.01,True,98304,15,-0.005868376528066911,0.008410692672857245,0.0012711580723951668,True
one_zero_r3,46,0.0,0.01,True,98304,15,-0.006987026973083993,0.007467421389912103,0.00024019720841405483,True
one_zero_r3,47,0.0,0.01,True,98304,15,-0.0059911457632275365,0.008297768298284875,0.001153311267528669,True
one_zero_r3,48,0.0,0.01,True,98304,15,-0.004748877894706187,0.009376336277370143,0.002313729191331978,True
one_zero_r3,49,0.0,0.01,True,98304,15,-0.009506085922664685,0.005048828158874466,-0.0022286288818951097,True
one_zero_r3,50,0.0,0.01,True,98304,15,-0.009542747499502386,0.004655443028614955,-0.002443652235443716,True
one_zero_r3,51,0.0,0.01,True,98304,15,-0.007880652289936266,0.006328950814819999,-0.0007758507375581337,True
one_zero_r3,52,0.0,0.01,True,98304,15,-0.007350912385987726,0.007110597827078482,-0.00012015727945462228,True
one_zero_r3,53,0.0,0.01,True,98304,15,-0.01030777168220428,0.003784309577597932,-0.0032617310523031734,True
one_zero_r3,54,0.0,0.01,True,98304,15,-0.005715444019761504,0.008520429414548364,0.0014024926973934299,True
one_zero_r3,55,0.0,0.01,True,98304,15,-0.00711557531731966,0.007532868341517662,0.00020864651209900106,True
one_zero_r3,56,0.0,0.01,True,98304,15,-0.006256108461175862,0.00775261828269539,0.0007482549107597639,True
one_zero_r3,57,0.0,0.01,True,98304,15,-0.0048689605370533726,0.009411756114668943,0.0022713977888077852,True
one_zero_r3,58,0.0,0.01,True,98304,15,-0.010388070121117221,0.003542521069918571,-0.0034227745255993253,True
one_zero_r3,59,0.0,0.01,True,98304,15,-0.005059065424542669,0.009089631997491231,0.002015283286474281,True
one_zero_r3,60,0.0,0.01,True,98304,15,-0.005536439326849027,0.008760805469278906,0.0016121830712149394,True
one_zero_r3,61,0.0,0.01,True,98304,15,-0.0055692524877397,0.008595636893256396,0.0015131922027583479,True
one_zero_r3,62,0.0,0.01,True,98304,15,-0.0063097126420128555,0.00789455100925252,0.0007924191836198324,True
one_zero_r3,63,0.0,0.01,True,98304,15,-0.005302150769072319,0.008823036248020775,0.001760442739474228,True
one_zero_r3,64,0.0,0.01,True,98304,15,-0.008696691838113073,0.005173510687016183,-0.0017615905755484452,True
one_zero_r3,65,0.0,0.01,True,98304,15,-0.0077552344435789546,0.006168627535907836,-0.0007933034538355594,True
one_zero_r3,66,0.0,0.01,True,98304,15,-0.006398397652191507,0.008082901463089561,0.0008422519054490274,True
one_zero_r3,67,0.0,0.01,True,98304,15,-0.007989270945091559,0.00608484390156056,-0.0009522135217654992,True
one_zero_r3,68,0.0,0.01,True,98304,15,-0.009429624559969183,0.00490401950778926,-0.0022628025260899615,True
one_zero_r3,69,0.0,0.01,True,98304,15,-0.006637936037837457,0.007475547523882881,0.0004188057430227119,True
one_zero_r3,70,0.0,0.01,True,98304,15,-0.00674627655559323,0.007633850326470874,0.0004437868854388219,True
one_zero_r3,71,0.0,0.01,True,98304,15,-0.0034881672772088673,0.010760751672426223,0.003636292197608678,True
one_zero_r3,72,0.0,0.01,True,98304,15,-0.006143674884354314,0.008184525905121027,0.0010204255103833564,True
one_zero_r3,73,0.0,0.01,True,98304,15,-0.007538614908965869,0.006381985070667554,-0.0005783149191491573,True
one_zero_r3,74,0.0,0.01,True,98304,15,-0.006453334038702329,0.007622894704078273,0.0005847803326879718,True
one_zero_r3,75,0.0,0.01,True,98304,15,-0.009489864170615375,0.004883481349598873,-0.002303191410508251,True
one_zero_r3,76,0.0,0.01,True,98304,15,-0.0076968954807495335,0.006515981071033442,-0.0005904572048580459,True
one_zero_r3,77,0.0,0.01,True,98304,15,-0.008458854239122494,0.00578714909505757,-0.0013358525720324624,True
one_zero_r3,78,0.0,0.01,True,98304,15,-0.006157684382736796,0.007816355908150304,0.0008293357627067537,True
one_zero_r3,79,0.0,0.01,True,98304,15,-0.009356850328712751,0.004943577498755684,-0.002206636414978534,True
one_zero_r3,80,0.0,0.01,True,98304,15,-0.006600573319903142,0.007540534362747442,0.00046998052142214987,True
one_zero_r3,81,0.0,0.01,True,98304,15,-0.007316477585489875,0.006716823572796544,-0.0002998270063466657,True
one_zero_r3,82,0.0,0.01,True,98304,15,-0.006555419888992022,0.00774348193586693,0.0005940310234374539,True
one_zero_r3,83,0.0,0.01,True,98304,15,-0.006204174560716565,0.007799924370075359,0.000797874904679397,True
one_zero_r3,84,0.0,0.01,True,98304,15,-0.009521144716876496,0.004771106772254135,-0.0023750189723111804,True
one_zero_r3,85,0.0,0.01,True,98304,15,-0.006963923088955528,0.007199280529510965,0.00011767872027771851,True
one_zero_r3,86,0.0,0.01,True,98304,15,-0.008222532347631019,0.005850528880060314,-0.0011860017337853523,True
one_zero_r3,87,0.0,0.01,True,98304,15,-0.0057333876611011065,0.008674972689981854,0.0014707925144403738,True
one_zero_r3,88,0.0,0.01,True,98304,15,-0.007990995093191386,0.0058545496895068124,-0.0010682227018422867,True
one_zero_r3,89,0.0,0.01,True,98304,15,-0.007603656811356222,0.0066241565607207745,-0.0004897501253177238,True
one_zero_r3,90,0.0,0.01,True,98304,15,-0.005385257681348784,0.0089613301840879,0.0017880362513695578,True
one_zero_r3,91,0.0,0.01,True,98304,15,-0.008740035079127347,0.0055509961813568105,-0.0015945194488852683,True
one_zero_r3,92,0.0,0.01,True,98304,15,-0.0039001959478056816,0.010309389916671434,0.003204596984432876,True
one_zero_r3,93,0.0,0.01,True,98304,15,-0.006031019313776599,0.008112753953935258,0.0010408673200793294,True
one_zero_r3,94,0.0,0.01,True,98304,15,-0.00777989437450542,0.006338682679389941,-0.0007206058475577393,True
one_zero_r3,95,0.0,0.01,True,98304,15,-0.007120391367091133,0.006790164147833213,-0.00016511360962895988,True
one_zero_r3,96,0.0,0.01,True,98304,15,-0.005814683485830742,0.008212203145434395,0.0011987598298018264,True
one_zero_r3,97,0.0,0.01,True,98304,15,-0.005394458109637246,0.008841591175519949,0.0017235665329413514,True
one_zero_r3,98,0.0,0.01,True,98304,15,-0.008376480474229363,0.006018554302771523,-0.00117896308572892,True
one_zero_r3,99,0.0,0.01,True,49152,14,-0.009305323783169063,0.010653517277809428,0.0006740967473201822,True
one_zero_r3,100,0.0,0.01,True,98304,15,-0.0073614563759174315,0.00692069318090696,-0.0002203815975052358,True
one_zero_r3,101,0.0,0.01,True,98304,15,-0.008315335534119296,0.005945531828065047,-0.0011849018530271246,True
one_zero_r3,102,0.0,0.01,True,98304,15,-0.006655065493357963,0.007318512137025867,0.0003317233218339522,True
one_zero_r3,103,0.0,0.01,True,98304,15,-0.006768931513360484,0.007514927750825662,0.0003729981187325891,True
one_zero_r3,104,0.0,0.01,True,98304,15,-0.006116061353683931,0.008108363061496053,0.0009961508539060612,True
one_zero_r3,105,0.0,0.01,True,98304,15,-0.010128573470983664,0.004451994504350165,-0.0028382894833167494,True
one_zero_r3,106,0.0,0.01,True,98304,15,-0.007310601987804571,0.006938511202308939,-0.00018604539274781574,True
one_zero_r3,107,0.0,0.01,True,98304,15,-0.007446268129554478,0.006611937307154837,-0.00041716541119982044,True
one_zero_r3,108,0.0,0.01,True,98304,15,-0.006513352543029818,0.0077306690704952415,0.0006086582637327117,True
one_zero_r3,109,0.0,0.01,True,98304,15,-0.00443455784792414,0.009976858339550932,0.002771150245813396,True
one_zero_r3,110,0.0,0.01,True,98304,15,-0.007335168083153616,0.006895978885368457,-0.00021959459889257966,True
one_zero_r3,111,0.0,0.01,True,98304,15,-0.0061918736519895505,0.007784459596024444,0.0007962929720174467,True
one_zero_r3,112,0.0,0.01,True,98304,15,-0.004985901434851623,0.008912042636664754,0.0019630706009065657,True
one_zero_r3,113,0.0,0.01,True,98304,15,-0.006324291081027152,0.007799571406817762,0.0007376401628953048,True
one_zero_r3,114,0.0,0.01,True,98304,15,-0.008161467103230064,0.006067232657099967,-0.0010471172230650484,True
one_zero_r3,115,0.0,0.01,True,98304,15,-0.007814861012464376,0.006216055385752253,-0.0007994028133560616,True
one_zero_r3,116,0.0,0.01,True,98304,15,-0.007726512285890413,0.006603873084857925,-0.0005613196005162442,True
one_zero_r3,117,0.0,0.01,True,98304,15,-0.00872299292184019,0.005215543396234144,-0.001753724762803023,True
one_zero_r3,118,0.0,0.01,True,98304,15,-0.007400323657812798,0.0065088018253893305,-0.00044576091621173356,True
one_zero_r3,119,0.0,0.01,True,98304,15,-0.00605967283742063,0.0081512978509356,0.001045812506757485,True
one_zero_r3,120,0.0,0.01,True,98304,15,-0.010118804434830809,0.004522754420481761,-0.002798025007174524,True
one_zero_r3,121,0.0,0.01,True,98304,15,-0.0058967763830839025,0.00836899252950093,0.0012361080732085136,True
one_zero_r3,122,0.0,0.01,True,98304,15,-0.006953380365093752,0.007086701197249236,6.666041607774177e-05,True
one_zero_r3,123,0.0,0.01,True,98304,15,-0.007461656921541244,0.007014894273382421,-0.00022338132407941167,True
one_zero_r3,124,0.0,0.01,True,98304,15,-0.0057194100662115565,0.008318824243479494,0.0012997070886339689,True
one_zero_r3,125,0.0,0.01,True,98304,15,-0.006286862873214809,0.008096562933177415,0.000904850029981303,True
one_zero_r3,126,0.0,0.01,True,98304,15,-0.007948603992663136,0.00588037318454606,-0.0010341154040585379,True
one_zero_r3,127,0.0,0.01,True,98304,15,-0.008635563695705992,0.005348935929595628,-0.001643313883055182,True
one_zero_r3,128,0.0,0.01,True,98304,15,-0.009438676789592001,0.004579914736967856,-0.0024293810263120727,True
one_zero_r3,129,0.0,0.01,True,98304,15,-0.007566662715975036,0.006591928030987394,-0.00048736734249382133,True
one_zero_r3,130,0.0,0.01,True,98304,15,-0.006610579354680786,0.007883690951166505,0.0006365557982428599,True
one_zero_r3,131,0.0,0.01,True,98304,15,-0.005100563281862535,0.0092117021383848,0.002055569428261133,True
one_zero_r3,132,0.0,0.01,True,98304,15,-0.009379508527256298,0.004700131967901526,-0.0023396882796773858,True
one_zero_r3,133,0.0,0.01,True,98304,15,-0.005061269592476968,0.00900023534323644,0.001969482875379736,True
one_zero_r3,134,0.0,0.01,True,98304,15,-0.008099860946427785,0.006169072224749142,-0.0009653943608393216,True
one_zero_r3,135,0.0,0.01,True,98304,15,-0.007002182021599954,0.0073079230526316725,0.00015287051551585943,True
one_zero_r3,136,0.0,0.01,True,98304,15,-0.01075828981192672,0.003095431883785253,-0.0038314289640707334,True
one_zero_r3,137,0.0,0.01,True,98304,15,-0.006775228987804516,0.007521919262760177,0.0003733451374778305,True
one_zero_r3,138,0.0,0.01,True,98304,15,-0.004831430428112755,0.009144586364999515,0.00215657796844338,True
one_zero_r3,139,0.0,0.01,True,98304,15,-0.007706575073196711,0.006493052527967076,-0.0006067612726148174,True
one_zero_r3,140,0.0,0.01,True,98304,15,-0.008388941510684134,0.006027507636430282,-0.001180716937126926,True
one_zero_r3,141,0.0,0.01,True,98304,15,-0.007717026448168423,0.006885080410406128,-0.0004159730188811471,True
one_zero_r3,142,0.0,0.01,True,98304,15,-0.005407573142857379,0.008818524775098147,0.0017054758161203836,True
one_zero_r3,143,0.0,0.01,True,49152,14,-0.010517823558255868,0.009375614303001878,-0.0005711046276269949,True
one_zero_r3,144,0.0,0.01,True,98304,15,-0.00940239332699598,0.005179258487220386,-0.0021115674198877972,True
one_zero_r3,145,0.0,0.01,True,98304,15,-0.007591881383516,0.007002882608438302,-0.00029449938753884925,True
one_zero_r3,146,0.0,0.01,True,98304,15,-0.004773916906913691,0.00968094215784348,0.002453512625464894,True
one_zero_r3,147,0.0,0.01,True,98304,15,-0.0072745292074796065,0.007171646463174108,-5.1441372152749316e-05,True
one_zero_r3,148,0.0,0.01,True,98304,15,-0.006567141258397035,0.00786945888314047,0.0006511588123717174,True
one_zero_r3,149,0.0,0.01,True,98304,15,-0.010208642510465651,0.0038620817016076295,-0.003173280404429011,True
one_zero_r3,150,0.0,0.01,True,98304,15,-0.0076074029859056844,0.006502070011074969,-0.0005526664874153579,True
one_zero_r3,151,0.0,0.01,True,98304,15,-0.009307719011257452,0.004891860317124716,-0.0022079293470663682,True
one_zero_r3,152,0.0,0.01,True,98304,15,-0.004935257000802202,0.00943981757419818,0.002252280286697989,True
one_zero_r3,153,0.0,0.01,True,98304,15,-0.007181844392256332,0.006881378104723777,-0.00015023314376627758,True
one_zero_r3,154,0.0,0.01,True,98304,15,-0.007058590832879765,0.007228169871420776,8.478951927050555e-05,True
one_zero_r3,155,0.0,0.01,True,98304,15,-0.008235956642588214,0.0058600805877363745,-0.00118793802742592,True
one_zero_r3,156,0.0,0.01,True,98304,15,-0.006793877073894324,0.00719230409964644,0.00019921351287605776,True
one_zero_r3,157,0.0,0.01,True,98304,15,-0.0074611718077821805,0.006849658745430417,-0.00030575653117588183,True
one_zero_r3,158,0.0,0.01,True,98304,15,-0.006024462518985747,0.00850847860739543,0.0012420080442048418,True
one_zero_r3,159,0.0,0.01,True,98304,15,-0.01064554604817553,0.00358502222164309,-0.0035302619132662203,True
one_zero_r3,160,0.0,0.01,True,98304,15,-0.0027711711893562206,0.011357608939816391,0.004293218875230085,True
one_zero_r3,161,0.0,0.01,True,98304,15,-0.0069294443563371715,0.007197740234433387,0.00013414793904810776,True
one_zero_r3,162,0.0,0.01,True,98304,15,-0.008984462649629972,0.0053176256546253135,-0.0018334184975023291,True
one_zero_r3,163,0.0,0.01,True,98304,15,-0.0027108856042533758,0.01181372153101511,0.004551417963380867,True
one_zero_r3,164,0.0,0.01,True,98304,15,-0.0052149010132247365,0.009178501254553252,0.001981800120664258,True
one_zero_r3,165,0.0,0.01,True,98304,15,-0.007910339421241272,0.006383384242516166,-0.0007634775893625529,True
one_zero_r3,166,0.0,0.01,True,98304,15,-0.006873656812231,0.0076311947056828915,0.0003787689467259457,True
one_zero_r3,167,0.0,0.01,True,98304,15,-0.00825554413439449,0.005960659117721903,-0.0011474425083362939,True
one_zero_r3,168,0.0,0.01,True,98304,15,-0.006428898723473395,0.007630431208899877,0.000600766242713241,True
one_zero_r3,169,0.0,0.01,True,98304,15,-0.007634647982227047,0.0068767672869021,-0.0003789403476624734,True
one_zero_r3,170,0.0,0.01,True,98304,15,-0.007281748176571951,0.006780988336094796,-0.0002503799202385774,True
one_zero_r3,171,0.0,0.01,True,98304,15,-0.008126856046996329,0.0062800063153871915,-0.0009234248658045686,True
one_zero_r3,172,0.0,0.01,True,98304,15,-0.007914161145214215,0.006386468248307703,-0.0007638464484532562,True
one_zero_r3,173,0.0,0.01,True,98304,15,-0.0069201533812183885,0.007466604489149655,0.0002732255539656331,True
one_zero_r3,174,0.0,0.01,True,98304,15,-0.006524732939501988,0.007931805757907756,0.0007035364092028841,True
one_zero_r3,175,0.0,0.01,True,98304,15,-0.007213375783225713,0.007386673451119487,8.664883394688717e-05,True
one_zero_r3,176,0.0,0.01,True,98304,15,-0.006447866032213472,0.00750803807820715,0.0005300860229968387,True
one_zero_r3,177,0.0,0.01,True,98304,15,-0.008123669912140521,0.0059228650636311666,-0.0011004024242546773,True
one_zero_r3,178,0.0,0.01,True,98304,15,-0.009696276745433685,0.004190793029270548,-0.002752741858081569,True
one_zero_r3,179,0.0,0.01,True,98304,15,-0.006143275098902564,0.00834441421545032,0.001100569558273878,True
one_zero_r3,180,0.0,0.01,True,98304,15,-0.008467275882415394,0.00587894648910332,-0.001294164696656037,True
one_zero_r3,181,0.0,0.01,True,49152,14,-0.012418223529299817,0.007452044635441026,-0.0024830894469293954,True
one_zero_r3,182,0.0,0.01,True,98304,15,-0.006610951058779806,0.007552389953590003,0.0004707194474050983,True
one_zero_r3,183,0.0,0.01,True,98304,15,-0.00723785924841469,0.0068694708807341505,-0.00018419418384026977,True
one_zero_r3,184,0.0,0.01,True,98304,15,-0.007569102132169245,0.006915766196705278,-0.0003266679677319832,True
one_zero_r3,185,0.0,0.01,True,98304,15,-0.008793785341295619,0.006045958290383703,-0.0013739135254559579,True
one_zero_r3,186,0.0,0.01,True,98304,15,-0.008619950934000689,0.005668853555959793,-0.001475548689020448,True
one_zero_r3,187,0.0,0.01,True,98304,15,-0.006869858944206112,0.007102037329497231,0.00011608919264555944,True
one_zero_r3,188,0.0,0.01,True,98304,15,-0.007270590295956445,0.007066380280576758,-0.00010210500768984346,True
one_zero_r3,189,0.0,0.01,True,98304,15,-0.005224032123803872,0.009147490094764892,0.00196172898548051,True
one_zero_r3,190,0.0,0.01,True,98304,15,-0.00435425672861155,0.009741822836176283,0.0026937830537823665,True
one_zero_r3,191,0.0,0.01,True,98304,15,-0.0057669691733503265,0.008265353311756369,0.001249192069203021,True
one_zero_r3,192,0.0,0.01,True,98304,15,-0.006358219702936947,0.007655673180186502,0.0006487267386247773,True
one_zero_r3,193,0.0,0.01,True,98304,15,-0.008912249388399188,0.005089688714393235,-0.0019112803370029768,True
one_zero_r3,194,0.0,0.01,True,98304,15,-0.006221292215048891,0.007783921633474128,0.0007813147092126187,True
one_zero_r3,195,0.0,0.01,True,98304,15,-0.009935397115347097,0.004391564626387273,-0.0027719162444799117,True
one_zero_r3,196,0.0,0.01,True,98304,15,-0.008444241228368916,0.005862953210932769,-0.0012906440087180732,True
one_zero_r3,197,0.0,0.01,True,98304,15,-0.004661478764572688,0.009711207602302074,0.002524864418864693,True
one_zero_r3,198,0.0,0.01,True,98304,15,-0.007262537892709878,0.006958695637224658,-0.00015192112774261007,True
one_zero_r3,199,0.0,0.01,True,98304,15,-0.007647964438958953,0.006382301954387649,-0.000632831242285652,True
one_zero_r3,200,0.0,0.01,True,98304,15,-0.008233021167012737,0.006031868491335466,-0.0011005763378386354,True
one_zero_r3,201,0.0,0.01,True,98304,15,-0.010879426025865047,0.0033698641644477312,-0.003754780930708658,True
one_zero_r3,202,0.0,0.01,True,98304,15,-0.01034403279262989,0.004054640396985792,-0.003144696197822049,True
one_zero_r3,203,0.0,0.01,True,98304,15,-0.00896314294107807,0.005413666818585478,-0.001774738061246296,True
one_zero_r3,204,0.0,0.01,True,98304,15,-0.011041682590214761,0.003090567333608209,-0.003975557628303276,True
one_zero_r3,205,0.0,0.01,True,98304,15,-0.008359636247661542,0.005861410512582206,-0.0012491128675396683,True
one_zero_r3,206,0.0,0.01,True,98304,15,-0.006907491872264895,0.007417593697634597,0.00025505091268485103,True
one_zero_r3,207,0.0,0.01,True,98304,15,-0.008264506962583632,0.00582315604931025,-0.0012206754566366912,True
one_zero_r3,208,0.0,0.01,True,98304,15,-0.007584822515911305,0.006513808128206872,-0.0005355071938522166,True
one_zero_r3,209,0.0,0.01,True,98304,15,-0.01012820360037788,0.004111200735793999,-0.0030085014322919403,True
one_zero_r3,210,0.0,0.01,True,98304,15,-0.007452506280629257,0.006776912637246058,-0.0003377968216915993,True
one_zero_r3,211,0.0,0.01,True,98304,15,-0.005752744059867093,0.008450065040167942,0.0013486604901504244,True
one_zero_r3,212,0.0,0.01,True,98304,15,-0.007581294439904856,0.006763981202383799,-0.0004086566187605288,True
one_zero_r3,213,0.0,0.01,True,98304,15,-0.005171773221309922,0.009196739134944463,0.0020124829568172703,True
one_zero_r3,214,0.0,0.01,True,98304,15,-0.008281116662594071,0.0058922130245694735,-0.001194451819012299,True
one_zero_r3,215,0.0,0.01,True,98304,15,-0.008098282253672337,0.005762121959622366,-0.0011680801470249852,True
one_zero_r3,216,0.0,0.01,True,98304,15,-0.007069693792917172,0.007171113948323571,5.0710077703199595e-05,True
one_zero_r3,217,0.0,0.01,True,98304,15,-0.007841321395048386,0.00603017189865929,-0.0009055747481945481,True
one_zero_r3,218,0.0,0.01,True,98304,15,-0.00505337883866778,0.009126486249029753,0.0020365537051809865,True
one_zero_r3,219,0.0,0.01,True,98304,15,-0.004816766166495375,0.009561138971916232,0.0023721864027104285,True
one_zero_r3,220,0.0,0.01,True,98304,15,-0.008105869766890345,0.006447528029010455,-0.0008291708689399449,True
one_zero_r3,221,0.0,0.01,True,98304,15,-0.006682367218895549,0.007313653834708383,0.00031564330790641694,True
one_zero_r3,222,0.0,0.01,True,98304,15,-0.00850834954536559,0.005595459642971415,-0.0014564449511970871,True
one_zero_r3,223,0.0,0.01,True,98304,15,-0.005324562130112436,0.008950609908797109,0.0018130238893423363,True
one_zero_r3,224,0.0,0.01,True,98304,15,-0.007107122174466721,0.0070734584311616085,-1.683187165255626e-05,True
one_zero_r3,225,0.0,0.01,True,98304,15,-0.007569891642078529,0.006657941843657476,-0.0004559748992105264,True
one_zero_r3,226,0.0,0.01,True,98304,15,-0.006148835192574255,0.008191400402404741,0.001021282604915243,True
one_zero_r3,227,0.0,0.01,True,98304,15,-0.006656335770877068,0.007640594294377055,0.0004921292617499936,True
one_zero_r3,228,0.0,0.01,True,98304,15,-0.007570184213773769,0.0062571753957877925,-0.0006565044089929884,True
one_zero_r3,229,0.0,0.01,True,98304,15,-0.008420737552672551,0.0054559323696673784,-0.0014824025915025863,True
one_zero_r3,230,0.0,0.01,True,98304,15,-0.008193787769711518,0.006032381791181807,-0.0010807029892648552,True
one_zero_r3,231,0.0,0.01,True,98304,15,-0.009664654359758175,0.004639132733015403,-0.0025127608133713856,True
one_zero_r3,232,0.0,0.01,True,98304,15,-0.008880109416114028,0.005390685176881174,-0.0017447121196164268,True
one_zero_r3,233,0.0,0.01,True,98304,15,-0.007449762688604974,0.006710235294599465,-0.0003697636970027545,True
one_zero_r3,234,0.0,0.01,True,98304,15,-0.0054350750636579116,0.008908162922847832,0.0017365439295949602,True
one_zero_r3,235,0.0,0.01,True,98304,15,-0.005183248216668074,0.008713060663804206,0.001764906223568066,True
one_zero_r3,236,0.0,0.01,True,98304,15,-0.007888014317849936,0.006154538443863337,-0.0008667379369932996,True
one_zero_r3,237,0.0,0.01,True,98304,15,-0.004194256876229836,0.009926452846542417,0.0028660979851562905,True
one_zero_r3,238,0.0,0.01,True,98304,15,-0.006190847446692473,0.007934550047018814,0.0008718513001631707,True
one_zero_r3,239,0.0,0.01,True,98304,15,-0.003398360475969167,0.010619641433043777,0.0036106404785373053,True
one_zero_r3,240,0.0,0.01,True,98304,15,-0.006747899535354569,0.0072118526980644165,0.0002319765813549239,True
one_zero_r3,241,0.0,0.01,True,98304,15,-0.005641097769473831,0.008045422733839739,0.0012021624821829538,True
one_zero_r3,242,0.0,0.01,True,98304,15,-0.006165880290235988,0.008174410473636286,0.001004265091700149,True
one_zero_r3,243,0.0,0.01,True,98304,15,-0.008186703232032761,0.006145309284296072,-0.0010206969738683447,True
one_zero_r3,244,0.0,0.01,True,98304,15,-0.005764997844638322,0.008303158959272661,0.0012690805573171695,True
one_zero_r3,245,0.0,0.01,True,98304,15,-0.005344568593516128,0.00880414127983049,0.0017297863431571811,True
one_zero_r3,246,0.0,0.01,True,98304,15,-0.0062064103237205225,0.007992951777144361,0.0008932707267119192,True
one_zero_r3,247,0.0,0.01,True,98304,15,-0.007823778696136235,0.0064978353550849835,-0.000662971670525626,True
one_zero_r3,248,0.0,0.01,True,98304,15,-0.007953010410907612,0.006448707266793319,-0.0007521515720571464,True
one_zero_r3,249,0.0,0.01,True,98304,15,-0.008264005854414216,0.006054569217576727,-0.0011047183184187447,True
one_zero_r3,250,0.0,0.01,True,49152,14,-0.010965224668957945,0.009008851855218353,-0.0009781864068697963,True
one_zero_r3,251,0.0,0.01,True,98304,15,-0.0077617713055719885,0.006826705638560257,-0.00046753283350586556,True
one_zero_r3,252,0.0,0.01,True,98304,15,-0.008576406286126001,0.005556792665630914,-0.0015098068102475438,True
one_zero_r3,253,0.0,0.01,True,98304,15,-0.006059418558270061,0.007879352227600707,0.0009099668346653229,True
one_zero_r3,254,0.0,0.01,True,98304,15,-0.00915528824982325,0.005391246441201451,-0.0018820209043108995,True
one_zero_r3,255,0.0,0.01,True,98304,15,-0.007501919913467315,0.006535525372288957,-0.000483197270589179,True
one_zero_r3,256,0.0,0.01,True,98304,15,-0.006835184488332836,0.007661101444051786,0.0004129584778594748,True
one_zero_r3,257,0.0,0.01,True,98304,15,-0.004305165169340324,0.01018893699435202,0.002941885912505848,True
one_zero_r3,258,0.0,0.01,True,98304,15,-0.0081709430450247,0.006015563183585607,-0.0010776899307195463,True
one_zero_r3,259,0.0,0.01,True,98304,15,-0.009103418465330738,0.0051457188611735835,-0.001978849802078577,True
one_zero_r3,260,0.0,0.01,True,98304,15,-0.005451568351443949,0.008935195648801126,0.0017418136486785883,True
one_zero_r3,261,0.0,0.01,True,98304,15,-0.0062821886863083645,0.0077105554722130265,0.000714183392952331,True
one_zero_r3,262,0.0,0.01,True,98304,15,-0.004810970743297062,0.009299661183559757,0.002244345220131347,True
one_zero_r3,263,0.0,0.01,True,98304,15,-0.007421764754339447,0.0069113760888264856,-0.0002551943327564806,True
one_zero_r3,264,0.0,0.01,True,98304,15,-0.006809406924808026,0.007382132838117594,0.0002863629566547841,True
one_zero_r3,265,0.0,0.01,True,98304,15,-0.00980977609573707,0.0043846294773927,-0.002712573309172185,True
one_zero_r3,266,0.0,0.01,True,98304,15,-0.009763732293481963,0.004610934261578546,-0.0025763990159517088,True
one_zero_r3,267,0.0,0.01,True,98304,15,-0.006063370148209268,0.007961076362534143,0.0009488531071624373,True
one_zero_r3,268,0.0,0.01,True,98304,15,-0.005575162354657159,0.00864769621371264,0.00153626692952774,True
one_zero_r3,269,0.0,0.01,True,98304,15,-0.008929810267652268,0.005047586606718775,-0.0019411118304667467,True
one_zero_r3,270,0.0,0.01,True,98304,15,-0.008357044852385675,0.006122733623928313,-0.0011171556142286813,True
one_zero_r3,271,0.0,0.01,True,98304,15,-0.006600687294289788,0.007469106616251867,0.0004342096609810395,True
one_zero_r3,272,0.0,0.01,True,98304,15,-0.006840813842527678,0.007139508945119794,0.00014934755129605804,True
one_zero_r3,273,0.0,0.01,True,98304,15,-0.0063565914878757,0.008107804028031605,0.0008756062700779523,True
one_zero_r3,274,0.0,0.01,True,98304,15,-0.004316338351993095,0.010100159834137567,0.0028919107410722363,True
one_zero_r3,275,0.0,0.01,True,98304,15,-0.005686856902314903,0.008312260981233785,0.0013127020394594411,True
one_zero_r3,276,0.0,0.01,True,98304,15,-0.005357693278027723,0.00909830905514181,0.0018703078885570434,True
one_zero_r3,277,0.0,0.01,True,98304,15,-0.004870661857802663,0.009075188593093338,0.0021022633676453374,True
one_zero_r3,278,0.0,0.01,True,98304,15,-0.00501166050890914,0.00919307514288762,0.0020907073169892402,True
one_zero_r3,279,0.0,0.01,True,98304,15,-0.005955454959630455,0.008050093350308067,0.001047319195338806,True
one_zero_r3,280,0.0,0.01,True,98304,15,-0.007152308599184978,0.007118430824916944,-1.693888713401705e-05,True
one_zero_r3,281,0.0,0.01,True,98304,15,-0.006622164647945487,0.007637725190411075,0.0005077802712327938,True
one_zero_r3,282,0.0,0.01,True,98304,15,-0.005884250058803167,0.008229627730633723,0.0011726888359152783,True
one_zero_r3,283,0.0,0.01,True,98304,15,-0.00534185598772419,0.008889107659162926,0.0017736258357193679,True
one_zero_r3,284,0.0,0.01,True,98304,15,-0.005807004455669444,0.008121593138074595,0.0011572943412025754,True
one_zero_r3,285,0.0,0.01,True,98304,15,-0.007481634249989522,0.0068684440984325005,-0.00030659507577851085,True
one_zero_r3,286,0.0,0.01,True,98304,15,-0.006422763391231082,0.007807846255257497,0.0006925414320132074,True
one_zero_r3,287,0.0,0.01,True,98304,15,-0.0040513494709917925,0.010457953626036786,0.0032033020775224966,True
one_zero_r3,288,0.0,0.01,True,98304,15,-0.008076854674905713,0.005975252973934877,-0.001050800850485418,True
one_zero_r3,289,0.0,0.01,True,98304,15,-0.009120309769247836,0.00489487843351572,-0.002112715667866058,True
one_zero_r3,290,0.0,0.01,True,98304,15,-0.00546339186411696,0.008688594712753541,0.0016126014243182905,True
one_zero_r3,291,0.0,0.01,True,98304,15,-0.0061524605987096775,0.008039088359031488,0.0009433138801609054,True
one_zero_r3,292,0.0,0.01,True,98304,15,-0.0062951884711693355,0.007914347588056902,0.0008095795584437833,True
one_zero_r3,293,0.0,0.01,True,98304,15,-0.006663864470751405,0.007612838551292711,0.00047448704027065313,True
one_zero_r3,294,0.0,0.01,True,98304,15,-0.008138358400695416,0.006138686553551834,-0.0009998359235717912,True
one_zero_r3,295,0.0,0.01,True,98304,15,-0.00619857734111337,0.007906257690179124,0.0008538401745328771,True
one_zero_r3,296,0.0,0.01,True,98304,15,-0.009117937315250927,0.004868094442537208,-0.0021249214363568596,True
one_zero_r3,297,0.0,0.01,True,98304,15,-0.008440492938792107,0.005661823195024454,-0.0013893348718838267,True
one_zero_r3,298,0.0,0.01,True,98304,15,-0.003924007838654962,0.010069753542682344,0.0030728728520136913,True
one_zero_r3,299,0.0,0.01,True,98304,15,-0.007570985783810256,0.006787031561773275,-0.00039197711101849036,True
known_gate_regular,0,0.018900000000000007,0.01,True,49152,14,0.013000279010450155,0.026817380851878198,0.019908829931164176,True
known_gate_regular,1,0.018900000000000007,0.01,True,24576,13,0.00930863642271057,0.02716799060290217,0.01823831351280637,True
known_gate_regular,2,0.018900000000000007,0.01,True,24576,13,0.011353680427391303,0.03124038710936469,0.021297033768377997,True
known_gate_regular,3,0.018900000000000007,0.01,True,49152,14,0.014402554648621514,0.02907503847183945,0.02173879656023048,True
known_gate_regular,4,0.018900000000000007,0.01,True,24576,13,0.010171388978967673,0.028900302285743144,0.019535845632355407,True
known_gate_regular,5,0.018900000000000007,0.01,True,24576,13,0.010530044962786235,0.02961223242360716,0.020071138693196697,True
known_gate_regular,6,0.018900000000000007,0.01,True,24576,13,0.01121705313413928,0.030975061488776726,0.021096057311458003,True
known_gate_regular,7,0.018900000000000007,0.01,True,49152,14,0.012798890960829621,0.026490216569580824,0.01964455376520522,True
known_gate_regular,8,0.018900000000000007,0.01,True,24576,13,0.009700135660445334,0.027950970913327784,0.018825553286886558,True
known_gate_regular,9,0.018900000000000007,0.01,True,24576,13,0.010579247860500776,0.029711876420771145,0.02014556214063596,True
known_gate_regular,10,0.018900000000000007,0.01,True,24576,13,0.009160309419914785,0.026856250202058035,0.018008279810986412,True
known_gate_regular,11,0.018900000000000007,0.01,True,24576,13,0.010472585431520529,0.029518871271360547,0.019995728351440537,True
known_gate_regular,12,0.018900000000000007,0.01,True,24576,13,0.00932677060704497,0.02719400687116297,0.01826038873910397,True
known_gate_regular,13,0.018900000000000007,0.01,True,49152,14,0.012377798615837087,0.02580839105635308,0.019093094836095083,True
known_gate_regular,14,0.018900000000000007,0.01,True,24576,13,0.010448689767140595,0.029448996784076597,0.019948843275608596,True
known_gate_regular,15,0.018900000000000007,0.01,True,24576,13,0.011129752281015265,0.03079731160375748,0.02096353194238637,True
known_gate_regular,16,0.018900000000000007,0.01,True,24576,13,0.011448227442312319,0.03142824358986391,0.021438235516088113,True
known_gate_regular,17,0.018900000000000007,0.01,True,24576,13,0.010208535521254208,0.028994415953955823,0.019601475737605015,True
known_gate_regular,18,0.018900000000000007,0.01,True,24576,13,0.009983585591638089,0.028595449952106482,0.019289517771872287,True
known_gate_regular,19,0.018900000000000007,0.01,True,24576,13,0.01052678709150534,0.029607610019517498,0.02006719855551142,True
known_gate_regular,20,0.018900000000000007,0.01,True,49152,14,0.013656008449765415,0.027876971491991556,0.020766489970878484,True
known_gate_regular,21,0.018900000000000007,0.01,True,24576,13,0.011163606742912387,0.030869385697338592,0.02101649622012549,True
known_gate_regular,22,0.018900000000000007,0.01,True,24576,13,0.010298175088964183,0.02914584088921792,0.019722007989091052,True
known_gate_regular,23,0.018900000000000007,0.01,True,24576,13,0.009627202363534816,0.02779960664367003,0.018713404503602423,True
known_gate_regular,24,0.018900000000000007,0.01,True,24576,13,0.010056422837575268,0.028677220226493584,0.019366821532034426,True
known_gate_regular,25,0.018900000000000007,0.01,True,24576,13,0.010477017550025666,0.029525388328194603,0.020001202939110133,True
known_gate_regular,26,0.018900000000000007,0.01,True,24576,13,0.010907745505713958,0.030381185204531095,0.020644465355122526,True
known_gate_regular,27,0.018900000000000007,0.01,True,49152,14,0.013907852488565022,0.02828296402601145,0.021095408257288235,True
known_gate_regular,28,0.018900000000000007,0.01,True,49152,14,0.012984713732326826,0.026805930905253506,0.019895322318790168,True
known_gate_regular,29,0.018900000000000007,0.01,True,24576,13,0.010318966784422255,0.029187282797027262,0.01975312479072476,True
known_gate_regular,30,0.018900000000000007,0.01,True,24576,13,0.01130738138055664,0.031163330984498933,0.02123535618252779,True
known_gate_regular,31,0.018900000000000007,0.01,True,24576,13,0.009669945784618142,0.027884209863153892,0.018777077823886018,True
known_gate_regular,32,0.018900000000000007,0.01,True,24576,13,0.009829595216733116,0.028218320323852773,0.019023957770292945,True
known_gate_regular,33,0.018900000000000007,0.01,True,24576,13,0.010982068454347118,0.030510318300209466,0.02074619337727829,True
known_gate_regular,34,0.018900000000000007,0.01,True,24576,13,0.010861971626113583,0.0302805164242949,0.020571244025204244,True
known_gate_regular,35,0.018900000000000007,0.01,True,24576,13,0.010203737984706729,0.02900687424845582,0.019605306116581275,True
known_gate_regular,36,0.018900000000000007,0.01,True,49152,14,0.013746116772025455,0.02802293311144706,0.020884524941736256,True
known_gate_regular,37,0.018900000000000007,0.01,True,24576,13,0.010374039783297737,0.029319146786671746,0.01984659328498474,True
known_gate_regular,38,0.018900000000000007,0.01,True,24576,13,0.00991121697654297,0.028381936944894867,0.01914657696071892,True
known_gate_regular,39,0.018900000000000007,0.01,True,49152,14,0.013462527403170022,0.02756404781194771,0.020513287607558866,True
known_gate_regular,40,0.018900000000000007,0.01,True,49152,14,0.013096389571639335,0.026973034785813286,0.02003471217872631,True
known_gate_regular,41,0.018900000000000007,0.01,True,24576,13,0.010877919420147335,0.030309003512058886,0.02059346146610311,True
known_gate_regular,42,0.018900000000000007,0.01,True,24576,13,0.01146517474199349,0.03145818361498505,0.02146167917848927,True
known_gate_regular,43,0.018900000000000007,0.01,True,24576,13,0.010098058111365715,0.02874842602804663,0.01942324206970617,True
known_gate_regular,44,0.018900000000000007,0.01,True,24576,13,0.010085185578684406,0.028736409506630443,0.019410797542657426,True
known_gate_regular,45,0.018900000000000007,0.01,True,49152,14,0.013407433244013441,0.02747725926665242,0.02044234625533293,True
known_gate_regular,46,0.018900000000000007,0.01,True,24576,13,0.010835922470920297,0.03022533322233064,0.020530627846625467,True
known_gate_regular,47,0.018900000000000007,0.01,True,24576,13,0.011215694165969731,0.030979109799687873,0.021097401982828803,True
known_gate_regular,48,0.018900000000000007,0.01,True,49152,14,0.013727754717860441,0.02799537527440236,0.020861564996131402,True
known_gate_regular,49,0.018900000000000007,0.01,True,24576,13,0.010278066502635932,0.029117523917639433,0.019697795210137682,True
known_gate_regular,50,0.018900000000000007,0.01,True,49152,14,0.013417282894924592,0.027491879474982377,0.020454581184953483,True
known_gate_regular,51,0.018900000000000007,0.01,True,24576,13,0.01130954197436619,0.03116001225867578,0.021234777116520984,True
known_gate_regular,52,0.018900000000000007,0.01,True,24576,13,0.010605735947876617,0.029796975853730895,0.020201355900803755,True
known_gate_regular,53,0.018900000000000007,0.01,True,49152,14,0.013695643969322574,0.027942053754448574,0.020818848861885574,True
known_gate_regular,54,0.018900000000000007,0.01,True,24576,13,0.011130338446562109,0.030804317853792767,0.020967328150177437,True
known_gate_regular,55,0.018900000000000007,0.01,True,49152,14,0.013528023439559937,0.027670332981368333,0.020599178210464135,True
known_gate_regular,56,0.018900000000000007,0.01,True,49152,14,0.013390131498102312,0.02745316322756903,0.020421647362835672,True
known_gate_regular,57,0.018900000000000007,0.01,True,24576,13,0.010491809785904308,0.029540087335123578,0.020015948560513943,True
known_gate_regular,58,0.018900000000000007,0.01,True,49152,14,0.01306683322540529,0.026924998655830607,0.019995915940617948,True
known_gate_regular,59,0.018900000000000007,0.01,True,24576,13,0.01137199539809525,0.03129678186832813,0.021334388633211687,True
known_gate_regular,60,0.018900000000000007,0.01,True,24576,13,0.011351801858524583,0.03125024267511744,0.021301022266821013,True
known_gate_regular,61,0.018900000000000007,0.01,True,24576,13,0.010627745805074482,0.029810671383690264,0.020219208594382372,True
known_gate_regular,62,0.018900000000000007,0.01,True,24576,13,0.01024462825471618,0.029051892018327807,0.019648260136521996,True
known_gate_regular,63,0.018900000000000007,0.01,True,24576,13,0.010399538224314305,0.029367740581128576,0.01988363940272144,True
known_gate_regular,64,0.018900000000000007,0.01,True,24576,13,0.010961571663105338,0.030481261396316434,0.020721416529710886,True
known_gate_regular,65,0.018900000000000007,0.01,True,24576,13,0.010104171618620213,0.028757116044455567,0.01943064383153789,True
known_gate_regular,66,0.018900000000000007,0.01,True,24576,13,0.010985707140436334,0.030515402035018516,0.020750554587727427,True
known_gate_regular,67,0.018900000000000007,0.01,True,24576,13,0.010979414894173346,0.030500464922513675,0.02073993990834351,True
known_gate_regular,68,0.018900000000000007,0.01,True,24576,13,0.009824756886815496,0.02819936204574012,0.019012059466277806,True
known_gate_regular,69,0.018900000000000007,0.01,True,49152,14,0.013422737058317466,0.027500910613939476,0.02046182383612847,True
known_gate_regular,70,0.018900000000000007,0.01,True,49152,14,0.013845405517688661,0.02818051434400857,0.021012959930848615,True
known_gate_regular,71,0.018900000000000007,0.01,True,24576,13,0.010803441052709918,0.03015536105331549,0.020479401053012703,True
known_gate_regular,72,0.018900000000000007,0.01,True,49152,14,0.013499195854050391,0.027640344236000255,0.020569770045025325,True
known_gate_regular,73,0.018900000000000007,0.01,True,49152,14,0.01369507304599852,0.02794133203114289,0.020818202538570703,True
known_gate_regular,74,0.018900000000000007,0.01,True,49152,14,0.013951127158116864,0.028352636232347312,0.021151881695232088,True
known_gate_regular,75,0.018900000000000007,0.01,True,24576,13,0.010893895925093874,0.030361873254996424,0.02062788459004515,True
known_gate_regular,76,0.018900000000000007,0.01,True,49152,14,0.013460604315231831,0.027561612758071893,0.020511108536651862,True
known_gate_regular,77,0.018900000000000007,0.01,True,24576,13,0.011206403094649018,0.03095391471708986,0.021080158905869437,True
known_gate_regular,78,0.018900000000000007,0.01,True,24576,13,0.010982305591386786,0.030510606289403497,0.02074645594039514,True
known_gate_regular,79,0.018900000000000007,0.01,True,24576,13,0.009850595088378355,0.028248015913894236,0.019049305501136295,True
known_gate_regular,80,0.018900000000000007,0.01,True,24576,13,0.010942454291969333,0.030430200396880845,0.02068632734442509,True
known_gate_regular,81,0.018900000000000007,0.01,True,49152,14,0.013247757142933723,0.027217776951731963,0.020232767047332845,True
known_gate_regular,82,0.018900000000000007,0.01,True,49152,14,0.013150770681254642,0.027097524314887374,0.02012414749807101,True
known_gate_regular,83,0.018900000000000007,0.01,True,24576,13,0.010463133039914764,0.029487442273710526,0.019975287656812644,True
known_gate_regular,84,0.018900000000000007,0.01,True,24576,13,0.009955011701561243,0.0284740369788793,0.019214524340220272,True
known_gate_regular,85,0.018900000000000007,0.01,True,24576,13,0.011146137030878397,0.030851293046413646,0.02099871503864602,True
known_gate_regular,86,0.018900000000000007,0.01,True,49152,14,0.01321383754632495,0.02716421188751657,0.02018902471692076,True
known_gate_regular,87,0.018900000000000007,0.01,True,49152,14,0.013691729029237876,0.027934946378752806,0.020813337703995342,True
known_gate_regular,88,0.018900000000000007,0.01,True,49152,14,0.013569533363721409,0.027737748834373726,0.02065364109904757,True
known_gate_regular,89,0.018900000000000007,0.01,True,24576,13,0.010077002193809801,0.028712678075559085,0.019394840134684444,True
known_gate_regular,90,0.018900000000000007,0.01,True,24576,13,0.011171461754346895,0.030886567841419344,0.02102901479788312,True
known_gate_regular,91,0.018900000000000007,0.01,True,24576,13,0.01025594846629159,0.02906204686803238,0.019658997667161983,True
known_gate_regular,92,0.018900000000000007,0.01,True,24576,13,0.011123471023808253,0.030788521640268518,0.020955996332038387,True
known_gate_regular,93,0.018900000000000007,0.01,True,24576,13,0.011310593593069143,0.03118618907931402,0.02124839133619158,True
known_gate_regular,94,0.018900000000000007,0.01,True,24576,13,0.011114754275203777,0.030770117556257717,0.020942435915730747,True
known_gate_regular,95,0.018900000000000007,0.01,True,49152,14,0.014477256823286648,0.02919295464323988,0.021835105733263263,True
known_gate_regular,96,0.018900000000000007,0.01,True,49152,14,0.012904784383341217,0.026668736771244386,0.0197867605772928,True
known_gate_regular,97,0.018900000000000007,0.01,True,24576,13,0.010567195279385872,0.029725762676061356,0.020146478977723613,True
known_gate_regular,98,0.018900000000000007,0.01,True,24576,13,0.009959801528638382,0.02848667922612613,0.019223240377382256,True
known_gate_regular,99,0.018900000000000007,0.01,True,24576,13,0.010366598114204073,0.02929079640677546,0.019828697260489768,True
known_gate_regular,100,0.018900000000000007,0.01,True,24576,13,0.0105692628389224,0.029691788771192475,0.020130525805057437,True
known_gate_regular,101,0.018900000000000007,0.01,True,24576,13,0.009396236649738165,0.027328618761275836,0.018362427705507,True
known_gate_regular,102,0.018900000000000007,0.01,True,24576,13,0.0108285789102933,0.03020291199793475,0.020515745454114026,True
known_gate_regular,103,0.018900000000000007,0.01,True,24576,13,0.010504810459208272,0.0295584486730334,0.020031629566120836,True
known_gate_regular,104,0.018900000000000007,0.01,True,24576,13,0.009518583336397164,0.02759182167784327,0.018555202507120217,True
known_gate_regular,105,0.018900000000000007,0.01,True,24576,13,0.011002459880866185,0.030551186194219055,0.02077682303754262,True
known_gate_regular,106,0.018900000000000007,0.01,True,24576,13,0.01013085895815682,0.028836532830387996,0.01948369589427241,True
known_gate_regular,107,0.018900000000000007,0.01,True,24576,13,0.009341081841107574,0.027244558740568903,0.018292820290838237,True
known_gate_regular,108,0.018900000000000007,0.01,True,24576,13,0.010282980274887506,0.02911834409146471,0.019700662183176107,True
known_gate_regular,109,0.018900000000000007,0.01,True,24576,13,0.010416008434495489,0.029384715075173866,0.01990036175483468,True
known_gate_regular,110,0.018900000000000007,0.01,True,24576,13,0.010976960249010601,0.030503074304389668,0.020740017276700135,True
known_gate_regular,111,0.018900000000000007,0.01,True,24576,13,0.011074369338192166,0.030707039845361224,0.020890704591776693,True
known_gate_regular,112,0.018900000000000007,0.01,True,24576,13,0.011119281498077975,0.030776483932048074,0.020947882715063024,True
known_gate_regular,113,0.018900000000000007,0.01,True,24576,13,0.010742116259557502,0.03003864978870174,0.02039038302412962,True
known_gate_regular,114,0.018900000000000007,0.01,True,49152,14,0.01330768978826587,0.027319110224020327,0.0203134000061431,True
known_gate_regular,115,0.018900000000000007,0.01,True,24576,13,0.010379958669484308,0.02931562412286475,0.01984779139617453,True
known_gate_regular,116,0.018900000000000007,0.01,True,24576,13,0.009899744558770338,0.028359666919678967,0.01912970573922465,True
known_gate_regular,117,0.018900000000000007,0.01,True,24576,13,0.011057693553670913,0.030659369672755184,0.02085853161321305,True
known_gate_regular,118,0.018900000000000007,0.01,True,24576,13,0.010869387045019871,0.030284715444437678,0.020577051244728774,True
known_gate_regular,119,0.018900000000000007,0.01,True,49152,14,0.013155262263288647,0.02707086589871634,0.020113064081002493,True
known_gate_regular,120,0.018900000000000007,0.01,True,24576,13,0.010481411732544894,0.029542970169412198,0.020012190950978545,True
known_gate_regular,121,0.018900000000000007,0.01,True,24576,13,0.010455721078350967,0.029470965915631368,0.01996334349699117,True
known_gate_regular,122,0.018900000000000007,0.01,True,24576,13,0.010743849372585844,0.030034945958892674,0.02038939766573926,True
known_gate_regular,123,0.018900000000000007,0.01,True,24576,13,0.010053871488153223,0.028655887481393146,0.019354879484773185,True
known_gate_regular,124,0.018900000000000007,0.01,True,24576,13,0.010931520400268077,0.030420813258208158,0.02067616682923812,True
known_gate_regular,125,0.018900000000000007,0.01,True,24576,13,0.011144359891838462,0.03085498675164736,0.02099967332174291,True
known_gate_regular,126,0.018900000000000007,0.01,True,24576,13,0.011140642534224612,0.030818728252920154,0.02097968539357238,True
known_gate_regular,127,0.018900000000000007,0.01,True,24576,13,0.010515575949891593,0.02958578349068029,0.02005067972028594,True
known_gate_regular,128,0.018900000000000007,0.01,True,24576,13,0.011127487041613026,0.03082525254404739,0.02097636979283021,True
known_gate_regular,129,0.018900000000000007,0.01,True,24576,13,0.01125734575409586,0.031056048545263008,0.021156697149679434,True
known_gate_regular,130,0.018900000000000007,0.01,True,24576,13,0.011061086166808655,0.030670318068495496,0.020865702117652075,True
known_gate_regular,131,0.018900000000000007,0.01,True,49152,14,0.013663584909953442,0.02790341981588045,0.020783502362916945,True
known_gate_regular,132,0.018900000000000007,0.01,True,24576,13,0.010627929383774201,0.02980479931834115,0.020216364351057677,True
known_gate_regular,133,0.018900000000000007,0.01,True,24576,13,0.01143604341092459,0.03141107604734852,0.02142355972913655,True
known_gate_regular,134,0.018900000000000007,0.01,True,24576,13,0.00986606711233323,0.02828188370469025,0.019073975408511742,True
known_gate_regular,135,0.018900000000000007,0.01,True,24576,13,0.010155946770998263,0.028866434647175882,0.01951119070908707,True
known_gate_regular,136,0.018900000000000007,0.01,True,24576,13,0.010570070508776121,0.02969286341485661,0.020131466961816367,True
known_gate_regular,137,0.018900000000000007,0.01,True,24576,13,0.010058679393072348,0.028668700362945054,0.0193636898780087,True
known_gate_regular,138,0.018900000000000007,0.01,True,49152,14,0.013320564789655697,0.027335455132987414,0.020328009961321555,True
known_gate_regular,139,0.018900000000000007,0.01,True,24576,13,0.010626269741844548,0.029814763631363178,0.020220516686603865,True
known_gate_regular,140,0.018900000000000007,0.01,True,49152,14,0.012868584424825353,0.026603919500214936,0.019736251962520143,True
known_gate_regular,141,0.018900000000000007,0.01,True,24576,13,0.010671658062322509,0.029890709858934304,0.020281183960628404,True
known_gate_regular,142,0.018900000000000007,0.01,True,24576,13,0.010672032101838855,0.02989123645491374,0.020281634278376297,True
known_gate_regular,143,0.018900000000000007,0.01,True,24576,13,0.010171281759406767,0.028900097599553042,0.019535689679479905,True
known_gate_regular,144,0.018900000000000007,0.01,True,24576,13,0.011142784010483405,0.030827870375763042,0.020985327193123224,True
known_gate_regular,145,0.018900000000000007,0.01,True,24576,13,0.01122686699736932,0.03098880368093138,0.02110783533915035,True
known_gate_regular,146,0.018900000000000007,0.01,True,24576,13,0.009354360527324088,0.027245255756259888,0.01829980814179199,True
known_gate_regular,147,0.018900000000000007,0.01,True,49152,14,0.013216366298637858,0.027167408683748093,0.020191887491192974,True
known_gate_regular,148,0.018900000000000007,0.01,True,49152,14,0.013503175164092027,0.02763457658922935,0.02056887587666069,True
known_gate_regular,149,0.018900000000000007,0.01,True,24576,13,0.009450959115496491,0.02744810992097563,0.018449534518236062,True
known_gate_regular,150,0.018900000000000007,0.01,True,24576,13,0.01040565057627895,0.029364055418019112,0.01988485299714903,True
known_gate_regular,151,0.018900000000000007,0.01,True,24576,13,0.009559231650172553,0.027667291004319326,0.018613261327245938,True
known_gate_regular,152,0.018900000000000007,0.01,True,24576,13,0.010250902277113177,0.0290608061150722,0.019655854196092688,True
known_gate_regular,153,0.018900000000000007,0.01,True,24576,13,0.010418488546208448,0.029400187912326802,0.019909338229267624,True
known_gate_regular,154,0.018900000000000007,0.01,True,24576,13,0.011085934826421598,0.030717452684758412,0.020901693755590006,True
known_gate_regular,155,0.018900000000000007,0.01,True,49152,14,0.01346091386801134,0.027576984967016337,0.020518949417513838,True
known_gate_regular,156,0.018900000000000007,0.01,True,24576,13,0.010230240425806785,0.029019553378927962,0.019624896902367375,True
known_gate_regular,157,0.018900000000000007,0.01,True,24576,13,0.010245110020406298,0.029040703214591415,0.019642906617498856,True
known_gate_regular,158,0.018900000000000007,0.01,True,24576,13,0.010035191467038395,0.0286233841496504,0.0193292878083444,True
known_gate_regular,159,0.018900000000000007,0.01,True,24576,13,0.011005788680365267,0.03055584138741113,0.0207808150338882,True
known_gate_regular,160,0.018900000000000007,0.01,True,24576,13,0.010692317997885786,0.029938029036422845,0.020315173517154315,True
known_gate_regular,161,0.018900000000000007,0.01,True,24576,13,0.011188290348670069,0.030928657243422777,0.021058473796046424,True
known_gate_regular,162,0.018900000000000007,0.01,True,24576,13,0.011001500823478462,0.030549862696391726,0.020775681759935095,True
known_gate_regular,163,0.018900000000000007,0.01,True,24576,13,0.010447624488372442,0.029447473835919172,0.019947549162145806,True
known_gate_regular,164,0.018900000000000007,0.01,True,24576,13,0.009992096951792748,0.028556071295888955,0.01927408412384085,True
known_gate_regular,165,0.018900000000000007,0.01,True,24576,13,0.01026785591035191,0.029090875366457283,0.019679365638404597,True
known_gate_regular,166,0.018900000000000007,0.01,True,49152,14,0.013586930311256419,0.02776404448882461,0.020675487400040514,True
known_gate_regular,167,0.018900000000000007,0.01,True,24576,13,0.009914404095588147,0.028380348199109364,0.019147376147348755,True
known_gate_regular,168,0.018900000000000007,0.01,True,24576,13,0.01029352633282997,0.02915744787176203,0.019725487102295998,True
known_gate_regular,169,0.018900000000000007,0.01,True,49152,14,0.012700771683762813,0.026334094341580443,0.01951743301267163,True
known_gate_regular,170,0.018900000000000007,0.01,True,24576,13,0.011296323163212756,0.031129232503548678,0.021212777833380717,True
known_gate_regular,171,0.018900000000000007,0.01,True,49152,14,0.01422417958355413,0.028787555096064597,0.021505867339809363,True
known_gate_regular,172,0.018900000000000007,0.01,True,24576,13,0.010590359033205474,0.029733611456058365,0.02016198524463192,True
known_gate_regular,173,0.018900000000000007,0.01,True,24576,13,0.010414109236644629,0.029382040381968958,0.019898074809306793,True
known_gate_regular,174,0.018900000000000007,0.01,True,24576,13,0.00978403445867736,0.02814733348861508,0.01896568397364622,True
known_gate_regular,175,0.018900000000000007,0.01,True,24576,13,0.009934860971687833,0.02844474981193851,0.019189805391813173,True
known_gate_regular,176,0.018900000000000007,0.01,True,49152,14,0.014152747797752416,0.028673753039424797,0.021413250418588606,True
known_gate_regular,177,0.018900000000000007,0.01,True,49152,14,0.013629374941615252,0.027832650653996222,0.020731012797805738,True
known_gate_regular,178,0.018900000000000007,0.01,True,24576,13,0.010942872489353345,0.03043076691304842,0.020686819701200884,True
known_gate_regular,179,0.018900000000000007,0.01,True,24576,13,0.009753595272554408,0.028050680559830815,0.01890213791619261,True
known_gate_regular,180,0.018900000000000007,0.01,True,24576,13,0.010339439778354154,0.029246577173136456,0.019793008475745305,True
known_gate_regular,181,0.018900000000000007,0.01,True,49152,14,0.013885050954692854,0.028245589935914635,0.021065320445303744,True
known_gate_regular,182,0.018900000000000007,0.01,True,24576,13,0.010725096599816946,0.030002412252291163,0.020363754426054054,True
known_gate_regular,183,0.018900000000000007,0.01,True,24576,13,0.009700270763580572,0.027951017025192884,0.018825643894386727,True
known_gate_regular,184,0.018900000000000007,0.01,True,24576,13,0.010458886765109771,0.029475398668569734,0.019967142716839754,True
known_gate_regular,185,0.018900000000000007,0.01,True,49152,14,0.013872797362193783,0.028225810670332408,0.021049304016263096,True
known_gate_regular,186,0.018900000000000007,0.01,True,24576,13,0.010799347972130486,0.030167498285337196,0.02048342312873384,True
known_gate_regular,187,0.018900000000000007,0.01,True,24576,13,0.010732213830481556,0.030030620413978193,0.020381417122229874,True
known_gate_regular,188,0.018900000000000007,0.01,True,24576,13,0.009932498366224143,0.02841201151960146,0.019172254942912803,True
known_gate_regular,189,0.018900000000000007,0.01,True,24576,13,0.01120520524568251,0.030958560628195665,0.02108188293693909,True
known_gate_regular,190,0.018900000000000007,0.01,True,49152,14,0.014010914388650025,0.02844743394061519,0.02122917416463261,True
known_gate_regular,191,0.018900000000000007,0.01,True,49152,14,0.012852671789241996,0.026579515317666096,0.019716093553454047,True
known_gate_regular,192,0.018900000000000007,0.01,True,24576,13,0.010194450803681622,0.028951040395469634,0.019572745599575628,True
known_gate_regular,193,0.018900000000000007,0.01,True,24576,13,0.009700522412012275,0.02794550542946335,0.018823013920737812,True
known_gate_regular,194,0.018900000000000007,0.01,True,24576,13,0.010311961490050117,0.0291773535037792,0.019744657496914658,True
known_gate_regular,195,0.018900000000000007,0.01,True,24576,13,0.011203373556513876,0.030955754272735055,0.021079563914624466,True
known_gate_regular,196,0.018900000000000007,0.01,True,24576,13,0.010502570704117193,0.02956132379713542,0.020031947250626306,True
known_gate_regular,197,0.018900000000000007,0.01,True,24576,13,0.00998050282333379,0.028533904157001837,0.019257203490167813,True
known_gate_regular,198,0.018900000000000007,0.01,True,49152,14,0.013593900951319847,0.02777709463014738,0.020685497790733615,True
known_gate_regular,199,0.018900000000000007,0.01,True,49152,14,0.013594338162715477,0.027779730505275154,0.020687034333995317,True
known_gate_regular,200,0.018900000000000007,0.01,True,24576,13,0.009903818211788606,0.028395874896575687,0.019149846554182146,True
known_gate_regular,201,0.018900000000000007,0.01,True,24576,13,0.011295466344065872,0.03114674602516575,0.021221106184615812,True
known_gate_regular,202,0.018900000000000007,0.01,True,49152,14,0.013276072119225428,0.027266303649561303,0.020271187884393367,True
known_gate_regular,203,0.018900000000000007,0.01,True,24576,13,0.009875297126808937,0.028307013492763735,0.019091155309786334,True
known_gate_regular,204,0.018900000000000007,0.01,True,24576,13,0.009459173326822534,0.027495327734698777,0.018477250530760655,True
known_gate_regular,205,0.018900000000000007,0.01,True,24576,13,0.009896308366282738,0.028348789361936116,0.019122548864109426,True
known_gate_regular,206,0.018900000000000007,0.01,True,24576,13,0.011279857841972541,0.031106258106549885,0.021193057974261215,True
known_gate_regular,207,0.018900000000000007,0.01,True,24576,13,0.01085816554511129,0.03026281499211268,0.020560490268611984,True
known_gate_regular,208,0.018900000000000007,0.01,True,49152,14,0.013375633434737641,0.027424294679955094,0.020399964057346367,True
known_gate_regular,209,0.018900000000000007,0.01,True,24576,13,0.011084833439566852,0.0307097320424773,0.020897282741022077,True
known_gate_regular,210,0.018900000000000007,0.01,True,24576,13,0.01003110502327292,0.028611648694332692,0.019321376858802808,True
known_gate_regular,211,0.018900000000000007,0.01,True,49152,14,0.013571467111893994,0.027740211136481913,0.020655839124187954,True
known_gate_regular,212,0.018900000000000007,0.01,True,24576,13,0.009545000218939515,0.027635286745136114,0.018590143482037816,True
known_gate_regular,213,0.018900000000000007,0.01,True,24576,13,0.009473895721189573,0.02748657338446782,0.018480234552828698,True
known_gate_regular,214,0.018900000000000007,0.01,True,24576,13,0.010066886744498935,0.028704617900820427,0.019385752322659683,True
known_gate_regular,215,0.018900000000000007,0.01,True,49152,14,0.013260272141295713,0.027237880205169488,0.0202490761732326,True
known_gate_regular,216,0.018900000000000007,0.01,True,49152,14,0.013500878359230072,0.02762535580321094,0.020563117081220505,True
known_gate_regular,217,0.018900000000000007,0.01,True,24576,13,0.01137842106175154,0.03128736708590006,0.0213328940738258,True
known_gate_regular,218,0.018900000000000007,0.01,True,49152,14,0.013581887351701058,0.027759723107181344,0.020670805229441203,True
known_gate_regular,219,0.018900000000000007,0.01,True,24576,13,0.010331782362654278,0.02921747286133361,0.019774627611993945,True
known_gate_regular,220,0.018900000000000007,0.01,True,24576,13,0.010833097575040283,0.030215384787160154,0.020524241181100217,True
known_gate_regular,221,0.018900000000000007,0.01,True,24576,13,0.010794150224924687,0.030142277502350618,0.020468213863637653,True
known_gate_regular,222,0.018900000000000007,0.01,True,24576,13,0.009867988871246689,0.028290700168199543,0.019079344519723117,True
known_gate_regular,223,0.018900000000000007,0.01,True,49152,14,0.013016806424280136,0.026848791469894977,0.019932798947087556,True
known_gate_regular,224,0.018900000000000007,0.01,True,24576,13,0.01011203721487628,0.028774245208164923,0.019443141211520604,True
known_gate_regular,225,0.018900000000000007,0.01,True,24576,13,0.010658523246214005,0.029866124832734865,0.020262324039474436,True
known_gate_regular,226,0.018900000000000007,0.01,True,24576,13,0.010842496764244565,0.030234653531990563,0.020538575148117563,True
known_gate_regular,227,0.018900000000000007,0.01,True,49152,14,0.01314238383972282,0.027048254090336322,0.02009531896502957,True
known_gate_regular,228,0.018900000000000007,0.01,True,24576,13,0.011024048580610962,0.03059974772417435,0.020811898152392656,True
known_gate_regular,229,0.018900000000000007,0.01,True,24576,13,0.010161540618698516,0.02890440436648781,0.019532972492593163,True
known_gate_regular,230,0.018900000000000007,0.01,True,24576,13,0.010781405279766796,0.030118137436935682,0.02044977135835124,True
known_gate_regular,231,0.018900000000000007,0.01,True,24576,13,0.010525687074096322,0.029612252057872067,0.020068969565984196,True
known_gate_regular,232,0.018900000000000007,0.01,True,49152,14,0.0135209161739768,0.02765921443627389,0.020590065305125346,True
known_gate_regular,233,0.018900000000000007,0.01,True,24576,13,0.009784816306809222,0.02812475724717579,0.018954786776992506,True
known_gate_regular,234,0.018900000000000007,0.01,True,49152,14,0.01366544016438918,0.027895253657537082,0.02078034691096313,True
known_gate_regular,235,0.018900000000000007,0.01,True,49152,14,0.01380790433165797,0.028126671717968732,0.02096728802481335,True
known_gate_regular,236,0.018900000000000007,0.01,True,49152,14,0.013454094818431486,0.02755538450323728,0.02050473966083438,True
known_gate_regular,237,0.018900000000000007,0.01,True,49152,14,0.0139164617466041,0.028293853379772745,0.021105157563188422,True
known_gate_regular,238,0.018900000000000007,0.01,True,24576,13,0.011386344993562407,0.03130463933875483,0.02134549216615862,True
known_gate_regular,239,0.018900000000000007,0.01,True,49152,14,0.01461613270524278,0.029413387679260005,0.022014760192251393,True
known_gate_regular,240,0.018900000000000007,0.01,True,49152,14,0.012939951527715435,0.02672183704943384,0.019830894288574638,True
known_gate_regular,241,0.018900000000000007,0.01,True,24576,13,0.01052606323639982,0.02960653867469049,0.020066300955545156,True
known_gate_regular,242,0.018900000000000007,0.01,True,24576,13,0.01060325569163465,0.029764043632384017,0.020183649662009334,True
known_gate_regular,243,0.018900000000000007,0.01,True,24576,13,0.011403324018712649,0.031346934261419226,0.021375129140065938,True
known_gate_regular,244,0.018900000000000007,0.01,True,24576,13,0.010802768145571172,0.030160586996082955,0.020481677570827063,True
known_gate_regular,245,0.018900000000000007,0.01,True,24576,13,0.011225230217761116,0.03098651006099597,0.021105870139378542,True
known_gate_regular,246,0.018900000000000007,0.01,True,24576,13,0.010902196877786048,0.030349155317218192,0.02062567609750212,True
known_gate_regular,247,0.018900000000000007,0.01,True,24576,13,0.01118331433733127,0.030903145437080032,0.021043229887205653,True
known_gate_regular,248,0.018900000000000007,0.01,True,24576,13,0.010618495236181484,0.029785436287608887,0.020201965761895185,True
known_gate_regular,249,0.018900000000000007,0.01,True,49152,14,0.014028837938218361,0.028489510369241015,0.021259174153729687,True
known_gate_regular,250,0.018900000000000007,0.01,True,24576,13,0.011060385966229928,0.03066314269359443,0.02086176432991218,True
known_gate_regular,251,0.018900000000000007,0.01,True,49152,14,0.013936783718002405,0.028328079863477084,0.021132431790739745,True
known_gate_regular,252,0.018900000000000007,0.01,True,24576,13,0.010108122551280928,0.028833573673880127,0.019470848112580527,True
known_gate_regular,253,0.018900000000000007,0.01,True,24576,13,0.009662965506667946,0.027868338933549078,0.018765652220108512,True
known_gate_regular,254,0.018900000000000007,0.01,True,24576,13,0.011161442716608115,0.030890244983922573,0.021025843850265343,True
known_gate_regular,255,0.018900000000000007,0.01,True,49152,14,0.013106281176234328,0.026991916331313044,0.020049098753773687,True
known_gate_regular,256,0.018900000000000007,0.01,True,24576,13,0.010809699734333166,0.030170298502616835,0.020489999118475002,True
known_gate_regular,257,0.018900000000000007,0.01,True,24576,13,0.011131331964651414,0.030829783971169686,0.02098055796791055,True
known_gate_regular,258,0.018900000000000007,0.01,True,24576,13,0.009931115876967829,0.028410048468249495,0.019170582172608662,True
known_gate_regular,259,0.018900000000000007,0.01,True,24576,13,0.010378168547795413,0.029319046346998154,0.019848607447396784,True
known_gate_regular,260,0.018900000000000007,0.01,True,24576,13,0.010617069403010961,0.029789515200148258,0.02020329230157961,True
known_gate_regular,261,0.018900000000000007,0.01,True,24576,13,0.011098127771359953,0.03074063393271889,0.020919380852039423,True
known_gate_regular,262,0.018900000000000007,0.01,True,24576,13,0.010516649904675716,0.029617614523495504,0.020067132214085612,True
known_gate_regular,263,0.018900000000000007,0.01,True,24576,13,0.01054414213657593,0.029638148485606926,0.020091145311091428,True
known_gate_regular,264,0.018900000000000007,0.01,True,24576,13,0.010977951570512729,0.030510786585626892,0.02074436907806981,True
known_gate_regular,265,0.018900000000000007,0.01,True,49152,14,0.014578904841293688,0.02935350588807081,0.02196620536468225,True
known_gate_regular,266,0.018900000000000007,0.01,True,24576,13,0.011245052126314622,0.031032821704293535,0.02113893691530408,True
known_gate_regular,267,0.018900000000000007,0.01,True,49152,14,0.013885152233047336,0.028243590570525036,0.021064371401786186,True
known_gate_regular,268,0.018900000000000007,0.01,True,24576,13,0.010419311319296668,0.02938937825510428,0.019904344787200472,True
known_gate_regular,269,0.018900000000000007,0.01,True,49152,14,0.014301882815003514,0.02891991502685522,0.021610898920929367,True
known_gate_regular,270,0.018900000000000007,0.01,True,24576,13,0.009712218816595066,0.02799765472284261,0.018854936769718837,True
known_gate_regular,271,0.018900000000000007,0.01,True,24576,13,0.010768385483320384,0.030105965176395338,0.02043717532985786,True
known_gate_regular,272,0.018900000000000007,0.01,True,24576,13,0.011416695799877039,0.031389838431230443,0.02140326711555374,True
known_gate_regular,273,0.018900000000000007,0.01,True,24576,13,0.009464057342269343,0.027472658357839415,0.01846835785005438,True
known_gate_regular,274,0.018900000000000007,0.01,True,49152,14,0.01332952350104472,0.027348930303826208,0.020339226902435465,True
known_gate_regular,275,0.018900000000000007,0.01,True,49152,14,0.013722481647040192,0.02798239858652063,0.02085244011678041,True
known_gate_regular,276,0.018900000000000007,0.01,True,24576,13,0.009909140703067842,0.028378890242807295,0.019144015472937568,True
known_gate_regular,277,0.018900000000000007,0.01,True,24576,13,0.010329102846245261,0.02921370002360577,0.019771401434925513,True
known_gate_regular,278,0.018900000000000007,0.01,True,24576,13,0.009965485624365401,0.02848267598644683,0.019224080805406114,True
known_gate_regular,279,0.018900000000000007,0.01,True,24576,13,0.010955084277646486,0.030454039044915705,0.020704561661281096,True
known_gate_regular,280,0.018900000000000007,0.01,True,24576,13,0.011182563879026232,0.030920489870369473,0.021051526874697853,True
known_gate_regular,281,0.018900000000000007,0.01,True,24576,13,0.009327900315230484,0.027218609086266946,0.018273254700748715,True
known_gate_regular,282,0.018900000000000007,0.01,True,49152,14,0.01391184460184454,0.028288014755161996,0.021099929678503267,True
known_gate_regular,283,0.018900000000000007,0.01,True,24576,13,0.010792665494477185,0.030140258824282295,0.02046646215937974,True
known_gate_regular,284,0.018900000000000007,0.01,True,24576,13,0.01026633170854542,0.029082748859942553,0.019674540284243987,True
known_gate_regular,285,0.018900000000000007,0.01,True,24576,13,0.009797672545804456,0.028143088568124208,0.01897038055696433,True
known_gate_regular,286,0.018900000000000007,0.01,True,24576,13,0.011378448360982691,0.031287402860490275,0.021332925610736485,True
known_gate_regular,287,0.018900000000000007,0.01,True,24576,13,0.009944380283008238,0.028446861659439913,0.019195620971224077,True
known_gate_regular,288,0.018900000000000007,0.01,True,24576,13,0.009554136523450179,0.027660093988549916,0.018607115256000048,True
known_gate_regular,289,0.018900000000000007,0.01,True,24576,13,0.011274536708780194,0.031086350880414167,0.02118044379459718,True
known_gate_regular,290,0.018900000000000007,0.01,True,24576,13,0.010483804353164716,0.02951670336336844,0.02000025385826658,True
known_gate_regular,291,0.018900000000000007,0.01,True,24576,13,0.010659986889722724,0.02986818598905736,0.020264086439390042,True
known_gate_regular,292,0.018900000000000007,0.01,True,24576,13,0.01052212628688442,0.02959497813970004,0.02005855221329223,True
known_gate_regular,293,0.018900000000000007,0.01,True,24576,13,0.009495448264620213,0.027540857764590677,0.018518153014605444,True
known_gate_regular,294,0.018900000000000007,0.01,True,24576,13,0.010576000326009324,0.02970738724617731,0.020141693786093318,True
known_gate_regular,295,0.018900000000000007,0.01,True,24576,13,0.010270886636196807,0.029101313556121187,0.019686100096158995,True
known_gate_regular,296,0.018900000000000007,0.01,True,24576,13,0.010636388013338135,0.02982279696452784,0.02022959248893299,True
known_gate_regular,297,0.018900000000000007,0.01,True,24576,13,0.010792890735472018,0.030134419945869233,0.020463655340670624,True
known_gate_regular,298,0.018900000000000007,0.01,True,24576,13,0.010360692559135257,0.029276385828889286,0.01981853919401227,True
known_gate_regular,299,0.018900000000000007,0.01,True,24576,13,0.010337431293583582,0.029237640082333805,0.019787535687958692,True
unidentified,0,0.11199999999999993,0.02,False,32768,14,0.0,0.1879733783974076,,True
unidentified,1,0.11199999999999993,0.02,False,32768,14,0.0,0.1868658548698024,,True
unidentified,2,0.11199999999999993,0.02,False,32768,14,0.0,0.19468039110133584,,True
unidentified,3,0.11199999999999993,0.02,False,32768,14,0.0,0.19610769258965094,,True
unidentified,4,0.11199999999999993,0.02,False,32768,14,0.0,0.1837321680451726,,True
unidentified,5,0.11199999999999993,0.02,False,32768,14,0.0,0.1976351519901419,,True
unidentified,6,0.11199999999999993,0.02,False,32768,14,0.0,0.18785965754037082,,True
unidentified,7,0.11199999999999993,0.02,False,32768,14,0.0,0.19937997991973938,,True
unidentified,8,0.11199999999999993,0.02,False,32768,14,0.0,0.1846800813885459,,True
unidentified,9,0.11199999999999993,0.02,False,32768,14,0.0,0.19526124125284655,,True
unidentified,10,0.11199999999999993,0.02,False,32768,14,0.0,0.18745787224032923,,True
unidentified,11,0.11199999999999993,0.02,False,32768,14,0.0,0.18841669563629376,,True
unidentified,12,0.11199999999999993,0.02,False,32768,14,0.0,0.18968839775533547,,True
unidentified,13,0.11199999999999993,0.02,False,32768,14,0.0,0.19363241646054583,,True
unidentified,14,0.11199999999999993,0.02,False,32768,14,0.0,0.1860802079640381,,True
unidentified,15,0.11199999999999993,0.02,False,32768,14,0.0,0.1860711865122339,,True
unidentified,16,0.11199999999999993,0.02,False,32768,14,0.0,0.19412081980800994,,True
unidentified,17,0.11199999999999993,0.02,False,32768,14,0.0,0.19324631343136212,,True
unidentified,18,0.11199999999999993,0.02,False,32768,14,0.0,0.18598850237136655,,True
unidentified,19,0.11199999999999993,0.02,False,32768,14,0.0,0.18672417078248668,,True
unidentified,20,0.11199999999999993,0.02,False,32768,14,0.0,0.19743806538550748,,True
unidentified,21,0.11199999999999993,0.02,False,32768,14,0.0,0.1869692069212456,,True
unidentified,22,0.11199999999999993,0.02,False,32768,14,0.0,0.19155496576928935,,True
unidentified,23,0.11199999999999993,0.02,False,32768,14,0.0,0.18834063386027844,,True
unidentified,24,0.11199999999999993,0.02,False,32768,14,0.0,0.18572117409546166,,True
unidentified,25,0.11199999999999993,0.02,False,32768,14,0.0,0.18852038176256516,,True
unidentified,26,0.11199999999999993,0.02,False,32768,14,0.0,0.19628538268760565,,True
unidentified,27,0.11199999999999993,0.02,False,32768,14,0.0,0.1894694386486658,,True
unidentified,28,0.11199999999999993,0.02,False,32768,14,0.0,0.19692775733108844,,True
unidentified,29,0.11199999999999993,0.02,False,32768,14,0.0,0.18772604747982485,,True
unidentified,30,0.11199999999999993,0.02,False,32768,14,0.0,0.189264701499057,,True
unidentified,31,0.11199999999999993,0.02,False,32768,14,0.0,0.1867199984573524,,True
unidentified,32,0.11199999999999993,0.02,False,32768,14,0.0,0.1886237871693712,,True
unidentified,33,0.11199999999999993,0.02,False,32768,14,0.0,0.18045239263879564,,True
unidentified,34,0.11199999999999993,0.02,False,32768,14,0.0,0.19574492958409145,,True
unidentified,35,0.11199999999999993,0.02,False,32768,14,0.0,0.18555926913240592,,True
unidentified,36,0.11199999999999993,0.02,False,32768,14,0.0,0.19502965221076643,,True
unidentified,37,0.11199999999999993,0.02,False,32768,14,0.0,0.19218455041127314,,True
unidentified,38,0.11199999999999993,0.02,False,32768,14,0.0,0.19283892529471164,,True
unidentified,39,0.11199999999999993,0.02,False,32768,14,0.0,0.19520522153863695,,True
unidentified,40,0.11199999999999993,0.02,False,32768,14,0.0,0.18593218463393307,,True
unidentified,41,0.11199999999999993,0.02,False,32768,14,0.0,0.18714881446379963,,True
unidentified,42,0.11199999999999993,0.02,False,32768,14,0.0,0.18450753939899506,,True
unidentified,43,0.11199999999999993,0.02,False,32768,14,0.0,0.18151709263172705,,True
unidentified,44,0.11199999999999993,0.02,False,32768,14,0.0,0.18194900183042068,,True
unidentified,45,0.11199999999999993,0.02,False,32768,14,0.0,0.18681362005053603,,True
unidentified,46,0.11199999999999993,0.02,False,32768,14,0.0,0.19154165903234324,,True
unidentified,47,0.11199999999999993,0.02,False,32768,14,0.0,0.19016647700068953,,True
unidentified,48,0.11199999999999993,0.02,False,32768,14,0.0,0.19570909229142025,,True
unidentified,49,0.11199999999999993,0.02,False,32768,14,0.0,0.1903485196818001,,True
unidentified,50,0.11199999999999993,0.02,False,32768,14,0.0,0.18481179900162026,,True
unidentified,51,0.11199999999999993,0.02,False,32768,14,0.0,0.19038656859560996,,True
unidentified,52,0.11199999999999993,0.02,False,32768,14,0.0,0.1854446878547045,,True
unidentified,53,0.11199999999999993,0.02,False,32768,14,0.0,0.19445380260013492,,True
unidentified,54,0.11199999999999993,0.02,False,32768,14,0.0,0.19709411774134114,,True
unidentified,55,0.11199999999999993,0.02,False,32768,14,0.0,0.1908639623875491,,True
unidentified,56,0.11199999999999993,0.02,False,32768,14,0.0,0.18713525440711323,,True
unidentified,57,0.11199999999999993,0.02,False,32768,14,0.0,0.18857474119860032,,True
unidentified,58,0.11199999999999993,0.02,False,32768,14,0.0,0.19507400431576125,,True
unidentified,59,0.11199999999999993,0.02,False,32768,14,0.0,0.1937492454109902,,True
unidentified,60,0.11199999999999993,0.02,False,32768,14,0.0,0.19038428246866534,,True
unidentified,61,0.11199999999999993,0.02,False,32768,14,0.0,0.19370086374319112,,True
unidentified,62,0.11199999999999993,0.02,False,32768,14,0.0,0.18667032663781138,,True
unidentified,63,0.11199999999999993,0.02,False,32768,14,0.0,0.1954096159615383,,True
unidentified,64,0.11199999999999993,0.02,False,32768,14,0.0,0.18931932050411437,,True
unidentified,65,0.11199999999999993,0.02,False,32768,14,0.0,0.19138637018485755,,True
unidentified,66,0.11199999999999993,0.02,False,32768,14,0.0,0.19449553210075962,,True
unidentified,67,0.11199999999999993,0.02,False,32768,14,0.0,0.18746600827434107,,True
unidentified,68,0.11199999999999993,0.02,False,32768,14,0.0,0.18819854744161052,,True
unidentified,69,0.11199999999999993,0.02,False,32768,14,0.0,0.19091133942826627,,True
unidentified,70,0.11199999999999993,0.02,False,32768,14,0.0,0.1855134865159365,,True
unidentified,71,0.11199999999999993,0.02,False,32768,14,0.0,0.1954067102351055,,True
unidentified,72,0.11199999999999993,0.02,False,32768,14,0.0,0.18780047877998812,,True
unidentified,73,0.11199999999999993,0.02,False,32768,14,0.0,0.19650954229953196,,True
unidentified,74,0.11199999999999993,0.02,False,32768,14,0.0,0.19612203231191408,,True
unidentified,75,0.11199999999999993,0.02,False,32768,14,0.0,0.18682417007266128,,True
unidentified,76,0.11199999999999993,0.02,False,32768,14,0.0,0.19062676185698085,,True
unidentified,77,0.11199999999999993,0.02,False,32768,14,0.0,0.19181688492368087,,True
unidentified,78,0.11199999999999993,0.02,False,32768,14,0.0,0.18688336373420517,,True
unidentified,79,0.11199999999999993,0.02,False,32768,14,0.0,0.1934241626368953,,True
unidentified,80,0.11199999999999993,0.02,False,32768,14,0.0,0.18936381296884186,,True
unidentified,81,0.11199999999999993,0.02,False,32768,14,0.0,0.1852002415131114,,True
unidentified,82,0.11199999999999993,0.02,False,32768,14,0.0,0.190471526364858,,True
unidentified,83,0.11199999999999993,0.02,False,32768,14,0.0,0.19129039420820532,,True
unidentified,84,0.11199999999999993,0.02,False,32768,14,0.0,0.18687658370586196,,True
unidentified,85,0.11199999999999993,0.02,False,32768,14,0.0,0.18834301804606945,,True
unidentified,86,0.11199999999999993,0.02,False,32768,14,0.0,0.18430768983025786,,True
unidentified,87,0.11199999999999993,0.02,False,32768,14,0.0,0.19216638829837518,,True
unidentified,88,0.11199999999999993,0.02,False,32768,14,0.0,0.19203872860634022,,True
unidentified,89,0.11199999999999993,0.02,False,32768,14,0.0,0.19008987878287123,,True
unidentified,90,0.11199999999999993,0.02,False,32768,14,0.0,0.19128812923170385,,True
unidentified,91,0.11199999999999993,0.02,False,32768,14,0.0,0.19401683565851466,,True
unidentified,92,0.11199999999999993,0.02,False,32768,14,0.0,0.18425339865074672,,True
unidentified,93,0.11199999999999993,0.02,False,32768,14,0.0,0.194432285323371,,True
unidentified,94,0.11199999999999993,0.02,False,32768,14,0.0,0.1814715123822324,,True
unidentified,95,0.11199999999999993,0.02,False,32768,14,0.0,0.19649986519663523,,True
unidentified,96,0.11199999999999993,0.02,False,32768,14,0.0,0.18808891334942543,,True
unidentified,97,0.11199999999999993,0.02,False,32768,14,0.0,0.1885583499212871,,True
unidentified,98,0.11199999999999993,0.02,False,32768,14,0.0,0.20095354495705137,,True
unidentified,99,0.11199999999999993,0.02,False,32768,14,0.0,0.18446484132289276,,True
unidentified,100,0.11199999999999993,0.02,False,32768,14,0.0,0.18656864976570384,,True
unidentified,101,0.11199999999999993,0.02,False,32768,14,0.0,0.18475272454936592,,True
unidentified,102,0.11199999999999993,0.02,False,32768,14,0.0,0.18885860111155112,,True
unidentified,103,0.11199999999999993,0.02,False,32768,14,0.0,0.19596356951709412,,True
unidentified,104,0.11199999999999993,0.02,False,32768,14,0.0,0.18971550296754708,,True
unidentified,105,0.11199999999999993,0.02,False,32768,14,0.0,0.19504070887237226,,True
unidentified,106,0.11199999999999993,0.02,False,32768,14,0.0,0.19128812923170385,,True
unidentified,107,0.11199999999999993,0.02,False,32768,14,0.0,0.1867695659687651,,True
unidentified,108,0.11199999999999993,0.02,False,32768,14,0.0,0.1871239780747741,,True
unidentified,109,0.11199999999999993,0.02,False,32768,14,0.0,0.1823386128817669,,True
unidentified,110,0.11199999999999993,0.02,False,32768,14,0.0,0.19346985584639756,,True
unidentified,111,0.11199999999999993,0.02,False,32768,14,0.0,0.18661943292305247,,True
unidentified,112,0.11199999999999993,0.02,False,32768,14,0.0,0.18804787795409492,,True
unidentified,113,0.11199999999999993,0.02,False,32768,14,0.0,0.18932028907959197,,True
unidentified,114,0.11199999999999993,0.02,False,32768,14,0.0,0.1963417600296839,,True
unidentified,115,0.11199999999999993,0.02,False,32768,14,0.0,0.19080728702224697,,True
unidentified,116,0.11199999999999993,0.02,False,32768,14,0.0,0.18903372100198848,,True
unidentified,117,0.11199999999999993,0.02,False,32768,14,0.0,0.18982186505355142,,True
unidentified,118,0.11199999999999993,0.02,False,32768,14,0.0,0.19091716578229306,,True
unidentified,119,0.11199999999999993,0.02,False,32768,14,0.0,0.1956748345218356,,True
unidentified,120,0.11199999999999993,0.02,False,32768,14,0.0,0.19083576939057034,,True
unidentified,121,0.11199999999999993,0.02,False,32768,14,0.0,0.1968615750249446,,True
unidentified,122,0.11199999999999993,0.02,False,32768,14,0.0,0.19249322556280637,,True
unidentified,123,0.11199999999999993,0.02,False,32768,14,0.0,0.1938054674921746,,True
unidentified,124,0.11199999999999993,0.02,False,32768,14,0.0,0.19434234431700226,,True
unidentified,125,0.11199999999999993,0.02,False,32768,14,0.0,0.18730751567719872,,True
unidentified,126,0.11199999999999993,0.02,False,32768,14,0.0,0.1939024716489492,,True
unidentified,127,0.11199999999999993,0.02,False,32768,14,0.0,0.1958549275534271,,True
unidentified,128,0.11199999999999993,0.02,False,32768,14,0.0,0.1917523417452684,,True
unidentified,129,0.11199999999999993,0.02,False,32768,14,0.0,0.19543651015489585,,True
unidentified,130,0.11199999999999993,0.02,False,32768,14,0.0,0.19241343224721064,,True
unidentified,131,0.11199999999999993,0.02,False,32768,14,0.0,0.19283745007975345,,True
unidentified,132,0.11199999999999993,0.02,False,32768,14,0.0,0.18743388137080713,,True
unidentified,133,0.11199999999999993,0.02,False,32768,14,0.0,0.19536967460025684,,True
unidentified,134,0.11199999999999993,0.02,False,32768,14,0.0,0.17940698724701293,,True
unidentified,135,0.11199999999999993,0.02,False,32768,14,0.0,0.18671719703904796,,True
unidentified,136,0.11199999999999993,0.02,False,32768,14,0.0,0.19628882245324408,,True
unidentified,137,0.11199999999999993,0.02,False,32768,14,0.0,0.18398578725277914,,True
unidentified,138,0.11199999999999993,0.02,False,32768,14,0.0,0.1832487181325068,,True
unidentified,139,0.11199999999999993,0.02,False,32768,14,0.0,0.19539101931236838,,True
unidentified,140,0.11199999999999993,0.02,False,32768,14,0.0,0.19487984699060007,,True
unidentified,141,0.11199999999999993,0.02,False,32768,14,0.0,0.18777289048133639,,True
unidentified,142,0.11199999999999993,0.02,False,32768,14,0.0,0.18831106370718792,,True
unidentified,143,0.11199999999999993,0.02,False,32768,14,0.0,0.1882277662161143,,True
unidentified,144,0.11199999999999993,0.02,False,32768,14,0.0,0.1928889994456049,,True
unidentified,145,0.11199999999999993,0.02,False,32768,14,0.0,0.1907570191562582,,True
unidentified,146,0.11199999999999993,0.02,False,32768,14,0.0,0.1880472074018412,,True
unidentified,147,0.11199999999999993,0.02,False,32768,14,0.0,0.18257866578340512,,True
unidentified,148,0.11199999999999993,0.02,False,32768,14,0.0,0.1859890984178143,,True
unidentified,149,0.11199999999999993,0.02,False,32768,14,0.0,0.18470799751274392,,True
unidentified,150,0.11199999999999993,0.02,False,32768,14,0.0,0.18947677001997318,,True
unidentified,151,0.11199999999999993,0.02,False,32768,14,0.0,0.18983272800006173,,True
unidentified,152,0.11199999999999993,0.02,False,32768,14,0.0,0.18593313830824948,,True
unidentified,153,0.11199999999999993,0.02,False,32768,14,0.0,0.19041547684832602,,True
unidentified,154,0.11199999999999993,0.02,False,32768,14,0.0,0.19304150177594734,,True
unidentified,155,0.11199999999999993,0.02,False,32768,14,0.0,0.19059971000013207,,True
unidentified,156,0.11199999999999993,0.02,False,32768,14,0.0,0.18857617171007493,,True
unidentified,157,0.11199999999999993,0.02,False,32768,14,0.0,0.19617294092783422,,True
unidentified,158,0.11199999999999993,0.02,False,32768,14,0.0,0.18635745416401617,,True
unidentified,159,0.11199999999999993,0.02,False,32768,14,0.0,0.19380117595775076,,True
unidentified,160,0.11199999999999993,0.02,False,32768,14,0.0,0.18671831222354018,,True
unidentified,161,0.11199999999999993,0.02,False,32768,14,0.0,0.1854137914982677,,True
unidentified,162,0.11199999999999993,0.02,False,32768,14,0.0,0.19198433311870075,,True
unidentified,163,0.11199999999999993,0.02,False,32768,14,0.0,0.18841836456634747,,True
unidentified,164,0.11199999999999993,0.02,False,32768,14,0.0,0.19558075964453422,,True
unidentified,165,0.11199999999999993,0.02,False,32768,14,0.0,0.1870378479189864,,True
unidentified,166,0.11199999999999993,0.02,False,32768,14,0.0,0.1926702254021515,,True
unidentified,167,0.11199999999999993,0.02,False,32768,14,0.0,0.18672554168931652,,True
unidentified,168,0.11199999999999993,0.02,False,32768,14,0.0,0.1872520324047921,,True
unidentified,169,0.11199999999999993,0.02,False,32768,14,0.0,0.1923012140048571,,True
unidentified,170,0.11199999999999993,0.02,False,32768,14,0.0,0.18904294722336482,,True
unidentified,171,0.11199999999999993,0.02,False,32768,14,0.0,0.19454107629864995,,True
unidentified,172,0.11199999999999993,0.02,False,32768,14,0.0,0.19257299772795897,,True
unidentified,173,0.11199999999999993,0.02,False,32768,14,0.0,0.18877634910435842,,True
unidentified,174,0.11199999999999993,0.02,False,32768,14,0.0,0.18985108623065255,,True
unidentified,175,0.11199999999999993,0.02,False,32768,14,0.0,0.1883998871264671,,True
unidentified,176,0.11199999999999993,0.02,False,32768,14,0.0,0.1918592700753981,,True
unidentified,177,0.11199999999999993,0.02,False,32768,14,0.0,0.18374510850237077,,True
unidentified,178,0.11199999999999993,0.02,False,32768,14,0.0,0.19522255783838732,,True
unidentified,179,0.11199999999999993,0.02,False,32768,14,0.0,0.19072080933455715,,True
unidentified,180,0.11199999999999993,0.02,False,32768,14,0.0,0.19287380026118717,,True
unidentified,181,0.11199999999999993,0.02,False,32768,14,0.0,0.18367994812706742,,True
unidentified,182,0.11199999999999993,0.02,False,32768,14,0.0,0.20134989998513647,,True
unidentified,183,0.11199999999999993,0.02,False,32768,14,0.0,0.1894746963559699,,True
unidentified,184,0.11199999999999993,0.02,False,32768,14,0.0,0.19235949869556818,,True
unidentified,185,0.11199999999999993,0.02,False,32768,14,0.0,0.1839412861361724,,True
unidentified,186,0.11199999999999993,0.02,False,32768,14,0.0,0.18932051259700988,,True
unidentified,187,0.11199999999999993,0.02,False,32768,14,0.0,0.19203336418831043,,True
unidentified,188,0.11199999999999993,0.02,False,32768,14,0.0,0.18492804055749612,,True
unidentified,189,0.11199999999999993,0.02,False,32768,14,0.0,0.1835730346980989,,True
unidentified,190,0.11199999999999993,0.02,False,32768,14,0.0,0.19445366848968418,,True
unidentified,191,0.11199999999999993,0.02,False,32768,14,0.0,0.18289010774572573,,True
unidentified,192,0.11199999999999993,0.02,False,32768,14,0.0,0.18847251923281053,,True
unidentified,193,0.11199999999999993,0.02,False,32768,14,0.0,0.1906170847540841,,True
unidentified,194,0.11199999999999993,0.02,False,32768,14,0.0,0.19640632435853952,,True
unidentified,195,0.11199999999999993,0.02,False,32768,14,0.0,0.19010639551875594,,True
unidentified,196,0.11199999999999993,0.02,False,32768,14,0.0,0.19750973131897062,,True
unidentified,197,0.11199999999999993,0.02,False,32768,14,0.0,0.1891102235635577,,True
unidentified,198,0.11199999999999993,0.02,False,32768,14,0.0,0.19033040852166766,,True
unidentified,199,0.11199999999999993,0.02,False,32768,14,0.0,0.19327122817287823,,True
unidentified,200,0.11199999999999993,0.02,False,32768,14,0.0,0.18455612343376895,,True
unidentified,201,0.11199999999999993,0.02,False,32768,14,0.0,0.18825490988252758,,True
unidentified,202,0.11199999999999993,0.02,False,32768,14,0.0,0.19444897462390812,,True
unidentified,203,0.11199999999999993,0.02,False,32768,14,0.0,0.19608343830442201,,True
unidentified,204,0.11199999999999993,0.02,False,32768,14,0.0,0.19303850664254738,,True
unidentified,205,0.11199999999999993,0.02,False,32768,14,0.0,0.1924706503035977,,True
unidentified,206,0.11199999999999993,0.02,False,32768,14,0.0,0.18725411856735924,,True
unidentified,207,0.11199999999999993,0.02,False,32768,14,0.0,0.19503510603576338,,True
unidentified,208,0.11199999999999993,0.02,False,32768,14,0.0,0.19107731240832795,,True
unidentified,209,0.11199999999999993,0.02,False,32768,14,0.0,0.1940155243563296,,True
unidentified,210,0.11199999999999993,0.02,False,32768,14,0.0,0.18164098713517465,,True
unidentified,211,0.11199999999999993,0.02,False,32768,14,0.0,0.19001977747133345,,True
unidentified,212,0.11199999999999993,0.02,False,32768,14,0.0,0.18773032651568483,,True
unidentified,213,0.11199999999999993,0.02,False,32768,14,0.0,0.18915495684946163,,True
unidentified,214,0.11199999999999993,0.02,False,32768,14,0.0,0.18698892115750507,,True
unidentified,215,0.11199999999999993,0.02,False,32768,14,0.0,0.19380503535849997,,True
unidentified,216,0.11199999999999993,0.02,False,32768,14,0.0,0.19191459568431354,,True
unidentified,217,0.11199999999999993,0.02,False,32768,14,0.0,0.19448885638054478,,True
unidentified,218,0.11199999999999993,0.02,False,32768,14,0.0,0.19531898084987537,,True
unidentified,219,0.11199999999999993,0.02,False,32768,14,0.0,0.19101916182806764,,True
unidentified,220,0.11199999999999993,0.02,False,32768,14,0.0,0.18756173718053495,,True
unidentified,221,0.11199999999999993,0.02,False,32768,14,0.0,0.1873075603806823,,True
unidentified,222,0.11199999999999993,0.02,False,32768,14,0.0,0.1876762290512692,,True
unidentified,223,0.11199999999999993,0.02,False,32768,14,0.0,0.19400999602552668,,True
unidentified,224,0.11199999999999993,0.02,False,32768,14,0.0,0.18916118553484065,,True
unidentified,225,0.11199999999999993,0.02,False,32768,14,0.0,0.1901129755827217,,True
unidentified,226,0.11199999999999993,0.02,False,32768,14,0.0,0.1881437496226188,,True
unidentified,227,0.11199999999999993,0.02,False,32768,14,0.0,0.1863710055688233,,True
unidentified,228,0.11199999999999993,0.02,False,32768,14,0.0,0.19290894969784614,,True
unidentified,229,0.11199999999999993,0.02,False,32768,14,0.0,0.19417264604664214,,True
unidentified,230,0.11199999999999993,0.02,False,32768,14,0.0,0.18873627363262624,,True
unidentified,231,0.11199999999999993,0.02,False,32768,14,0.0,0.18629303019489324,,True
unidentified,232,0.11199999999999993,0.02,False,32768,14,0.0,0.19107156680938905,,True
unidentified,233,0.11199999999999993,0.02,False,32768,14,0.0,0.18158921425190527,,True
unidentified,234,0.11199999999999993,0.02,False,32768,14,0.0,0.19373891265700094,,True
unidentified,235,0.11199999999999993,0.02,False,32768,14,0.0,0.19033073634721392,,True
unidentified,236,0.11199999999999993,0.02,False,32768,14,0.0,0.19644652769144053,,True
unidentified,237,0.11199999999999993,0.02,False,32768,14,0.0,0.18635244737385503,,True
unidentified,238,0.11199999999999993,0.02,False,32768,14,0.0,0.18825900770185588,,True
unidentified,239,0.11199999999999993,0.02,False,32768,14,0.0,0.19033019990541095,,True
unidentified,240,0.11199999999999993,0.02,False,32768,14,0.0,0.19268146087769167,,True
unidentified,241,0.11199999999999993,0.02,False,32768,14,0.0,0.18990251638721445,,True
unidentified,242,0.11199999999999993,0.02,False,32768,14,0.0,0.19064316178617333,,True
unidentified,243,0.11199999999999993,0.02,False,32768,14,0.0,0.1850564924136717,,True
unidentified,244,0.11199999999999993,0.02,False,32768,14,0.0,0.19622855831069158,,True
unidentified,245,0.11199999999999993,0.02,False,32768,14,0.0,0.19362842294934587,,True
unidentified,246,0.11199999999999993,0.02,False,32768,14,0.0,0.19291932955791632,,True
unidentified,247,0.11199999999999993,0.02,False,32768,14,0.0,0.1912136171764527,,True
unidentified,248,0.11199999999999993,0.02,False,32768,14,0.0,0.19708911095118,,True
unidentified,249,0.11199999999999993,0.02,False,32768,14,0.0,0.18710321691054646,,True
unidentified,250,0.11199999999999993,0.02,False,32768,14,0.0,0.19445128430389316,,True
unidentified,251,0.11199999999999993,0.02,False,32768,14,0.0,0.18999685323613538,,True
unidentified,252,0.11199999999999993,0.02,False,32768,14,0.0,0.17896942666154225,,True
unidentified,253,0.11199999999999993,0.02,False,32768,14,0.0,0.18730720275281365,,True
unidentified,254,0.11199999999999993,0.02,False,32768,14,0.0,0.18670244488946605,,True
unidentified,255,0.11199999999999993,0.02,False,32768,14,0.0,0.1858763139313354,,True
unidentified,256,0.11199999999999993,0.02,False,32768,14,0.0,0.1873568298688711,,True
unidentified,257,0.11199999999999993,0.02,False,32768,14,0.0,0.19052016135239738,,True
unidentified,258,0.11199999999999993,0.02,False,32768,14,0.0,0.1897731916118104,,True
unidentified,259,0.11199999999999993,0.02,False,32768,14,0.0,0.1889438122005395,,True
unidentified,260,0.11199999999999993,0.02,False,32768,14,0.0,0.18882894155149343,,True
unidentified,261,0.11199999999999993,0.02,False,32768,14,0.0,0.1847784737559089,,True
unidentified,262,0.11199999999999993,0.02,False,32768,14,0.0,0.19992101416854013,,True
unidentified,263,0.11199999999999993,0.02,False,32768,14,0.0,0.1963410447739466,,True
unidentified,264,0.11199999999999993,0.02,False,32768,14,0.0,0.19297987922512885,,True
unidentified,265,0.11199999999999993,0.02,False,32768,14,0.0,0.18822550123961285,,True
unidentified,266,0.11199999999999993,0.02,False,32768,14,0.0,0.18941791043325748,,True
unidentified,267,0.11199999999999993,0.02,False,32768,14,0.0,0.1894895912678818,,True
unidentified,268,0.11199999999999993,0.02,False,32768,14,0.0,0.18190548419045272,,True
unidentified,269,0.11199999999999993,0.02,False,32768,14,0.0,0.18199392017954086,,True
unidentified,270,0.11199999999999993,0.02,False,32768,14,0.0,0.18661684012100474,,True
unidentified,271,0.11199999999999993,0.02,False,32768,14,0.0,0.18873627363262624,,True
unidentified,272,0.11199999999999993,0.02,False,32768,14,0.0,0.19091692736371396,,True
unidentified,273,0.11199999999999993,0.02,False,32768,14,0.0,0.19129054321981726,,True
unidentified,274,0.11199999999999993,0.02,False,32768,14,0.0,0.1904254606263259,,True
unidentified,275,0.11199999999999993,0.02,False,32768,14,0.0,0.18667234454385448,,True
unidentified,276,0.11199999999999993,0.02,False,32768,14,0.0,0.1941839113245047,,True
unidentified,277,0.11199999999999993,0.02,False,32768,14,0.0,0.18868332355762255,,True
unidentified,278,0.11199999999999993,0.02,False,32768,14,0.0,0.18937319445111206,,True
unidentified,279,0.11199999999999993,0.02,False,32768,14,0.0,0.18888928260244925,,True
unidentified,280,0.11199999999999993,0.02,False,32768,14,0.0,0.19504070887237226,,True
unidentified,281,0.11199999999999993,0.02,False,32768,14,0.0,0.1902240911391469,,True
unidentified,282,0.11199999999999993,0.02,False,32768,14,0.0,0.18683221669970596,,True
unidentified,283,0.11199999999999993,0.02,False,32768,14,0.0,0.18868218241749257,,True
unidentified,284,0.11199999999999993,0.02,False,32768,14,0.0,0.19491871546827558,,True
unidentified,285,0.11199999999999993,0.02,False,32768,14,0.0,0.1899117017517918,,True
unidentified,286,0.11199999999999993,0.02,False,32768,14,0.0,0.19823222085431347,,True
unidentified,287,0.11199999999999993,0.02,False,32768,14,0.0,0.19303636087533546,,True
unidentified,288,0.11199999999999993,0.02,False,32768,14,0.0,0.1889930581356878,,True
unidentified,289,0.11199999999999993,0.02,False,32768,14,0.0,0.20012431215479506,,True
unidentified,290,0.11199999999999993,0.02,False,32768,14,0.0,0.1963963492324189,,True
unidentified,291,0.11199999999999993,0.02,False,32768,14,0.0,0.18968839775533547,,True
unidentified,292,0.11199999999999993,0.02,False,32768,14,0.0,0.18352211118101758,,True
unidentified,293,0.11199999999999993,0.02,False,32768,14,0.0,0.18483272023193642,,True
unidentified,294,0.11199999999999993,0.02,False,32768,14,0.0,0.18862313151827867,,True
unidentified,295,0.11199999999999993,0.02,False,32768,14,0.0,0.18614227130041047,,True
unidentified,296,0.11199999999999993,0.02,False,32768,14,0.0,0.19182105724881515,,True
unidentified,297,0.11199999999999993,0.02,False,32768,14,0.0,0.1874023889679226,,True
unidentified,298,0.11199999999999993,0.02,False,32768,14,0.0,0.18693039804821487,,True
unidentified,299,0.11199999999999993,0.02,False,32768,14,0.0,0.18759584593850767,,True


==> anc/Supplement_A/experiments/results/summary.json <==
{
  "center_runs": 18000,
  "stress_runs": 900,
  "center_nonstops": 0,
  "center_interval_failures": 0,
  "center_estimation_failures": 0,
  "stress": {
    "one_zero_r3": {
      "runs": 300,
      "stopped": 300,
      "interval_failures": 0
    },
    "known_gate_regular": {
      "runs": 300,
      "stopped": 300,
      "interval_failures": 0
    },
    "unidentified": {
      "runs": 300,
      "stopped": 0,
      "interval_failures": 0
    }
  },
  "interpretation": "Synthetic aggregate-binomial experiments; no operational validation; the baseline is not the best published method."
}


==> anc/Supplement_A/experiments/results/two_ticket_certificate.json <==
{
  "theta": [
    "7/10",
    "4/5"
  ],
  "costs": [
    "1",
    "2"
  ],
  "epsilon": "11/50",
  "rho": "1/10",
  "answer": "1177719/8447218",
  "weight": "2065267/3733718",
  "information_lower": "77843423869/70368744177664",
  "information_upper": "2436933899/2199023255552",
  "lower_float": 0.0011062215871362469,
  "upper_float": 0.0011081892348556721,
  "gap": 1.9676477194252584e-06,
  "tolerance": 2e-06,
  "converged": true,
  "blocks": [
    {
      "left": "12/125",
      "right": "3/25",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "30802079/70422172",
            "-140844344/2310155925"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-1763282/41985367",
            "41985367/66123075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41240955/89144422",
            "-356577688/618614325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35286585/82854931",
            "331419724/529298775"
          ]
        },
        {
          "side": "lower",
          "t": [
            "37546644/93866599",
            "-93866599/1407999150"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2054083/77027436",
            "51351624/51352075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13492885/50598213",
            "-67464284/67464425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "952383/2380957",
            "9523828/14285745"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32902622/80069677",
            "-80069677/1233848325"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-3709376/97164949",
            "97164949/139101600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-12020599/34172948",
            "-136691792/180308985"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15252583/36950563",
            "147802252/228788745"
          ]
        },
        {
          "side": "lower",
          "t": [
            "12144292/28845771",
            "-9615257/151803650"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2097061/51891156",
            "34594104/52426525"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24830198/61869649",
            "-123739298/186226485"
          ]
        },
        {
          "side": "upper",
          "t": [
            "14579560/34773429",
            "11591143/18224450"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29320259/68483960",
            "-27393584/439803885"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2653755/64304273",
            "128608546/199031625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41510877/98236501",
            "392946004/622663155"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41529906/96579851",
            "-193159702/311474295"
          ]
        }
      ]
    },
    {
      "left": "3/25",
      "right": "33/250",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40598607/85452082",
            "-85452082/144995025"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33184339/75691257",
            "529838799/829608475"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26868179/94290218",
            "-660031526/671704475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33596171/83716844",
            "83716844/119986325"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34350566/94621645",
            "-132470303/171752830"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9171477/21863081",
            "21863081/32755275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31919988/77355869",
            "-541491083/797999700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32435555/75638098",
            "529466686/810888875"
          ]
        },
        {
          "side": "lower",
          "t": [
            "0",
            "3/5"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2/5",
            "0"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-22521046/50975741",
            "-356830187/563026150"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18765709/43280494",
            "302963458/469142725"
          ]
        }
      ]
    },
    {
      "left": "33/250",
      "right": "69/500",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-23121037/76366025",
            "-9163923/23121037"
          ]
        },
        {
          "side": "lower",
          "t": [
            "10220735/39915149",
            "119745447/255518375"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43751/90910",
            "-390913/656265"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32481036/73057681",
            "3141480283/4872155400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36207347/90518391",
            "271555173/905183675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8616842/71806563",
            "-215419689/215421050"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26483459/92383987",
            "-3972511441/3972518850"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24820482/62051177",
            "2668200611/3723072300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31227892/83364815",
            "50018889/156139460"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-7317625/36605826",
            "-109817478/182940625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24975259/68661426",
            "-492073553/624381475"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16002312/37941629",
            "1631490047/2400346800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19437551/79257685",
            "-47554611/97187755"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2081795/6174199",
            "18522597/52044875"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34465698/83006993",
            "-3569300699/5169854700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42999783/99309775",
            "170812813/257998698"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10957886/40298837",
            "-120896511/273947150"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29894411/99594855",
            "59756913/149472055"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-30410193/68198149",
            "-2932520407/4561528950"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16865617/38441460",
            "55099426/84328085"
          ]
        }
      ]
    },
    {
      "left": "69/500",
      "right": "111/800",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-35618047/95082520",
            "-85574268/178090235"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25283333/75221283",
            "676991547/1264166650"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1803437/3741404",
            "-21513073/36068740"
          ]
        },
        {
          "side": "upper",
          "t": [
            "658054/1477569",
            "33984087/52644320"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36907187/92267988",
            "415205946/922679675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15154094/84189099",
            "-757701891/757704700"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-24213073/84219228",
            "-484260561/484261460"
          ]
        },
        {
          "side": "upper",
          "t": [
            "17260618/43151525",
            "198497015/276169888"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20665300/79003447",
            "-711031023/1033265000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25426688/66771095",
            "120187971/254266880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16364042/44926853",
            "-1033317619/1309123360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "954352/2260835",
            "10399841/15269632"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-4718650/15156819",
            "-136411371/235932500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28967857/80214158",
            "360963711/724196425"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-38880586/93512623",
            "-2150790329/3110446880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16399758/37827163",
            "870024749/1311980640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17522318/51429789",
            "-462868101/876115900"
          ]
        },
        {
          "side": "lower",
          "t": [
            "5210086/14941107",
            "134469963/260504300"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-23246043/52056002",
            "-598644023/929841720"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24282988/55264449",
            "1271082327/1942639040"
          ]
        }
      ]
    },
    {
      "left": "111/800",
      "right": "1113/8000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-26413493/68998667",
            "-206996001/422615888"
          ]
        },
        {
          "side": "lower",
          "t": [
            "4642243/13468334",
            "20202501/37137944"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-48136593/99784859",
            "-68951337569/115527823200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36862971/82699424",
            "1785790687/2764722825"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22224617/55561554",
            "83342331/177796936"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18499259/98662369",
            "-295987107/295988144"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26110090/90686107",
            "-62664099937/62664216000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25123381/62808423",
            "14466873431/20098704800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-11769369/42380795",
            "-42380795/62769968"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31956405/84130796",
            "21032699/42608540"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9105193/24379043",
            "-16845918713/21852463200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21668989/51048423",
            "11758153431/17335191200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31938266/98467169",
            "-295401507/511012256"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2482505/6826053",
            "20478159/39720080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34930463/82843728",
            "-1192604501/1746523150"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6528101/15009114",
            "1728549629/2611240400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31783160/90379493",
            "-271138479/508530560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3262106/9210329",
            "27630987/52193696"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34657397/77007804",
            "-4434366047/6931479400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27923203/63419159",
            "43822638869/67015687200"
          ]
        }
      ]
    },
    {
      "left": "1113/8000",
      "right": "2229/16000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-36135895/93406731",
            "-14291229843/28908716000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21407188/61359271",
            "9387968463/17125750400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-16170987/33508411",
            "-15447377471/25873579200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16664775/37370143",
            "17227635923/26663640000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "39335659/98339167",
            "15045892551/31468527200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-9796763/51224730",
            "-783738369/783741040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27190204/94369297",
            "-43504245917/43504326400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "2538064/6345157",
            "2925117377/4060902400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-2995365/10253011",
            "-522903561/798764000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21681354/57398815",
            "585467913/1156338880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26885051/69898090",
            "-3222301949/4301608160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "1082069/2533215",
            "233562423/346262080"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16154819/48272707",
            "-7385724171/12923855200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36205773/99452539",
            "5072079489/9654872800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39891415/93093717",
            "-42916203537/63826264000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31893595/73081887",
            "33690749907/51029752000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "23655233/66366960",
            "126926811/236552330"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28891665/80426891",
            "-1367257147/2568148000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-34058379/75020693",
            "-34584539473/54493406400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39690367/89973181",
            "41477636441/63504587200"
          ]
        }
      ]
    },
    {
      "left": "2229/16000",
      "right": "8919/64000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-13489221/34687265",
            "-714557659/1438850240"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28932757/82437197",
            "25473093873/46292411200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-42555387/88171630",
            "-48785362879/81706343040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16757324/37573641",
            "69298318551/107246873600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13425117/33562799",
            "3456968297/7160062400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16053811/83126250",
            "-513720225/513721952"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-7875898/27330013",
            "-151216961929/151217241600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21960238/54900569",
            "303764848277/421636569600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-22805138/76013853",
            "-23488280577/36488220800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32156228/85373337",
            "26380361133/51449964800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-10149491/25969165",
            "-2612497999/3543095040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "37725479/88025431",
            "44276791793/65848108800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20562598/60450253",
            "-18679128177/32900156800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33004935/90597214",
            "4665756521/8801316000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-42480381/98277841",
            "-543771294253/815623315200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42380667/96945035",
            "107279375731/162741761280"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-33412597/91999239",
            "-28427764851/53460155200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31679521/88591029",
            "27374627961/50687233600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33417352/73269887",
            "-405402284771/641613158400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "43771597/99133680",
            "2285444381/3501727760"
          ]
        }
      ]
    },
    {
      "left": "8919/64000",
      "right": "4461/32000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-26708528/68591819",
            "-12140751963/24419225600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32369564/92093305",
            "22820720979/41433041920"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1911173/3959418",
            "-1825951601/3057876800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36651659/82172324",
            "56842705127/87963981600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25976739/64941860",
            "1341049409/2770852160"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16304824/84221569",
            "-104350523991/104350873600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-22245069/77178268",
            "-53388066889/53388165600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30777927/76944781",
            "212906209027/295468099200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28614411/94684756",
            "-1396600151/2180145600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24043669/63888294",
            "39578798133/76939740800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-36485948/92922967",
            "-257117849689/350265100800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "29920627/69744661",
            "192983476987/287238019200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-27653675/80938887",
            "-14326182999/25283360000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34827308/95587845",
            "23686667991/44578954240"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33585650/77502157",
            "-214448468419/322422240000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33055532/75572035",
            "41821564169/63466621440"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19122489/52499606",
            "-10841168639/20397321600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29861709/83441993",
            "34461543109/63704979200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29327766/64214243",
            "-177680810381/281546553600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35164037/79612893",
            "73429624977/112524918400"
          ]
        }
      ]
    },
    {
      "left": "4461/32000",
      "right": "71379/512000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-7153039/18346508",
            "-2848295367/5722431200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "16891223/47985711",
            "1295614197/2350083200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-46769087/96891320",
            "-107241735259/179593294080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "33861101/75914926",
            "1680490759399/2600532556800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "7319087/18297721",
            "11362884741/23421078400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17127799/88258895",
            "-10961754759/10961791360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27259549/94573645",
            "-837411797017/837413345280"
          ]
        },
        {
          "side": "upper",
          "t": [
            "28663934/71659801",
            "3172594369673/4402780262400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6421423/21102807",
            "-13104843147/20548553600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33174203/88213504",
            "427973328/829355075"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-29398589/74556624",
            "-68767612799/94075484800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35213752/82011779",
            "3630907491667/5408832307200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-13761373/40109100",
            "-249077511/440363936"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20208281/55452991",
            "34436307411/64666499200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43294772/99678641",
            "-4413072472993/6650076979200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27484243/62807099",
            "2780658694027/4221579724800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-34822603/95336520",
            "-1480099473/2785808240"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19464144/54343423",
            "11249088561/20761753600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17065578/37320733",
            "-1652300812109/2621272780800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "3248936/7354049",
            "325585811377/499036569600"
          ]
        }
      ]
    },
    {
      "left": "71379/512000",
      "right": "35691/256000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-38129573/97781098",
            "-485923166511/976117068800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18390905/52236494",
            "259589256933/470807168000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-48164609/99781183",
            "-736285349357/1233013990400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18751171/42038640",
            "3877539057/6000374720"
          ]
        },
        {
          "side": "lower",
          "t": [
            "28253033/70632596",
            "175504342911/361638822400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17315037/89196794",
            "-147754489261/147754982400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-25851168/89685415",
            "-132357735457/132357980160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "16014776/40036921",
            "295432440059/409978265600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-10132674/33268199",
            "-110217543287/172930969600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36083057/95958621",
            "953732734119/1847452518400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-38580709/97784437",
            "-4595868539/6290867200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19619295/45686896",
            "21070225349/31390872000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-6984070/20320457",
            "-201965022123/357584384000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "36402293/99921443",
            "993119221977/1863797401600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17852235/41048542",
            "-151448595709/228508608000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18662936/42637803",
            "314624348337/477771161600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29522493/80746859",
            "-267514343867/503850547200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "21320147/59529428",
            "147915746223/272897881600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-19079931/41697430",
            "-30768533597/48844623360"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32818774/74276175",
            "21923355813/33606424576"
          ]
        }
      ]
    },
    {
      "left": "35691/256000",
      "right": "142767/1024000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-12625904/32373199",
            "-160927172229/323223142400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "23117552/65649719",
            "326344753149/591809331200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-2755377/5708197",
            "-505455136153/846451814400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12010063/26925429",
            "794739937507/1229830451200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "38747723/96869326",
            "240768709773/495970854400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12006635/61832394",
            "-153684415287/153684928000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-27111599/94057164",
            "-694055651253/694056934400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "842796/2106989",
            "186571768961/258906931200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-25085954/82290033",
            "-409063754043/642200422400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13262257/35272843",
            "175341302553/339513779200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33077989/83790265",
            "-1483908835097/2032311644160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35292857/82175795",
            "1455316894291/2168393134080"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8527747/24768488",
            "-15390519231/27288790400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "35956746/98729089",
            "163594100473/306830899200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40800718/93693895",
            "-1659300141671/2506796113920"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21753493/49686198",
            "733277191117/1113778841600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-9742307/26619953",
            "-132327786363/249403059200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34376768/95992323",
            "477177837633/880045260800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33047267/72172657",
            "-6390816604693/10152120422400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "24551051/55557353",
            "4919548050797/7542082867200"
          ]
        }
      ]
    },
    {
      "left": "142767/1024000",
      "right": "14277/102400",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-9743789/24981361",
            "-496804326207/997763993600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "22019816/62526595",
            "35527611279/64423690240"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43557642/90235951",
            "-159807869221/267618152448"
          ]
        },
        {
          "side": "upper",
          "t": [
            "43904716/98429573",
            "174318773783/269750575104"
          ]
        },
        {
          "side": "lower",
          "t": [
            "29334206/73335529",
            "1458423665223/3003822694400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18375545/94617063",
            "-1881649531881/1881655808000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28002139/97145581",
            "-15640438541/15640467456"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39185971/97964881",
            "15772345841/21887145984"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-22510036/73805775",
            "-58711017897/92201107456"
          ]
        },
        {
          "side": "lower",
          "t": [
            "30766826/81833065",
            "325482832731/630104596480"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-8397247/21264770",
            "-18829953835/25796342784"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32420179/75482201",
            "528375407/787310592"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-21405538/62114519",
            "-176467348479/313132441600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "34225865/93992119",
            "1869221270553/3504728576000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-3318111/7614422",
            "-6742570681/10193236992"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15098203/34480527",
            "20355004439/30921119744"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18942581/51732276",
            "-36742849029/69275724800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "33156631/92588975",
            "73652677833/135809560576"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-45131972/98529095",
            "-174495027245/277290835968"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8021410/18150623",
            "32144753333/49283543040"
          ]
        }
      ]
    },
    {
      "left": "14277/102400",
      "right": "285543/2048000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-2154821/5524138",
            "-5493755241/11032683520"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2356112/6689707",
            "13305827223/24126586880"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-47544862/98495749",
            "-17443695643649/29211563212800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "573405/1285507",
            "227664575207/352300032000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32490023/81225073",
            "161556670197/332697835520"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-18415815/94810114",
            "-31429552791/31429657600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17161291/59535958",
            "-5271938848879/5271948595200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "20645307/51613243",
            "9140756948543/12684476620800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15424133/50549888",
            "-785497869/1233930640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "2544603/6768421",
            "4487463123/8685578240"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37099115/93921357",
            "-5544522082019/7597898752000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "40356125/93953497",
            "16639258272197/24794803200000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-12575903/36460572",
            "-1066471731/1893783040"
          ]
        },
        {
          "side": "lower",
          "t": [
            "5458638/14993021",
            "9940372923/18632151040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-41090915/94234189",
            "-16688969106089/25246258176000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "20360400/46492241",
            "8233822373341/12509429760000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-34549315/94307646",
            "-93788953947/176892492800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13080462/36528101",
            "24218130963/44647976960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28942577/63163833",
            "-3728792662711/5927439769600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "41399219/93670945",
            "3317843606089/5087136030720"
          ]
        }
      ]
    },
    {
      "left": "285543/2048000",
      "right": "142773/1024000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-22994389/58946462",
            "-1172533548873/2354625433600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "25845914/73380911",
            "2919312782313/5293243187200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9506179/19693302",
            "-290643597567/486716364800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36591689/82034015",
            "484279604151/749397790720"
          ]
        },
        {
          "side": "lower",
          "t": [
            "1048273/2620683",
            "104258631789/214686310400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17435434/89756051",
            "-3570764976933/3570776883200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9839624/34135435",
            "-201515126979/201515499520"
          ]
        },
        {
          "side": "upper",
          "t": [
            "38760618/96901499",
            "953413848661/1323029094400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-29612935/97028543",
            "-3860086526169/6064729088000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15412599/40997254",
            "271832292647/526083379200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-33812991/85589186",
            "-421056000527/577075046400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "19584163/45592615",
            "269151443391/401083658240"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-7193942/20847361",
            "-829370562663/1473319321600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24550733/67438145",
            "536578344507/1005598023680"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-38417562/88073009",
            "-866550335551/1311319449600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5518530/12600517",
            "123976486763/188365824000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8712248/23775281",
            "-945852004023/1784268390400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "26425954/73797807",
            "2935898155881/5412035379200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-45564781/99421803",
            "-2934633359151/4665833574400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39554151/89493074",
            "440261177543/675057510400"
          ]
        }
      ]
    },
    {
      "left": "142773/1024000",
      "right": "17847/128000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-21875821/56076743",
            "-58712349921/117899161600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32516745/92316283",
            "612149272573/1109904896000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-13545779/28061692",
            "-77653717187/130039478400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "18512581/41502625",
            "18375702245/28435324416"
          ]
        },
        {
          "side": "lower",
          "t": [
            "20969618/52424055",
            "208574345223/429457776640"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-17861864/91944341",
            "-1829048775513/1829054873600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-23949472/83084111",
            "-919658024659/919659724800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "9689155/24222876",
            "22343584537/31005296000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16772150/54941113",
            "-1092943560909/1717468160000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24174254/64305103",
            "1279221413979/2475443609600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28587271/72349333",
            "-800834766977/1097751206400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "36541715/85067187",
            "313869564301/467733952000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-25968823/75217550",
            "-29926054443/53184149504"
          ]
        },
        {
          "side": "lower",
          "t": [
            "31797765/87353179",
            "579238929949/1085363712000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15557347/35651961",
            "-131543852103/199134041600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "15030920/34317639",
            "126620648697/192395776000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-7320971/19972997",
            "-397322829321/749667430400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32691573/91297682",
            "302697464671/557936179200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-5066425/11052647",
            "-122341749643/194550720000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "12010051/27172158",
            "50128102817/76864326400"
          ]
        }
      ]
    },
    {
      "left": "17847/128000",
      "right": "357/2560",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-17707733/45388569",
            "-112881371103/226658982400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "4648869/13197104",
            "683774951/1239698400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-9176225/19008701",
            "-7014210669/11745568000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "25298369/56712368",
            "1307928987/2023869520"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32515811/81289543",
            "202167093441/416202380800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16852417/86735110",
            "-21571021857/21571093760"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-14600075/50645153",
            "-18688061457/18688096000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "5051042/12627599",
            "4659584031/6465333760"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-16873951/55234650",
            "-2747371491/4319731456"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24998698/66505807",
            "165399942009/319983334400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-8348224/21116097",
            "-7791839793/10685726720"
          ]
        },
        {
          "side": "upper",
          "t": [
            "34699519/80767365",
            "5960631537/8883076864"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-32228767/93212224",
            "-3622168767/6445753400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "35379216/97222783",
            "80597687107/150951321600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-40475000/92644611",
            "-34185861459/51808000000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "20562184/46934077",
            "17318674413/26319595520"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-20633728/56241085",
            "-27974315679/52822343680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19142537/53467298",
            "66486585063/122512236800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39577929/86277149",
            "-10612089327/16886583040"
          ]
        },
        {
          "side": "upper",
          "t": [
            "7715498/17452887",
            "6440115303/9875837440"
          ]
        }
      ]
    },
    {
      "left": "357/2560",
      "right": "279/2000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-4992773/12789288",
            "-398066589/798843680"
          ]
        },
        {
          "side": "lower",
          "t": [
            "23123536/65594363",
            "16332996387/29598126080"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-46360107/96026225",
            "-664501477/1112642568"
          ]
        },
        {
          "side": "upper",
          "t": [
            "42091510/94348087",
            "16322219051/25254906000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19992723/49981817",
            "4148490811/8530228480"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-19335332/99394147",
            "-24749142603/24749224960"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-15081396/52305323",
            "-9048820879/9048837600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "39921513/99803735",
            "3453209231/4790581560"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-28764055/94011751",
            "-23408925999/36817990400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27404822/72899151",
            "18151888599/35078172160"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-1647967/4165373",
            "-720609529/988780200"
          ]
        },
        {
          "side": "upper",
          "t": [
            "31778423/73953361",
            "12793931453/19067053800"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-21889511/63242265",
            "-3149464797/5603714816"
          ]
        },
        {
          "side": "lower",
          "t": [
            "24653525/67720827",
            "16862485923/31556512000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-2474355/5661376",
            "-122427256/185576625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6457111/14736455",
            "509881343/774853320"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-15941203/43413846",
            "-5405023827/10202369920"
          ]
        },
        {
          "side": "lower",
          "t": [
            "13038375/36396883",
            "3020941289/5563040000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-35229940/76779533",
            "-13282859209/21137964000"
          ]
        },
        {
          "side": "upper",
          "t": [
            "21729905/49148014",
            "4251303211/6518971500"
          ]
        }
      ]
    },
    {
      "left": "279/2000",
      "right": "141/1000",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-34373113/87935938",
            "-1714750791/3437311300"
          ]
        },
        {
          "side": "lower",
          "t": [
            "15041233/42604840",
            "41539719/75206165"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37994567/78450550",
            "-45501319/75989134"
          ]
        },
        {
          "side": "upper",
          "t": [
            "8381889/18723694",
            "271493563/419094450"
          ]
        },
        {
          "side": "lower",
          "t": [
            "3177205/7943014",
            "154888773/317720500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-5869288/30098813",
            "-1173853707/1173857600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28827711/99405718",
            "-49702859/49702950"
          ]
        },
        {
          "side": "upper",
          "t": [
            "35096126/87740271",
            "2544467859/3509612600"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-8847123/28886341",
            "-375522433/589808200"
          ]
        },
        {
          "side": "lower",
          "t": [
            "18319179/48696283",
            "633051679/1221278600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-26750633/67380744",
            "-488510394/668765825"
          ]
        },
        {
          "side": "upper",
          "t": [
            "32364874/75136831",
            "2178968099/3236487400"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-23711763/68430652",
            "-222399619/395196050"
          ]
        },
        {
          "side": "lower",
          "t": [
            "32212603/88389027",
            "3447172053/6442520600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43463192/99120845",
            "-574900901/869263840"
          ]
        },
        {
          "side": "upper",
          "t": [
            "43105745/98087511",
            "98087511/148640500"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31017580/84371541",
            "-3290490099/6203516000"
          ]
        },
        {
          "side": "lower",
          "t": [
            "4122103/11492263",
            "448198257/824420600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-39850039/86570580",
            "-125527341/199250195"
          ]
        },
        {
          "side": "upper",
          "t": [
            "6383825/14392852",
            "104348177/159595625"
          ]
        }
      ]
    },
    {
      "left": "141/1000",
      "right": "18/125",
      "cuts": [
        {
          "side": "lower",
          "t": [
            "-39798151/97863139",
            "-2055125919/3979815100"
          ]
        },
        {
          "side": "lower",
          "t": [
            "19893243/53874728",
            "94280774/165777025"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-17541328/35992889",
            "-395921779/657799800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "11299769/25070684",
            "551555048/847482675"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-4810985/22909384",
            "-120274266/120274625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "39246538/98116359",
            "2060443539/3924653800"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-28935755/98644442",
            "-2170177724/2170181625"
          ]
        },
        {
          "side": "upper",
          "t": [
            "34936979/87342399",
            "58228266/79402225"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-5341141/16895348",
            "-88700577/133528525"
          ]
        },
        {
          "side": "lower",
          "t": [
            "37891112/98554521",
            "295663563/541301600"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-37342809/94542796",
            "-2079941512/2800710675"
          ]
        },
        {
          "side": "upper",
          "t": [
            "4582598/10615965",
            "7785041/11456495"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31853225/88810328",
            "-466254222/796330625"
          ]
        },
        {
          "side": "lower",
          "t": [
            "17040094/45225249",
            "949730229/1704009400"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-31012462/70753027",
            "-778283297/1162967325"
          ]
        },
        {
          "side": "upper",
          "t": [
            "30421577/68918309",
            "1516202798/2281618275"
          ]
        },
        {
          "side": "lower",
          "t": [
            "-31718509/83153052",
            "-436553523/792962725"
          ]
        },
        {
          "side": "lower",
          "t": [
            "27295679/73180229",
            "1536784809/2729567900"
          ]
        },
        {
          "side": "upper",
          "t": [
            "-43209160/93605991",
            "-343221967/540114500"
          ]
        },
        {
          "side": "upper",
          "t": [
            "27719811/62146489",
            "1367222758/2078985825"
          ]
        }
      ]
    }
  ]
}

==> anc/Supplement_A/experiments/results/v04_game_summary.json <==
[
  {
    "case": "center",
    "lower": 0.03749800905541889,
    "upper": 0.037498301460196615,
    "answer": 0.0,
    "weight": 0.5289758107593557,
    "blocks": 2,
    "valid": true,
    "converged": true
  },
  {
    "case": "exact_off_center",
    "lower": 0.010719615642312164,
    "upper": 0.01071971856449494,
    "answer": 0.24,
    "weight": 0.487005974565434,
    "blocks": 1,
    "valid": true,
    "converged": true
  },
  {
    "case": "one_fair",
    "lower": 0.015865684669538638,
    "upper": 0.01586593324730856,
    "answer": 0.0,
    "weight": 0.8393985598005973,
    "blocks": 2,
    "valid": true,
    "converged": true
  },
  {
    "case": "opposite_sign",
    "lower": 0.00313417942174965,
    "upper": 0.0031365260652584936,
    "answer": -0.2169887298028978,
    "weight": 0.5728074406349135,
    "blocks": 9,
    "valid": true,
    "converged": true
  },
  {
    "case": "robust_off_center",
    "lower": 0.0011062215871362469,
    "upper": 0.0011078374263746582,
    "answer": 0.1394209312462399,
    "weight": 0.5531395247311125,
    "blocks": 11,
    "valid": true,
    "converged": true
  }
]

==> anc/Supplement_A/experiments/results/v04_null_stress.json <==
{
  "theta": [
    0.639,
    0.8
  ],
  "answer": 0.05,
  "epsilon": 0.2,
  "rho": 0.1,
  "delta": 0.05,
  "truth_interval": [
    -0.08332000000000002,
    0.25012000000000006
  ],
  "budget_per_run": 20000,
  "runs": 400,
  "false_certificates": 0,
  "note": "Finite-budget diagnostic. Non-return is expected; no fallback. This is not a validation of astronomically small risk.",
  "records": [
    {
      "run": 0,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 1,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 2,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 3,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 4,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 5,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 6,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 7,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 8,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 9,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 10,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 11,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 12,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 13,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 14,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 15,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 16,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 17,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 18,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 19,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 20,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 21,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 22,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 23,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 24,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 25,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 26,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 27,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 28,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 29,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 30,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 31,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 32,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 33,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 34,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 35,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 36,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 37,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 38,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 39,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 40,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 41,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 42,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 43,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 44,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 45,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 46,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 47,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 48,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 49,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 50,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 51,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 52,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 53,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 54,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 55,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 56,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 57,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 58,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 59,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 60,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 61,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 62,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 63,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 64,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 65,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 66,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 67,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 68,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 69,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 70,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 71,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 72,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 73,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 74,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 75,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 76,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 77,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 78,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 79,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 80,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 81,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 82,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 83,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 84,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 85,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 86,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 87,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 88,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 89,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 90,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 91,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 92,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 93,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 94,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 95,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 96,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 97,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 98,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 99,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 100,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 101,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 102,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 103,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 104,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 105,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 106,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 107,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 108,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 109,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 110,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 111,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 112,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 113,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 114,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 115,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 116,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 117,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 118,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 119,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 120,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 121,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 122,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 123,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 124,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 125,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 126,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 127,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 128,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 129,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 130,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 131,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 132,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 133,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 134,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 135,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 136,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 137,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 138,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 139,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 140,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 141,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 142,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 143,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 144,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 145,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 146,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 147,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 148,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 149,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 150,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 151,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 152,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 153,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 154,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 155,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 156,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 157,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 158,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 159,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 160,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 161,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 162,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 163,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 164,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 165,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 166,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 167,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 168,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 169,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 170,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 171,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 172,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 173,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 174,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 175,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 176,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 177,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 178,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 179,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 180,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 181,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 182,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 183,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 184,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 185,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 186,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 187,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 188,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 189,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 190,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 191,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 192,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 193,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 194,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 195,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 196,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 197,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 198,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 199,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 200,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 201,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 202,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 203,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 204,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 205,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 206,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 207,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 208,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 209,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 210,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 211,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 212,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 213,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 214,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 215,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 216,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 217,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 218,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 219,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 220,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 221,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 222,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 223,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 224,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 225,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 226,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 227,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 228,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 229,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 230,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 231,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 232,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 233,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 234,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 235,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 236,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 237,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 238,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 239,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 240,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 241,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 242,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 243,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 244,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 245,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 246,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 247,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 248,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 249,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 250,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 251,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 252,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 253,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 254,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 255,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 256,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 257,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 258,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 259,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 260,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 261,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 262,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 263,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 264,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 265,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 266,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 267,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 268,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 269,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 270,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 271,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 272,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 273,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 274,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 275,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 276,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 277,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 278,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 279,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 280,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 281,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 282,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 283,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 284,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 285,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 286,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 287,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 288,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 289,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 290,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 291,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 292,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 293,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 294,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 295,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 296,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 297,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 298,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 299,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 300,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 301,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 302,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 303,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 304,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 305,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 306,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 307,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 308,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 309,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 310,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 311,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 312,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 313,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 314,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 315,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 316,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 317,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 318,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 319,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 320,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 321,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 322,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 323,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 324,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 325,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 326,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 327,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 328,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 329,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 330,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 331,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 332,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 333,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 334,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 335,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 336,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 337,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 338,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 339,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 340,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 341,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 342,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 343,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 344,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 345,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 346,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 347,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 348,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 349,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 350,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 351,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 352,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 353,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 354,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 355,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 356,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 357,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 358,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 359,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 360,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 361,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 362,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 363,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 364,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 365,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 366,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 367,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 368,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 369,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 370,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 371,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 372,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 373,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 374,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 375,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 376,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 377,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 378,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 379,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 380,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 381,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 382,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 383,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 384,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 385,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 386,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 387,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 388,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 389,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 390,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 391,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 392,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 393,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 394,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 395,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 396,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 397,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 398,
      "false_certificate": false,
      "queries": 20000
    },
    {
      "run": 399,
      "false_certificate": false,
      "queries": 20000
    }
  ]
}

==> anc/Supplement_A/experiments/results/v04_pilot_stress.json <==
[
  {
    "L": 30,
    "g": 0.03333333333333333,
    "pilot_per_ticket": 10,
    "uniform_branch_frequency": 0.7375,
    "replicates": 20000
  },
  {
    "L": 100,
    "g": 0.01,
    "pilot_per_ticket": 22,
    "uniform_branch_frequency": 0.82535,
    "replicates": 20000
  },
  {
    "L": 300,
    "g": 0.0033333333333333335,
    "pilot_per_ticket": 45,
    "uniform_branch_frequency": 0.99995,
    "replicates": 20000
  },
  {
    "L": 1000,
    "g": 0.001,
    "pilot_per_ticket": 100,
    "uniform_branch_frequency": 0.91885,
    "replicates": 20000
  },
  {
    "L": 3000,
    "g": 0.0003333333333333333,
    "pilot_per_ticket": 209,
    "uniform_branch_frequency": 1.0,
    "replicates": 20000
  },
  {
    "L": 10000,
    "g": 0.0001,
    "pilot_per_ticket": 465,
    "uniform_branch_frequency": 1.0,
    "replicates": 20000
  },
  {
    "L": 100000,
    "g": 1e-05,
    "pilot_per_ticket": 2155,
    "uniform_branch_frequency": 1.0,
    "replicates": 20000
  },
  {
    "L": 1000000,
    "g": 1e-06,
    "pilot_per_ticket": 10000,
    "uniform_branch_frequency": 0.99175,
    "replicates": 20000
  }
]

==> anc/Supplement_A/experiments/results/v04_simulations.json <==
[
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 0,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 1,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 2,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 3,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 4,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 5,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 6,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 7,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 8,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 9,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 10,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 11,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 12,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 13,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 14,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 15,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 16,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 17,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 18,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 19,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 20,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 21,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 22,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 23,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 24,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 25,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 26,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 27,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 28,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 29,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 30,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 31,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 32,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 33,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 34,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 35,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 36,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 37,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1393.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 38,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 39,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 40,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 41,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 42,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 43,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 44,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 45,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 46,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 47,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 48,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 49,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 50,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 51,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 52,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 53,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 54,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 55,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 56,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 57,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 58,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 59,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 60,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 61,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 62,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 63,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 64,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 65,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 66,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1304.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 67,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1393.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 68,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 892.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 69,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 70,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1214.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 71,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 72,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 73,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1049.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 74,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1129.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 75,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 968.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 76,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 77,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1393.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 78,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1487.0,
    "queries": 962,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 79,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 0,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 1,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 2,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 3,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 4,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 5,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 6,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 7,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 8,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 9,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 10,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 11,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 12,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 13,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 14,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 15,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 16,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 17,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 18,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 19,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 20,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 21,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 22,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 23,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 24,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 25,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 26,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 27,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 28,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 29,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 30,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 31,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 32,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 33,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 34,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 35,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 36,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 37,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 38,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 39,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 40,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 41,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 42,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 43,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 44,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 45,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 46,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 47,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 48,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 49,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 50,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 51,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 52,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 53,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 54,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 55,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 56,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 57,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 58,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 59,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 60,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 61,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 62,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 63,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 64,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 398.0,
    "queries": 257,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 65,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 66,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 67,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 68,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 69,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 70,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 71,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 349.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 72,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 73,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 74,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 75,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 263.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 76,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 226.0,
    "queries": 145,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 77,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 305.0,
    "queries": 197,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 78,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "center",
    "run": 79,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.007647248731171161,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 0,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.007647248731171161,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 1,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": -0.0046698844282619945,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 2,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.006398491580523136,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 3,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.014709498264751805,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 4,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": 0.025519006370972,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 5,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 752.0,
    "queries": 485,
    "estimate": 0.016521169366124883,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 6,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.004401048293652038,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 7,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.02411438445096617,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 8,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 9,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.003595041334547522,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 10,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.004401048293652038,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 11,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.047812301666286236,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 12,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.00415880158862704,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 13,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": 0.0031695060198475566,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 14,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.015684960019109934,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 15,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.037026728593459776,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 16,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.003595041334547522,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 17,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.0367764587956559,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 18,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.03845788274921107,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 19,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.015684960019109878,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 20,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.003696177086378191,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 21,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.010932288084755049,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 22,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.028534166315085818,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 23,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.03870034746927474,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 24,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.003696177086378191,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 25,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.01568496001910992,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 26,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 752.0,
    "queries": 485,
    "estimate": 0.03219960851264972,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 27,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.007647248731171161,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 28,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.01181591277637413,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 29,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.012840629477021581,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 30,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.003199236112567616,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 31,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 752.0,
    "queries": 485,
    "estimate": -0.039454794257654774,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 32,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.017589515364864347,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 33,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.003938583022001826,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 34,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.01758951536486432,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 35,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.0441334598867143,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 36,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.011815912776374143,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 37,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.026283055711813025,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 38,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.003938583022001826,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 39,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 40,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.007035670660435603,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 41,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.03309825995364733,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 42,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.003938583022001826,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 43,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.008036550271739024,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 44,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.004401048293652038,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 45,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.011815912776374143,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 46,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 821.0,
    "queries": 530,
    "estimate": 0.06543247540887756,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 47,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": 0.039131141291368673,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 48,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": 0.012840629477021637,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 49,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": 0.002176684570891249,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 50,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.0038392278962011417,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 51,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.02351032755477854,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 52,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 53,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": 0.010993941083838443,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 54,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.014709498264751805,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 55,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.003696177086378191,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 56,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.012840629477021581,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 57,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.01126209989255686,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 58,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.015295678311879127,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 59,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.014576514264649412,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 60,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.01812571171619881,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 61,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.011032055981078093,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 62,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.011908518183124855,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 63,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.006716945920583708,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 64,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 752.0,
    "queries": 485,
    "estimate": 0.0030881101147009343,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 65,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": 0.022116264416778858,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 66,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.0038392278962011417,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 67,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.04131572552319243,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 68,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.0035597916528624096,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 69,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 449.0,
    "queries": 290,
    "estimate": -0.002176684570891249,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 70,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.02411438445096617,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 71,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": 0.021107631466012633,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 72,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": 0.010932288084755049,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 73,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.033098259953647374,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 74,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 685.0,
    "queries": 442,
    "estimate": -0.02401174653621932,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 75,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 502.0,
    "queries": 325,
    "estimate": -0.00403769999830747,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 76,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 560.0,
    "queries": 362,
    "estimate": -0.02687615761928444,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 77,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 620.0,
    "queries": 401,
    "estimate": -0.01758951536486432,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 78,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 752.0,
    "queries": 485,
    "estimate": -0.03635564040510719,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "center",
    "run": 79,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 0,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 1,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2107.0,
    "queries": 1937,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 2,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 3,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2012.0,
    "queries": 1850,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 4,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 5,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3411.0,
    "queries": 3137,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 6,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1920.0,
    "queries": 1765,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 7,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 8,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 9,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1655.0,
    "queries": 1522,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 10,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1920.0,
    "queries": 1765,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 11,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 12,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 13,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2107.0,
    "queries": 1937,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 14,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3411.0,
    "queries": 3137,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 15,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 16,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 17,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2720.0,
    "queries": 2501,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 18,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2720.0,
    "queries": 2501,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 19,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 20,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3172.0,
    "queries": 2917,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 21,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 22,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2107.0,
    "queries": 1937,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 23,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2107.0,
    "queries": 1937,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 24,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 25,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3659.0,
    "queries": 3365,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 26,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 27,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2012.0,
    "queries": 1850,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 28,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 29,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 30,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 31,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2720.0,
    "queries": 2501,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 32,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 33,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 34,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 35,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2107.0,
    "queries": 1937,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 36,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 37,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 38,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 39,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 40,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 41,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3291.0,
    "queries": 3026,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 42,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3056.0,
    "queries": 2810,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 43,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2720.0,
    "queries": 2501,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 44,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2107.0,
    "queries": 1937,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 45,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 46,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1920.0,
    "queries": 1765,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 47,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2720.0,
    "queries": 2501,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 48,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3172.0,
    "queries": 2917,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 49,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 50,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3056.0,
    "queries": 2810,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 51,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 52,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 53,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2942.0,
    "queries": 2705,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 54,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 55,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 56,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 57,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3056.0,
    "queries": 2810,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 58,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 59,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3411.0,
    "queries": 3137,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 60,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2403.0,
    "queries": 2210,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 61,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 62,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3172.0,
    "queries": 2917,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 63,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 64,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 65,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 66,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 67,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3056.0,
    "queries": 2810,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 68,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 69,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2830.0,
    "queries": 2602,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 70,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 71,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 72,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2507.0,
    "queries": 2305,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 73,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 74,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2942.0,
    "queries": 2705,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 75,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 76,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2302.0,
    "queries": 2117,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 77,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3291.0,
    "queries": 3026,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 78,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2612.0,
    "queries": 2402,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 79,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 185.0,
    "queries": 170,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 0,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 394.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 1,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 2,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 3,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 4,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.07213903743315508,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 5,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 6,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 394.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 7,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 681.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 8,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 354.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 9,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 354.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 10,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 11,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 12,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 13,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 354.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 14,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 15,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 16,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 354.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 17,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 18,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 19,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 20,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 21,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 22,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 916.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 23,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 354.0,
    "queries": 325,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 24,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 481.0,
    "queries": 442,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 25,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 436.0,
    "queries": 401,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 26,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 577.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 27,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 681.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 28,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 394.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 29,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 481.0,
    "queries": 442,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 30,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 31,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 32,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 854.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 33,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 681.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 34,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 35,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 36,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 481.0,
    "queries": 442,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 37,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.04368983957219248,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 38,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 681.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 39,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 436.0,
    "queries": 401,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 40,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 41,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 42,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 43,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 44,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 45,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 394.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 46,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 394.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 47,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 48,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 481.0,
    "queries": 442,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 49,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 394.0,
    "queries": 362,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 50,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 51,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 246.0,
    "queries": 226,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 52,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 53,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 54,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 55,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 681.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 56,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 57,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 58,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 59,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 916.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 60,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 481.0,
    "queries": 442,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 61,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 681.0,
    "queries": 626,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 62,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 63,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 916.0,
    "queries": 842,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 64,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 628.0,
    "queries": 577,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 65,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 66,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 67,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 68,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 577.0,
    "queries": 530,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 69,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 70,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 436.0,
    "queries": 401,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 71,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 72,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 528.0,
    "queries": 485,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 73,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 74,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 854.0,
    "queries": 785,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 75,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 76,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 677,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 77,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.0,
    "robust_failure": false,
    "rule": "glr",
    "case": "one_fair",
    "run": 78,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.045721925133689764,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 79,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.007112299465240557,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 0,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.007112299465240668,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 1,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.01320855614973264,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 2,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.03352941176470586,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 3,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": -0.03270519958987138,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 4,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.07213903743315508,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 5,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.02133689839572192,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 6,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": -0.00859622975908686,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 7,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.05181818181818183,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 8,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": -0.025158345011223784,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 9,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": -0.006232250125121755,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 10,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.0030481283422460204,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 11,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.035561497326203145,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 12,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.003048128342245965,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 13,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": -0.02492930825095868,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 14,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.047754010695187185,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 15,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 916.0,
    "queries": 842,
    "estimate": -0.05797407116099644,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 16,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.019767552522654552,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 17,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.02946524064171116,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 18,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": -0.04154982082075802,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 19,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.00914438502673788,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 20,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.025401069518716637,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 21,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.011176470588235246,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 22,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.026476220630559336,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 23,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.0010036133867378783,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 24,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.021490700370820764,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 25,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 794.0,
    "queries": 730,
    "estimate": 0.002492844301964864,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 26,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.00508021390374333,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 27,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.03733938124195324,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 28,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.05181818181818183,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 29,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.017272727272727287,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 30,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.04368983957219243,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 31,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.0071122994652407096,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 32,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.00508021390374333,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 33,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.01320855614973264,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 34,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.05181818181818178,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 35,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.01117647058823526,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 36,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.017272727272727287,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 37,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.04368983957219248,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 38,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.007112299465240668,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 39,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 916.0,
    "queries": 842,
    "estimate": 0.039059242394611796,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 40,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.01320855614973264,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 41,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.01906875647810341,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 42,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.029465240641711174,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 43,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.02743315508021385,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 44,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.027433155080213906,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 45,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.0233689839572193,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 46,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.03733938124195324,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 47,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.007112299465240612,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 48,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.03962566844919793,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 49,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.01074529394614468,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 50,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.03759358288770051,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 51,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.05181818181818183,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 52,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.02946524064171123,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 53,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.04020521538066009,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 54,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.0355614973262033,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 55,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.0355614973262033,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 56,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.00508021390374333,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 57,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.05791443850267387,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 58,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.007112299465240557,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 59,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.017272727272727176,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 60,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.015043436716561609,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 61,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.023368983957219258,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 62,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": 0.0726606215389652,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 63,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.023368983957219314,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 64,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.015043436716561609,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 65,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.07213903743315507,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 66,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.0377380043607857,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 67,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.017272727272727287,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 68,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1046.0,
    "queries": 962,
    "estimate": 0.006132113527456004,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 69,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.01117647058823526,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 70,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 980.0,
    "queries": 901,
    "estimate": -0.021963983278478802,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 71,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.01320855614973264,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 72,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.042166553562336145,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 73,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.013208556149732625,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 74,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.0010160427807485856,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 75,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.037347205321250326,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 76,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": -0.031497326203208595,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 77,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.043689839572192385,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 78,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1115.0,
    "queries": 1025,
    "estimate": 0.045721925133689764,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "one_fair",
    "run": 79,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 0,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 1,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 2,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 51510.0,
    "queries": 40001,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 3,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 48967.0,
    "queries": 38026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 4,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45514.0,
    "queries": 35345,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 5,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 6,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44551.0,
    "queries": 34597,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 7,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47472.0,
    "queries": 36865,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 8,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 9,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 56250.0,
    "queries": 43682,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 10,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43598.0,
    "queries": 33857,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 11,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 46979.0,
    "queries": 36482,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 12,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 13,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 14,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 56250.0,
    "queries": 43682,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 15,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 16,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 17,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 18,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 19,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41723.0,
    "queries": 32401,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 20,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41261.0,
    "queries": 32042,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 21,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 22,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 23,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 24,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42188.0,
    "queries": 32762,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 25,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 26,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47472.0,
    "queries": 36865,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 27,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47472.0,
    "queries": 36865,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 28,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 52026.0,
    "queries": 40402,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 29,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43598.0,
    "queries": 33857,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 30,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41261.0,
    "queries": 32042,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 31,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 32,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 60081.0,
    "queries": 46657,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 33,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41261.0,
    "queries": 32042,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 34,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44074.0,
    "queries": 34226,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 35,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44074.0,
    "queries": 34226,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 36,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 37,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 62327.0,
    "queries": 48401,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 38,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 53067.0,
    "queries": 41210,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 39,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44074.0,
    "queries": 34226,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 40,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 50996.0,
    "queries": 39602,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 41,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 42,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 43,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 49470.0,
    "queries": 38417,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 44,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44551.0,
    "queries": 34597,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 45,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 47968.0,
    "queries": 37250,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 46,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 47,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 48,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41261.0,
    "queries": 32042,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 49,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 46488.0,
    "queries": 36101,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 50,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 46000.0,
    "queries": 35722,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 51,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 54118.0,
    "queries": 42026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 52,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43598.0,
    "queries": 33857,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 53,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 54118.0,
    "queries": 42026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 54,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 49976.0,
    "queries": 38810,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 55,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 50996.0,
    "queries": 39602,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 56,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44551.0,
    "queries": 34597,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 57,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 65192.0,
    "queries": 50626,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 58,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 59,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44074.0,
    "queries": 34226,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 60,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 44074.0,
    "queries": 34226,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 61,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 55179.0,
    "queries": 42850,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 62,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 48466.0,
    "queries": 37637,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 63,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 64,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42188.0,
    "queries": 32762,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 65,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43126.0,
    "queries": 33490,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 66,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 67,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 43598.0,
    "queries": 33857,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 68,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 69,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 50996.0,
    "queries": 39602,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 70,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 71,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 49976.0,
    "queries": 38810,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 72,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 46000.0,
    "queries": 35722,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 73,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41261.0,
    "queries": 32042,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 74,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 49470.0,
    "queries": 38417,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 75,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 49470.0,
    "queries": 38417,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 76,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 41723.0,
    "queries": 32401,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 77,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 45032.0,
    "queries": 34970,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 78,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 42656.0,
    "queries": 33125,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 79,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13137.0,
    "queries": 10202,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 0,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 16155.0,
    "queries": 12545,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 1,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10901.0,
    "queries": 8465,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 2,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 17932.0,
    "queries": 13925,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 3,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15583.0,
    "queries": 12101,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 4,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14470.0,
    "queries": 11237,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 5,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10665.0,
    "queries": 8282,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 6,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 12369.0,
    "queries": 9605,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 7,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15867.0,
    "queries": 12322,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 8,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10201.0,
    "queries": 7922,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 9,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15867.0,
    "queries": 12322,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 10,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 17032.0,
    "queries": 13226,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 11,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15583.0,
    "queries": 12101,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 12,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13137.0,
    "queries": 10202,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 13,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10901.0,
    "queries": 8465,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 14,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 20122.0,
    "queries": 15626,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 15,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11623.0,
    "queries": 9026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 16,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 17329.0,
    "queries": 13457,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 17,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 12622.0,
    "queries": 9802,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 18,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13663.0,
    "queries": 10610,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 19,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15021.0,
    "queries": 11665,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 20,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11623.0,
    "queries": 9026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 21,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10665.0,
    "queries": 8282,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 22,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10901.0,
    "queries": 8465,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 23,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11380.0,
    "queries": 8837,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 24,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14745.0,
    "queries": 11450,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 25,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13929.0,
    "queries": 10817,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 26,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10201.0,
    "queries": 7922,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 27,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13399.0,
    "queries": 10405,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 28,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11623.0,
    "queries": 9026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 29,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10665.0,
    "queries": 8282,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 30,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 12118.0,
    "queries": 9410,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 31,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11139.0,
    "queries": 8650,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 32,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 17329.0,
    "queries": 13457,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 33,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15583.0,
    "queries": 12101,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 34,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10665.0,
    "queries": 8282,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 35,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13929.0,
    "queries": 10817,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 36,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10901.0,
    "queries": 8465,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 37,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10432.0,
    "queries": 8101,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 38,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11380.0,
    "queries": 8837,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 39,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 12369.0,
    "queries": 9605,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 40,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14470.0,
    "queries": 11237,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 41,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10201.0,
    "queries": 7922,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 42,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11869.0,
    "queries": 9217,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 43,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13663.0,
    "queries": 10610,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 44,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13663.0,
    "queries": 10610,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 45,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15021.0,
    "queries": 11665,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 46,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11380.0,
    "queries": 8837,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 47,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14745.0,
    "queries": 11450,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 48,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13929.0,
    "queries": 10817,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 49,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10901.0,
    "queries": 8465,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 50,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13929.0,
    "queries": 10817,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 51,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14470.0,
    "queries": 11237,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 52,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13137.0,
    "queries": 10202,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 53,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13399.0,
    "queries": 10405,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 54,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10201.0,
    "queries": 7922,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 55,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14745.0,
    "queries": 11450,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 56,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13663.0,
    "queries": 10610,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 57,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15021.0,
    "queries": 11665,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 58,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11623.0,
    "queries": 9026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 59,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 12879.0,
    "queries": 10001,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 60,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15021.0,
    "queries": 11665,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 61,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 18237.0,
    "queries": 14162,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 62,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13929.0,
    "queries": 10817,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 63,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10665.0,
    "queries": 8282,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 64,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13663.0,
    "queries": 10610,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 65,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11623.0,
    "queries": 9026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 66,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13137.0,
    "queries": 10202,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 67,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 13399.0,
    "queries": 10405,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 68,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11869.0,
    "queries": 9217,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 69,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 15867.0,
    "queries": 12322,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 70,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14199.0,
    "queries": 11026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 71,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 17329.0,
    "queries": 13457,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 72,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11869.0,
    "queries": 9217,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 73,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10201.0,
    "queries": 7922,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 74,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11380.0,
    "queries": 8837,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 75,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14199.0,
    "queries": 11026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 76,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 11139.0,
    "queries": 8650,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 77,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 10665.0,
    "queries": 8282,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 78,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 14199.0,
    "queries": 11026,
    "estimate": 0.1394209312462399,
    "robust_failure": false,
    "rule": "glr",
    "case": "robust_off_center",
    "run": 79,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 32967.0,
    "queries": 25601,
    "estimate": 0.13927248848167584,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 0,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35060.0,
    "queries": 27226,
    "estimate": 0.14007550758299883,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 1,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 34215.0,
    "queries": 26570,
    "estimate": 0.13993023010505315,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 2,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23819.0,
    "queries": 18497,
    "estimate": 0.13842898926699784,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 3,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 40801.0,
    "queries": 31685,
    "estimate": 0.14040502796371357,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 4,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 34215.0,
    "queries": 26570,
    "estimate": 0.1398379147102622,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 5,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 32148.0,
    "queries": 24965,
    "estimate": 0.13940389981471804,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 6,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 24525.0,
    "queries": 19045,
    "estimate": 0.13843058038850375,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 7,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 21430.0,
    "queries": 16642,
    "estimate": 0.13789444682437152,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 8,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 32556.0,
    "queries": 25282,
    "estimate": 0.13897772640900125,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 9,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 22100.0,
    "queries": 17162,
    "estimate": 0.13788361800119436,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 10,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35486.0,
    "queries": 27557,
    "estimate": 0.139814557456968,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 11,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23470.0,
    "queries": 18226,
    "estimate": 0.13823511931826832,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 12,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 25603.0,
    "queries": 19882,
    "estimate": 0.13840063528176208,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 13,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 26334.0,
    "queries": 20450,
    "estimate": 0.13880404014470576,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 14,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 39890.0,
    "queries": 30977,
    "estimate": 0.14051063262375296,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 15,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31339.0,
    "queries": 24337,
    "estimate": 0.13940856157794768,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 16,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 22100.0,
    "queries": 17162,
    "estimate": 0.13773848038614114,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 17,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 24525.0,
    "queries": 19045,
    "estimate": 0.13853687994794464,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 18,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 27076.0,
    "queries": 21026,
    "estimate": 0.13888724032600708,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 19,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35060.0,
    "queries": 27226,
    "estimate": 0.14005425714525205,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 20,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 32556.0,
    "queries": 25282,
    "estimate": 0.1397498839542159,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 21,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 24171.0,
    "queries": 18770,
    "estimate": 0.1382547424013696,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 22,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31742.0,
    "queries": 24650,
    "estimate": 0.13967304734796,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 23,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 32967.0,
    "queries": 25601,
    "estimate": 0.13967298976941803,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 24,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 32148.0,
    "queries": 24965,
    "estimate": 0.13912890605568456,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 25,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 27450.0,
    "queries": 21317,
    "estimate": 0.1389443262940037,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 26,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 33796.0,
    "queries": 26245,
    "estimate": 0.1398252780273529,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 27,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 27076.0,
    "queries": 21026,
    "estimate": 0.13856267399896396,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 28,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 25967.0,
    "queries": 20165,
    "estimate": 0.13842495096159924,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 29,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 26334.0,
    "queries": 20450,
    "estimate": 0.1386260621267873,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 30,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23819.0,
    "queries": 18497,
    "estimate": 0.138269423736309,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 31,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23470.0,
    "queries": 18226,
    "estimate": 0.1381208753239453,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 32,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 49976.0,
    "queries": 38810,
    "estimate": 0.14117403368161793,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 33,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 27828.0,
    "queries": 21610,
    "estimate": 0.13815743430452454,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 34,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 28975.0,
    "queries": 22501,
    "estimate": 0.13924532572872883,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 35,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 30541.0,
    "queries": 23717,
    "estimate": 0.1394780188058749,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 36,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31742.0,
    "queries": 24650,
    "estimate": 0.13967737932302987,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 37,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 43598.0,
    "queries": 33857,
    "estimate": 0.14075976462091083,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 38,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 37656.0,
    "queries": 29242,
    "estimate": 0.14002852262361482,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 39,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 27076.0,
    "queries": 21026,
    "estimate": 0.13858380846731616,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 40,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 39438.0,
    "queries": 30626,
    "estimate": 0.14040362565360812,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 41,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 30146.0,
    "queries": 23410,
    "estimate": 0.13855309682709713,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 42,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 25241.0,
    "queries": 19601,
    "estimate": 0.13818386210994282,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 43,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 37216.0,
    "queries": 28901,
    "estimate": 0.14022378058562773,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 44,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 37216.0,
    "queries": 28901,
    "estimate": 0.14008777998097052,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 45,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 26334.0,
    "queries": 20450,
    "estimate": 0.1385234215727757,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 46,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 29753.0,
    "queries": 23105,
    "estimate": 0.13915243223411936,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 47,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 34636.0,
    "queries": 26897,
    "estimate": 0.1397939918115193,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 48,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 33796.0,
    "queries": 26245,
    "estimate": 0.13980862829333002,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 49,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 29753.0,
    "queries": 23105,
    "estimate": 0.13929880698040406,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 50,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23124.0,
    "queries": 17957,
    "estimate": 0.13794507185841673,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 51,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35486.0,
    "queries": 27557,
    "estimate": 0.14008389098891635,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 52,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 28975.0,
    "queries": 22501,
    "estimate": 0.13883458031348433,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 53,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23470.0,
    "queries": 18226,
    "estimate": 0.13816030434691404,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 54,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 22439.0,
    "queries": 17425,
    "estimate": 0.13805843894544811,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 55,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 36346.0,
    "queries": 28225,
    "estimate": 0.13996416430637548,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 56,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 30541.0,
    "queries": 23717,
    "estimate": 0.1394619123144475,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 57,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 46000.0,
    "queries": 35722,
    "estimate": 0.14082936055872575,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 58,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 25241.0,
    "queries": 19601,
    "estimate": 0.13845038586942476,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 59,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35486.0,
    "queries": 27557,
    "estimate": 0.13986607298601525,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 60,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 23470.0,
    "queries": 18226,
    "estimate": 0.13815411609528166,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 61,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 40344.0,
    "queries": 31330,
    "estimate": 0.14062883809005583,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 62,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31339.0,
    "queries": 24337,
    "estimate": 0.13940950879630573,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 63,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 30146.0,
    "queries": 23410,
    "estimate": 0.13944571020718508,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 64,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31742.0,
    "queries": 24650,
    "estimate": 0.13900150323908242,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 65,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 38988.0,
    "queries": 30277,
    "estimate": 0.1397264043663552,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 66,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 29753.0,
    "queries": 23105,
    "estimate": 0.1391554502610756,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 67,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31742.0,
    "queries": 24650,
    "estimate": 0.13927970908795942,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 68,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 31742.0,
    "queries": 24650,
    "estimate": 0.13929275067206143,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 69,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 41723.0,
    "queries": 32401,
    "estimate": 0.14063401270027687,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 70,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35486.0,
    "queries": 27557,
    "estimate": 0.1399686520552058,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 71,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 37656.0,
    "queries": 29242,
    "estimate": 0.1403520854505972,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 72,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 30541.0,
    "queries": 23717,
    "estimate": 0.13922588822614235,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 73,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 35060.0,
    "queries": 27226,
    "estimate": 0.14005857683496387,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 74,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 28590.0,
    "queries": 22202,
    "estimate": 0.13922663809393748,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 75,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 21764.0,
    "queries": 16901,
    "estimate": 0.13792733697751197,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 76,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 33380.0,
    "queries": 25922,
    "estimate": 0.13936493007599976,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 77,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 33380.0,
    "queries": 25922,
    "estimate": 0.13945717447205308,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 78,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 26704.0,
    "queries": 20737,
    "estimate": 0.13878907242517607,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "robust_off_center",
    "run": 79,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 0,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2812.0,
    "queries": 1850,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 1,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 2,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 3,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 4,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 5,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 6,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 7,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 8,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 9,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1759.0,
    "queries": 1157,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 10,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 11,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 12,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 13,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 14,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 5843.0,
    "queries": 3845,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 15,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 16,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 17,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 18,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3503.0,
    "queries": 2305,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 19,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 20,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 21,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 22,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 23,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 24,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 25,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 26,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3503.0,
    "queries": 2305,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 27,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 28,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 29,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 30,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1971.0,
    "queries": 1297,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 31,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 32,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4940.0,
    "queries": 3250,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 33,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2433.0,
    "queries": 1601,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 34,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 35,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 36,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 37,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 38,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2433.0,
    "queries": 1601,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 39,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 40,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 41,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 42,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 43,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 44,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 45,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 46,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 47,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 48,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2556.0,
    "queries": 1682,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 49,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2082.0,
    "queries": 1370,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 50,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 5292.0,
    "queries": 3482,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 51,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 5473.0,
    "queries": 3601,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 52,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 53,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2082.0,
    "queries": 1370,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 54,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 55,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 56,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3503.0,
    "queries": 2305,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 57,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 58,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 59,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 60,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 61,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 62,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2082.0,
    "queries": 1370,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 63,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 64,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1864.0,
    "queries": 1226,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 65,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 66,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 1759.0,
    "queries": 1157,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 67,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2812.0,
    "queries": 1850,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 68,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 69,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 5292.0,
    "queries": 3482,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 70,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 71,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 72,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 73,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 74,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 75,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 76,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 77,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 78,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 79,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 806.0,
    "queries": 530,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 0,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1280.0,
    "queries": 842,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 1,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1110.0,
    "queries": 730,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 2,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1658.0,
    "queries": 1090,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 3,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 877.0,
    "queries": 577,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 4,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1559.0,
    "queries": 1025,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 5,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1280.0,
    "queries": 842,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 6,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1280.0,
    "queries": 842,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 7,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1864.0,
    "queries": 1226,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 8,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 9,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 10,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 11,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 12,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1110.0,
    "queries": 730,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 13,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 485,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 14,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1759.0,
    "queries": 1157,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 15,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 495.0,
    "queries": 325,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 16,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 17,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 391.0,
    "queries": 257,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 18,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 485,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 19,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 20,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 952.0,
    "queries": 626,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 21,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1193.0,
    "queries": 785,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 22,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1193.0,
    "queries": 785,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 23,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 24,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 25,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 391.0,
    "queries": 257,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 26,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 27,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 485,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 28,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1462.0,
    "queries": 962,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 29,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 609.0,
    "queries": 401,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 30,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 31,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 609.0,
    "queries": 401,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 32,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1280.0,
    "queries": 842,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 33,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 485,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 34,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 35,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 36,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 609.0,
    "queries": 401,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 37,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 38,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 391.0,
    "queries": 257,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 39,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 40,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 806.0,
    "queries": 530,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 41,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 877.0,
    "queries": 577,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 42,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 877.0,
    "queries": 577,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 43,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 877.0,
    "queries": 577,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 44,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1280.0,
    "queries": 842,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 45,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 609.0,
    "queries": 401,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 46,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 47,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 48,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 49,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 50,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1759.0,
    "queries": 1157,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 51,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 485,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 52,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 53,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 391.0,
    "queries": 257,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 54,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1110.0,
    "queries": 730,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 55,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1369.0,
    "queries": 901,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 56,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 57,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 877.0,
    "queries": 577,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 58,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 59,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1280.0,
    "queries": 842,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 60,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 442.0,
    "queries": 290,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 61,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 62,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 391.0,
    "queries": 257,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 63,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1369.0,
    "queries": 901,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 64,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 391.0,
    "queries": 257,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 65,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1369.0,
    "queries": 901,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 66,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 299.0,
    "queries": 197,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 67,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 609.0,
    "queries": 401,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 68,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 806.0,
    "queries": 530,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 69,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 672.0,
    "queries": 442,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 70,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 71,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1462.0,
    "queries": 962,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 72,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 609.0,
    "queries": 401,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 73,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 344.0,
    "queries": 226,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 74,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1029.0,
    "queries": 677,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 75,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1369.0,
    "queries": 901,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 76,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1110.0,
    "queries": 730,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 77,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 550.0,
    "queries": 362,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 78,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 1029.0,
    "queries": 677,
    "estimate": 0.24,
    "robust_failure": false,
    "rule": "glr",
    "case": "exact_off_center",
    "run": 79,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.23862928544078774,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 0,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2812.0,
    "queries": 1850,
    "estimate": 0.23536130661965884,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 1,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.23917628685772244,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 2,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.23818922258872097,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 3,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.23966536167835661,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 4,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 5115.0,
    "queries": 3365,
    "estimate": 0.23635188810162874,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 5,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.23713128107715195,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 6,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.23964373481529128,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 7,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.23776726936064882,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 8,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.23987446883719082,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 9,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1759.0,
    "queries": 1157,
    "estimate": 0.22808969106855934,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 10,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.2393058053717119,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 11,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.23708215705347252,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 12,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.23663479404173687,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 13,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.23953537913523498,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 14,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 5843.0,
    "queries": 3845,
    "estimate": 0.2392758742000489,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 15,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.23698868126752917,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 16,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2433.0,
    "queries": 1601,
    "estimate": 0.23297394546195319,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 17,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.23873215751224908,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 18,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3503.0,
    "queries": 2305,
    "estimate": 0.23997177559452007,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 19,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.23425080005760202,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 20,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4940.0,
    "queries": 3250,
    "estimate": 0.23684627962880037,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 21,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.2396018758069314,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 22,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.23987509323124181,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 23,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.23363183596607012,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 24,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.23681812600662544,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 25,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.23975916560478394,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 26,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.23763101787275676,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 27,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.23949356813051595,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 28,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4111.0,
    "queries": 2705,
    "estimate": 0.23851377071822089,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 29,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.23774603013461143,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 30,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1971.0,
    "queries": 1297,
    "estimate": 0.23827602175899526,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 31,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.23766239795694571,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 32,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 5292.0,
    "queries": 3482,
    "estimate": 0.2343417633159681,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 33,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2433.0,
    "queries": 1601,
    "estimate": 0.23960309680394914,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 34,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.23869041745417627,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 35,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.23963656361395153,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 36,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3503.0,
    "queries": 2305,
    "estimate": 0.2359965851081334,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 37,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4600.0,
    "queries": 3026,
    "estimate": 0.23701117669290508,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 38,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2433.0,
    "queries": 1601,
    "estimate": 0.23605515692587126,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 39,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.23073668028252917,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 40,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.23829765647694268,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 41,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.23813975894629155,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 42,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.2399314957511689,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 43,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.23988350427456806,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 44,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3801.0,
    "queries": 2501,
    "estimate": 0.2377419913156681,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 45,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.2357360773971841,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 46,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 737.0,
    "queries": 485,
    "estimate": 0.23902899018607698,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 47,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4600.0,
    "queries": 3026,
    "estimate": 0.23837743572994816,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 48,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2556.0,
    "queries": 1682,
    "estimate": 0.238218308793092,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 49,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2082.0,
    "queries": 1370,
    "estimate": 0.2342880375712874,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 50,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 5292.0,
    "queries": 3482,
    "estimate": 0.23752774605617688,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 51,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 5656.0,
    "queries": 3722,
    "estimate": 0.23835413370851594,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 52,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.23818218841057237,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 53,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.23815509406599672,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 54,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2433.0,
    "queries": 1601,
    "estimate": 0.2398341118558531,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 55,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.23862461506009874,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 56,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3503.0,
    "queries": 2305,
    "estimate": 0.23874448505515122,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 57,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.2389358120482645,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 58,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.23734750146323416,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 59,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4433.0,
    "queries": 2917,
    "estimate": 0.23578017166886833,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 60,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2683.0,
    "queries": 1765,
    "estimate": 0.2393143825788032,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 61,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3650.0,
    "queries": 2402,
    "estimate": 0.2365999003840828,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 62,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2197.0,
    "queries": 1445,
    "estimate": 0.23899891581855637,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 63,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.23818218841057237,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 64,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1864.0,
    "queries": 1226,
    "estimate": 0.2370159651607355,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 65,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3954.0,
    "queries": 2602,
    "estimate": 0.23907896611881949,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 66,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 1759.0,
    "queries": 1157,
    "estimate": 0.23764272038356776,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 67,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.23776110985916796,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 68,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.23974679856372083,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 69,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 6227.0,
    "queries": 4097,
    "estimate": 0.23717308385510957,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 70,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2314.0,
    "queries": 1522,
    "estimate": 0.23869563208004035,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 71,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.23792805478727694,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 72,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.2390811896063355,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 73,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 4270.0,
    "queries": 2810,
    "estimate": 0.2384808290016687,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 74,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3360.0,
    "queries": 2210,
    "estimate": 0.2381033133921215,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 75,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3080.0,
    "queries": 2026,
    "estimate": 0.23755344939838008,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 76,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.23937183503932033,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 77,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 3217.0,
    "queries": 2117,
    "estimate": 0.23997314716237977,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 78,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 2945.0,
    "queries": 1937,
    "estimate": 0.23972973944501244,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "exact_off_center",
    "run": 79,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 18213.0,
    "queries": 12997,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 0,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 1,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 18534.0,
    "queries": 13226,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 2,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 3,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 17580.0,
    "queries": 12545,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 4,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 5,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15747.0,
    "queries": 11237,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 6,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 7,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 8,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15159.0,
    "queries": 10817,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 9,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 20181.0,
    "queries": 14401,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 10,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14868.0,
    "queries": 10610,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 11,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16651.0,
    "queries": 11882,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 12,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14297.0,
    "queries": 10202,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 13,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 14,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 20519.0,
    "queries": 14642,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 15,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 16,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 17,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16347.0,
    "queries": 11665,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 18,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16046.0,
    "queries": 11450,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 19,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 20519.0,
    "queries": 14642,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 20,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16651.0,
    "queries": 11882,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 21,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 22,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 23,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 24,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 25,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15159.0,
    "queries": 10817,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 26,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 27,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16958.0,
    "queries": 12101,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 28,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15159.0,
    "queries": 10817,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 29,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 17895.0,
    "queries": 12770,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 30,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14581.0,
    "queries": 10405,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 31,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14581.0,
    "queries": 10405,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 32,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14581.0,
    "queries": 10405,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 33,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 17895.0,
    "queries": 12770,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 34,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16347.0,
    "queries": 11665,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 35,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 36,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15159.0,
    "queries": 10817,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 37,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 12916.0,
    "queries": 9217,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 38,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14581.0,
    "queries": 10405,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 39,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 40,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14868.0,
    "queries": 10610,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 41,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 42,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 43,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 44,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14297.0,
    "queries": 10202,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 45,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 17580.0,
    "queries": 12545,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 46,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14581.0,
    "queries": 10405,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 47,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16651.0,
    "queries": 11882,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 48,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15159.0,
    "queries": 10817,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 49,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 50,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 51,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 19185.0,
    "queries": 13690,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 52,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 18858.0,
    "queries": 13457,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 53,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15451.0,
    "queries": 11026,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 54,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14297.0,
    "queries": 10202,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 55,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14297.0,
    "queries": 10202,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 56,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 57,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 58,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 59,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16958.0,
    "queries": 12101,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 60,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 61,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 20859.0,
    "queries": 14885,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 62,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14868.0,
    "queries": 10610,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 63,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 64,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 65,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 16347.0,
    "queries": 11665,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 66,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 67,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 68,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 69,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 17268.0,
    "queries": 12322,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 70,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14868.0,
    "queries": 10610,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 71,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 12916.0,
    "queries": 9217,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 72,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 73,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 74,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 14297.0,
    "queries": 10202,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 75,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 15451.0,
    "queries": 11026,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 76,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 77,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 78,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 12916.0,
    "queries": 9217,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 79,
    "method": "glr_types"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 0,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 1,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 2,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3505.0,
    "queries": 2501,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 3,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3646.0,
    "queries": 2602,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 4,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 6673.0,
    "queries": 4762,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 5,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 6,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3646.0,
    "queries": 2602,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 7,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4554.0,
    "queries": 3250,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 8,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4554.0,
    "queries": 3250,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 9,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 10,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3646.0,
    "queries": 2602,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 11,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4241.0,
    "queries": 3026,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 12,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4554.0,
    "queries": 3250,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 13,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3505.0,
    "queries": 2501,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 14,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 8527.0,
    "queries": 6085,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 15,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 16,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 6673.0,
    "queries": 4762,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 17,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 18,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3505.0,
    "queries": 2501,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 19,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 20,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5563.0,
    "queries": 3970,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 21,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5216.0,
    "queries": 3722,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 22,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4716.0,
    "queries": 3365,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 23,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 24,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 25,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 26,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3366.0,
    "queries": 2402,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 27,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5563.0,
    "queries": 3970,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 28,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 29,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5046.0,
    "queries": 3601,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 30,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4880.0,
    "queries": 3482,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 31,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 32,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5388.0,
    "queries": 3845,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 33,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5388.0,
    "queries": 3845,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 34,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 35,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4396.0,
    "queries": 3137,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 36,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4554.0,
    "queries": 3250,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 37,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4716.0,
    "queries": 3365,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 38,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 39,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 6106.0,
    "queries": 4357,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 40,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5388.0,
    "queries": 3845,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 41,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4241.0,
    "queries": 3026,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 42,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4554.0,
    "queries": 3250,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 43,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3646.0,
    "queries": 2602,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 44,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 45,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3366.0,
    "queries": 2402,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 46,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5741.0,
    "queries": 4097,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 47,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5046.0,
    "queries": 3601,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 48,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3366.0,
    "queries": 2402,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 49,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 50,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5388.0,
    "queries": 3845,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 51,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 8527.0,
    "queries": 6085,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 52,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 6481.0,
    "queries": 4625,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 53,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 5046.0,
    "queries": 3601,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 54,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3505.0,
    "queries": 2501,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 55,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3366.0,
    "queries": 2402,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 56,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 57,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 58,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 59,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 60,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 61,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 62,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 6292.0,
    "queries": 4490,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 63,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4396.0,
    "queries": 3137,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 64,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3646.0,
    "queries": 2602,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 65,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4396.0,
    "queries": 3137,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 66,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 67,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 68,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 69,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 8310.0,
    "queries": 5930,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 70,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 71,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4088.0,
    "queries": 2917,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 72,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3791.0,
    "queries": 2705,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 73,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4880.0,
    "queries": 3482,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 74,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3505.0,
    "queries": 2501,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 75,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3938.0,
    "queries": 2810,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 76,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3366.0,
    "queries": 2402,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 77,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 4396.0,
    "queries": 3137,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 78,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 3505.0,
    "queries": 2501,
    "estimate": -0.2169887298028978,
    "robust_failure": false,
    "rule": "glr",
    "case": "opposite_sign",
    "run": 79,
    "method": "glr_mixture"
  },
  {
    "stopped": true,
    "cost": 9196.0,
    "queries": 6562,
    "estimate": -0.2150283820298214,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 0,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12384.0,
    "queries": 8837,
    "estimate": -0.21617207131570731,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 1,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 17580.0,
    "queries": 12545,
    "estimate": -0.21911937418908528,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 2,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.2179854603488914,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 3,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 16046.0,
    "queries": 11450,
    "estimate": -0.21948328435314546,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 4,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.21752522960239967,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 5,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 14581.0,
    "queries": 10405,
    "estimate": -0.21884551910615502,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 6,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11863.0,
    "queries": 8465,
    "estimate": -0.2170303348613353,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 7,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12384.0,
    "queries": 8837,
    "estimate": -0.2171259112403753,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 8,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.2159918373846016,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 9,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10126.0,
    "queries": 7226,
    "estimate": -0.21493932673262325,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 10,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.21815929376486012,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 11,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 9655.0,
    "queries": 6890,
    "estimate": -0.21495790895360134,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 12,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.21763332727003343,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 13,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12384.0,
    "queries": 8837,
    "estimate": -0.21782006066246282,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 14,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 18858.0,
    "queries": 13457,
    "estimate": -0.2203076375042306,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 15,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.21797040570479084,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 16,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8310.0,
    "queries": 5930,
    "estimate": -0.21371099652210862,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 17,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 14868.0,
    "queries": 10610,
    "estimate": -0.2186985791588271,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 18,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.2169275215889233,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 19,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8747.0,
    "queries": 6242,
    "estimate": -0.21462621005233207,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 20,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12122.0,
    "queries": 8650,
    "estimate": -0.21718875259066167,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 21,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.21714697807395195,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 22,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12384.0,
    "queries": 8837,
    "estimate": -0.2172787406466535,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 23,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 9196.0,
    "queries": 6562,
    "estimate": -0.2137494108370923,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 24,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.21809316631348222,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 25,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10126.0,
    "queries": 7226,
    "estimate": -0.21538395347042438,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 26,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.21713444238197044,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 27,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8747.0,
    "queries": 6242,
    "estimate": -0.21432972977579934,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 28,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 14868.0,
    "queries": 10610,
    "estimate": -0.2174622677323291,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 29,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 17268.0,
    "queries": 12322,
    "estimate": -0.22012513885013346,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 30,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 9889.0,
    "queries": 7057,
    "estimate": -0.21582294787052064,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 31,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 14015.0,
    "queries": 10001,
    "estimate": -0.21795197608694908,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 32,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2173824062743585,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 33,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 7884.0,
    "queries": 5626,
    "estimate": -0.21399087978373474,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 34,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10854.0,
    "queries": 7745,
    "estimate": -0.21633607831650964,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 35,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11863.0,
    "queries": 8465,
    "estimate": -0.21751709593391738,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 36,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.21728135022076542,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 37,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12916.0,
    "queries": 9217,
    "estimate": -0.2163535893964724,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 38,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.2179054688172007,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 39,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.21606428371885106,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 40,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12122.0,
    "queries": 8650,
    "estimate": -0.2165816353584587,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 41,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12384.0,
    "queries": 8837,
    "estimate": -0.21691404690678476,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 42,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.21744747811055767,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 43,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.2178112514025536,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 44,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.21803380410414747,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 45,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8970.0,
    "queries": 6401,
    "estimate": -0.21512485342302853,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 46,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10126.0,
    "queries": 7226,
    "estimate": -0.21578608136608562,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 47,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 16046.0,
    "queries": 11450,
    "estimate": -0.2195816180599185,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 48,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10608.0,
    "queries": 7570,
    "estimate": -0.21660097547303003,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 49,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12384.0,
    "queries": 8837,
    "estimate": -0.21782041664850338,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 50,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11863.0,
    "queries": 8465,
    "estimate": -0.21736172621708522,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 51,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 16958.0,
    "queries": 12101,
    "estimate": -0.22003657820103853,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 52,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 17895.0,
    "queries": 12770,
    "estimate": -0.22016821104125012,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 53,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8970.0,
    "queries": 6401,
    "estimate": -0.2140257192486657,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 54,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12916.0,
    "queries": 9217,
    "estimate": -0.21800043678995906,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 55,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 9424.0,
    "queries": 6725,
    "estimate": -0.2150529213668237,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 56,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12916.0,
    "queries": 9217,
    "estimate": -0.21755790143019563,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 57,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.2164431300427096,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 58,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.2166303155642102,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 59,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 14297.0,
    "queries": 10202,
    "estimate": -0.21819545296697893,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 60,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.21763609631854391,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 61,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 19514.0,
    "queries": 13925,
    "estimate": -0.22043156533650776,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 62,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11102.0,
    "queries": 7922,
    "estimate": -0.21595621335717075,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 63,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.21805323683559252,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 64,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13187.0,
    "queries": 9410,
    "estimate": -0.21792418596720275,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 65,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8310.0,
    "queries": 5930,
    "estimate": -0.21374924937935763,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 66,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.21647772729097875,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 67,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 11606.0,
    "queries": 8282,
    "estimate": -0.21701211892335515,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 68,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.2171492115678905,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 69,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 16651.0,
    "queries": 11882,
    "estimate": -0.2184328365893628,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 70,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10854.0,
    "queries": 7745,
    "estimate": -0.21561320930385292,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 71,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8970.0,
    "queries": 6401,
    "estimate": -0.21496661409640022,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 72,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13460.0,
    "queries": 9605,
    "estimate": -0.21829006458230238,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 73,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.21717617967171543,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 74,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 13736.0,
    "queries": 9802,
    "estimate": -0.2182906898090657,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 75,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 8970.0,
    "queries": 6401,
    "estimate": -0.21307733739315576,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 76,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.21750133252838644,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 77,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 12649.0,
    "queries": 9026,
    "estimate": -0.21781573381090008,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 78,
    "method": "rectangle_mixture"
  },
  {
    "stopped": true,
    "cost": 10854.0,
    "queries": 7745,
    "estimate": -0.21631969213870256,
    "robust_failure": false,
    "rule": "rectangle",
    "case": "opposite_sign",
    "run": 79,
    "method": "rectangle_mixture"
  }
]

==> anc/Supplement_A/experiments/results/v04_summary.json <==
[
  {
    "case": "center",
    "method": "glr_types",
    "runs": 80,
    "mean_cost": 1065.375,
    "se_cost": 17.71301973233177,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 79.89012400630638
  },
  {
    "case": "center",
    "method": "glr_mixture",
    "runs": 80,
    "mean_cost": 343.25,
    "se_cost": 10.69575658197023,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 79.89012400630638
  },
  {
    "case": "center",
    "method": "rectangle_mixture",
    "runs": 80,
    "mean_cost": 594.775,
    "se_cost": 9.07203895619859,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 79.89012400630638
  },
  {
    "case": "one_fair",
    "method": "glr_types",
    "runs": 80,
    "mean_cost": 2573.975,
    "se_cost": 44.23218362276471,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 188.8168628151465
  },
  {
    "case": "one_fair",
    "method": "glr_mixture",
    "runs": 80,
    "mean_cost": 661.0125,
    "se_cost": 24.365995537397627,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 188.8168628151465
  },
  {
    "case": "one_fair",
    "method": "rectangle_mixture",
    "runs": 80,
    "mean_cost": 1084.75,
    "se_cost": 6.863116887954154,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 188.8168628151465
  },
  {
    "case": "robust_off_center",
    "method": "glr_types",
    "runs": 80,
    "mean_cost": 46675.025,
    "se_cost": 550.130826780655,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 2706.0997518792974
  },
  {
    "case": "robust_off_center",
    "method": "glr_mixture",
    "runs": 80,
    "mean_cost": 13258.1875,
    "se_cost": 251.75476444761233,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 2706.0997518792974
  },
  {
    "case": "robust_off_center",
    "method": "rectangle_mixture",
    "runs": 80,
    "mean_cost": 31097.425,
    "se_cost": 675.5371397221527,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 2706.0997518792974
  },
  {
    "case": "exact_off_center",
    "method": "glr_types",
    "runs": 80,
    "mean_cost": 3326.2,
    "se_cost": 100.22645782477431,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 279.461315790565
  },
  {
    "case": "exact_off_center",
    "method": "glr_mixture",
    "runs": 80,
    "mean_cost": 849.8,
    "se_cost": 47.21092718396473,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 279.461315790565
  },
  {
    "case": "exact_off_center",
    "method": "rectangle_mixture",
    "runs": 80,
    "mean_cost": 3427.675,
    "se_cost": 114.33049580304294,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 279.461315790565
  },
  {
    "case": "opposite_sign",
    "method": "glr_types",
    "runs": 80,
    "mean_cost": 15052.2125,
    "se_cost": 229.09246357117638,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 955.4689754639725
  },
  {
    "case": "opposite_sign",
    "method": "glr_mixture",
    "runs": 80,
    "mean_cost": 4492.4625,
    "se_cost": 125.89364853594893,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 955.4689754639725
  },
  {
    "case": "opposite_sign",
    "method": "rectangle_mixture",
    "runs": 80,
    "mean_cost": 12427.7375,
    "se_cost": 277.18559035632916,
    "stopped": 80,
    "robust_failures": 0,
    "asymptotic_reference": 955.4689754639725
  }
]

==> anc/Supplement_A/experiments/results/v05_configuration.json <==
{
  "date": "2026-10-28",
  "cases": [
    [
      "center",
      [
        0.5,
        0.5
      ],
      [
        1,
        4
      ],
      ".18",
      ".05",
      80
    ],
    [
      "one_fair",
      [
        0.5,
        0.8
      ],
      [
        1,
        2
      ],
      ".18",
      ".05",
      80
    ],
    [
      "robust_off_center",
      [
        0.7,
        0.8
      ],
      [
        1,
        2
      ],
      ".22",
      ".1",
      80
    ],
    [
      "exact_off_center",
      [
        0.75,
        0.8
      ],
      [
        1,
        3
      ],
      ".24",
      "0",
      80
    ],
    [
      "opposite_sign",
      [
        0.2,
        0.8
      ],
      [
        2,
        1
      ],
      ".29",
      ".1",
      80
    ],
    [
      "near_boundary",
      [
        0.7,
        0.8
      ],
      [
        1,
        2
      ],
      ".205",
      ".1",
      40
    ],
    [
      "near_endpoint",
      [
        0.02,
        0.5
      ],
      [
        3,
        1
      ],
      ".12",
      ".02",
      40
    ]
  ],
  "methods": [
    [
      "learned",
      "joint"
    ],
    [
      "equal",
      "joint"
    ],
    [
      "neyman",
      "joint"
    ],
    [
      "equal",
      "coordinate"
    ]
  ],
  "joint_L": [
    10,
    30,
    100,
    300,
    1000
  ],
  "joint_reps": 50,
  "workers": 4,
  "total_runs": 2420,
  "confidence_delta": ".05",
  "main_cap": 2000000,
  "exact_return_checks": true,
  "seed_rule": "510000+rep for learned; 710000+rep for joint; independent arm streams",
  "pairing_note": "Shared seed identifiers define replication blocks, but different binomial batch sizes need not preserve identical sample prefixes. Means use ordinary Monte Carlo standard errors; optional ratio bootstrap resamples whole replication blocks.",
  "predeclaration_note": "Grid specified in local code before this study, not externally preregistered. Pilot-reuse validation is a separate fresh-seed follow-up."
}


==> anc/Supplement_A/experiments/results/v05_joint_extensions.jsonl <==
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5973.0, "pilot_cost": 40.0, "queries": 3975, "counts": [2966, 989], "successes": [1432, 510], "pilot_counts": [10, 10], "pilot_successes": [8, 4], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0742626100000052, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 1, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9536533161368368}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6797.0, "pilot_cost": 40.0, "queries": 3459, "counts": [1780, 1659], "successes": [933, 820], "pilot_counts": [10, 10], "pilot_successes": [6, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1716541539999525, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 0, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.2231678536383863}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5973.0, "pilot_cost": 40.0, "queries": 3975, "counts": [2966, 989], "successes": [1492, 518], "pilot_counts": [10, 10], "pilot_successes": [6, 4], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0601034009998784, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 2, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9536533161368368}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5199.0, "pilot_cost": 40.0, "queries": 3459, "counts": [2579, 860], "successes": [1321, 434], "pilot_counts": [10, 10], "pilot_successes": [2, 3], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0584260600001016, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 3, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.7004928161050417}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5916.0, "pilot_cost": 40.0, "queries": 3010, "counts": [1547, 1443], "successes": [765, 708], "pilot_counts": [10, 10], "pilot_successes": [6, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0991071879998344, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 4, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9350097134213171}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5199.0, "pilot_cost": 40.0, "queries": 3459, "counts": [2579, 860], "successes": [1285, 434], "pilot_counts": [10, 10], "pilot_successes": [6, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0538417210000262, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 5, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.7004928161050417}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5916.0, "pilot_cost": 40.0, "queries": 3010, "counts": [1547, 1443], "successes": [755, 711], "pilot_counts": [10, 10], "pilot_successes": [6, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.097888557000033, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 6, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9350097134213171}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5973.0, "pilot_cost": 40.0, "queries": 3975, "counts": [2966, 989], "successes": [1492, 471], "pilot_counts": [10, 10], "pilot_successes": [8, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.076236248999976, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 7, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9536533161368368}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4526.0, "pilot_cost": 40.0, "queries": 3010, "counts": [2242, 748], "successes": [1114, 368], "pilot_counts": [10, 10], "pilot_successes": [8, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0551752119999946, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 9, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.4803674717621502}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5973.0, "pilot_cost": 40.0, "queries": 3975, "counts": [2966, 989], "successes": [1444, 494], "pilot_counts": [10, 10], "pilot_successes": [7, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1140754210000523, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 8, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9536533161368368}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5199.0, "pilot_cost": 40.0, "queries": 3459, "counts": [2579, 860], "successes": [1296, 407], "pilot_counts": [10, 10], "pilot_successes": [3, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0892411760000869, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 10, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.7004928161050417}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 7164.0, "pilot_cost": 40.0, "queries": 3010, "counts": [923, 2067], "successes": [464, 1023], "pilot_counts": [10, 10], "pilot_successes": [2, 5], "weight": 0.12954389313787668, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1574407959999462, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 11, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.343206488666382}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 7791.0, "pilot_cost": 40.0, "queries": 3459, "counts": [1283, 2156], "successes": [666, 1106], "pilot_counts": [10, 10], "pilot_successes": [7, 5], "weight": 0.16551117859504647, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1351166480001211, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 12, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.5482861185370997}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5199.0, "pilot_cost": 40.0, "queries": 3459, "counts": [2579, 860], "successes": [1298, 452], "pilot_counts": [10, 10], "pilot_successes": [6, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0690789160000804, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 13, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.7004928161050417}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5199.0, "pilot_cost": 40.0, "queries": 3459, "counts": [2579, 860], "successes": [1261, 424], "pilot_counts": [10, 10], "pilot_successes": [3, 4], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0807944680000219, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 14, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.7004928161050417}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5973.0, "pilot_cost": 40.0, "queries": 3975, "counts": [2966, 989], "successes": [1482, 515], "pilot_counts": [10, 10], "pilot_successes": [4, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1200233950000893, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 15, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9536533161368368}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6222.0, "pilot_cost": 40.0, "queries": 5252, "counts": [4757, 475], "successes": [2350, 236], "pilot_counts": [10, 10], "pilot_successes": [5, 3], "weight": 0.7694774427924148, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1109697549998145, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 16, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.035096422736213}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4526.0, "pilot_cost": 40.0, "queries": 3010, "counts": [2242, 748], "successes": [1126, 378], "pilot_counts": [10, 10], "pilot_successes": [4, 3], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0610637350000616, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 17, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.4803674717621502}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6797.0, "pilot_cost": 40.0, "queries": 3459, "counts": [1780, 1659], "successes": [917, 859], "pilot_counts": [10, 10], "pilot_successes": [6, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1090773999999328, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 18, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.2231678536383863}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5916.0, "pilot_cost": 40.0, "queries": 3010, "counts": [1547, 1443], "successes": [790, 712], "pilot_counts": [10, 10], "pilot_successes": [4, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1134110400000736, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 19, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.9350097134213171}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 7151.0, "pilot_cost": 40.0, "queries": 6037, "counts": [5470, 547], "successes": [2700, 287], "pilot_counts": [10, 10], "pilot_successes": [5, 7], "weight": 0.7694774427924148, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1260267200000271, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 20, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.338954438924246}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 9012.0, "pilot_cost": 40.0, "queries": 7978, "counts": [7451, 507], "successes": [3826, 267], "pilot_counts": [10, 10], "pilot_successes": [5, 8], "weight": 0.8307213178571221, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1166981710000528, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 21, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.947651713548497}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5199.0, "pilot_cost": 40.0, "queries": 3459, "counts": [2579, 860], "successes": [1290, 419], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0611169480000626, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 22, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.7004928161050417}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4526.0, "pilot_cost": 40.0, "queries": 3010, "counts": [2242, 748], "successes": [1122, 368], "pilot_counts": [10, 10], "pilot_successes": [4, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0716018579998945, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 23, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.4803674717621502}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6823.0, "pilot_cost": 40.0, "queries": 6037, "counts": [5634, 383], "successes": [2772, 194], "pilot_counts": [10, 10], "pilot_successes": [5, 8], "weight": 0.8307213178571221, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.098487741000099, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 25, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 2.231671953122658}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5150.0, "pilot_cost": 40.0, "queries": 2620, "counts": [1345, 1255], "successes": [676, 631], "pilot_counts": [10, 10], "pilot_successes": [6, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1372066180001639, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 24, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.6844658593846829}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4526.0, "pilot_cost": 40.0, "queries": 3010, "counts": [2242, 748], "successes": [1138, 378], "pilot_counts": [10, 10], "pilot_successes": [6, 4], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0529832629999873, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 26, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.4803674717621502}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4526.0, "pilot_cost": 40.0, "queries": 3010, "counts": [2242, 748], "successes": [1129, 366], "pilot_counts": [10, 10], "pilot_successes": [7, 1], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0656416479998825, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 27, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.4803674717621502}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5938.0, "pilot_cost": 40.0, "queries": 5252, "counts": [4899, 333], "successes": [2429, 164], "pilot_counts": [10, 10], "pilot_successes": [5, 8], "weight": 0.8307213178571221, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0942750039998828, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 28, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.942205489908009}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5913.0, "pilot_cost": 40.0, "queries": 4569, "counts": [3887, 662], "successes": [1979, 330], "pilot_counts": [10, 10], "pilot_successes": [5, 4], "weight": 0.6621397080726473, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.0950466670001333, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "fixed", "replication": 29, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 1.934028471173132}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12578.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2292, 698], "successes": [1145, 359], "pilot_counts": [2048, 2048], "pilot_successes": [1033, 986], "weight": 0.5225680122543503, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4018237200000385, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 0, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.114021665891367}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12920.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2121, 869], "successes": [1040, 430], "pilot_counts": [2048, 2048], "pilot_successes": [981, 1032], "weight": 0.4488766274666105, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4078322889999981, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 1, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.225883282184486}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13289.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2610, 829], "successes": [1289, 424], "pilot_counts": [2048, 2048], "pilot_successes": [1032, 1000], "weight": 0.5123652940339611, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.504696440999851, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 3, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.346576078711271}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14943.0, "pilot_cost": 8192.0, "queries": 8645, "counts": [3448, 1101], "successes": [1774, 568], "pilot_counts": [2048, 2048], "pilot_successes": [1033, 1000], "weight": 0.5109186264163154, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5510448520001319, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 2, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.887567638210741}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12784.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2189, 801], "successes": [1095, 394], "pilot_counts": [2048, 2048], "pilot_successes": [1045, 1020], "weight": 0.47694712420487073, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.509786207000161, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 5, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.181400300266755}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12248.0, "pilot_cost": 8192.0, "queries": 6696, "counts": [1872, 728], "successes": [942, 365], "pilot_counts": [2048, 2048], "pilot_successes": [1059, 1014], "weight": 0.46184430722633774, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6001650460000292, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 4, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.006085018590989}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13373.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2568, 871], "successes": [1264, 424], "pilot_counts": [2048, 2048], "pilot_successes": [1052, 985], "weight": 0.49591724472693977, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6018601959999614, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 6, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.374050861660459}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13289.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2610, 829], "successes": [1323, 419], "pilot_counts": [2048, 2048], "pilot_successes": [1032, 1000], "weight": 0.5123652940339611, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5359721949998857, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 7, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.346576078711271}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13413.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2548, 891], "successes": [1250, 434], "pilot_counts": [2048, 2048], "pilot_successes": [989, 1066], "weight": 0.48829228718810824, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.465822098999979, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 9, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.387134091636262}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13387.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2561, 878], "successes": [1267, 424], "pilot_counts": [2048, 2048], "pilot_successes": [1016, 1025], "weight": 0.49320873476284743, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5523696309999195, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 8, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.37862999215199}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14173.0, "pilot_cost": 8192.0, "queries": 8051, "counts": [2942, 1013], "successes": [1431, 495], "pilot_counts": [2048, 2048], "pilot_successes": [1045, 1046], "weight": 0.4918885434622653, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4623879260000194, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 11, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.6357154611765266}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12696.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2233, 757], "successes": [1112, 382], "pilot_counts": [2048, 2048], "pilot_successes": [1032, 1028], "weight": 0.49570584014294106, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.558442025999966, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 10, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.152617194319987}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13421.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2544, 895], "successes": [1271, 435], "pilot_counts": [2048, 2048], "pilot_successes": [1009, 1019], "weight": 0.4864217739397295, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3874642629998561, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 12, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.389750737631422}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13399.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2555, 884], "successes": [1262, 461], "pilot_counts": [2048, 2048], "pilot_successes": [1040, 1012], "weight": 0.4907963940389305, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.476443639000081, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 13, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.382554961144731}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12540.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2311, 679], "successes": [1152, 338], "pilot_counts": [2048, 2048], "pilot_successes": [1033, 1073], "weight": 0.5316940824399347, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.522603454000091, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 15, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.101592597414354}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20928.0, "pilot_cost": 16384.0, "queries": 11182, "counts": [2213, 777], "successes": [1118, 393], "pilot_counts": [4096, 4096], "pilot_successes": [1990, 2108], "weight": 0.4869823497060958, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6504387590000533, "pilot_round": 12, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 14, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 6.845145923340319}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13323.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2593, 846], "successes": [1314, 425], "pilot_counts": [2048, 2048], "pilot_successes": [1034, 1005], "weight": 0.5053060573777136, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5328386389999196, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 16, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.357696824190705}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12810.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2176, 814], "successes": [1073, 405], "pilot_counts": [2048, 2048], "pilot_successes": [998, 1018], "weight": 0.47141988867428186, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5689852329999212, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 17, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.189904399751026}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12128.0, "pilot_cost": 8192.0, "queries": 6696, "counts": [1932, 668], "successes": [967, 336], "pilot_counts": [2048, 2048], "pilot_successes": [1012, 1019], "weight": 0.4907546714048169, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3264496580000014, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 18, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 3.966835328663579}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21058.0, "pilot_cost": 16384.0, "queries": 11182, "counts": [2148, 842], "successes": [1065, 424], "pilot_counts": [4096, 4096], "pilot_successes": [2112, 2052], "weight": 0.4595627774992127, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5668618130000596, "pilot_round": 12, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 19, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 6.887666420761679}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13229.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2640, 799], "successes": [1348, 395], "pilot_counts": [2048, 2048], "pilot_successes": [1036, 1069], "weight": 0.524055824599777, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.473734271000012, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 20, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.326951233747566}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13377.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2566, 873], "successes": [1303, 446], "pilot_counts": [2048, 2048], "pilot_successes": [1004, 1048], "weight": 0.4949993785046193, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4239323040001182, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 21, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.375359184658039}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13517.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2496, 943], "successes": [1251, 496], "pilot_counts": [2048, 2048], "pilot_successes": [998, 1021], "weight": 0.4689464933054823, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5483545070001128, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 22, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.421150489573351}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12588.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2287, 703], "successes": [1148, 356], "pilot_counts": [2048, 2048], "pilot_successes": [1034, 987], "weight": 0.5202931997762867, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4046758839999711, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 23, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.117292473385318}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13309.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2600, 839], "successes": [1313, 408], "pilot_counts": [2048, 2048], "pilot_successes": [1024, 1019], "weight": 0.5081156825595684, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.548295355999926, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 24, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.353117693699174}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12746.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2208, 782], "successes": [1093, 389], "pilot_counts": [2048, 2048], "pilot_successes": [1052, 998], "weight": 0.4851026186205051, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5813629809999838, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 25, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.168971231789741}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12828.0, "pilot_cost": 8192.0, "queries": 7086, "counts": [2167, 823], "successes": [1080, 411], "pilot_counts": [2048, 2048], "pilot_successes": [994, 1032], "weight": 0.46733959830430527, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5345957980000549, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 26, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.195791853240138}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14089.0, "pilot_cost": 8192.0, "queries": 8051, "counts": [2984, 971], "successes": [1492, 511], "pilot_counts": [2048, 2048], "pilot_successes": [1014, 1004], "weight": 0.5061392293212469, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5877618020001592, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 27, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.608240678227339}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14229.0, "pilot_cost": 8192.0, "queries": 8051, "counts": [2914, 1041], "successes": [1432, 541], "pilot_counts": [2048, 2048], "pilot_successes": [1042, 1018], "weight": 0.4829242757101372, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.599945494999929, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 28, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.654031983142651}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13369.0, "pilot_cost": 8192.0, "queries": 7535, "counts": [2570, 869], "successes": [1292, 410], "pilot_counts": [2048, 2048], "pilot_successes": [1008, 1005], "weight": 0.49662256362007395, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.57452642200019, "pilot_round": 11, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 30, "method": "adaptive", "replication": 29, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.009812422481852521, "normalized_cost": 4.372742538662878}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 46080.0, "pilot_cost": 88.0, "queries": 24392, "counts": [13526, 10822], "successes": [6741, 5383], "pilot_counts": [22, 22], "pilot_successes": [12, 11], "weight": 0.29409677255309014, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.200255445000039, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 0, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.3379527667592301}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10487, 3531], "pilot_counts": [22, 22], "pilot_successes": [15, 10], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1518773249999867, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 1, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 46649.0, "pilot_cost": 88.0, "queries": 28045, "counts": [18721, 9280], "successes": [9279, 4647], "pilot_counts": [22, 22], "pilot_successes": [12, 10], "weight": 0.4020711467132677, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1692057000000204, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 2, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.3544739283105758}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 55635.0, "pilot_cost": 88.0, "queries": 37075, "counts": [27773, 9258], "successes": [13969, 4536], "pilot_counts": [22, 22], "pilot_successes": [6, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2636319030000323, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 3, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.6153863320019481}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10524, 3474], "pilot_counts": [22, 22], "pilot_successes": [13, 10], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1156488390001869, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 4, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10540, 3492], "pilot_counts": [22, 22], "pilot_successes": [12, 16], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1052790280000409, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 5, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 46080.0, "pilot_cost": 88.0, "queries": 24392, "counts": [13526, 10822], "successes": [6751, 5412], "pilot_counts": [22, 22], "pilot_successes": [12, 11], "weight": 0.29409677255309014, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1606057930000588, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 6, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.3379527667592301}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 48388.0, "pilot_cost": 88.0, "queries": 32244, "counts": [24150, 8050], "successes": [12002, 3953], "pilot_counts": [22, 22], "pilot_successes": [16, 12], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.10749616399994, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 7, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.4049665468304176}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 48388.0, "pilot_cost": 88.0, "queries": 32244, "counts": [24150, 8050], "successes": [11983, 3959], "pilot_counts": [22, 22], "pilot_successes": [13, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1128023480000593, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 8, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.4049665468304176}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 48388.0, "pilot_cost": 88.0, "queries": 32244, "counts": [24150, 8050], "successes": [11996, 3985], "pilot_counts": [22, 22], "pilot_successes": [16, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.104475321000109, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 9, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.4049665468304176}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10539, 3494], "pilot_counts": [22, 22], "pilot_successes": [8, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1131779360000564, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 10, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 66881.0, "pilot_cost": 88.0, "queries": 28045, "counts": [8605, 19396], "successes": [4313, 9624], "pilot_counts": [22, 22], "pilot_successes": [7, 11], "weight": 0.1288347044058717, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1644058189999669, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 11, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.9419188149658004}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 66881.0, "pilot_cost": 88.0, "queries": 28045, "counts": [8605, 19396], "successes": [4280, 9703], "pilot_counts": [22, 22], "pilot_successes": [15, 11], "weight": 0.1288347044058717, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1655085739998867, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 12, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.9419188149658004}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10448, 3485], "pilot_counts": [22, 22], "pilot_successes": [13, 12], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1258451240000795, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 13, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10535, 3508], "pilot_counts": [22, 22], "pilot_successes": [9, 10], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1114459069999612, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 14, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 46649.0, "pilot_cost": 88.0, "queries": 28045, "counts": [18721, 9280], "successes": [9313, 4674], "pilot_counts": [22, 22], "pilot_successes": [10, 12], "weight": 0.40207114671326727, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.202294133000123, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 15, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.3544739283105758}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 51992.0, "pilot_cost": 88.0, "queries": 42630, "counts": [37927, 4659], "successes": [18931, 2278], "pilot_counts": [22, 22], "pilot_successes": [11, 9], "weight": 0.7307284824628776, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.256055644000071, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 16, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.509610248466708}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10486, 3525], "pilot_counts": [22, 22], "pilot_successes": [9, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1598119029999907, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 17, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52981.0, "pilot_cost": 88.0, "queries": 28045, "counts": [15555, 12446], "successes": [7868, 6236], "pilot_counts": [22, 22], "pilot_successes": [12, 11], "weight": 0.29409677255309014, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1680660570000327, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 18, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.5383262920067444}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52981.0, "pilot_cost": 88.0, "queries": 28045, "counts": [15555, 12446], "successes": [7848, 6192], "pilot_counts": [22, 22], "pilot_successes": [10, 11], "weight": 0.2940967725530903, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2065943370000696, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 19, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.5383262920067444}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56936.0, "pilot_cost": 88.0, "queries": 49018, "counts": [45037, 3937], "successes": [22525, 2001], "pilot_counts": [22, 22], "pilot_successes": [11, 14], "weight": 0.7922597211292309, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2413580960001127, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 20, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.6531614307335838}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 63642.0, "pilot_cost": 88.0, "queries": 56364, "counts": [52703, 3617], "successes": [26538, 1826], "pilot_counts": [22, 22], "pilot_successes": [11, 15], "weight": 0.8292948432072805, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2411048739998023, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 21, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.8478730464863482}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10433, 3500], "pilot_counts": [22, 22], "pilot_successes": [13, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1002716220000366, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 22, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10529, 3531], "pilot_counts": [22, 22], "pilot_successes": [10, 16], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1056112610001492, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 23, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52981.0, "pilot_cost": 88.0, "queries": 28045, "counts": [15555, 12446], "successes": [7891, 6203], "pilot_counts": [22, 22], "pilot_successes": [12, 11], "weight": 0.29409677255309014, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1558488409998517, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 24, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.5383262920067444}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 71942.0, "pilot_cost": 88.0, "queries": 64812, "counts": [61225, 3543], "successes": [30807, 1814], "pilot_counts": [22, 22], "pilot_successes": [11, 16], "weight": 0.852074376442356, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.243562011999984, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 25, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.0888671429295256}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 42088.0, "pilot_cost": 88.0, "queries": 28044, "counts": [21000, 7000], "successes": [10475, 3507], "pilot_counts": [22, 22], "pilot_successes": [13, 10], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1219593690000238, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 26, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.222043317000054}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 55635.0, "pilot_cost": 88.0, "queries": 37075, "counts": [27773, 9258], "successes": [13957, 4541], "pilot_counts": [22, 22], "pilot_successes": [14, 5], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1889856630000395, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 27, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.6153863320019481}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 55352.0, "pilot_cost": 88.0, "queries": 49018, "counts": [45829, 3145], "successes": [22883, 1568], "pilot_counts": [22, 22], "pilot_successes": [11, 15], "weight": 0.8292948432072805, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.248642941000071, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 28, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.6071693043762352}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 51992.0, "pilot_cost": 88.0, "queries": 42630, "counts": [37927, 4659], "successes": [19059, 2337], "pilot_counts": [22, 22], "pilot_successes": [11, 9], "weight": 0.7307284824628776, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.239795994999895, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "fixed", "replication": 29, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 1.509610248466708}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74521.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [21125, 6876], "successes": [10530, 3428], "pilot_counts": [8192, 8192], "pilot_successes": [4093, 4078], "weight": 0.5059465286986496, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6097806139998738, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 0, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1637495254267494}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81119.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [24126, 8075], "successes": [12152, 4010], "pilot_counts": [8192, 8192], "pilot_successes": [4084, 4081], "weight": 0.4989945125876074, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.411919818000115, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 1, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.355325314382422}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81643.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [23864, 8337], "successes": [11896, 4122], "pilot_counts": [8192, 8192], "pilot_successes": [4139, 4056], "weight": 0.48825853076344916, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5145651029999954, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 3, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.370539881434979}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74843.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20964, 7037], "successes": [10513, 3528], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 4161], "weight": 0.4982433131663041, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8231133260001116, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 2, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1730989349514123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74939.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20916, 7085], "successes": [10483, 3568], "pilot_counts": [8192, 8192], "pilot_successes": [4088, 4096], "weight": 0.4959807952151364, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5709361120000267, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 4, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1758863365488272}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 75533.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20619, 7382], "successes": [10296, 3703], "pilot_counts": [8192, 8192], "pilot_successes": [4058, 4081], "weight": 0.48216972384090595, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5630123529999764, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 5, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.193133383932833}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 75195.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20788, 7213], "successes": [10398, 3621], "pilot_counts": [8192, 8192], "pilot_successes": [4047, 4041], "weight": 0.4899745327653974, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4670865820000927, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 7, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1833194074752673}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 75863.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20454, 7547], "successes": [10262, 3795], "pilot_counts": [8192, 8192], "pilot_successes": [4152, 4070], "weight": 0.4746541904939683, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6141749309999796, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 6, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.202715076923947}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 80793.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [24289, 7912], "successes": [12122, 3860], "pilot_counts": [8192, 8192], "pilot_successes": [4091, 4075], "weight": 0.505771901832335, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6246721630000138, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 9, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.3458597631245333}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 88877.0, "pilot_cost": 32768.0, "queries": 53415, "counts": [27492, 9539], "successes": [13639, 4719], "pilot_counts": [8192, 8192], "pilot_successes": [4149, 4158], "weight": 0.48999887731957104, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6694250180000836, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 8, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.5805822059735264}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 80471.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [24450, 7751], "successes": [12182, 3791], "pilot_counts": [8192, 8192], "pilot_successes": [4098, 4130], "weight": 0.5125697938910865, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6151662750000924, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 10, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.3365103535998704}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74689.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [21041, 6960], "successes": [10558, 3467], "pilot_counts": [8192, 8192], "pilot_successes": [4111, 4124], "weight": 0.5019091114971024, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5887793310000689, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 11, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1686274782222257}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 80903.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [24234, 7967], "successes": [12196, 4014], "pilot_counts": [8192, 8192], "pilot_successes": [4108, 4123], "weight": 0.5034790996888842, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4633215210001254, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 12, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.349053660788238}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 115175.0, "pilot_cost": 65536.0, "queries": 64969, "counts": [23482, 8719], "successes": [11692, 4413], "pilot_counts": [16384, 16384], "pilot_successes": [8309, 8140], "weight": 0.47304548655603196, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6792715279998447, "pilot_round": 14, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 13, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 3.3441560310654155}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 114607.0, "pilot_cost": 65536.0, "queries": 64969, "counts": [23766, 8435], "successes": [11897, 4184], "pilot_counts": [16384, 16384], "pilot_successes": [8091, 8277], "weight": 0.48434135277763224, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.767498741000054, "pilot_round": 14, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 14, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 3.327663904947377}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74915.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20928, 7073], "successes": [10498, 3553], "pilot_counts": [8192, 8192], "pilot_successes": [4082, 4108], "weight": 0.496577792896458, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.677828585000043, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 15, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1751894861494736}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 75063.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20854, 7147], "successes": [10384, 3588], "pilot_counts": [8192, 8192], "pilot_successes": [4072, 4116], "weight": 0.4930896992623336, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.631296748000068, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 16, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1794867302788217}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74709.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [21031, 6970], "successes": [10516, 3508], "pilot_counts": [8192, 8192], "pilot_successes": [4078, 4064], "weight": 0.50146025869497, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6137150019999353, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 17, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.1692081868883535}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81535.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [23918, 8283], "successes": [12021, 4065], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 4128], "weight": 0.4904493596684575, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4202260080000997, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 18, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.367404054637887}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81837.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [23767, 8434], "successes": [11759, 4194], "pilot_counts": [8192, 8192], "pilot_successes": [4130, 4110], "weight": 0.4843811428693833, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6145960609999293, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 19, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.3761727554964223}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 80307.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [24532, 7669], "successes": [12225, 3845], "pilot_counts": [8192, 8192], "pilot_successes": [4118, 4174], "weight": 0.5160505706433892, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5137876139999662, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 20, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.3317485425376194}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81653.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [23859, 8342], "successes": [11857, 4173], "pilot_counts": [8192, 8192], "pilot_successes": [4141, 4139], "weight": 0.48808410723592033, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4664869860000636, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 21, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.370830235768043}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81677.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [23847, 8354], "successes": [11831, 4223], "pilot_counts": [8192, 8192], "pilot_successes": [4071, 4103], "weight": 0.4875895487425156, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.713677258999951, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 22, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.371527086167397}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 107473.0, "pilot_cost": 65536.0, "queries": 60769, "counts": [21033, 6968], "successes": [10487, 3499], "pilot_counts": [16384, 16384], "pilot_successes": [8241, 8105], "weight": 0.5015466517248129, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6001994419998482, "pilot_round": 14, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 23, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 3.1205251237394696}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 77099.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [19836, 8165], "successes": [9949, 4138], "pilot_counts": [8192, 8192], "pilot_successes": [4006, 4085], "weight": 0.4474444454089007, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7096722199999022, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 24, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.238602872490666}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 79911.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [24730, 7471], "successes": [12367, 3668], "pilot_counts": [8192, 8192], "pilot_successes": [4110, 4009], "weight": 0.5245684835165937, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.596609775999923, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 25, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.3202505109482825}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 76007.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20382, 7619], "successes": [10137, 3785], "pilot_counts": [8192, 8192], "pilot_successes": [4043, 4084], "weight": 0.4713901226780959, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5907314930000211, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 27, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.20689617932007}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 74847.0, "pilot_cost": 32768.0, "queries": 44385, "counts": [20962, 7039], "successes": [10474, 3496], "pilot_counts": [8192, 8192], "pilot_successes": [4085, 4085], "weight": 0.49814760461239105, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.730830307999895, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 26, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.173215076684638}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 87863.0, "pilot_cost": 32768.0, "queries": 53415, "counts": [27999, 9032], "successes": [14082, 4468], "pilot_counts": [8192, 8192], "pilot_successes": [4099, 4120], "weight": 0.5081881303945232, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7575882690000526, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 28, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.5511402766008304}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 81643.0, "pilot_cost": 32768.0, "queries": 48585, "counts": [23864, 8337], "successes": [12025, 4221], "pilot_counts": [8192, 8192], "pilot_successes": [4124, 4082], "weight": 0.4882607146015888, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7581421249999494, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 100, "method": "adaptive", "replication": 29, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.002903543330640691, "normalized_cost": 2.370539881434979}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 487688.0, "pilot_cost": 180.0, "queries": 227944, "counts": [98027, 129827], "successes": [48822, 64633], "pilot_counts": [45, 45], "pilot_successes": [25, 22], "weight": 0.2010782711178535, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3588050280000061, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 0, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.5672779129318244}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98432, 32762], "pilot_counts": [45, 45], "pilot_successes": [28, 21], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3245958370000608, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 1, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98142, 32608], "pilot_counts": [45, 45], "pilot_successes": [24, 21], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3501239009999608, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 2, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98572, 32571], "pilot_counts": [45, 45], "pilot_successes": [15, 18], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3170667129998037, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 3, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98536, 32753], "pilot_counts": [45, 45], "pilot_successes": [24, 29], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3484430039998188, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 5, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 424100.0, "pilot_cost": 180.0, "queries": 198224, "counts": [85241, 112893], "successes": [42618, 56482], "pilot_counts": [45, 45], "pilot_successes": [25, 22], "weight": 0.2010782711178535, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3897968629999014, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 4, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.3629258109167885}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [97947, 32725], "pilot_counts": [45, 45], "pilot_successes": [29, 24], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2973401110000395, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 7, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 432514.0, "pilot_cost": 180.0, "queries": 227944, "counts": [125614, 102240], "successes": [62832, 51388], "pilot_counts": [45, 45], "pilot_successes": [24, 22], "weight": 0.29054977032483975, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3649935079999977, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 6, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.3899657962340577}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98011, 32841], "pilot_counts": [45, 45], "pilot_successes": [26, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3615698210001028, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 8, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [97991, 32707], "pilot_counts": [45, 45], "pilot_successes": [29, 25], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3839604050001526, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 9, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98366, 32553], "pilot_counts": [45, 45], "pilot_successes": [18, 25], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.30682481000008, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 10, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98407, 32881], "pilot_counts": [45, 45], "pilot_successes": [17, 23], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3586181190000843, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 11, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98320, 32566], "pilot_counts": [45, 45], "pilot_successes": [28, 23], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.309762026000044, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 12, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [97839, 32696], "pilot_counts": [45, 45], "pilot_successes": [25, 24], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3101521399999, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 13, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98224, 32988], "pilot_counts": [45, 45], "pilot_successes": [19, 21], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.325297583000065, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 14, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98671, 32805], "pilot_counts": [45, 45], "pilot_successes": [21, 24], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3264799179999045, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 15, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98035, 32742], "pilot_counts": [45, 45], "pilot_successes": [23, 19], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3192592999998851, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 16, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341962.0, "pilot_cost": 180.0, "queries": 227944, "counts": [170890, 56964], "successes": [85326, 28478], "pilot_counts": [45, 45], "pilot_successes": [20, 19], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3345426369999132, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 17, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.098959764566675}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 432514.0, "pilot_cost": 180.0, "queries": 227944, "counts": [125614, 102240], "successes": [62811, 51051], "pilot_counts": [45, 45], "pilot_successes": [24, 22], "weight": 0.29054977032483975, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.396996917000024, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 18, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.3899657962340577}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 376122.0, "pilot_cost": 180.0, "queries": 198224, "counts": [109230, 88904], "successes": [54755, 44440], "pilot_counts": [45, 45], "pilot_successes": [21, 23], "weight": 0.2905497703248393, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4037795680001182, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 19, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2087394054554217}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341962.0, "pilot_cost": 180.0, "queries": 227944, "counts": [170890, 56964], "successes": [85453, 28569], "pilot_counts": [45, 45], "pilot_successes": [23, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3024330119999377, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 20, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.098959764566675}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98142, 32988], "pilot_counts": [45, 45], "pilot_successes": [22, 28], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3104500410001947, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 21, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341962.0, "pilot_cost": 180.0, "queries": 227944, "counts": [170890, 56964], "successes": [85590, 28503], "pilot_counts": [45, 45], "pilot_successes": [25, 26], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3265574070001094, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 22, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.098959764566675}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341962.0, "pilot_cost": 180.0, "queries": 227944, "counts": [170890, 56964], "successes": [85426, 28532], "pilot_counts": [45, 45], "pilot_successes": [21, 29], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3398769559998982, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 23, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.098959764566675}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 487688.0, "pilot_cost": 180.0, "queries": 227944, "counts": [98027, 129827], "successes": [49011, 64668], "pilot_counts": [45, 45], "pilot_successes": [25, 22], "weight": 0.2010782711178535, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4135862980001548, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 24, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.5672779129318244}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [97992, 32787], "pilot_counts": [45, 45], "pilot_successes": [22, 29], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3774238929997864, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 25, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341962.0, "pilot_cost": 180.0, "queries": 227944, "counts": [170890, 56964], "successes": [85363, 28532], "pilot_counts": [45, 45], "pilot_successes": [25, 21], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3612399720000212, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 26, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.098959764566675}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98717, 32724], "pilot_counts": [45, 45], "pilot_successes": [27, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3331796620000205, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 27, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393228.0, "pilot_cost": 180.0, "queries": 262122, "counts": [196524, 65508], "successes": [98520, 32707], "pilot_counts": [45, 45], "pilot_successes": [22, 28], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3128448049999406, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 28, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.2637127818325558}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 443124.0, "pilot_cost": 180.0, "queries": 346628, "counts": [298335, 48203], "successes": [149393, 24077], "pilot_counts": [45, 45], "pilot_successes": [23, 20], "weight": 0.6735281194917003, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3729491999997663, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "fixed", "replication": 29, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.4240630441798892}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 605466.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [170120, 57734], "successes": [85122, 28841], "pilot_counts": [65536, 65536], "pilot_successes": [32897, 32605], "weight": 0.4955142721842908, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8823784820001492, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 0, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9457798609586048}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 616440.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [164633, 63221], "successes": [82274, 31593], "pilot_counts": [65536, 65536], "pilot_successes": [32507, 32775], "weight": 0.46467960392387386, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.783216903000266, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 1, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9810468919630868}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 526978.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [195095, 66937], "successes": [97653, 33429], "pilot_counts": [32768, 32768], "pilot_successes": [16310, 16303], "weight": 0.4927840432268292, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.776384379999854, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 3, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.6935437820922128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 654054.0, "pilot_cost": 262144.0, "queries": 393104, "counts": [197093, 64939], "successes": [98348, 32307], "pilot_counts": [65536, 65536], "pilot_successes": [32814, 32879], "weight": 0.5029061651139892, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0293937269998423, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 2, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 2.101926617150128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 519624.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [198772, 63260], "successes": [99558, 31706], "pilot_counts": [32768, 32768], "pilot_successes": [16371, 16476], "weight": 0.5115701215730779, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9313641770004324, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 4, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.6699103078798052}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 658404.0, "pilot_cost": 262144.0, "queries": 393104, "counts": [194918, 67114], "successes": [97247, 33584], "pilot_counts": [65536, 65536], "pilot_successes": [32942, 32572], "weight": 0.4918950035126194, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9336044870001388, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 5, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 2.1159061674389466}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 484898.0, "pilot_cost": 131072.0, "queries": 293390, "counts": [164868, 62986], "successes": [82454, 31325], "pilot_counts": [32768, 32768], "pilot_successes": [16509, 16386], "weight": 0.46595786714870535, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8228958190002231, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 6, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.558311718608651}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 606514.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [169596, 58258], "successes": [84715, 29066], "pilot_counts": [65536, 65536], "pilot_successes": [32664, 32686], "weight": 0.4924810273182296, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7914183520001643, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 7, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9491478077868074}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 663286.0, "pilot_cost": 262144.0, "queries": 393104, "counts": [192477, 69555], "successes": [96030, 34597], "pilot_counts": [65536, 65536], "pilot_successes": [32930, 32743], "weight": 0.47982526870033204, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9075607220001984, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 8, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 2.1315954006596396}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 612770.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [166468, 61386], "successes": [83091, 30629], "pilot_counts": [65536, 65536], "pilot_successes": [32509, 32638], "weight": 0.47477259496639934, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.940735549999772, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 9, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9692526506849342}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524438.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [196365, 65667], "successes": [97883, 32878], "pilot_counts": [32768, 32768], "pilot_successes": [16390, 16387], "weight": 0.4991948950188728, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8936009159997411, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 10, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.685381010199431}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 486748.0, "pilot_cost": 131072.0, "queries": 293390, "counts": [163943, 63911], "successes": [81992, 32128], "pilot_counts": [32768, 32768], "pilot_successes": [16235, 16372], "weight": 0.46093638948500615, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.846247864000361, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 11, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.564257044593551}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 528830.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [194169, 67863], "successes": [97134, 34118], "pilot_counts": [32768, 32768], "pilot_successes": [16324, 16412], "weight": 0.4881594679434149, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8234131440003694, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 12, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.6994955354565557}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 527354.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [194907, 67125], "successes": [98014, 33493], "pilot_counts": [32768, 32768], "pilot_successes": [16317, 16321], "weight": 0.4918390195193515, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9004836910003178, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 13, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.694752129427522}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 614830.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [165438, 62416], "successes": [82614, 31133], "pilot_counts": [65536, 65536], "pilot_successes": [32480, 32877], "weight": 0.4690792412657364, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.031762826999966, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 14, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9758728515113633}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 472124.0, "pilot_cost": 131072.0, "queries": 293390, "counts": [171255, 56599], "successes": [85613, 28358], "pilot_counts": [32768, 32768], "pilot_successes": [16377, 16407], "weight": 0.5021366794221248, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9498568910003087, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 15, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.5172600461053474}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 526760.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [195204, 66828], "successes": [97965, 33425], "pilot_counts": [32768, 32768], "pilot_successes": [16331, 16336], "weight": 0.49332885300725327, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8340405679996366, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 16, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.6928431977329108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 661652.0, "pilot_cost": 262144.0, "queries": 393104, "counts": [193294, 68738], "successes": [96737, 34205], "pilot_counts": [65536, 65536], "pilot_successes": [32625, 32810], "weight": 0.48383186716038684, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9627819530001034, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 17, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 2.1263442316545977}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 519654.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [198757, 63275], "successes": [99498, 31552], "pilot_counts": [32768, 32768], "pilot_successes": [16369, 16289], "weight": 0.5114952957633863, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6825264399999469, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 18, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.670006718571452}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 523676.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [196746, 65286], "successes": [98001, 32557], "pilot_counts": [32768, 32768], "pilot_successes": [16420, 16451], "weight": 0.5011309211762321, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7664059700000507, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 19, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.6829321786315967}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 581781.0, "pilot_cost": 131072.0, "queries": 366873, "counts": [226651, 74686], "successes": [113060, 37568], "pilot_counts": [32768, 32768], "pilot_successes": [16412, 16448], "weight": 0.5028799182224504, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7482373029997689, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 20, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.869663619903278}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 572885.0, "pilot_cost": 131072.0, "queries": 366873, "counts": [231099, 70238], "successes": [115421, 35455], "pilot_counts": [32768, 32768], "pilot_successes": [16418, 16584], "weight": 0.5230715766023587, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7074161660002574, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 21, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.8410746361402133}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 530194.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [193487, 68545], "successes": [97049, 34365], "pilot_counts": [32768, 32768], "pilot_successes": [16444, 16377], "weight": 0.48478374292390414, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9654423080000925, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 22, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.7038790082367739}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524136.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [196516, 65516], "successes": [98182, 32451], "pilot_counts": [32768, 32768], "pilot_successes": [16404, 16416], "weight": 0.4999587980395038, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.710312106999936, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 23, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.684410475903518}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 612700.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [166503, 61351], "successes": [83400, 30725], "pilot_counts": [65536, 65536], "pilot_successes": [33070, 32561], "weight": 0.4749723983423978, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8585227909998139, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 25, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9690276924044243}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524790.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [196189, 65843], "successes": [98020, 33182], "pilot_counts": [32768, 32768], "pilot_successes": [16309, 16267], "weight": 0.4983012312019093, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9550307150002482, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 24, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.686512228981423}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 519386.0, "pilot_cost": 131072.0, "queries": 327568, "counts": [198891, 63141], "successes": [99244, 31445], "pilot_counts": [32768, 32768], "pilot_successes": [16389, 16302], "weight": 0.5121910934501251, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9112788429997636, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 26, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.669145449726072}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 624008.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [160849, 67005], "successes": [80549, 33570], "pilot_counts": [65536, 65536], "pilot_successes": [32315, 32684], "weight": 0.44450132636995154, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9122736019999138, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 27, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 2.00536809577591}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 473832.0, "pilot_cost": 131072.0, "queries": 293390, "counts": [170401, 57453], "successes": [85091, 28672], "pilot_counts": [32768, 32768], "pilot_successes": [16347, 16340], "weight": 0.4971480430791916, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9727739280001515, "pilot_round": 15, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 28, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.5227490281497849}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 610174.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [167766, 60088], "successes": [83906, 30129], "pilot_counts": [65536, 65536], "pilot_successes": [32955, 32864], "weight": 0.48204656457935857, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.960609009000109, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "L": 300, "method": "adaptive", "replication": 29, "theta": [0.5, 0.5], "costs": [1, 3], "information": 0.0009641069164702584, "normalized_cost": 1.9609099121677445}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20920.0, "pilot_cost": 40.0, "queries": 13940, "counts": [10440, 3480], "successes": [5213, 2357], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1272719609996784, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 0, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.7510608132758243}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6006, 2679], "pilot_counts": [10, 10], "pilot_successes": [8, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1217018940001253, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 1, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 31798.0, "pilot_cost": 40.0, "queries": 21192, "counts": [15879, 5293], "successes": [8035, 3640], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1271674130002793, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 2, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.661578955092957}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6007, 2760], "pilot_counts": [10, 10], "pilot_successes": [2, 9], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1204322580001644, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 3, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20920.0, "pilot_cost": 40.0, "queries": 13940, "counts": [10440, 3480], "successes": [5223, 2329], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1282456399999319, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 4, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.7510608132758243}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 27656.0, "pilot_cost": 40.0, "queries": 18430, "counts": [13807, 4603], "successes": [6959, 3178], "pilot_counts": [10, 10], "pilot_successes": [6, 4], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1208325010002227, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 5, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.314882306498862}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6018, 2722], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1393532249999225, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 6, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 27656.0, "pilot_cost": 40.0, "queries": 18430, "counts": [13807, 4603], "successes": [6861, 3126], "pilot_counts": [10, 10], "pilot_successes": [8, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1274614919998385, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 7, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.314882306498862}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [5980, 2719], "pilot_counts": [10, 10], "pilot_successes": [8, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1507693059998019, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 9, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.007258132323237641, "estimate_rational": "58628509097110038059188319771/8077630234076191008666740064256", "cost": 83505.0, "pilot_cost": 40.0, "queries": 37051, "counts": [13814, 23217], "successes": [7025, 15858], "pilot_counts": [10, 10], "pilot_successes": [7, 5], "weight": 0.16551117859504647, "pilot_mode": "fixed", "learned_branch": true, "rule": "main_fallback", "certified": true, "wall_seconds": 1.26361744299993, "pilot_round": 0, "robust_error": 0.007258132323237641, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 8, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 6.989595277848839}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6007, 2745], "pilot_counts": [10, 10], "pilot_successes": [3, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1561414279999553, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 10, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [5991, 2738], "pilot_counts": [10, 10], "pilot_successes": [2, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1446271909999268, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 11, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 27656.0, "pilot_cost": 40.0, "queries": 18430, "counts": [13807, 4603], "successes": [6938, 3159], "pilot_counts": [10, 10], "pilot_successes": [7, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1324313449999863, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 12, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.314882306498862}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 27656.0, "pilot_cost": 40.0, "queries": 18430, "counts": [13807, 4603], "successes": [6868, 3136], "pilot_counts": [10, 10], "pilot_successes": [6, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1413144459997966, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 13, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.314882306498862}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20920.0, "pilot_cost": 40.0, "queries": 13940, "counts": [10440, 3480], "successes": [5211, 2321], "pilot_counts": [10, 10], "pilot_successes": [3, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1155867559996295, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 14, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.7510608132758243}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6012, 2715], "pilot_counts": [10, 10], "pilot_successes": [4, 6], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1393186629998127, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 15, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20792.0, "pilot_cost": 40.0, "queries": 18430, "counts": [17239, 1171], "successes": [8568, 804], "pilot_counts": [10, 10], "pilot_successes": [5, 8], "weight": 0.8307213178571221, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1702447000002394, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 16, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.7403468656611347}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [5988, 2741], "pilot_counts": [10, 10], "pilot_successes": [4, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.136477936999654, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 17, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 27656.0, "pilot_cost": 40.0, "queries": 18430, "counts": [13807, 4603], "successes": [6992, 3087], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.120157423999899, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 18, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.314882306498862}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 27656.0, "pilot_cost": 40.0, "queries": 18430, "counts": [13807, 4603], "successes": [6969, 3127], "pilot_counts": [10, 10], "pilot_successes": [4, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1447304319999603, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 19, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.314882306498862}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20838.0, "pilot_cost": 40.0, "queries": 13940, "counts": [10481, 3439], "successes": [5246, 2328], "pilot_counts": [10, 10], "pilot_successes": [5, 5], "weight": 0.5039505153513809, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1758017160000236, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 20, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.7441971905851639}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 18008.0, "pilot_cost": 40.0, "queries": 13940, "counts": [11896, 2024], "successes": [5909, 1347], "pilot_counts": [10, 10], "pilot_successes": [5, 4], "weight": 0.6621397080726473, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1950665009999284, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 21, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.5073185050416371}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 41644.0, "pilot_cost": 40.0, "queries": 21192, "counts": [10956, 10216], "successes": [5459, 6957], "pilot_counts": [10, 10], "pilot_successes": [6, 5], "weight": 0.2633578880269605, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1761889980002707, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 22, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 3.4857158942666553}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6005, 2751], "pilot_counts": [10, 10], "pilot_successes": [4, 4], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1416206870003407, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 23, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 31798.0, "pilot_cost": 40.0, "queries": 21192, "counts": [15879, 5293], "successes": [8034, 3602], "pilot_counts": [10, 10], "pilot_successes": [6, 7], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1350819680001223, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 24, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.661578955092957}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23802.0, "pilot_cost": 40.0, "queries": 18430, "counts": [15734, 2676], "successes": [7942, 1839], "pilot_counts": [10, 10], "pilot_successes": [5, 4], "weight": 0.6621397080726473, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1834418950002146, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 25, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.9922920400378188}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [6009, 2754], "pilot_counts": [10, 10], "pilot_successes": [6, 8], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1196676330000628, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 26, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24052.0, "pilot_cost": 40.0, "queries": 16028, "counts": [12006, 4002], "successes": [5999, 2752], "pilot_counts": [10, 10], "pilot_successes": [7, 10], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1333369539997875, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 27, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 2.0132177189727596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20702.0, "pilot_cost": 40.0, "queries": 16028, "counts": [13681, 2327], "successes": [6829, 1579], "pilot_counts": [10, 10], "pilot_successes": [5, 4], "weight": 0.6621397080726473, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.1841017849997115, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 28, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.7328136212445562}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 18086.0, "pilot_cost": 40.0, "queries": 16028, "counts": [14989, 1019], "successes": [7503, 692], "pilot_counts": [10, 10], "pilot_successes": [5, 8], "weight": 0.8307213178571221, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.185099025999989, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "fixed", "replication": 29, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 1.5138473168693383}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49486.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12521, 1399], "successes": [6280, 950], "pilot_counts": [8192, 8192], "pilot_successes": [4093, 5546], "weight": 0.7490792786828949, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.543591281999852, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 0, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.14211259109787}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 54816.0, "pilot_cost": 32768.0, "queries": 34794, "counts": [16591, 1819], "successes": [8256, 1267], "pilot_counts": [8192, 8192], "pilot_successes": [4084, 5592], "weight": 0.7525509237791819, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4820800959996632, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 1, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.588248065990802}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49522.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12503, 1417], "successes": [6232, 959], "pilot_counts": [8192, 8192], "pilot_successes": [4139, 5588], "weight": 0.7463130710030039, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3970866899999237, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 3, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.145125888864501}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 47242.0, "pilot_cost": 32768.0, "queries": 28488, "counts": [10919, 1185], "successes": [5448, 776], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 5659], "weight": 0.7544771796514894, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6530616699997154, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 2, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 3.954283696977844}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49488.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12520, 1400], "successes": [6283, 944], "pilot_counts": [8192, 8192], "pilot_successes": [4088, 5553], "weight": 0.7489335658756497, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5527609099999609, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 4, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.14227999652935}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49578.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12475, 1445], "successes": [6243, 991], "pilot_counts": [8192, 8192], "pilot_successes": [4058, 5544], "weight": 0.7421488331360634, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.506116612000369, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 5, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.149813240945928}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52076.0, "pilot_cost": 32768.0, "queries": 32392, "counts": [14358, 1650], "successes": [7158, 1146], "pilot_counts": [8192, 8192], "pilot_successes": [4152, 5587], "weight": 0.7436969176134981, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3968220000001565, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 6, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.3589026248638545}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52196.0, "pilot_cost": 32768.0, "queries": 32392, "counts": [14298, 1710], "successes": [7230, 1130], "pilot_counts": [8192, 8192], "pilot_successes": [4047, 5511], "weight": 0.7359883510919313, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4754719920001662, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 7, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.368946950752626}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 58318.0, "pilot_cost": 32768.0, "queries": 37556, "counts": [18983, 2189], "successes": [9585, 1505], "pilot_counts": [8192, 8192], "pilot_successes": [4149, 5576], "weight": 0.7429886915383643, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7989160829997672, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 8, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.88137497651145}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49586.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12471, 1449], "successes": [6219, 958], "pilot_counts": [8192, 8192], "pilot_successes": [4091, 5484], "weight": 0.7415430705909225, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6435593309997785, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 9, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.150482862671846}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49528.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12500, 1420], "successes": [6256, 942], "pilot_counts": [8192, 8192], "pilot_successes": [4111, 5538], "weight": 0.74589882805722, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5332908889999999, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 11, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.14562810515894}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49406.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12561, 1359], "successes": [6270, 901], "pilot_counts": [8192, 8192], "pilot_successes": [4098, 5598], "weight": 0.7550196765527825, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6333563839998533, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 10, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.135416373838689}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 54808.0, "pilot_cost": 32768.0, "queries": 34794, "counts": [16595, 1815], "successes": [8175, 1173], "pilot_counts": [8192, 8192], "pilot_successes": [4108, 5596], "weight": 0.7529923283629483, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4382353229998444, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 12, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.587578444264884}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 82368.0, "pilot_cost": 65536.0, "queries": 46688, "counts": [12464, 1456], "successes": [6276, 968], "pilot_counts": [16384, 16384], "pilot_successes": [8309, 11130], "weight": 0.7406057954514299, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6002490930000022, "pilot_round": 14, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 13, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 6.894425290052729}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 90932.0, "pilot_cost": 65536.0, "queries": 53940, "counts": [19060, 2112], "successes": [9410, 1461], "pilot_counts": [16384, 16384], "pilot_successes": [8091, 11275], "weight": 0.75053665218021, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5109467780002888, "pilot_round": 14, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 14, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 7.6112553476480524}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 58230.0, "pilot_cost": 32768.0, "queries": 37556, "counts": [19027, 2145], "successes": [9357, 1462], "pilot_counts": [8192, 8192], "pilot_successes": [4082, 5549], "weight": 0.7473498619337917, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6438959199999772, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 15, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.874009137526351}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52004.0, "pilot_cost": 32768.0, "queries": 32392, "counts": [14394, 1614], "successes": [7239, 1104], "pilot_counts": [8192, 8192], "pilot_successes": [4072, 5574], "weight": 0.748309469750265, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5761787790002018, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 16, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.3528760293305915}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49530.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12499, 1421], "successes": [6247, 969], "pilot_counts": [8192, 8192], "pilot_successes": [4078, 5541], "weight": 0.7456708118384082, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5255187009997826, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 17, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.145795510590419}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49580.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12474, 1446], "successes": [6215, 960], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 5538], "weight": 0.7420284520652788, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5245783109999138, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 18, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.149980646377408}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49568.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12480, 1440], "successes": [6236, 976], "pilot_counts": [8192, 8192], "pilot_successes": [4130, 5544], "weight": 0.742930177009588, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6062946150000244, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 19, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.148976213788531}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 52022.0, "pilot_cost": 32768.0, "queries": 32392, "counts": [14385, 1623], "successes": [7207, 1098], "pilot_counts": [8192, 8192], "pilot_successes": [4118, 5561], "weight": 0.7472055848282343, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6946705979999024, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 20, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.3543826782139075}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 47332.0, "pilot_cost": 32768.0, "queries": 28488, "counts": [10874, 1230], "successes": [5413, 803], "pilot_counts": [8192, 8192], "pilot_successes": [4141, 5595], "weight": 0.7467378776929081, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3439421849998325, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 21, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 3.9618169413944226}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 87710.0, "pilot_cost": 65536.0, "queries": 51178, "counts": [16528, 1882], "successes": [8353, 1276], "pilot_counts": [16384, 16384], "pilot_successes": [8241, 11100], "weight": 0.745464883385598, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.495452362999913, "pilot_round": 14, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 23, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 7.341565197534539}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 47388.0, "pilot_cost": 32768.0, "queries": 28488, "counts": [10846, 1258], "successes": [5422, 835], "pilot_counts": [8192, 8192], "pilot_successes": [4071, 5521], "weight": 0.7419825524839859, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6534565319998364, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 22, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 3.9665042934758494}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49538.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12495, 1425], "successes": [6289, 941], "pilot_counts": [8192, 8192], "pilot_successes": [4110, 5530], "weight": 0.7451673894146256, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4391567180000493, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 25, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.1464651323163375}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 55372.0, "pilot_cost": 32768.0, "queries": 34794, "counts": [16313, 2097], "successes": [8221, 1451], "pilot_counts": [8192, 8192], "pilot_successes": [4006, 5467], "weight": 0.7216937667269958, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5159054920000017, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 24, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.63478677594211}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 58138.0, "pilot_cost": 32768.0, "queries": 37556, "counts": [19073, 2099], "successes": [9647, 1460], "pilot_counts": [8192, 8192], "pilot_successes": [4085, 5584], "weight": 0.7518481479528719, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5082792279999921, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 26, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.8663084876782925}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49482.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12523, 1397], "successes": [6244, 930], "pilot_counts": [8192, 8192], "pilot_successes": [4043, 5631], "weight": 0.7493378380296695, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5154151269998692, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 27, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.141777780234912}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 49464.0, "pilot_cost": 32768.0, "queries": 30304, "counts": [12532, 1388], "successes": [6280, 927], "pilot_counts": [8192, 8192], "pilot_successes": [4124, 5602], "weight": 0.750721144922177, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4743775699998878, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 29, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.140271131351596}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 54712.0, "pilot_cost": 32768.0, "queries": 34794, "counts": [16643, 1767], "successes": [8247, 1201], "pilot_counts": [8192, 8192], "pilot_successes": [4099, 5632], "weight": 0.7584956367509093, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7353922679999414, "pilot_round": 13, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 30, "method": "adaptive", "replication": 28, "theta": [0.5, 0.6802327162521691], "costs": [1, 3], "information": 0.0025110814721928647, "normalized_cost": 4.579542983553867}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85427, 35810], "pilot_counts": [22, 22], "pilot_successes": [12, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.277541425000436, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 0, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [98432, 40943], "pilot_counts": [22, 22], "pilot_successes": [15, 15], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2870574759999727, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 1, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85379, 35761], "pilot_counts": [22, 22], "pilot_successes": [12, 15], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.289023238000027, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 2, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [98572, 41031], "pilot_counts": [22, 22], "pilot_successes": [6, 17], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2779716039999585, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 3, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85518, 35633], "pilot_counts": [22, 22], "pilot_successes": [13, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3510086749997754, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 4, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [98536, 40903], "pilot_counts": [22, 22], "pilot_successes": [12, 9], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2791157110000313, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 5, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85432, 35594], "pilot_counts": [22, 22], "pilot_successes": [12, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3009448620000512, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 6, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [97947, 41001], "pilot_counts": [22, 22], "pilot_successes": [16, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2846790769999643, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 7, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 994047.0, "pilot_cost": 88.0, "queries": 458341, "counts": [190466, 267831], "successes": [94973, 167491], "pilot_counts": [22, 22], "pilot_successes": [13, 11], "weight": 0.19162408777827586, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3519427249998444, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 8, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 5.328271934246357}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [97991, 41171], "pilot_counts": [22, 22], "pilot_successes": [16, 12], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.301872104999802, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 9, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [98366, 41111], "pilot_counts": [22, 22], "pilot_successes": [8, 12], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2942587500001537, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 10, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85583, 35472], "pilot_counts": [22, 22], "pilot_successes": [7, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2935158039999806, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 11, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85460, 35757], "pilot_counts": [22, 22], "pilot_successes": [15, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2882146389997615, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 12, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [97839, 41072], "pilot_counts": [22, 22], "pilot_successes": [13, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2935435659996983, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 13, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 297290.0, "pilot_cost": 88.0, "queries": 198178, "counts": [148600, 49534], "successes": [74270, 30862], "pilot_counts": [22, 22], "pilot_successes": [9, 15], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2766360079999686, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 14, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.593528236926523}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [98671, 41028], "pilot_counts": [22, 22], "pilot_successes": [10, 13], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2986557899998843, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 15, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 219900.0, "pilot_cost": 88.0, "queries": 198178, "counts": [187295, 10839], "successes": [93776, 6733], "pilot_counts": [22, 22], "pilot_successes": [11, 16], "weight": 0.852074376442356, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3347134669998013, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 16, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.1787038221942965}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85326, 35596], "pilot_counts": [22, 22], "pilot_successes": [9, 16], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2943388310000046, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 17, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85448, 35715], "pilot_counts": [22, 22], "pilot_successes": [12, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2793064239999694, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 18, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85448, 35713], "pilot_counts": [22, 22], "pilot_successes": [10, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2986757169996963, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 19, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 296944.0, "pilot_cost": 88.0, "queries": 198178, "counts": [148773, 49361], "successes": [74369, 30819], "pilot_counts": [22, 22], "pilot_successes": [11, 11], "weight": 0.5011636621935253, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3383013220000066, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 20, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.5916736142685912}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 347058.0, "pilot_cost": 88.0, "queries": 262076, "counts": [219563, 42469], "successes": [110337, 26633], "pilot_counts": [22, 22], "pilot_successes": [11, 10], "weight": 0.6328057847173502, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3481806319996394, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 21, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8602937295275495}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 864399.0, "pilot_cost": 88.0, "queries": 398563, "counts": [165623, 232896], "successes": [82962, 145704], "pilot_counts": [22, 22], "pilot_successes": [13, 11], "weight": 0.19162408777827586, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3390628209999704, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 22, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 4.633335175993304}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85426, 35562], "pilot_counts": [22, 22], "pilot_successes": [10, 9], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2926136579999365, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 23, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85436, 35654], "pilot_counts": [22, 22], "pilot_successes": [12, 14], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.2868317310003476, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 24, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 277796.0, "pilot_cost": 88.0, "queries": 227898, "counts": [202927, 24927], "successes": [101492, 15711], "pilot_counts": [22, 22], "pilot_successes": [11, 9], "weight": 0.7307284824628776, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3361611159998574, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 25, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.4890368667134462}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 341870.0, "pilot_cost": 88.0, "queries": 227898, "counts": [170890, 56964], "successes": [85363, 35602], "pilot_counts": [22, 22], "pilot_successes": [13, 15], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.27893635800001, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 26, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.8324851100207555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 393136.0, "pilot_cost": 88.0, "queries": 262076, "counts": [196524, 65508], "successes": [98717, 40958], "pilot_counts": [22, 22], "pilot_successes": [14, 19], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.28135563800015, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 27, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.1072801538980306}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262446.0, "pilot_cost": 88.0, "queries": 198178, "counts": [166022, 32112], "successes": [83048, 19947], "pilot_counts": [22, 22], "pilot_successes": [11, 10], "weight": 0.6328057847173502, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3438290960002632, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 28, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.4067580869468137}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 257204.0, "pilot_cost": 88.0, "queries": 227898, "counts": [213223, 14631], "successes": [106827, 9252], "pilot_counts": [22, 22], "pilot_successes": [11, 15], "weight": 0.8292948432072805, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.3349490960004005, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "fixed", "replication": 29, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 1.3786600176610362}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 495516.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180515, 17619], "successes": [90178, 10953], "pilot_counts": [65536, 65536], "pilot_successes": [32897, 40847], "weight": 0.7735109318636308, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7070137209998393, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 0, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6560554941265533}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 530712.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207497, 20357], "successes": [103939, 12833], "pilot_counts": [65536, 65536], "pilot_successes": [32507, 41024], "weight": 0.772609432157294, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6989038570000048, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 1, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.844712427850748}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494718.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180914, 17220], "successes": [90366, 10805], "pilot_counts": [65536, 65536], "pilot_successes": [32849, 40999], "weight": 0.7778793348369372, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.652368836000278, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 3, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6517780696149065}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494124.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [181211, 16923], "successes": [90684, 10628], "pilot_counts": [65536, 65536], "pilot_successes": [32814, 41121], "weight": 0.7811525828887764, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9012206990000777, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 2, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.648594122046087}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 493616.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [181465, 16669], "successes": [90915, 10352], "pilot_counts": [65536, 65536], "pilot_successes": [32727, 41273], "weight": 0.78396461386585, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8608405039999525, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 4, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6458711500512044}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529512.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208097, 19757], "successes": [103777, 12301], "pilot_counts": [65536, 65536], "pilot_successes": [32942, 41181], "weight": 0.7783247080892545, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.863201262000075, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 5, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8382802105400016}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 530000.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207853, 20001], "successes": [104280, 12354], "pilot_counts": [65536, 65536], "pilot_successes": [32931, 41036], "weight": 0.7759904706614774, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.646183714000017, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 6, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.840895978913038}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529868.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207919, 19935], "successes": [104067, 12590], "pilot_counts": [65536, 65536], "pilot_successes": [32664, 40970], "weight": 0.7766247842283445, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7602252520000548, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 7, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8401884350088564}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529694.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208006, 19848], "successes": [104174, 12408], "pilot_counts": [65536, 65536], "pilot_successes": [32930, 41113], "weight": 0.7774501626128404, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8169077369998377, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 8, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.839255763498798}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 531034.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207336, 20518], "successes": [103318, 12782], "pilot_counts": [65536, 65536], "pilot_successes": [32509, 40942], "weight": 0.7710843221780216, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8769733159997486, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 9, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.846438406162465}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529464.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208121, 19733], "successes": [104083, 12485], "pilot_counts": [65536, 65536], "pilot_successes": [32678, 41051], "weight": 0.778550834745356, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8477816919998986, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 10, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8380229218475717}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 495704.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180421, 17713], "successes": [90239, 10965], "pilot_counts": [65536, 65536], "pilot_successes": [32581, 40892], "weight": 0.77248533428132, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7348820260003777, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 11, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6570632081719032}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 528656.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208525, 19329], "successes": [103921, 12073], "pilot_counts": [65536, 65536], "pilot_successes": [32798, 41166], "weight": 0.782425848301534, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8011835600000268, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 12, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8336918955250026}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 531290.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207208, 20646], "successes": [103229, 12868], "pilot_counts": [65536, 65536], "pilot_successes": [32571, 40775], "weight": 0.7698722975370792, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7695961630001875, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 13, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.847810612522091}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 495124.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180711, 17423], "successes": [90293, 10925], "pilot_counts": [65536, 65536], "pilot_successes": [32480, 41230], "weight": 0.7756556219889038, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.691649347999828, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 14, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.653954303138376}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494832.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180857, 17277], "successes": [90305, 10711], "pilot_counts": [65536, 65536], "pilot_successes": [32840, 40950], "weight": 0.7772590549280767, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8633001129996956, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 15, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6523891302594276}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529304.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208201, 19653], "successes": [104395, 12261], "pilot_counts": [65536, 65536], "pilot_successes": [32717, 41027], "weight": 0.7793156916530276, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8554604279997875, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 16, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8371652928728053}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494642.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180952, 17182], "successes": [90445, 10795], "pilot_counts": [65536, 65536], "pilot_successes": [32625, 41127], "weight": 0.7782980178163759, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.753564758000266, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 17, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.651370695851893}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 530948.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207379, 20475], "successes": [103742, 12896], "pilot_counts": [65536, 65536], "pilot_successes": [32678, 40676], "weight": 0.7714929189922872, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7013789389998237, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 18, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.845977430588528}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529006.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208350, 19504], "successes": [104314, 12284], "pilot_counts": [65536, 65536], "pilot_successes": [32739, 41069], "weight": 0.7807399186440317, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.680317488000128, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 19, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.835567958907303}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494044.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [181251, 16883], "successes": [90814, 10450], "pilot_counts": [65536, 65536], "pilot_successes": [32787, 41100], "weight": 0.7815916006718889, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.552014637999946, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 21, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6481653075587044}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494272.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [181137, 16997], "successes": [90463, 10594], "pilot_counts": [65536, 65536], "pilot_successes": [32652, 41194], "weight": 0.7803384876902183, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8466440540000804, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 20, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6493874288477457}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494206.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [181170, 16964], "successes": [90793, 10550], "pilot_counts": [65536, 65536], "pilot_successes": [32779, 41036], "weight": 0.7806956797510153, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6348593080001592, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 23, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.649033656895655}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 494478.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [181034, 17100], "successes": [90404, 10722], "pilot_counts": [65536, 65536], "pilot_successes": [32778, 40951], "weight": 0.779198876820235, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8295209930001874, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 22, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.6504916261527574}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 495080.0, "pilot_cost": 262144.0, "queries": 329206, "counts": [180733, 17401], "successes": [90255, 10849], "pilot_counts": [65536, 65536], "pilot_successes": [32711, 40851], "weight": 0.7758943421576631, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7340696240003126, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 24, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.653718455170315}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 532008.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [206849, 21005], "successes": [103336, 13151], "pilot_counts": [65536, 65536], "pilot_successes": [33070, 40785], "weight": 0.7665013829697388, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7617856689998916, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 25, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.851659222546354}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 529652.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [208027, 19827], "successes": [104408, 12327], "pilot_counts": [65536, 65536], "pilot_successes": [32764, 40856], "weight": 0.7776527323568764, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6389160449998599, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 26, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8390306358929216}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 793168.0, "pilot_cost": 524288.0, "queries": 489998, "counts": [207341, 20513], "successes": [103837, 12781], "pilot_counts": [131072, 131072], "pilot_successes": [65002, 81916], "weight": 0.7711316719725837, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7534594270000525, "pilot_round": 17, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 27, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 4.2515241166084845}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 530412.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207647, 20207], "successes": [103979, 12708], "pilot_counts": [65536, 65536], "pilot_successes": [32648, 40859], "weight": 0.7740305360220198, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8968211639999026, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 28, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.8431043735230612}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 530224.0, "pilot_cost": 262144.0, "queries": 358926, "counts": [207741, 20113], "successes": [103701, 12655], "pilot_counts": [65536, 65536], "pilot_successes": [32955, 41020], "weight": 0.774926254719307, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.6864518040001713, "pilot_round": 16, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 100, "method": "adaptive", "replication": 29, "theta": [0.5, 0.625594321575479], "costs": [1, 3], "information": 0.0005360181092288752, "normalized_cost": 2.842096659477711}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057759, 415623], "pilot_counts": [45, 45], "pilot_successes": [25, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4981523209999068, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 0, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1058246, 416277], "pilot_counts": [45, 45], "pilot_successes": [28, 28], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5030669870002384, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 1, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057006, 416410], "pilot_counts": [45, 45], "pilot_successes": [24, 28], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4984172740000758, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 2, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057290, 415918], "pilot_counts": [45, 45], "pilot_successes": [15, 31], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.501420416000201, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 3, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057881, 416109], "pilot_counts": [45, 45], "pilot_successes": [25, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4912677479997, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 4, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057527, 416170], "pilot_counts": [45, 45], "pilot_successes": [24, 20], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5313582839999071, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 5, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057669, 415470], "pilot_counts": [45, 45], "pilot_successes": [24, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.53166721100024, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 6, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057299, 416167], "pilot_counts": [45, 45], "pilot_successes": [29, 25], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5150619089999964, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 7, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4864360.0, "pilot_cost": 180.0, "queries": 3242876, "counts": [2432089, 810697], "successes": [1215282, 479335], "pilot_counts": [45, 45], "pilot_successes": [26, 22], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4981650180002362, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 8, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.084779620361235}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1056622, 416173], "pilot_counts": [45, 45], "pilot_successes": [29, 24], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5372806380000839, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 9, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1056948, 416106], "pilot_counts": [45, 45], "pilot_successes": [18, 24], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.487499071000002, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 10, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057408, 416351], "pilot_counts": [45, 45], "pilot_successes": [17, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5037804930002494, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 11, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057334, 416197], "pilot_counts": [45, 45], "pilot_successes": [28, 26], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4892198319998897, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 12, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4864360.0, "pilot_cost": 180.0, "queries": 3242876, "counts": [2432089, 810697], "successes": [1217425, 478480], "pilot_counts": [45, 45], "pilot_successes": [25, 25], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.52265917800014, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 13, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.084779620361235}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057753, 415591], "pilot_counts": [45, 45], "pilot_successes": [19, 28], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.499442898000325, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 14, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057319, 416120], "pilot_counts": [45, 45], "pilot_successes": [21, 25], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5349017089997687, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 15, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057046, 415814], "pilot_counts": [45, 45], "pilot_successes": [23, 30], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4986586640002315, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 16, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4864360.0, "pilot_cost": 180.0, "queries": 3242876, "counts": [2432089, 810697], "successes": [1217336, 478935], "pilot_counts": [45, 45], "pilot_successes": [20, 30], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.496660798999983, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 17, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.084779620361235}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057787, 415984], "pilot_counts": [45, 45], "pilot_successes": [24, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5048488460001863, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 18, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057102, 416710], "pilot_counts": [45, 45], "pilot_successes": [21, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.4960605629999009, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 19, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4416850.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2021386, 798428], "successes": [1011206, 471391], "pilot_counts": [45, 45], "pilot_successes": [23, 22], "weight": 0.45767199828694205, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5454129569998258, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 20, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8929846611255174}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3940210.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2259706, 560108], "successes": [1129118, 330924], "pilot_counts": [45, 45], "pilot_successes": [22, 21], "weight": 0.5735251125619781, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.543617698000162, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 21, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6887050933614172}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10552225.0, "pilot_cost": 180.0, "queries": 4931963, "counts": [2121787, 2810086], "successes": [1062084, 1658458], "pilot_counts": [45, 45], "pilot_successes": [25, 23], "weight": 0.20107827111785315, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5659099289996448, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 22, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 4.522499080961593}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057216, 415596], "pilot_counts": [45, 45], "pilot_successes": [21, 20], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.501968910999949, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 23, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057800, 416484], "pilot_counts": [45, 45], "pilot_successes": [25, 27], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5111821759996928, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 24, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3604458.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2427582, 392232], "successes": [1214796, 231559], "pilot_counts": [45, 45], "pilot_successes": [22, 20], "weight": 0.6735281194916991, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5432912349997423, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 25, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.5448076583246342}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057948, 416134], "pilot_counts": [45, 45], "pilot_successes": [25, 29], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.511089580999851, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 26, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4864360.0, "pilot_cost": 180.0, "queries": 3242876, "counts": [2432089, 810697], "successes": [1214665, 478073], "pilot_counts": [45, 45], "pilot_successes": [27, 35], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.505878722000034, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 27, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.084779620361235}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3426294.0, "pilot_cost": 180.0, "queries": 2452102, "counts": [1964961, 487051], "successes": [982460, 287915], "pilot_counts": [45, 45], "pilot_successes": [22, 21], "weight": 0.5735251125619781, "pilot_mode": "fixed", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.5421907139998439, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 28, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.4684496839390955}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4229902.0, "pilot_cost": 180.0, "queries": 2819904, "counts": [2114860, 704954], "successes": [1057180, 416600], "pilot_counts": [45, 45], "pilot_successes": [23, 29], "weight": 0.5, "pilot_mode": "fixed", "learned_branch": false, "rule": "zero_glr", "certified": true, "wall_seconds": 1.527447905000372, "pilot_round": 0, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "fixed", "replication": 29, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8128620179684953}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4296486.0, "pilot_cost": 1048576.0, "queries": 3344102, "counts": [2605766, 214048], "successes": [1301219, 126361], "pilot_counts": [262144, 262144], "pilot_successes": [131325, 154222], "weight": 0.802290094745766, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9083425479998368, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 0, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8413987558419527}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4911944.0, "pilot_cost": 2097152.0, "queries": 3500588, "counts": [2270622, 181390], "successes": [1134710, 107049], "pilot_counts": [524288, 524288], "pilot_successes": [261738, 309830], "weight": 0.8066750225353203, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.988458491000074, "pilot_round": 19, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 1, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.105173290536812}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3860658.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2271977, 180035], "successes": [1134645, 106048], "pilot_counts": [262144, 262144], "pilot_successes": [131154, 154940], "weight": 0.8079346395987459, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9550180040000669, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 2, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6546104974929006}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4280754.0, "pilot_cost": 1048576.0, "queries": 3344102, "counts": [2613632, 206182], "successes": [1307375, 122284], "pilot_counts": [262144, 262144], "pilot_successes": [131057, 154955], "weight": 0.8086288868986662, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9408130990000245, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 3, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8346562957881076}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3859642.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2272485, 179527], "successes": [1135373, 105795], "pilot_counts": [262144, 262144], "pilot_successes": [131127, 154982], "weight": 0.8084074852468813, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0047945960000106, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 4, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.654175057662319}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3858554.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2273029, 178983], "successes": [1135610, 105715], "pilot_counts": [262144, 262144], "pilot_successes": [131034, 155048], "weight": 0.8089136605831863, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.91750111500005, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 5, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6537087598909879}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3862704.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2270954, 181058], "successes": [1135860, 106871], "pilot_counts": [262144, 262144], "pilot_successes": [131045, 154670], "weight": 0.806983720740503, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7995281009998507, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 6, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6554873773092091}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3863808.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2270402, 181610], "successes": [1134945, 107152], "pilot_counts": [262144, 262144], "pilot_successes": [131246, 154828], "weight": 0.8064706500220767, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0384204000001773, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 7, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6559605324007072}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3498352.0, "pilot_cost": 1048576.0, "queries": 2656472, "counts": [1973388, 158796], "successes": [986651, 93264], "pilot_counts": [262144, 262144], "pilot_successes": [131236, 154642], "weight": 0.8055386789835861, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9729993840001043, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 8, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.4993324824745635}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4284932.0, "pilot_cost": 1048576.0, "queries": 3344102, "counts": [2611543, 208271], "successes": [1303962, 122992], "pilot_counts": [262144, 262144], "pilot_successes": [131014, 154715], "weight": 0.8069394857420481, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0242339900000843, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 9, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.8364469135166204}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3863708.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2270452, 181560], "successes": [1136230, 107175], "pilot_counts": [262144, 262144], "pilot_successes": [130851, 154917], "weight": 0.8065171125232576, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.2128628959999332, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 10, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6559176741496657}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3863540.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2270536, 181476], "successes": [1135646, 107164], "pilot_counts": [262144, 262144], "pilot_successes": [130937, 154784], "weight": 0.8065957176762532, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9772498839997752, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 11, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6558456722879158}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3869084.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2267764, 184248], "successes": [1134172, 108713], "pilot_counts": [262144, 262144], "pilot_successes": [130906, 154376], "weight": 0.8040273014488384, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.802037964000192, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 13, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6582217337256555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3859530.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2272541, 179471], "successes": [1136135, 105704], "pilot_counts": [262144, 262144], "pilot_successes": [131046, 154942], "weight": 0.8084591630085829, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.036084451000079, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 12, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6541270564211528}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3860930.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2271841, 180171], "successes": [1135723, 106192], "pilot_counts": [262144, 262144], "pilot_successes": [130908, 155057], "weight": 0.8078083407931886, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8560859260001052, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 14, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6547270719357334}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3860772.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2271920, 180092], "successes": [1136646, 106284], "pilot_counts": [262144, 262144], "pilot_successes": [131088, 154817], "weight": 0.807881278682628, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.054099870999835, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 15, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6546593558990879}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3863908.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2270352, 181660], "successes": [1135211, 107181], "pilot_counts": [262144, 262144], "pilot_successes": [131220, 154775], "weight": 0.8064242871784004, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.021643350999966, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 16, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6560033906517486}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4913210.0, "pilot_cost": 2097152.0, "queries": 3500588, "counts": [2269989, 182023], "successes": [1134529, 107534], "pilot_counts": [524288, 524288], "pilot_successes": [261696, 309688], "weight": 0.8060875377617347, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.056133784999929, "pilot_round": 19, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 17, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.105715875994997}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3866960.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2268826, 183186], "successes": [1134516, 108430], "pilot_counts": [262144, 262144], "pilot_successes": [131324, 154698], "weight": 0.8050102883689999, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0196732350000275, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 18, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6573114244735345}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4912694.0, "pilot_cost": 2097152.0, "queries": 3500588, "counts": [2270247, 181765], "successes": [1134769, 107346], "pilot_counts": [524288, 524288], "pilot_successes": [262526, 309662], "weight": 0.8063272094280207, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9557232999995904, "pilot_round": 19, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 19, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.1054947274196234}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3864018.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2270297, 181715], "successes": [1135970, 107456], "pilot_counts": [262144, 262144], "pilot_successes": [130946, 154728], "weight": 0.8063732181765751, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.8186881219999123, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 21, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6560505347278942}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3858252.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2273180, 178832], "successes": [1136420, 105281], "pilot_counts": [262144, 262144], "pilot_successes": [131025, 155090], "weight": 0.8090544837505276, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.088384388999657, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 20, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6535793279728426}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3866990.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2268811, 183201], "successes": [1134764, 108749], "pilot_counts": [262144, 262144], "pilot_successes": [130965, 154447], "weight": 0.804996317063286, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.871130088999962, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 23, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.657324281948847}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3858042.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2273285, 178727], "successes": [1135702, 105520], "pilot_counts": [262144, 262144], "pilot_successes": [131058, 155052], "weight": 0.8091524658488076, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.1086969150001096, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 22, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6534893256456555}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3867824.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2268394, 183618], "successes": [1134829, 108335], "pilot_counts": [262144, 262144], "pilot_successes": [131246, 154493], "weight": 0.8046102856547083, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9286476659999607, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 24, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6576817197625329}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3869548.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2267532, 184480], "successes": [1133010, 109093], "pilot_counts": [262144, 262144], "pilot_successes": [131063, 154069], "weight": 0.8038125857967343, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9908554829999048, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 25, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6584205960104879}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 3866656.0, "pilot_cost": 1048576.0, "queries": 2976300, "counts": [2268978, 183034], "successes": [1134765, 108080], "pilot_counts": [262144, 262144], "pilot_successes": [131094, 154329], "weight": 0.8051510648874349, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.925858389000041, "pilot_round": 18, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 26, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 1.6571811353903683}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4911566.0, "pilot_cost": 2097152.0, "queries": 3500588, "counts": [2270811, 181201], "successes": [1135889, 107207], "pilot_counts": [524288, 524288], "pilot_successes": [262044, 309370], "weight": 0.806850663570572, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 1.9386331179998706, "pilot_round": 19, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 27, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.1050112863478754}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4909340.0, "pilot_cost": 2097152.0, "queries": 3500588, "counts": [2271924, 180088], "successes": [1136215, 106435], "pilot_counts": [524288, 524288], "pilot_successes": [262128, 309608], "weight": 0.8078850814021644, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.101199238999925, "pilot_round": 19, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 28, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.1040572616796918}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4917066.0, "pilot_cost": 2097152.0, "queries": 3500588, "counts": [2268061, 183951], "successes": [1134277, 108510], "pilot_counts": [524288, 524288], "pilot_successes": [262833, 309461], "weight": 0.8043020731428375, "pilot_mode": "adaptive", "learned_branch": true, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0854027029999997, "pilot_round": 19, "robust_error": 0.0, "robust_failure": false, "case": "moving_stratum", "L": 300, "method": "adaptive", "replication": 29, "theta": [0.5, 0.5903303364675537], "costs": [1, 3], "information": 0.00012857475312443375, "normalized_cost": 2.1073684901551566}


==> anc/Supplement_A/experiments/results/v05_joint_extensions_summary.json <==
[
  {
    "case": "moving_stratum",
    "L": 30,
    "method": "adaptive",
    "runs": 30,
    "normalized_cost": 4.602031113182616,
    "normalized_se": 0.1736226916913452,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.6511629013896231
  },
  {
    "case": "moving_stratum",
    "L": 30,
    "method": "fixed",
    "runs": 30,
    "normalized_cost": 2.2439051936420693,
    "normalized_se": 0.178306900972588,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.0016184095092198964
  },
  {
    "case": "moving_stratum",
    "L": 100,
    "method": "adaptive",
    "runs": 30,
    "normalized_cost": 2.806109833005709,
    "normalized_se": 0.05275175181976278,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.5154238180629576
  },
  {
    "case": "moving_stratum",
    "L": 100,
    "method": "fixed",
    "runs": 30,
    "normalized_cost": 2.0471868063269754,
    "normalized_se": 0.15316749216048922,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.0002511374574898663
  },
  {
    "case": "moving_stratum",
    "L": 300,
    "method": "adaptive",
    "runs": 30,
    "normalized_cost": 1.7586379301838215,
    "normalized_se": 0.03423306026695537,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.30077499666036356
  },
  {
    "case": "moving_stratum",
    "L": 300,
    "method": "fixed",
    "runs": 30,
    "normalized_cost": 1.917555567883187,
    "normalized_se": 0.09297988372679317,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 4.158733417849951e-05
  },
  {
    "case": "two_fair",
    "L": 30,
    "method": "adaptive",
    "runs": 30,
    "normalized_cost": 4.49170180721787,
    "normalized_se": 0.12320775730320187,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.6318553945149807
  },
  {
    "case": "two_fair",
    "L": 30,
    "method": "fixed",
    "runs": 30,
    "normalized_cost": 1.9209997546555608,
    "normalized_se": 0.06267600675538904,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.007006627864168635
  },
  {
    "case": "two_fair",
    "L": 100,
    "method": "adaptive",
    "runs": 30,
    "normalized_cost": 2.3864319419313533,
    "normalized_se": 0.05828587566784759,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.4333722355570304
  },
  {
    "case": "two_fair",
    "L": 100,
    "method": "fixed",
    "runs": 30,
    "normalized_cost": 1.4588688930682077,
    "normalized_se": 0.04508411378876498,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.0017953734940320883
  },
  {
    "case": "two_fair",
    "L": 300,
    "method": "adaptive",
    "runs": 30,
    "normalized_cost": 1.811276876549876,
    "normalized_se": 0.03508096987125997,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.318616940956044
  },
  {
    "case": "two_fair",
    "L": 300,
    "method": "fixed",
    "runs": 30,
    "normalized_cost": 1.2717281524901078,
    "normalized_se": 0.021133160936128645,
    "stopped": 30,
    "robust_failures": 0,
    "mean_pilot_fraction": 0.0004583696351306926
  }
]


==> anc/Supplement_A/experiments/results/v05_reuse_comparisons.json <==
[
  {
    "case": "center",
    "learned_over_equal": 0.996509018369213,
    "bootstrap_95": [
      0.9217830054442839,
      1.0686035050311473
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  },
  {
    "case": "one_fair",
    "learned_over_equal": 0.7596422964024847,
    "bootstrap_95": [
      0.7008075862166686,
      0.8211312705148098
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  },
  {
    "case": "robust_off_center",
    "learned_over_equal": 1.0443413303534723,
    "bootstrap_95": [
      0.8832456918924052,
      1.23304885364706
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  },
  {
    "case": "exact_off_center",
    "learned_over_equal": 1.1932006633499173,
    "bootstrap_95": [
      1.0207275737473078,
      1.3651251578358987
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  },
  {
    "case": "opposite_sign",
    "learned_over_equal": 1.1670435748475718,
    "bootstrap_95": [
      1.0043625130710743,
      1.3444404928869849
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  },
  {
    "case": "near_boundary",
    "learned_over_equal": 1.0046974976105183,
    "bootstrap_95": [
      0.8675043106325129,
      1.1677857149604873
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  },
  {
    "case": "near_endpoint",
    "learned_over_equal": 0.6084959673404361,
    "bootstrap_95": [
      0.5532826919698214,
      0.6693260727287683
    ],
    "replications": 40,
    "bootstrap_replicates": 10000,
    "interpretation": "Exploratory percentile interval, resampling replication blocks; no multiplicity correction."
  }
]


==> anc/Supplement_A/experiments/results/v05_reuse_runs.jsonl <==
{"stopped": true, "estimate": -0.014139176253434076, "estimate_rational": "-2037670045001327/144115188075855872", "cost": 219.0, "pilot_cost": 160.0, "queries": 123, "counts": [91, 32], "successes": [47, 15], "pilot_counts": [32, 32], "pilot_successes": [17, 15], "pilot_reused": true, "weight": 0.46267005650130627, "pilot_answer": -0.015112238288857043, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.038754107000386284, "wall_seconds": 0.9044631710003159, "robust_error": 0.06413917625343407, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006954222099039168, "estimate_rational": "-8017672205794423/1152921504606846976", "cost": 230.0, "pilot_cost": 160.0, "queries": 107, "counts": [66, 41], "successes": [32, 21], "pilot_counts": [32, 32], "pilot_successes": [20, 17], "pilot_reused": true, "weight": 0.2851644465367782, "pilot_answer": 0.02245697557926178, "rule": "joint_glr", "certified": true, "checks": 6, "optimization_seconds": 0.06677969200018197, "wall_seconds": 0.9419066739997106, "robust_error": 0.05695422209903917, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.004075729500534186, "estimate_rational": "4698996188126387/1152921504606846976", "cost": 245.0, "pilot_cost": 160.0, "queries": 149, "counts": [117, 32], "successes": [58, 14], "pilot_counts": [32, 32], "pilot_successes": [15, 14], "pilot_reused": true, "weight": 0.4874165950908267, "pilot_answer": 0.029369849720969794, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.05160445000001346, "wall_seconds": 1.0361485369999173, "robust_error": 0.054075729500534186, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02037434705581531, "estimate_rational": "91757901808487/4503599627370496", "cost": 350.0, "pilot_cost": 160.0, "queries": 176, "counts": [118, 58], "successes": [52, 27], "pilot_counts": [32, 32], "pilot_successes": [13, 16], "pilot_reused": true, "weight": 0.3369665707124612, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.057436551000137115, "wall_seconds": 1.0595202829999835, "robust_error": 0.07037434705581531, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010575825741736345, "estimate_rational": "-6096548463311245/576460752303423488", "cost": 402.0, "pilot_cost": 160.0, "queries": 240, "counts": [186, 54], "successes": [76, 28], "pilot_counts": [32, 32], "pilot_successes": [15, 15], "pilot_reused": true, "weight": 0.46267005648995685, "pilot_answer": 0.015112238288857043, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.03757335399996009, "wall_seconds": 1.0415958319999845, "robust_error": 0.060575825741736346, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.012193196614583339, "estimate_rational": "-1757224823356567/144115188075855872", "cost": 267.0, "pilot_cost": 160.0, "queries": 123, "counts": [75, 48], "successes": [36, 25], "pilot_counts": [32, 32], "pilot_successes": [12, 17], "pilot_reused": true, "weight": 0.2851644465364912, "pilot_answer": -0.02245697557926178, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.032446497000364616, "wall_seconds": 1.0786907840001732, "robust_error": 0.06219319661458334, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 228.0, "pilot_cost": 160.0, "queries": 132, "counts": [100, 32], "successes": [53, 16], "pilot_counts": [32, 32], "pilot_successes": [16, 16], "pilot_reused": true, "weight": 0.5289733027757925, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.027080909999767755, "wall_seconds": 0.9919176340004014, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.018616184543918907, "estimate_rational": "-5365749873603429/288230376151711744", "cost": 498.0, "pilot_cost": 160.0, "queries": 402, "counts": [370, 32], "successes": [180, 24], "pilot_counts": [32, 32], "pilot_successes": [18, 24], "pilot_reused": true, "weight": 0.7749964456776972, "pilot_answer": 0.08684240557253359, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03408119400000942, "wall_seconds": 1.0916798519997428, "robust_error": 0.0686161845439189, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 196.0, "pilot_cost": 160.0, "queries": 100, "counts": [68, 32], "successes": [34, 16], "pilot_counts": [32, 32], "pilot_successes": [17, 16], "pilot_reused": true, "weight": 0.46138321321917614, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 6, "optimization_seconds": 0.027506842000093457, "wall_seconds": 0.8727231499997288, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.04097850512432794, "estimate_rational": "5905624973059945/144115188075855872", "cost": 314.0, "pilot_cost": 160.0, "queries": 218, "counts": [186, 32], "successes": [100, 20], "pilot_counts": [32, 32], "pilot_successes": [16, 20], "pilot_reused": true, "weight": 0.661594964956839, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.02686447299993233, "wall_seconds": 0.93543352100005, "robust_error": 0.09097850512432795, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004310680541368752, "estimate_rational": "-4969876295634319/1152921504606846976", "cost": 265.0, "pilot_cost": 160.0, "queries": 133, "counts": [89, 44], "successes": [45, 21], "pilot_counts": [32, 32], "pilot_successes": [19, 15], "pilot_reused": true, "weight": 0.3382867943400217, "pilot_answer": -0.019849653774872425, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.03398762300003, "wall_seconds": 1.066644659999838, "robust_error": 0.054310680541368755, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.030089580829326924, "estimate_rational": "-4336365600342117/144115188075855872", "cost": 245.0, "pilot_cost": 160.0, "queries": 149, "counts": [117, 32], "successes": [54, 18], "pilot_counts": [32, 32], "pilot_successes": [15, 18], "pilot_reused": true, "weight": 0.4874165950908432, "pilot_answer": -0.029369849720969794, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.04292316100008975, "wall_seconds": 1.0427020349998202, "robust_error": 0.08008958082932693, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.007480225622406631, "estimate_rational": "-8624112979383741/1152921504606846976", "cost": 401.0, "pilot_cost": 160.0, "queries": 281, "counts": [241, 40], "successes": [119, 28], "pilot_counts": [32, 32], "pilot_successes": [14, 21], "pilot_reused": true, "weight": 0.6024624686929002, "pilot_answer": -0.07026587801985444, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.03834443000005194, "wall_seconds": 1.010443369999848, "robust_error": 0.057480225622406636, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 204.0, "pilot_cost": 160.0, "queries": 108, "counts": [76, 32], "successes": [39, 16], "pilot_counts": [32, 32], "pilot_successes": [16, 16], "pilot_reused": true, "weight": 0.5289733027757925, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.02762226799995915, "wall_seconds": 0.8717285560001073, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010008906125547591, "estimate_rational": "-1442435388716877/144115188075855872", "cost": 402.0, "pilot_cost": 160.0, "queries": 240, "counts": [186, 54], "successes": [79, 28], "pilot_counts": [32, 32], "pilot_successes": [17, 15], "pilot_reused": true, "weight": 0.46267005650130627, "pilot_answer": -0.015112238288857043, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.04335921300025802, "wall_seconds": 0.9717730830002438, "robust_error": 0.060008906125547594, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 224.0, "pilot_cost": 160.0, "queries": 122, "counts": [88, 34], "successes": [45, 17], "pilot_counts": [32, 32], "pilot_successes": [14, 15], "pilot_reused": true, "weight": 0.3977384120316182, "pilot_answer": 0.017398371221497656, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.04406167800016192, "wall_seconds": 0.999522873999922, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.040111607142857136, "estimate_rational": "-1445172951854425/36028797018963968", "cost": 338.0, "pilot_cost": 160.0, "queries": 242, "counts": [210, 32], "successes": [94, 19], "pilot_counts": [32, 32], "pilot_successes": [15, 19], "pilot_reused": true, "weight": 0.626518482028734, "pilot_answer": -0.033935894267633555, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.029531648999636673, "wall_seconds": 0.9468430779998016, "robust_error": 0.09011160714285714, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02041884662518854, "estimate_rational": "5885331843362203/288230376151711744", "cost": 258.0, "pilot_cost": 160.0, "queries": 141, "counts": [102, 39], "successes": [55, 21], "pilot_counts": [32, 32], "pilot_successes": [14, 17], "pilot_reused": true, "weight": 0.3977384120316182, "pilot_answer": -0.017398371221497656, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.03658055699997931, "wall_seconds": 1.1285268819997327, "robust_error": 0.07041884662518855, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.041349037924965665, "estimate_rational": "-1489756094328031/36028797018963968", "cost": 310.0, "pilot_cost": 160.0, "queries": 214, "counts": [182, 32], "successes": [82, 19], "pilot_counts": [32, 32], "pilot_successes": [15, 19], "pilot_reused": true, "weight": 0.626518482028734, "pilot_answer": -0.033935894267633555, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.029385118999925908, "wall_seconds": 0.9364262030003374, "robust_error": 0.09134903792496567, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.01081333578067975, "estimate_rational": "389591479940011/36028797018963968", "cost": 265.0, "pilot_cost": 160.0, "queries": 169, "counts": [137, 32], "successes": [70, 19], "pilot_counts": [32, 32], "pilot_successes": [17, 19], "pilot_reused": true, "weight": 0.6265184820287285, "pilot_answer": 0.033935894267633555, "rule": "joint_glr", "certified": true, "checks": 11, "optimization_seconds": 0.03152969500024483, "wall_seconds": 1.3674755499996536, "robust_error": 0.06081333578067975, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.010461989532413885, "estimate_rational": "3015463178222925/288230376151711744", "cost": 371.0, "pilot_cost": 160.0, "queries": 227, "counts": [179, 48], "successes": [99, 25], "pilot_counts": [32, 32], "pilot_successes": [17, 18], "pilot_reused": true, "weight": 0.48741659509097174, "pilot_answer": 0.029369849720969794, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.04129399100020237, "wall_seconds": 0.9823862060002284, "robust_error": 0.060461989532413885, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.009638380156472257, "estimate_rational": "2778073937993193/288230376151711744", "cost": 372.0, "pilot_cost": 160.0, "queries": 150, "counts": [76, 74], "successes": [44, 38], "pilot_counts": [32, 32], "pilot_successes": [22, 18], "pilot_reused": true, "weight": 0.20466504198888535, "pilot_answer": 0.05568931659683585, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.032938931999979104, "wall_seconds": 0.9442851459998565, "robust_error": 0.05963838015647226, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03176353301936995, "estimate_rational": "-2288803767520079/72057594037927936", "cost": 303.0, "pilot_cost": 160.0, "queries": 141, "counts": [87, 54], "successes": [40, 31], "pilot_counts": [32, 32], "pilot_successes": [12, 18], "pilot_reused": true, "weight": 0.28922123278093986, "pilot_answer": -0.04462175846099853, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.04906829399988055, "wall_seconds": 1.1481677490000948, "robust_error": 0.08176353301936995, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 303.0, "pilot_cost": 160.0, "queries": 153, "counts": [103, 50], "successes": [56, 25], "pilot_counts": [32, 32], "pilot_successes": [19, 17], "pilot_reused": true, "weight": 0.3382867943399466, "pilot_answer": 0.019849653774872425, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.028585341000052722, "wall_seconds": 1.0496092349999344, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02797797309027778, "estimate_rational": "4032050853886617/144115188075855872", "cost": 245.0, "pilot_cost": 160.0, "queries": 149, "counts": [117, 32], "successes": [62, 18], "pilot_counts": [32, 32], "pilot_successes": [17, 18], "pilot_reused": true, "weight": 0.48741659509097174, "pilot_answer": 0.029369849720969794, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0411383850000675, "wall_seconds": 1.0507160859997384, "robust_error": 0.07797797309027779, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018295043054288328, "estimate_rational": "2636593570624643/144115188075855872", "cost": 265.0, "pilot_cost": 160.0, "queries": 169, "counts": [137, 32], "successes": [71, 19], "pilot_counts": [32, 32], "pilot_successes": [16, 19], "pilot_reused": true, "weight": 0.6291387288223566, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 11, "optimization_seconds": 0.028022511000017403, "wall_seconds": 0.9503211840001313, "robust_error": 0.06829504305428832, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.005871870799731182, "estimate_rational": "1692451529320771/288230376151711744", "cost": 314.0, "pilot_cost": 160.0, "queries": 218, "counts": [186, 32], "successes": [92, 12], "pilot_counts": [32, 32], "pilot_successes": [15, 12], "pilot_reused": true, "weight": 0.65919967147427, "pilot_answer": 0.035861181020736696, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.03431355499969868, "wall_seconds": 1.0359542829996826, "robust_error": 0.05587187079973119, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.00960412900309917, "estimate_rational": "1384100857586419/144115188075855872", "cost": 220.0, "pilot_cost": 160.0, "queries": 121, "counts": [88, 33], "successes": [43, 15], "pilot_counts": [32, 32], "pilot_successes": [18, 14], "pilot_reused": true, "weight": 0.4009463699861958, "pilot_answer": -0.03460918366909028, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.04096883900001558, "wall_seconds": 0.9065453479997814, "robust_error": 0.05960412900309917, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229.0, "pilot_cost": 160.0, "queries": 115, "counts": [77, 38], "successes": [37, 19], "pilot_counts": [32, 32], "pilot_successes": [13, 16], "pilot_reused": true, "weight": 0.3369665707124612, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.02696208099996511, "wall_seconds": 0.8455067609997968, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03247244919402688, "estimate_rational": "2339886561440429/72057594037927936", "cost": 286.0, "pilot_cost": 160.0, "queries": 190, "counts": [158, 32], "successes": [84, 19], "pilot_counts": [32, 32], "pilot_successes": [17, 19], "pilot_reused": true, "weight": 0.6265184820287285, "pilot_answer": 0.033935894267633555, "rule": "joint_glr", "certified": true, "checks": 12, "optimization_seconds": 0.030740842999875895, "wall_seconds": 0.9749003470001298, "robust_error": 0.08247244919402688, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0058607597198399135, "estimate_rational": "1689248978584259/288230376151711744", "cost": 278.0, "pilot_cost": 160.0, "queries": 119, "counts": [66, 53], "successes": [32, 26], "pilot_counts": [32, 32], "pilot_successes": [11, 15], "pilot_reused": true, "weight": 0.23871895917811103, "pilot_answer": 0.025203741914592688, "rule": "joint_glr", "certified": true, "checks": 6, "optimization_seconds": 0.03224476300010792, "wall_seconds": 0.9043803260001368, "robust_error": 0.05586075971983992, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.005918581228223004, "estimate_rational": "-3411829787390353/576460752303423488", "cost": 304.0, "pilot_cost": 160.0, "queries": 181, "counts": [140, 41], "successes": [75, 20], "pilot_counts": [32, 32], "pilot_successes": [15, 16], "pilot_reused": true, "weight": 0.46138321321917614, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 11, "optimization_seconds": 0.027370697000151267, "wall_seconds": 0.9618841890001022, "robust_error": 0.055918581228223005, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.036390208659874614, "estimate_rational": "-5244381765137469/144115188075855872", "cost": 336.0, "pilot_cost": 160.0, "queries": 171, "counts": [116, 55], "successes": [52, 31], "pilot_counts": [32, 32], "pilot_successes": [13, 19], "pilot_reused": true, "weight": 0.3488260072077118, "pilot_answer": -0.058554391711950295, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.03197848100035117, "wall_seconds": 0.9332956690000174, "robust_error": 0.08639020865987462, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 224.0, "pilot_cost": 160.0, "queries": 122, "counts": [88, 34], "successes": [46, 17], "pilot_counts": [32, 32], "pilot_successes": [14, 16], "pilot_reused": true, "weight": 0.39669744017805614, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.02861462400005621, "wall_seconds": 0.8858114029999342, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011897223056891022, "estimate_rational": "-3429141076848517/288230376151711744", "cost": 245.0, "pilot_cost": 160.0, "queries": 149, "counts": [117, 32], "successes": [60, 14], "pilot_counts": [32, 32], "pilot_successes": [17, 14], "pilot_reused": true, "weight": 0.48741659509102897, "pilot_answer": -0.029369849720969794, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.04482766199998878, "wall_seconds": 0.9680163180000818, "robust_error": 0.06189722305689102, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0613954340025436, "estimate_rational": "-1106001814784421/18014398509481984", "cost": 343.0, "pilot_cost": 160.0, "queries": 247, "counts": [215, 32], "successes": [119, 11], "pilot_counts": [32, 32], "pilot_successes": [15, 11], "pilot_reused": true, "weight": 0.691029553412605, "pilot_answer": 0.03784617542289197, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.030176612000104797, "wall_seconds": 0.9537843399998565, "robust_error": 0.1113954340025436, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.008182003997093014, "estimate_rational": "-4716604179513857/576460752303423488", "cost": 343.0, "pilot_cost": 160.0, "queries": 247, "counts": [215, 32], "successes": [106, 21], "pilot_counts": [32, 32], "pilot_successes": [15, 21], "pilot_reused": true, "weight": 0.6910295533699702, "pilot_answer": -0.03784617542289197, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.03102500200020586, "wall_seconds": 0.9453493609998986, "robust_error": 0.058182003997093015, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.003838266639163918, "estimate_rational": "2212610074353565/576460752303423488", "cost": 353.0, "pilot_cost": 160.0, "queries": 164, "counts": [101, 63], "successes": [51, 35], "pilot_counts": [32, 32], "pilot_successes": [20, 17], "pilot_reused": true, "weight": 0.2851644465367782, "pilot_answer": 0.02245697557926178, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.03422815600015383, "wall_seconds": 0.9527636789998724, "robust_error": 0.05383826663916392, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.036261277032308484, "estimate_rational": "-2612900379690925/72057594037927936", "cost": 329.0, "pilot_cost": 160.0, "queries": 158, "counts": [101, 57], "successes": [46, 33], "pilot_counts": [32, 32], "pilot_successes": [12, 20], "pilot_reused": true, "weight": 0.3086394976049646, "pilot_answer": -0.08670876808464525, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.039487733999976626, "wall_seconds": 0.9961228010001832, "robust_error": 0.08626127703230849, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02146779549073536, "estimate_rational": "3093835384721337/144115188075855872", "cost": 465.0, "pilot_cost": 160.0, "queries": 234, "counts": [157, 77], "successes": [96, 41], "pilot_counts": [32, 32], "pilot_successes": [19, 15], "pilot_reused": true, "weight": 0.3382867943400217, "pilot_answer": -0.019849653774872425, "rule": "joint_glr", "certified": true, "checks": 12, "optimization_seconds": 0.029773353000109637, "wall_seconds": 0.9879515529996752, "robust_error": 0.07146779549073537, "robust_failure": false, "case": "center", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [66, 18], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.8827181589999782, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008195341971021952, "estimate_rational": "147634156187473/18014398509481984", "cost": 216.0, "pilot_cost": 0.0, "queries": 135, "counts": [108, 27], "successes": [53, 13], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 0.9148694909999904, "robust_error": 0.058195341971021955, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [72, 15], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.8823844049998115, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00499665870351239, "estimate_rational": "-2880377635230201/576460752303423488", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [131, 27], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9540180620001593, "robust_error": 0.05499665870351239, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02320909736570247, "estimate_rational": "6689566863858125/288230376151711744", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [95, 25], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9069425980001142, "robust_error": 0.07320909736570247, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02654111328125, "estimate_rational": "956244383067485/36028797018963968", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [59, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9154726110000411, "robust_error": 0.07654111328125, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02963171883964429, "estimate_rational": "-8540761467172437/288230376151711744", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [78, 25], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9032745059998888, "robust_error": 0.07963171883964429, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.029591601562499986, "estimate_rational": "1066149806161369/36028797018963968", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [58, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9476946960003261, "robust_error": 0.07959160156249999, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.020850332754629622, "estimate_rational": "-1502424813188813/72057594037927936", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [69, 22], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9031478830002015, "robust_error": 0.07085033275462962, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01401957947530862, "estimate_rational": "-4040868665657021/288230376151711744", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [74, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9123656159999882, "robust_error": 0.06401957947530862, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.012846920814043202, "estimate_rational": "3702872818622927/288230376151711744", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [76, 19], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9103709659998458, "robust_error": 0.06284692081404321, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [64, 18], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9074234980002984, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013557490596064809, "estimate_rational": "-7815361228354109/576460752303423488", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [70, 21], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9282294319996254, "robust_error": 0.06355749059606482, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011299511718749999, "estimate_rational": "-3256862513025987/288230376151711744", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [64, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9268575969999802, "robust_error": 0.061299511718750005, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.048404802244693054, "estimate_rational": "3487933589634275/72057594037927936", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [75, 16], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9415217890000349, "robust_error": 0.09840480224469306, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00378935546875, "estimate_rational": "-2184414704260717/576460752303423488", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [62, 18], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9740633339997657, "robust_error": 0.05378935546875, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.026994538483796286, "estimate_rational": "-3890322990613231/144115188075855872", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [76, 15], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9235324759997638, "robust_error": 0.07699453848379628, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013557490596064809, "estimate_rational": "-7815361228354109/576460752303423488", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [70, 21], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9688679359996968, "robust_error": 0.06355749059606482, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.016899740864911406, "estimate_rational": "4871018666359869/288230376151711744", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [105, 30], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9223237300002438, "robust_error": 0.0668997408649114, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.013414457344714519, "estimate_rational": "1933227043169079/144115188075855872", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [79, 19], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9208932579999782, "robust_error": 0.06341445734471451, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006237023988812408, "estimate_rational": "-898849885181325/144115188075855872", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [82, 27], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 1.0131145430000288, "robust_error": 0.05623702398881241, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011808371880378643, "estimate_rational": "106360358400651/9007199254740992", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [74, 20], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 1.0427893519999998, "robust_error": 0.061808371880378646, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.060333387119908204, "estimate_rational": "-8694957432038991/144115188075855872", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [94, 16], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9183946070002094, "robust_error": 0.1103333871199082, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0035450683593750004, "estimate_rational": "-255449096676547/72057594037927936", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [62, 17], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9200422439998874, "robust_error": 0.053545068359375, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [72, 22], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.8876609049998478, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0143388671875, "estimate_rational": "2066448541521281/144115188075855872", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [60, 15], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 1.2326574759999858, "robust_error": 0.06433886718750001, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011106103515625, "estimate_rational": "1600558196944221/144115188075855872", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [64, 17], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.988204074999885, "robust_error": 0.061106103515625, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011790039622776829, "estimate_rational": "3398247555316551/288230376151711744", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [81, 17], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9888478519997079, "robust_error": 0.061790039622776835, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0295916015625, "estimate_rational": "-2132299612322739/72057594037927936", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [67, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9918215799998507, "robust_error": 0.0795916015625, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.008266889574759951, "estimate_rational": "-2382768691737725/288230376151711744", "cost": 216.0, "pilot_cost": 0.0, "queries": 135, "counts": [108, 27], "successes": [52, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 1.0209042139999838, "robust_error": 0.05826688957475995, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.020322808159722233, "estimate_rational": "732206330041977/36028797018963968", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [75, 21], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 1.0530599069998061, "robust_error": 0.07032280815972224, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00378935546875, "estimate_rational": "-2184414704260717/576460752303423488", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [62, 18], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9602890820001448, "robust_error": 0.05378935546875, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.020850332754629622, "estimate_rational": "-1502424813188813/72057594037927936", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [69, 22], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9531442590000552, "robust_error": 0.07085033275462962, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [61, 16], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.974520314000074, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02654111328125, "estimate_rational": "956244383067485/36028797018963968", "cost": 253.0, "pilot_cost": 0.0, "queries": 157, "counts": [125, 32], "successes": [59, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 1.066814144000091, "robust_error": 0.07654111328125, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0070694685570987575, "estimate_rational": "8150542325621095/1152921504606846976", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [71, 14], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9326361850003195, "robust_error": 0.05706946855709876, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02136189778645832, "estimate_rational": "-1539286958576325/72057594037927936", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [92, 30], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9555189469997458, "robust_error": 0.07136189778645832, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.028690834767642, "estimate_rational": "8269570097184063/288230376151711744", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [88, 24], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9224028690000523, "robust_error": 0.078690834767642, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03957383897569444, "estimate_rational": "356449452929115/9007199254740992", "cost": 288.0, "pilot_cost": 0.0, "queries": 180, "counts": [144, 36], "successes": [78, 21], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9591326519998802, "robust_error": 0.08957383897569444, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.06994334750705297, "estimate_rational": "2519974670158471/36028797018963968", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [109, 31], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9625948279999648, "robust_error": 0.11994334750705297, "robust_failure": false, "case": "center", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.004094173465154867, "estimate_rational": "2360130315783889/576460752303423488", "cost": 241.0, "pilot_cost": 160.0, "queries": 145, "counts": [113, 32], "successes": [56, 14], "pilot_counts": [32, 32], "pilot_successes": [15, 14], "pilot_reused": true, "weight": 0.5011834423116546, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 1.0060095550002188, "robust_error": 0.05409417346515487, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02544302469629156, "estimate_rational": "-114585196541397/4503599627370496", "cost": 454.0, "pilot_cost": 160.0, "queries": 148, "counts": [46, 102], "successes": [19, 54], "pilot_counts": [32, 32], "pilot_successes": [13, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.9130356300001949, "robust_error": 0.07544302469629156, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014702354753521121, "estimate_rational": "-1059416310230825/72057594037927936", "cost": 379.0, "pilot_cost": 160.0, "queries": 148, "counts": [71, 77], "successes": [34, 44], "pilot_counts": [32, 32], "pilot_successes": [20, 17], "pilot_reused": true, "weight": 0.18652192538788445, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.0, "wall_seconds": 0.9107181230001515, "robust_error": 0.06470235475352112, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006901467237586424, "estimate_rational": "-994606248944125/144115188075855872", "cost": 234.0, "pilot_cost": 160.0, "queries": 123, "counts": [86, 37], "successes": [44, 18], "pilot_counts": [32, 32], "pilot_successes": [17, 15], "pilot_reused": true, "weight": 0.3666666666666667, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.8539217659999849, "robust_error": 0.05690146723758643, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 314.0, "pilot_cost": 160.0, "queries": 164, "counts": [114, 50], "successes": [50, 25], "pilot_counts": [32, 32], "pilot_successes": [15, 15], "pilot_reused": true, "weight": 0.3666666666666667, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 0.9231913720000193, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011820129513662982, "estimate_rational": "3406920375885031/288230376151711744", "cost": 285.0, "pilot_cost": 160.0, "queries": 111, "counts": [53, 58], "successes": [25, 28], "pilot_counts": [32, 32], "pilot_successes": [12, 17], "pilot_reused": true, "weight": 0.18652192538788445, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 5, "optimization_seconds": 0.0, "wall_seconds": 0.8639149370001178, "robust_error": 0.06182012951366299, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.023989137292231413, "estimate_rational": "-1728599516323729/72057594037927936", "cost": 498.0, "pilot_cost": 160.0, "queries": 369, "counts": [326, 43], "successes": [157, 32], "pilot_counts": [32, 32], "pilot_successes": [18, 24], "pilot_reused": true, "weight": 0.6569340522394505, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9157931719996668, "robust_error": 0.07398913729223142, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 230.0, "pilot_cost": 160.0, "queries": 134, "counts": [102, 32], "successes": [53, 16], "pilot_counts": [32, 32], "pilot_successes": [16, 16], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.8946737579999535, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013748224431818171, "estimate_rational": "-3962655899401105/288230376151711744", "cost": 392.0, "pilot_cost": 160.0, "queries": 128, "counts": [40, 88], "successes": [19, 47], "pilot_counts": [32, 32], "pilot_successes": [17, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.905108496000139, "robust_error": 0.06374822443181817, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004506927931223709, "estimate_rational": "-5196134131621063/1152921504606846976", "cost": 361.0, "pilot_cost": 160.0, "queries": 148, "counts": [77, 71], "successes": [41, 35], "pilot_counts": [32, 32], "pilot_successes": [19, 15], "pilot_reused": true, "weight": 0.21273334850974868, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.0, "wall_seconds": 0.9085123270001532, "robust_error": 0.05450692793122371, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.027170751134776537, "estimate_rational": "3915717909950595/144115188075855872", "cost": 307.0, "pilot_cost": 160.0, "queries": 211, "counts": [179, 32], "successes": [94, 20], "pilot_counts": [32, 32], "pilot_successes": [16, 20], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.9135804100001224, "robust_error": 0.07717075113477653, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.021614980916030535, "estimate_rational": "-194690439998111/9007199254740992", "cost": 263.0, "pilot_cost": 160.0, "queries": 164, "counts": [131, 33], "successes": [60, 18], "pilot_counts": [32, 32], "pilot_successes": [15, 18], "pilot_reused": true, "weight": 0.5011834423116546, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 11, "optimization_seconds": 0.0, "wall_seconds": 0.9307948959999521, "robust_error": 0.07161498091603054, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 430.0, "pilot_cost": 160.0, "queries": 286, "counts": [238, 48], "successes": [119, 33], "pilot_counts": [32, 32], "pilot_successes": [14, 21], "pilot_reused": true, "weight": 0.5530160912159926, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 0.9196862750000037, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 204.0, "pilot_cost": 160.0, "queries": 108, "counts": [76, 32], "successes": [39, 16], "pilot_counts": [32, 32], "pilot_successes": [16, 16], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.0, "wall_seconds": 0.8501024279999001, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.006350092494714584, "estimate_rational": "7321158193398985/1152921504606846976", "cost": 271.0, "pilot_cost": 160.0, "queries": 142, "counts": [99, 43], "successes": [45, 21], "pilot_counts": [32, 32], "pilot_successes": [17, 15], "pilot_reused": true, "weight": 0.3666666666666667, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.9331479799998306, "robust_error": 0.056350092494714586, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.006298673513050917, "estimate_rational": "3630938071846979/576460752303423488", "cost": 221.0, "pilot_cost": 160.0, "queries": 98, "counts": [57, 41], "successes": [28, 20], "pilot_counts": [32, 32], "pilot_successes": [14, 15], "pilot_reused": true, "weight": 0.2592439390523146, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 5, "optimization_seconds": 0.0, "wall_seconds": 0.8402936389998104, "robust_error": 0.05629867351305092, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0560119222483353, "estimate_rational": "-4036084354654529/72057594037927936", "cost": 355.0, "pilot_cost": 160.0, "queries": 244, "counts": [207, 37], "successes": [93, 24], "pilot_counts": [32, 32], "pilot_successes": [15, 19], "pilot_reused": true, "weight": 0.5830550862757574, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9380148949999239, "robust_error": 0.1060119222483353, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.012939415708812262, "estimate_rational": "1864766328467163/144115188075855872", "cost": 339.0, "pilot_cost": 160.0, "queries": 150, "counts": [87, 63], "successes": [45, 35], "pilot_counts": [32, 32], "pilot_successes": [14, 17], "pilot_reused": true, "weight": 0.2592439390523146, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.9073829059998388, "robust_error": 0.06293941570881226, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.047780096707296424, "estimate_rational": "-3442918811627303/72057594037927936", "cost": 311.0, "pilot_cost": 160.0, "queries": 212, "counts": [179, 33], "successes": [80, 20], "pilot_counts": [32, 32], "pilot_successes": [15, 19], "pilot_reused": true, "weight": 0.5830550862757574, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.9126737199999297, "robust_error": 0.09778009670729643, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018340386284722225, "estimate_rational": "2643128218806591/144115188075855872", "cost": 263.0, "pilot_cost": 160.0, "queries": 167, "counts": [135, 32], "successes": [70, 19], "pilot_counts": [32, 32], "pilot_successes": [17, 19], "pilot_reused": true, "weight": 0.5830550862757574, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 11, "optimization_seconds": 0.0, "wall_seconds": 0.8965895769997587, "robust_error": 0.06834038628472222, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011098239942528742, "estimate_rational": "3198849873257011/288230376151711744", "cost": 350.0, "pilot_cost": 160.0, "queries": 218, "counts": [174, 44], "successes": [95, 23], "pilot_counts": [32, 32], "pilot_successes": [17, 18], "pilot_reused": true, "weight": 0.5011834423116546, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.9440328269997735, "robust_error": 0.06109823994252875, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02260628043831169, "estimate_rational": "-6515816714125661/288230376151711744", "cost": 301.0, "pilot_cost": 160.0, "queries": 133, "counts": [77, 56], "successes": [35, 30], "pilot_counts": [32, 32], "pilot_successes": [12, 18], "pilot_reused": true, "weight": 0.25690026867766275, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.0, "wall_seconds": 0.9083123479999813, "robust_error": 0.07260628043831169, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.04233627401883229, "estimate_rational": "3050650046327493/72057594037927936", "cost": 489.0, "pilot_cost": 160.0, "queries": 198, "counts": [101, 97], "successes": [61, 54], "pilot_counts": [32, 32], "pilot_successes": [22, 18], "pilot_reused": true, "weight": 0.20779412694668759, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.9190788370001428, "robust_error": 0.09233627401883229, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.034159958207728144, "estimate_rational": "-2461484400885059/72057594037927936", "cost": 417.0, "pilot_cost": 160.0, "queries": 171, "counts": [89, 82], "successes": [51, 37], "pilot_counts": [32, 32], "pilot_successes": [19, 17], "pilot_reused": true, "weight": 0.21273334850974868, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.896185265999975, "robust_error": 0.08415995820772815, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.028581737417035395, "estimate_rational": "4119062463390783/144115188075855872", "cost": 241.0, "pilot_cost": 160.0, "queries": 145, "counts": [113, 32], "successes": [60, 18], "pilot_counts": [32, 32], "pilot_successes": [17, 18], "pilot_reused": true, "weight": 0.5011834423116546, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 0.9479863139999907, "robust_error": 0.07858173741703539, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018340386284722225, "estimate_rational": "2643128218806591/144115188075855872", "cost": 263.0, "pilot_cost": 160.0, "queries": 167, "counts": [135, 32], "successes": [70, 19], "pilot_counts": [32, 32], "pilot_successes": [16, 19], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 11, "optimization_seconds": 0.0, "wall_seconds": 0.9131278760000896, "robust_error": 0.06834038628472222, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.005886018172554354, "estimate_rational": "3393058463822305/576460752303423488", "cost": 312.0, "pilot_cost": 160.0, "queries": 216, "counts": [184, 32], "successes": [91, 12], "pilot_counts": [32, 32], "pilot_successes": [15, 12], "pilot_reused": true, "weight": 0.6386946922316725, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.9209920749999583, "robust_error": 0.055886018172554355, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.009519268541797615, "estimate_rational": "2743742352491483/288230376151711744", "cost": 234.0, "pilot_cost": 160.0, "queries": 123, "counts": [86, 37], "successes": [42, 17], "pilot_counts": [32, 32], "pilot_successes": [18, 14], "pilot_reused": true, "weight": 0.3666666666666667, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.8298387359996013, "robust_error": 0.05951926854179762, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03929509089543269, "estimate_rational": "2831509707426567/72057594037927936", "cost": 284.0, "pilot_cost": 160.0, "queries": 188, "counts": [156, 32], "successes": [84, 19], "pilot_counts": [32, 32], "pilot_successes": [17, 19], "pilot_reused": true, "weight": 0.5830550862757574, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 12, "optimization_seconds": 0.0, "wall_seconds": 0.9130493369998476, "robust_error": 0.0892950908954327, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017045219922208008, "estimate_rational": "4912950149766665/288230376151711744", "cost": 454.0, "pilot_cost": 160.0, "queries": 148, "counts": [46, 102], "successes": [19, 49], "pilot_counts": [32, 32], "pilot_successes": [13, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.9188408579998395, "robust_error": 0.06704521992220801, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.015096824091478694, "estimate_rational": "543920410822891/36028797018963968", "cost": 367.0, "pilot_cost": 160.0, "queries": 139, "counts": [63, 76], "successes": [30, 36], "pilot_counts": [32, 32], "pilot_successes": [11, 15], "pilot_reused": true, "weight": 0.1695250379016726, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.0, "wall_seconds": 0.9340973289999965, "robust_error": 0.0650968240914787, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.009449351917613629, "estimate_rational": "-2723590257603675/288230376151711744", "cost": 392.0, "pilot_cost": 160.0, "queries": 128, "counts": [40, 88], "successes": [18, 45], "pilot_counts": [32, 32], "pilot_successes": [15, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.9011829490000309, "robust_error": 0.059449351917613635, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0051934324866310085, "estimate_rational": "5987619996560701/1152921504606846976", "cost": 342.0, "pilot_cost": 160.0, "queries": 111, "counts": [34, 77], "successes": [16, 38], "pilot_counts": [32, 32], "pilot_successes": [14, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 7, "optimization_seconds": 0.0, "wall_seconds": 0.842413082999883, "robust_error": 0.055193432486631014, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.046307565789473676, "estimate_rational": "-1668405888271267/36028797018963968", "cost": 314.0, "pilot_cost": 160.0, "queries": 164, "counts": [114, 50], "successes": [51, 30], "pilot_counts": [32, 32], "pilot_successes": [13, 19], "pilot_reused": true, "weight": 0.3666666666666667, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 0.9836064209998767, "robust_error": 0.09630756578947368, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.043187335718457946, "estimate_rational": "-6223951009560695/144115188075855872", "cost": 342.0, "pilot_cost": 160.0, "queries": 246, "counts": [214, 32], "successes": [115, 11], "pilot_counts": [32, 32], "pilot_successes": [15, 11], "pilot_reused": true, "weight": 0.6794114506077116, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9059505340001124, "robust_error": 0.09318733571845794, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.020447684769081858, "estimate_rational": "-5893643872424091/288230376151711744", "cost": 241.0, "pilot_cost": 160.0, "queries": 145, "counts": [113, 32], "successes": [59, 14], "pilot_counts": [32, 32], "pilot_successes": [17, 14], "pilot_reused": true, "weight": 0.5011834423116546, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 0.98578268700021, "robust_error": 0.07044768476908186, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0054817099883177605, "estimate_rational": "-3159990663774847/576460752303423488", "cost": 342.0, "pilot_cost": 160.0, "queries": 246, "counts": [214, 32], "successes": [106, 21], "pilot_counts": [32, 32], "pilot_successes": [15, 21], "pilot_reused": true, "weight": 0.6794114506077116, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9223279869997896, "robust_error": 0.055481709988317765, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03690245939870321, "estimate_rational": "1329551219176437/36028797018963968", "cost": 329.0, "pilot_cost": 160.0, "queries": 128, "counts": [61, 67], "successes": [34, 37], "pilot_counts": [32, 32], "pilot_successes": [20, 17], "pilot_reused": true, "weight": 0.18652192538788445, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 6, "optimization_seconds": 0.0, "wall_seconds": 0.9497187289998692, "robust_error": 0.08690245939870321, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.030261855811403508, "estimate_rational": "-8722386083569697/288230376151711744", "cost": 314.0, "pilot_cost": 160.0, "queries": 164, "counts": [114, 50], "successes": [53, 29], "pilot_counts": [32, 32], "pilot_successes": [12, 20], "pilot_reused": true, "weight": 0.3666666666666667, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 0.9050416320001204, "robust_error": 0.0802618558114035, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008824506714168266, "estimate_rational": "2543490889578025/288230376151711744", "cost": 417.0, "pilot_cost": 160.0, "queries": 171, "counts": [89, 82], "successes": [53, 42], "pilot_counts": [32, 32], "pilot_successes": [19, 15], "pilot_reused": true, "weight": 0.21273334850974868, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 8, "optimization_seconds": 0.0, "wall_seconds": 0.9131471149999015, "robust_error": 0.058824506714168265, "robust_failure": false, "case": "center", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.005603255059460694, "estimate_rational": "28149943503648547783/5023855456324335697920", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [82, 20], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.8966381399995953, "robust_error": 0.0556032550594607, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.012162803345901805, "estimate_rational": "-4241884153972776567/348758755143571210240", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [106, 29], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9310225320000427, "robust_error": 0.06216280334590181, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [84, 21], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.8892329740001514, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.003878416447087931, "estimate_rational": "953147013123510079959/245756747921995501404160", "cost": 584.0, "pilot_cost": 0.0, "queries": 365, "counts": [292, 73], "successes": [165, 37], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9105499950001104, "robust_error": 0.053878416447087935, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.05493920493343725, "estimate_rational": "257416161067130312821/4685472994722226110464", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [110, 26], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9009126529999776, "robust_error": 0.10493920493343725, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.020261743309821337, "estimate_rational": "59334906940101005899/2928420621701391319040", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [122, 26], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9171175329997823, "robust_error": 0.07026174330982134, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [110, 32], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8907038859997556, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0208949026907423, "estimate_rational": "97902502284821823589/4685472994722226110464", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [121, 29], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.898556654999993, "robust_error": 0.0708949026907423, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.023425317493352804, "estimate_rational": "-540151045806588159/23058430092136939520", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [105, 32], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8975527580000744, "robust_error": 0.0734253174933528, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.028366332782419647, "estimate_rational": "-66454843105665523247/2342736497361113055232", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [134, 26], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9237114580000707, "robust_error": 0.07836633278241965, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004316370879328217, "estimate_rational": "-4704287920663971303/1089871109823660032000", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [116, 27], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8929222300002948, "robust_error": 0.05431637087932822, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.012162803345901805, "estimate_rational": "-4241884153972776567/348758755143571210240", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [106, 29], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9093326370002615, "robust_error": 0.06216280334590181, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02218562943362665, "estimate_rational": "-120897382864815687/5449355549118300160", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [105, 31], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8993712429996776, "robust_error": 0.07218562943362665, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014786207892048202, "estimate_rational": "-87282365697688823851/5902958103587056517120", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [99, 22], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9160675120001542, "robust_error": 0.0647862078920482, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.023425317493352804, "estimate_rational": "540151045806588159/23058430092136939520", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [105, 23], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.912294711999948, "robust_error": 0.0734253174933528, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02157998723617067, "estimate_rational": "9407761855626298383/435948443929464012800", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [116, 30], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9124461050000718, "robust_error": 0.07157998723617068, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.014700211557086834, "estimate_rational": "17219361066858481225/1171368248680556527616", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [131, 36], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9653551669998706, "robust_error": 0.06470021155708684, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.003865031225748763, "estimate_rational": "18109499432003973319/4685472994722226110464", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [126, 27], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9345029539999814, "robust_error": 0.05386503122574877, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.020826577665223403, "estimate_rational": "161356670211076843123/7747632510958011678720", "cost": 672.0, "pilot_cost": 0.0, "queries": 420, "counts": [336, 84], "successes": [143, 39], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.9076893169999494, "robust_error": 0.0708265776652234, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [99, 24], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9524115419999362, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.004052364100607212, "estimate_rational": "23734053197721142123/5856841243402782638080", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [128, 38], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9343578250000064, "robust_error": 0.054052364100607216, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.04382721156371343, "estimate_rational": "25668902026969618611/585684124340278263808", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [112, 27], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9677650300000096, "robust_error": 0.09382721156371343, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.06186240163518687, "estimate_rational": "-72463653062582044517/1171368248680556527616", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [141, 24], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9209264940000139, "robust_error": 0.11186240163518688, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.007857064961859077, "estimate_rational": "34252752439751781933/4359484439294640128000", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [112, 29], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.943300471999919, "robust_error": 0.05785706496185908, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01271099282075888, "estimate_rational": "-297785067988869134597/23427364973611130552320", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [124, 39], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9130528709997634, "robust_error": 0.06271099282075888, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [101, 24], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.8915274649998537, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [81, 21], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9215835469999547, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.020261743309821337, "estimate_rational": "59334906940101005899/2928420621701391319040", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [122, 26], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9087596120002672, "robust_error": 0.07026174330982134, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [96, 24], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.917680460000156, "robust_error": 0.05, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014055244945456603, "estimate_rational": "-16204594150133607683/1152921504606846976000", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [107, 32], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8945905779996792, "robust_error": 0.06405524494545661, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.004184941302051322, "estimate_rational": "663424963114697667/158526706883441459200", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [111, 30], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9252963389999422, "robust_error": 0.05418494130205132, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.010957054524520858, "estimate_rational": "440373265266058878001/40190843650594685583360", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [85, 22], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9183983190000617, "robust_error": 0.06095705452452086, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0133114292281092, "estimate_rational": "3626935536544619819/272467777455915008000", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [113, 31], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9029318259999854, "robust_error": 0.0633114292281092, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.009452672396131895, "estimate_rational": "27899364560650222131/2951479051793528258560", "cost": 384.0, "pilot_cost": 0.0, "queries": 240, "counts": [192, 48], "successes": [93, 23], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9116271949997099, "robust_error": 0.059452672396131896, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.010957054524520858, "estimate_rational": "440373265266058878001/40190843650594685583360", "cost": 334.0, "pilot_cost": 0.0, "queries": 208, "counts": [166, 42], "successes": [81, 20], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9267332079998596, "robust_error": 0.06095705452452086, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018740294988607333, "estimate_rational": "1080304454752065983/57646075230342348800", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [106, 23], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.925223769999775, "robust_error": 0.06874029498860734, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.022050247379139302, "estimate_rational": "-51657919310950869847/2342736497361113055232", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [121, 36], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9229145350000181, "robust_error": 0.0720502473791393, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03748015181330662, "estimate_rational": "21605836510745257577/576460752303423488000", "cost": 440.0, "pilot_cost": 0.0, "queries": 275, "counts": [220, 55], "successes": [118, 32], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9125797470001089, "robust_error": 0.08748015181330662, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03813254223310742, "estimate_rational": "893344984266648010459/23427364973611130552320", "cost": 510.0, "pilot_cost": 0.0, "queries": 318, "counts": [254, 64], "successes": [136, 39], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9244424960002107, "robust_error": 0.08813254223310743, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.030324122961335288, "estimate_rational": "3726178921282236096821/122878373960997750702080", "cost": 584.0, "pilot_cost": 0.0, "queries": 365, "counts": [292, 73], "successes": [155, 43], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.901529605000178, "robust_error": 0.08032412296133529, "robust_failure": false, "case": "center", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.023342057287397973, "estimate_rational": "-3363944976050761/144115188075855872", "cost": 743.0, "pilot_cost": 96.0, "queries": 696, "counts": [649, 47], "successes": [315, 41], "pilot_counts": [32, 32], "pilot_successes": [15, 27], "pilot_reused": true, "weight": 0.8736888272216274, "pilot_answer": -0.048342422107234606, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.029781716999877972, "wall_seconds": 1.0238093200000549, "robust_error": 0.07334205728739798, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.04361759572587036, "estimate_rational": "-3142979005725227/72057594037927936", "cost": 629.0, "pilot_cost": 96.0, "queries": 563, "counts": [497, 66], "successes": [233, 53], "pilot_counts": [32, 32], "pilot_successes": [13, 25], "pilot_reused": true, "weight": 0.7924620462195776, "pilot_answer": -0.12445070192217826, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.03485851799996453, "wall_seconds": 1.0339380780001193, "robust_error": 0.09361759572587036, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.029340971952639745, "estimate_rational": "-4228479691283089/144115188075855872", "cost": 638.0, "pilot_cost": 96.0, "queries": 526, "counts": [414, 112], "successes": [198, 92], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6499644427338868, "pilot_answer": 0.1319086982868612, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.031975618000160466, "wall_seconds": 1.0533941609996873, "robust_error": 0.07934097195263975, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.06224356930272111, "estimate_rational": "4485121848287111/72057594037927936", "cost": 562.0, "pilot_cost": 96.0, "queries": 526, "counts": [490, 36], "successes": [265, 30], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8736888272216341, "pilot_answer": 0.048342422107234606, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.03041562399994291, "wall_seconds": 1.041579088999697, "robust_error": 0.11224356930272111, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.08896459204992649, "estimate_rational": "-3205287228841737/36028797018963968", "cost": 646.0, "pilot_cost": 96.0, "queries": 605, "counts": [564, 41], "successes": [247, 32], "pilot_counts": [32, 32], "pilot_successes": [15, 27], "pilot_reused": true, "weight": 0.8736888272216274, "pilot_answer": -0.048342422107234606, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.029995190000136063, "wall_seconds": 1.0228213139998843, "robust_error": 0.1389645920499265, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0195305221273292, "estimate_rational": "-5629289739199425/288230376151711744", "cost": 638.0, "pilot_cost": 96.0, "queries": 526, "counts": [414, 112], "successes": [201, 92], "pilot_counts": [32, 32], "pilot_successes": [12, 25], "pilot_reused": true, "weight": 0.6499644427396245, "pilot_answer": -0.1319086982868612, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.031155049999597395, "wall_seconds": 1.0337904189996152, "robust_error": 0.0695305221273292, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02163066123188406, "estimate_rational": "6234613623276191/288230376151711744", "cost": 507.0, "pilot_cost": 96.0, "queries": 357, "counts": [207, 150], "successes": [108, 107], "pilot_counts": [32, 32], "pilot_successes": [18, 18], "pilot_reused": true, "weight": 0.40960094681947357, "pilot_answer": 0.0404127619229257, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.03374126300013813, "wall_seconds": 0.9549987649998002, "robust_error": 0.07163066123188407, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.051635783800375576, "estimate_rational": "-3720750346917679/72057594037927936", "cost": 569.0, "pilot_cost": 96.0, "queries": 526, "counts": [483, 43], "successes": [225, 36], "pilot_counts": [32, 32], "pilot_successes": [16, 26], "pilot_reused": true, "weight": 0.8497413670328564, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.028754436999861355, "wall_seconds": 1.0117655239996566, "robust_error": 0.10163578380037558, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.024000983556351316, "estimate_rational": "-1729453129614547/72057594037927936", "cost": 463.0, "pilot_cost": 96.0, "queries": 421, "counts": [379, 42], "successes": [183, 33], "pilot_counts": [32, 32], "pilot_successes": [17, 25], "pilot_reused": true, "weight": 0.8217886528910222, "pilot_answer": 0.043367688357830045, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.031016379999982746, "wall_seconds": 0.9490893860001961, "robust_error": 0.07400098355635132, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.024859264184397146, "estimate_rational": "7165195066723565/288230376151711744", "cost": 555.0, "pilot_cost": 96.0, "queries": 489, "counts": [423, 66], "successes": [219, 54], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7636803154997154, "pilot_answer": 0.13046455817297098, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0322441040002559, "wall_seconds": 0.9685272820001956, "robust_error": 0.07485926418439715, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.014191946881091594, "estimate_rational": "8181100375724285/576460752303423488", "cost": 429.0, "pilot_cost": 96.0, "queries": 372, "counts": [315, 57], "successes": [161, 43], "pilot_counts": [32, 32], "pilot_successes": [16, 22], "pilot_reused": true, "weight": 0.7343318152752815, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.028861317999599123, "wall_seconds": 0.9647613290003392, "robust_error": 0.0641919468810916, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.04300704922926617, "estimate_rational": "-3098984494131643/72057594037927936", "cost": 474.0, "pilot_cost": 96.0, "queries": 425, "counts": [376, 49], "successes": [176, 38], "pilot_counts": [32, 32], "pilot_successes": [15, 24], "pilot_reused": true, "weight": 0.7937513925380625, "pilot_answer": -0.040929220467805866, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.02919248799980778, "wall_seconds": 0.9418815280000672, "robust_error": 0.09300704922926617, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03276742788461538, "estimate_rational": "-2361142016176695/72057594037927936", "cost": 288.0, "pilot_cost": 96.0, "queries": 248, "counts": [208, 40], "successes": [98, 27], "pilot_counts": [32, 32], "pilot_successes": [14, 22], "pilot_reused": true, "weight": 0.724738030179502, "pilot_answer": -0.07133249800652267, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.032286226999985956, "wall_seconds": 0.9443158519998178, "robust_error": 0.08276742788461539, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017295985001685207, "estimate_rational": "1246307065737523/72057594037927936", "cost": 569.0, "pilot_cost": 96.0, "queries": 526, "counts": [483, 43], "successes": [247, 36], "pilot_counts": [32, 32], "pilot_successes": [16, 26], "pilot_reused": true, "weight": 0.8497413670328564, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.028894899000079022, "wall_seconds": 1.0379181690000223, "robust_error": 0.06729598500168521, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.005987634637188207, "estimate_rational": "-1725818183735775/288230376151711744", "cost": 562.0, "pilot_cost": 96.0, "queries": 526, "counts": [490, 36], "successes": [243, 29], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8736888272216341, "pilot_answer": 0.048342422107234606, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.030392888999813295, "wall_seconds": 1.0571897480003827, "robust_error": 0.05598763463718821, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0037398137273015088, "estimate_rational": "1077927917357449/288230376151711744", "cost": 458.0, "pilot_cost": 96.0, "queries": 421, "counts": [384, 37], "successes": [193, 29], "pilot_counts": [32, 32], "pilot_successes": [14, 26], "pilot_reused": true, "weight": 0.8418363921281524, "pilot_answer": -0.09055780423805117, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03732137599990892, "wall_seconds": 0.950165620000007, "robust_error": 0.05373981372730151, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01895575108788701, "estimate_rational": "-1365905816574973/72057594037927936", "cost": 412.0, "pilot_cost": 96.0, "queries": 369, "counts": [326, 43], "successes": [158, 30], "pilot_counts": [32, 32], "pilot_successes": [15, 24], "pilot_reused": true, "weight": 0.7937513925380625, "pilot_answer": -0.040929220467805866, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.030819121999684285, "wall_seconds": 0.9480354960001023, "robust_error": 0.06895575108788701, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02163422993955337, "estimate_rational": "1558910558307523/72057594037927936", "cost": 464.0, "pilot_cost": 96.0, "queries": 421, "counts": [378, 43], "successes": [195, 33], "pilot_counts": [32, 32], "pilot_successes": [14, 25], "pilot_reused": true, "weight": 0.8146473091712423, "pilot_answer": -0.08556660691276194, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.030572680000204855, "wall_seconds": 0.9840196430000105, "robust_error": 0.07163422993955337, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.07462742456896548, "estimate_rational": "-1344368165921651/18014398509481984", "cost": 419.0, "pilot_cost": 96.0, "queries": 369, "counts": [319, 50], "successes": [140, 36], "pilot_counts": [32, 32], "pilot_successes": [15, 23], "pilot_reused": true, "weight": 0.7635093670200116, "pilot_answer": -0.038526052213273945, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.037248175000058836, "wall_seconds": 1.0019421820002208, "robust_error": 0.12462742456896549, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03451533111285265, "estimate_rational": "4974183434829199/144115188075855872", "cost": 419.0, "pilot_cost": 96.0, "queries": 369, "counts": [319, 50], "successes": [168, 38], "pilot_counts": [32, 32], "pilot_successes": [17, 23], "pilot_reused": true, "weight": 0.7635093670200116, "pilot_answer": 0.038526052213273945, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.03284870600009526, "wall_seconds": 0.971464104000006, "robust_error": 0.08451533111285264, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0038706373056070623, "estimate_rational": "-8925081972335773/2305843009213693952", "cost": 412.0, "pilot_cost": 96.0, "queries": 369, "counts": [326, 43], "successes": [162, 31], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7937513925380577, "pilot_answer": 0.040929220467805866, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.03059997199989084, "wall_seconds": 0.9597002600003179, "robust_error": 0.053870637305607066, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.045480182926829246, "estimate_rational": "-3277192558112163/72057594037927936", "cost": 599.0, "pilot_cost": 96.0, "queries": 484, "counts": [369, 115], "successes": [171, 90], "pilot_counts": [32, 32], "pilot_successes": [12, 24], "pilot_reused": true, "weight": 0.6171450364404708, "pilot_answer": -0.13101440206170079, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03787344000011217, "wall_seconds": 1.0208482210000511, "robust_error": 0.09548018292682925, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0014288727154593813, "estimate_rational": "1647378080999101/1152921504606846976", "cost": 629.0, "pilot_cost": 96.0, "queries": 563, "counts": [497, 66], "successes": [249, 55], "pilot_counts": [32, 32], "pilot_successes": [19, 25], "pilot_reused": true, "weight": 0.7924620462195557, "pilot_answer": 0.12445070192217826, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.033456933999787, "wall_seconds": 1.0127329840001948, "robust_error": 0.05142887271545939, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.053443931052970545, "estimate_rational": "1925520543802981/36028797018963968", "cost": 951.0, "pilot_cost": 96.0, "queries": 720, "counts": [489, 231], "successes": [264, 193], "pilot_counts": [32, 32], "pilot_successes": [22, 24], "pilot_reused": true, "weight": 0.5142220996869544, "pilot_answer": 0.13543530464172363, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.03440928099962548, "wall_seconds": 1.074363317999996, "robust_error": 0.10344393105297055, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019518362420808958, "estimate_rational": "-5625784942415201/288230376151711744", "cost": 546.0, "pilot_cost": 96.0, "queries": 489, "counts": [432, 57], "successes": [210, 46], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7937513925380577, "pilot_answer": 0.040929220467805866, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.029593593000299734, "wall_seconds": 0.9504624990004231, "robust_error": 0.06951836242080896, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.016589897609760533, "estimate_rational": "2390856214189831/144115188075855872", "cost": 554.0, "pilot_cost": 96.0, "queries": 489, "counts": [424, 65], "successes": [217, 53], "pilot_counts": [32, 32], "pilot_successes": [16, 23], "pilot_reused": true, "weight": 0.7659061432761811, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.03293646900010572, "wall_seconds": 0.9517207670000971, "robust_error": 0.06658989760976053, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010539779974489787, "estimate_rational": "-1518942373301735/144115188075855872", "cost": 700.0, "pilot_cost": 96.0, "queries": 665, "counts": [630, 35], "successes": [311, 31], "pilot_counts": [32, 32], "pilot_successes": [15, 29], "pilot_reused": true, "weight": 0.9, "pilot_answer": -0.052606092691421504, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.03798167300010391, "wall_seconds": 1.0194233350002833, "robust_error": 0.06053977997448979, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0049789691369969205, "estimate_rational": "717545073602193/144115188075855872", "cost": 746.0, "pilot_cost": 96.0, "queries": 696, "counts": [646, 50], "successes": [325, 43], "pilot_counts": [32, 32], "pilot_successes": [18, 27], "pilot_reused": true, "weight": 0.8675707114062164, "pilot_answer": 0.09559951764531432, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.03586257500001011, "wall_seconds": 1.0433629700000893, "robust_error": 0.05497896913699692, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02587710619122259, "estimate_rational": "1864642012803469/72057594037927936", "cost": 419.0, "pilot_cost": 96.0, "queries": 369, "counts": [319, 50], "successes": [166, 37], "pilot_counts": [32, 32], "pilot_successes": [17, 23], "pilot_reused": true, "weight": 0.7635093670200116, "pilot_answer": 0.038526052213273945, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.032925541999702546, "wall_seconds": 0.9565458899996884, "robust_error": 0.07587710619122259, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006064742285297302, "estimate_rational": "-6992171800617733/1152921504606846976", "cost": 630.0, "pilot_cost": 96.0, "queries": 563, "counts": [496, 67], "successes": [246, 57], "pilot_counts": [32, 32], "pilot_successes": [13, 26], "pilot_reused": true, "weight": 0.7889568059319042, "pilot_answer": -0.12999764365144073, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.03826346799996827, "wall_seconds": 1.0265091700002813, "robust_error": 0.05606474228529731, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.04018414351851849, "estimate_rational": "5791145400838477/144115188075855872", "cost": 682.0, "pilot_cost": 96.0, "queries": 557, "counts": [432, 125], "successes": [229, 102], "pilot_counts": [32, 32], "pilot_successes": [11, 26], "pilot_reused": true, "weight": 0.6346891786581482, "pilot_answer": -0.13601417149417105, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.03113866500007134, "wall_seconds": 1.0570572110000285, "robust_error": 0.0901841435185185, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014882488329875529, "estimate_rational": "-1072396302348371/72057594037927936", "cost": 570.0, "pilot_cost": 96.0, "queries": 526, "counts": [482, 44], "successes": [236, 35], "pilot_counts": [32, 32], "pilot_successes": [15, 26], "pilot_reused": true, "weight": 0.8481691332474098, "pilot_answer": -0.045838675396516926, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.029197865999776695, "wall_seconds": 1.0553146100000959, "robust_error": 0.06488248832987553, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02167528195488721, "estimate_rational": "-3123737335525775/144115188075855872", "cost": 429.0, "pilot_cost": 96.0, "queries": 372, "counts": [315, 57], "successes": [152, 42], "pilot_counts": [32, 32], "pilot_successes": [13, 23], "pilot_reused": true, "weight": 0.7340929421316886, "pilot_answer": -0.11020419047679751, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.04008262299976195, "wall_seconds": 0.9635048149998511, "robust_error": 0.0716752819548872, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006321194556451611, "estimate_rational": "-3643920569468401/576460752303423488", "cost": 534.0, "pilot_cost": 96.0, "queries": 484, "counts": [434, 50], "successes": [215, 39], "pilot_counts": [32, 32], "pilot_successes": [14, 25], "pilot_reused": true, "weight": 0.8146473091712423, "pilot_answer": -0.08556660691276194, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.030719802000021446, "wall_seconds": 0.9756788209997467, "robust_error": 0.05632119455645161, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008210083071159857, "estimate_rational": "4732790663674413/576460752303423488", "cost": 646.0, "pilot_cost": 96.0, "queries": 605, "counts": [564, 41], "successes": [285, 34], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8736888272216341, "pilot_answer": 0.048342422107234606, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.030246433000229445, "wall_seconds": 1.0257369420000941, "robust_error": 0.05821008307115986, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.033774613428109404, "estimate_rational": "-2433717383190657/72057594037927936", "cost": 806.0, "pilot_cost": 96.0, "queries": 765, "counts": [724, 41], "successes": [347, 36], "pilot_counts": [32, 32], "pilot_successes": [15, 29], "pilot_reused": true, "weight": 0.9, "pilot_answer": -0.052606092691421504, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.03836890799993853, "wall_seconds": 1.0358880880003198, "robust_error": 0.0837746134281094, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00729870900460298, "estimate_rational": "-4207419283637205/576460752303423488", "cost": 325.0, "pilot_cost": 96.0, "queries": 281, "counts": [237, 44], "successes": [117, 30], "pilot_counts": [32, 32], "pilot_successes": [15, 22], "pilot_reused": true, "weight": 0.7325302752373568, "pilot_answer": -0.03621504730544984, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.03212622499995632, "wall_seconds": 0.962554702000034, "robust_error": 0.05729870900460298, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.051939338235294105, "estimate_rational": "3742623749157451/72057594037927936", "cost": 482.0, "pilot_cost": 96.0, "queries": 397, "counts": [312, 85], "successes": [170, 62], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6499644427338868, "pilot_answer": 0.1319086982868612, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.030534513000020524, "wall_seconds": 0.942743253000117, "robust_error": 0.10193933823529411, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.032012612135252395, "estimate_rational": "4613503618671325/144115188075855872", "cost": 597.0, "pilot_cost": 96.0, "queries": 457, "counts": [317, 140], "successes": [167, 109], "pilot_counts": [32, 32], "pilot_successes": [12, 22], "pilot_reused": true, "weight": 0.532279369190436, "pilot_answer": -0.12219656430184841, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.03782764900006441, "wall_seconds": 0.9673909610000919, "robust_error": 0.0820126121352524, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.06975725366475033, "estimate_rational": "1256634966443835/18014398509481984", "cost": 555.0, "pilot_cost": 96.0, "queries": 489, "counts": [423, 66], "successes": [233, 53], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7636803154997154, "pilot_answer": 0.13046455817297098, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.03185400399979699, "wall_seconds": 0.9615097860000787, "robust_error": 0.11975725366475033, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.017623219018092617, "estimate_rational": "-5079547046588835/288230376151711744", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [180, 145], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0189338000000134, "robust_error": 0.06762321901809262, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014460114386019065, "estimate_rational": "-8335688417358107/576460752303423488", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [157, 124], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9299141910000799, "robust_error": 0.06446011438601906, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010446337090163946, "estimate_rational": "-752737917226383/72057594037927936", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [210, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.0121644789996935, "robust_error": 0.06044633709016395, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.05116442397924009, "estimate_rational": "921696323070127/18014398509481984", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [231, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9986351150000701, "robust_error": 0.1011644239792401, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.06515747441798538, "estimate_rational": "-4695090840147865/72057594037927936", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [166, 149], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.00421436500028, "robust_error": 0.11515747441798538, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.07802980433952919, "estimate_rational": "-2811319981978371/36028797018963968", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [187, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.990885740000067, "robust_error": 0.1280298043395292, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.026858591860387006, "estimate_rational": "3870731017412325/144115188075855872", "cost": 488.0, "pilot_cost": 0.0, "queries": 366, "counts": [244, 122], "successes": [128, 90], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9229554290000124, "robust_error": 0.07685859186038702, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.018603545343883136, "estimate_rational": "-2681053436111431/144115188075855872", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [180, 150], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9906945319999068, "robust_error": 0.06860354534388313, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.047649546940704474, "estimate_rational": "-1716755854772237/36028797018963968", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [148, 125], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9273316240000895, "robust_error": 0.09764954694070448, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.021093329973118292, "estimate_rational": "6079738432444061/288230376151711744", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [192, 146], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9921247990000666, "robust_error": 0.07109332997311829, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.026937019063559692, "estimate_rational": "970508392136955/36028797018963968", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [194, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9984388600000784, "robust_error": 0.0769370190635597, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.045705013422745855, "estimate_rational": "-823348325678567/18014398509481984", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [172, 150], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.018578146999971, "robust_error": 0.09570501342274586, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.024388871173469377, "estimate_rational": "-3514806756122359/144115188075855872", "cost": 560.0, "pilot_cost": 0.0, "queries": 420, "counts": [280, 140], "successes": [134, 106], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.9251931659996444, "robust_error": 0.07438887117346937, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.047036492793005674, "estimate_rational": "-1694668251323163/36028797018963968", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [148, 124], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9178206809997391, "robust_error": 0.09703649279300568, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03261007152742949, "estimate_rational": "2349803295671307/72057594037927936", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [170, 124], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9270555170000989, "robust_error": 0.0826100715274295, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01134044050517347, "estimate_rational": "-3268659432532257/288230376151711744", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [182, 147], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0267098760000408, "robust_error": 0.06134044050517347, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.026937019063559692, "estimate_rational": "970508392136955/36028797018963968", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [194, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0014449270001933, "robust_error": 0.0769370190635597, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.010667264344262292, "estimate_rational": "3074629614456463/288230376151711744", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [217, 176], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9907330799996998, "robust_error": 0.0606672643442623, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.07046839813802924, "estimate_rational": "-1269445806383297/18014398509481984", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [219, 203], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.0158237370001189, "robust_error": 0.12046839813802925, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011137591142317028, "estimate_rational": "1605096042187005/144115188075855872", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [164, 126], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9614609609998297, "robust_error": 0.06113759114231703, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.021438980396632154, "estimate_rational": "-1544841346007615/72057594037927936", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [179, 148], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0436844350001593, "robust_error": 0.07143898039663216, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02195718608417782, "estimate_rational": "-791091000534463/36028797018963968", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [206, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.0310706919999575, "robust_error": 0.07195718608417782, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.015190235080017558, "estimate_rational": "1094571792736597/72057594037927936", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [251, 208], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.0157815219999975, "robust_error": 0.06519023508001756, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.022291431339861598, "estimate_rational": "-1606266910012091/72057594037927936", "cost": 488.0, "pilot_cost": 0.0, "queries": 366, "counts": [244, 122], "successes": [117, 90], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9193253980001828, "robust_error": 0.0722914313398616, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0015128419176388365, "estimate_rational": "-1744187979916475/1152921504606846976", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [213, 176], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.0388972170003399, "robust_error": 0.05151284191763884, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.025751428318255467, "estimate_rational": "7422343870614615/288230376151711744", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [168, 125], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9279608479996568, "robust_error": 0.07575142831825547, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.004514633753474589, "estimate_rational": "1301254584951195/288230376151711744", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [215, 176], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9848624410001321, "robust_error": 0.054514633753474595, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.007785018002144951, "estimate_rational": "8975514668424347/1152921504606846976", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [216, 177], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9971123780001108, "robust_error": 0.05778501800214495, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018455347179955353, "estimate_rational": "1329847914922241/72057594037927936", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [191, 149], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9974340829999164, "robust_error": 0.06845534717995536, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017384471160306374, "estimate_rational": "5010732661733691/288230376151711744", "cost": 488.0, "pilot_cost": 0.0, "queries": 366, "counts": [244, 122], "successes": [126, 88], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9326045530001466, "robust_error": 0.06738447116030638, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01819630288906676, "estimate_rational": "-5244727226286191/288230376151711744", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [156, 124], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9195038820002992, "robust_error": 0.06819630288906676, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.013812793766004954, "estimate_rational": "3981266742881627/288230376151711744", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [218, 176], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9983041670002422, "robust_error": 0.06381279376600496, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011778683081000196, "estimate_rational": "-6789948510016979/576460752303423488", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [182, 149], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9921857730000738, "robust_error": 0.0617786830810002, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008569709970872067, "estimate_rational": "4940101456831061/576460752303423488", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [188, 150], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0098703339999702, "robust_error": 0.05856970997087207, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011778683081000196, "estimate_rational": "-6789948510016979/576460752303423488", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [182, 149], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.1254896699997516, "robust_error": 0.0617786830810002, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.014751384012962472, "estimate_rational": "8503593925629041/576460752303423488", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [165, 126], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.989221180000186, "robust_error": 0.06475138401296247, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019623942750169626, "estimate_rational": "-707027050057631/36028797018963968", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [207, 175], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9958978950003257, "robust_error": 0.06962394275016963, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.039719821766135574, "estimate_rational": "2862114792083051/72057594037927936", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [172, 124], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9621134169997276, "robust_error": 0.08971982176613558, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0179201757591731, "estimate_rational": "5165138999771249/288230376151711744", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [191, 147], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0626808889996937, "robust_error": 0.0679201757591731, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.028039550781250002, "estimate_rational": "8081850268804711/288230376151711744", "cost": 560.0, "pilot_cost": 0.0, "queries": 420, "counts": [280, 140], "successes": [147, 105], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.9469764729997223, "robust_error": 0.07803955078125001, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02859900338182188, "estimate_rational": "-8243101502306597/288230376151711744", "cost": 700.0, "pilot_cost": 96.0, "queries": 641, "counts": [582, 59], "successes": [280, 50], "pilot_counts": [32, 32], "pilot_successes": [15, 27], "pilot_reused": true, "weight": 0.8315658999392271, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9925217299996802, "robust_error": 0.07859900338182188, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03728196486928105, "estimate_rational": "-2686448689486945/72057594037927936", "cost": 606.0, "pilot_cost": 96.0, "queries": 507, "counts": [408, 99], "successes": [192, 77], "pilot_counts": [32, 32], "pilot_successes": [13, 25], "pilot_reused": true, "weight": 0.6727404481882118, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.948133554999913, "robust_error": 0.08728196486928105, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.08549099515945327, "estimate_rational": "3080137711549173/36028797018963968", "cost": 529.0, "pilot_cost": 96.0, "queries": 484, "counts": [439, 45], "successes": [246, 36], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8315658999392271, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9485139129997151, "robust_error": 0.1354909951594533, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.023676921080394583, "estimate_rational": "-1706101967279131/72057594037927936", "cost": 688.0, "pilot_cost": 96.0, "queries": 557, "counts": [426, 131], "successes": [205, 103], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6205901007366246, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.027561527999751, "robust_error": 0.07367692108039459, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.09273642015706805, "estimate_rational": "-6682363316208727/72057594037927936", "cost": 460.0, "pilot_cost": 96.0, "queries": 421, "counts": [382, 39], "successes": [165, 30], "pilot_counts": [32, 32], "pilot_successes": [15, 27], "pilot_reused": true, "weight": 0.8315658999392271, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9163599370003794, "robust_error": 0.14273642015706806, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.024392855026078686, "estimate_rational": "-219711305611901/9007199254740992", "cost": 598.0, "pilot_cost": 96.0, "queries": 484, "counts": [370, 114], "successes": [178, 91], "pilot_counts": [32, 32], "pilot_successes": [12, 25], "pilot_reused": true, "weight": 0.6205901007366246, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9208246049997797, "robust_error": 0.07439285502607869, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.019033844662408775, "estimate_rational": "1371533051664833/72057594037927936", "cost": 482.0, "pilot_cost": 96.0, "queries": 345, "counts": [208, 137], "successes": [108, 97], "pilot_counts": [32, 32], "pilot_successes": [18, 18], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9582193259998348, "robust_error": 0.06903384466240878, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.05854312294407894, "estimate_rational": "-4218476586816945/72057594037927936", "cost": 539.0, "pilot_cost": 96.0, "queries": 507, "counts": [475, 32], "successes": [219, 26], "pilot_counts": [32, 32], "pilot_successes": [16, 26], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9224837389997447, "robust_error": 0.10854312294407895, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02069169714095745, "estimate_rational": "-745496956269433/36028797018963968", "cost": 466.0, "pilot_cost": 96.0, "queries": 421, "counts": [376, 45], "successes": [182, 33], "pilot_counts": [32, 32], "pilot_successes": [17, 25], "pilot_reused": true, "weight": 0.8078561353624373, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9488599409996823, "robust_error": 0.07069169714095745, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017743579046435615, "estimate_rational": "639279807853971/36028797018963968", "cost": 583.0, "pilot_cost": 96.0, "queries": 502, "counts": [421, 81], "successes": [216, 65], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7224990543818682, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9196719659998962, "robust_error": 0.06774357904643562, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 334.0, "pilot_cost": 96.0, "queries": 302, "counts": [270, 32], "successes": [135, 22], "pilot_counts": [32, 32], "pilot_successes": [16, 22], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.8900857429998723, "robust_error": 0.05, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.04300704922926617, "estimate_rational": "-3098984494131643/72057594037927936", "cost": 474.0, "pilot_cost": 96.0, "queries": 425, "counts": [376, 49], "successes": [176, 38], "pilot_counts": [32, 32], "pilot_successes": [15, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9180461110004217, "robust_error": 0.09300704922926617, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.007002398533252963, "estimate_rational": "-126143997700231/18014398509481984", "cost": 363.0, "pilot_cost": 96.0, "queries": 300, "counts": [237, 63], "successes": [117, 44], "pilot_counts": [32, 32], "pilot_successes": [14, 22], "pilot_reused": true, "weight": 0.655378792719109, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 0.9070538230002967, "robust_error": 0.057002398533252965, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017366622121710508, "estimate_rational": "2502794013312629/144115188075855872", "cost": 539.0, "pilot_cost": 96.0, "queries": 507, "counts": [475, 32], "successes": [243, 26], "pilot_counts": [32, 32], "pilot_successes": [16, 26], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9211088639999616, "robust_error": 0.06736662212171052, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.031008506548974933, "estimate_rational": "-4468796753256931/144115188075855872", "cost": 529.0, "pilot_cost": 96.0, "queries": 484, "counts": [439, 45], "successes": [210, 36], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8315658999392271, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9191169880000416, "robust_error": 0.08100850654897493, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.016265484270320638, "estimate_rational": "1172051662381067/72057594037927936", "cost": 562.0, "pilot_cost": 96.0, "queries": 493, "counts": [424, 69], "successes": [217, 56], "pilot_counts": [32, 32], "pilot_successes": [14, 26], "pilot_reused": true, "weight": 0.754375608087408, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.92295227600016, "robust_error": 0.06626548427032064, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01895575108788701, "estimate_rational": "-1365905816574973/72057594037927936", "cost": 412.0, "pilot_cost": 96.0, "queries": 369, "counts": [326, 43], "successes": [158, 30], "pilot_counts": [32, 32], "pilot_successes": [15, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9117961889996877, "robust_error": 0.06895575108788701, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02566225096266534, "estimate_rational": "3698320123934329/144115188075855872", "cost": 494.0, "pilot_cost": 96.0, "queries": 428, "counts": [362, 66], "successes": [188, 52], "pilot_counts": [32, 32], "pilot_successes": [14, 25], "pilot_reused": true, "weight": 0.733968976824309, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9270909790002406, "robust_error": 0.07566225096266535, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.07119532437310028, "estimate_rational": "-10019851134913/140737488355328", "cost": 416.0, "pilot_cost": 96.0, "queries": 369, "counts": [322, 47], "successes": [143, 35], "pilot_counts": [32, 32], "pilot_successes": [15, 23], "pilot_reused": true, "weight": 0.7768043959816262, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9134965029998057, "robust_error": 0.12119532437310028, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.019968015311470487, "estimate_rational": "2877694282114139/144115188075855872", "cost": 479.0, "pilot_cost": 96.0, "queries": 425, "counts": [371, 54], "successes": [191, 42], "pilot_counts": [32, 32], "pilot_successes": [17, 23], "pilot_reused": true, "weight": 0.7768043959816262, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9275894080001308, "robust_error": 0.06996801531147048, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0038706373056070623, "estimate_rational": "-8925081972335773/2305843009213693952", "cost": 412.0, "pilot_cost": 96.0, "queries": 369, "counts": [326, 43], "successes": [162, 31], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9110376180001367, "robust_error": 0.053870637305607066, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.04134942356718729, "estimate_rational": "-372442497138339/9007199254740992", "cost": 620.0, "pilot_cost": 96.0, "queries": 493, "counts": [366, 127], "successes": [171, 101], "pilot_counts": [32, 32], "pilot_successes": [12, 24], "pilot_reused": true, "weight": 0.5900592906217655, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9272454860001744, "robust_error": 0.0913494235671873, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.05821335758835759, "estimate_rational": "4194714488686603/72057594037927936", "cost": 959.0, "pilot_cost": 96.0, "queries": 720, "counts": [481, 239], "successes": [262, 197], "pilot_counts": [32, 32], "pilot_successes": [22, 24], "pilot_reused": true, "weight": 0.50183490099612, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9877095570000165, "robust_error": 0.1082133575883576, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019518362420808958, "estimate_rational": "-5625784942415201/288230376151711744", "cost": 546.0, "pilot_cost": 96.0, "queries": 489, "counts": [432, 57], "successes": [210, 46], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9107206369999403, "robust_error": 0.06951836242080896, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0013756785854562, "estimate_rational": "-1586049424599581/1152921504606846976", "cost": 697.0, "pilot_cost": 96.0, "queries": 583, "counts": [469, 114], "successes": [234, 90], "pilot_counts": [32, 32], "pilot_successes": [19, 25], "pilot_reused": true, "weight": 0.6727404481882118, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.0045988659999239, "robust_error": 0.051375678585456205, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.006363478289539763, "estimate_rational": "7336590964109189/1152921504606846976", "cost": 375.0, "pilot_cost": 96.0, "queries": 343, "counts": [311, 32], "successes": [157, 23], "pilot_counts": [32, 32], "pilot_successes": [16, 23], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9246096889996807, "robust_error": 0.05636347828953977, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.034921806946864115, "estimate_rational": "1258190694024013/36028797018963968", "cost": 362.0, "pilot_cost": 96.0, "queries": 321, "counts": [280, 41], "successes": [148, 29], "pilot_counts": [32, 32], "pilot_successes": [17, 23], "pilot_reused": true, "weight": 0.7768043959816262, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9219482120001885, "robust_error": 0.08492180694686412, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.028635289817407757, "estimate_rational": "-8253560355284719/288230376151711744", "cost": 635.0, "pilot_cost": 96.0, "queries": 563, "counts": [491, 72], "successes": [236, 61], "pilot_counts": [32, 32], "pilot_successes": [18, 27], "pilot_reused": true, "weight": 0.7732874964914724, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.0181347040002038, "robust_error": 0.07863528981740776, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010061471121651767, "estimate_rational": "-1450010803016637/144115188075855872", "cost": 752.0, "pilot_cost": 96.0, "queries": 696, "counts": [640, 56], "successes": [316, 50], "pilot_counts": [32, 32], "pilot_successes": [15, 29], "pilot_reused": true, "weight": 0.8522034548995495, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 1.0573129760000484, "robust_error": 0.06006147112165177, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006942925236331126, "estimate_rational": "-4002323904921865/576460752303423488", "cost": 681.0, "pilot_cost": 96.0, "queries": 578, "counts": [475, 103], "successes": [235, 83], "pilot_counts": [32, 32], "pilot_successes": [13, 26], "pilot_reused": true, "weight": 0.6982780545739293, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.0062796820002404, "robust_error": 0.05694292523633113, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.009691330096043588, "estimate_rational": "-349166964874131/36028797018963968", "cost": 532.0, "pilot_cost": 96.0, "queries": 484, "counts": [436, 48], "successes": [215, 38], "pilot_counts": [32, 32], "pilot_successes": [15, 26], "pilot_reused": true, "weight": 0.8203227497014337, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9185498840001856, "robust_error": 0.05969133009604359, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.020679691768348187, "estimate_rational": "-5960515337092455/288230376151711744", "cost": 527.0, "pilot_cost": 96.0, "queries": 425, "counts": [323, 102], "successes": [156, 78], "pilot_counts": [32, 32], "pilot_successes": [13, 23], "pilot_reused": true, "weight": 0.6145193736594611, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9047339820003799, "robust_error": 0.0706796917683482, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03325687340153452, "estimate_rational": "1198205141269269/36028797018963968", "cost": 701.0, "pilot_cost": 96.0, "queries": 563, "counts": [425, 138], "successes": [223, 114], "pilot_counts": [32, 32], "pilot_successes": [11, 26], "pilot_reused": true, "weight": 0.6059809467859735, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9944157570002972, "robust_error": 0.08325687340153452, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.017173748254685706, "estimate_rational": "-309374744961429/18014398509481984", "cost": 569.0, "pilot_cost": 96.0, "queries": 493, "counts": [417, 76], "successes": [203, 59], "pilot_counts": [32, 32], "pilot_successes": [14, 25], "pilot_reused": true, "weight": 0.733968976824309, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9155327800003761, "robust_error": 0.06717374825468571, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.008447788644084738, "estimate_rational": "-2434909298534703/288230376151711744", "cost": 368.0, "pilot_cost": 96.0, "queries": 323, "counts": [278, 45], "successes": [137, 31], "pilot_counts": [32, 32], "pilot_successes": [15, 22], "pilot_reused": true, "weight": 0.7563133998230382, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9281890500001282, "robust_error": 0.058447788644084744, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0013677973867098282, "estimate_rational": "3153926042165617/2305843009213693952", "cost": 609.0, "pilot_cost": 96.0, "queries": 557, "counts": [505, 52], "successes": [253, 42], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8315658999392271, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.0066196440002386, "robust_error": 0.05136779738670983, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.017303619384765614, "estimate_rational": "-1246857181014261/72057594037927936", "cost": 752.0, "pilot_cost": 96.0, "queries": 696, "counts": [640, 56], "successes": [313, 49], "pilot_counts": [32, 32], "pilot_successes": [15, 29], "pilot_reused": true, "weight": 0.8522034548995495, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 1.0350161399996978, "robust_error": 0.06730361938476562, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.032088610880398674, "estimate_rational": "2312228096060805/72057594037927936", "cost": 452.0, "pilot_cost": 96.0, "queries": 366, "counts": [280, 86], "successes": [148, 62], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6205901007366246, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9691593369998373, "robust_error": 0.08208861088039868, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.06118213633764405, "estimate_rational": "2204318771295557/36028797018963968", "cost": 583.0, "pilot_cost": 96.0, "queries": 502, "counts": [421, 81], "successes": [230, 64], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7224990543818682, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9475762249999207, "robust_error": 0.11118213633764405, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.004877491488060934, "estimate_rational": "321157394368765995283/65844788279977789358080", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [215, 168], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9522533979998116, "robust_error": 0.05487749148806094, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.020301910768072327, "estimate_rational": "2925813688639987/144115188075855872", "cost": 692.0, "pilot_cost": 96.0, "queries": 526, "counts": [360, 166], "successes": [186, 131], "pilot_counts": [32, 32], "pilot_successes": [12, 22], "pilot_reused": true, "weight": 0.520461565774739, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 1.0099483379999583, "robust_error": 0.07030191076807232, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.042489644064011275, "estimate_rational": "-281701033707995526339/6629875112241673535488", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [174, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9491452869997374, "robust_error": 0.09248964406401128, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011949380633726971, "estimate_rational": "-179841014378198672763/15050237321137780424704", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [210, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9620956819999265, "robust_error": 0.06194938063372697, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.059183792739208235, "estimate_rational": "4453650631450574708583/75251186605688902123520", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [231, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9575614230002429, "robust_error": 0.10918379273920824, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0738996952169681, "estimate_rational": "-15205968079737974277/205764963374930591744", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [191, 169], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.950612455999817, "robust_error": 0.1238996952169681, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.09047176524667905, "estimate_rational": "-47656753823867473024003/526758306239822314864640", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [187, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9645937870000125, "robust_error": 0.14047176524667904, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.005542164347248313, "estimate_rational": "-367438574737747114173/66298751122416735354880", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [184, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9299441860002844, "robust_error": 0.05554216434724832, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03151282597027345, "estimate_rational": "-118568877378082352107/3762559330284445106176", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [204, 170], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9299501469999996, "robust_error": 0.08151282597027346, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.00845491340208257, "estimate_rational": "445369586308538798153/52675830623982231486464", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [216, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9300936639997417, "robust_error": 0.05845491340208257, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.027639051755654755, "estimate_rational": "227485938888804464503/8230598534997223669760", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [222, 168], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9367618549999861, "robust_error": 0.07763905175565476, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03140548575811094, "estimate_rational": "416428896831120076761/13259750224483347070976", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [194, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9360083900000973, "robust_error": 0.08140548575811093, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03151282597027345, "estimate_rational": "-118568877378082352107/3762559330284445106176", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [204, 170], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9293754000000263, "robust_error": 0.08151282597027346, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.04937538297767804, "estimate_rational": "-812777909602007481077/16461197069994447339520", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [198, 166], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9367332390002048, "robust_error": 0.09937538297767803, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.05419354028368985, "estimate_rational": "-892090546530501331129/16461197069994447339520", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [197, 169], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9602232960000947, "robust_error": 0.10419354028368985, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008292872659302546, "estimate_rational": "218416977793837011905/26337915311991115743232", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [216, 170], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9309211419999883, "robust_error": 0.05829287265930255, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03468906150671215, "estimate_rational": "178052241716416666573/5132806538509682737152", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [195, 143], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9767136529999334, "robust_error": 0.08468906150671215, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03140548575811094, "estimate_rational": "416428896831120076761/13259750224483347070976", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [194, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9533335669998451, "robust_error": 0.08140548575811093, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.007671569328224172, "estimate_rational": "890265015059642800137/116047314046202182369280", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [248, 204], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9708336030003011, "robust_error": 0.057671569328224176, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.08067581129655772, "estimate_rational": "-7489768967571023961475/92837851236961745895424", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [219, 203], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9354825260002144, "robust_error": 0.13067581129655773, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.005169107173634312, "estimate_rational": "-24311340531747546801/4703199162855556382720", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [212, 174], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9349910339997223, "robust_error": 0.05516910717363432, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.028195703675944955, "estimate_rational": "-185654013894758714197/6584478827997778935808", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [205, 170], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9788171660002263, "robust_error": 0.07819570367594496, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.025364696633454375, "estimate_rational": "-6680532318462675007387/263379153119911157432320", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [206, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9368194839998978, "robust_error": 0.07536469663345438, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017402645859905655, "estimate_rational": "201953030933931188693/11604731404620218236928", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [251, 208], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9320686339997337, "robust_error": 0.06740264585990566, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004419511909846758, "estimate_rational": "-25643624326645875801/5802365702310109118464", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [244, 199], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.950648239000202, "robust_error": 0.05441951190984676, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.031865866598527234, "estimate_rational": "-21256864863559524639/667073176806117867520", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [153, 119], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.944679787000041, "robust_error": 0.08186586659852724, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03510021653668676, "estimate_rational": "75067758726088119849/2138669391045701140480", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [195, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9334299690003718, "robust_error": 0.08510021653668676, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.010655459589587163, "estimate_rational": "494614986119775241125/46418925618480872947712", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [249, 203], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9535116060001201, "robust_error": 0.060655459589587166, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0015463538505899248, "estimate_rational": "5252201295394039577/3396506752571771191296", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [246, 205], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9453217149998636, "robust_error": 0.05154635385058993, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008535273884916959, "estimate_rational": "449602641491184483247/52675830623982231486464", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [216, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9400610269999561, "robust_error": 0.05853527388491696, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01216622939938271, "estimate_rational": "-230458804299401104299/18942500320690495815680", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [182, 139], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9316721959999086, "robust_error": 0.06216622939938271, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.016431719542245055, "estimate_rational": "-2614565962667175081907/159117002693800164851712", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [181, 143], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9303372109998236, "robust_error": 0.06643171954224505, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.001497809960497512, "estimate_rational": "-347633645734768928389/232094628092404364738560", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [245, 201], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9517842680002104, "robust_error": 0.05149780996049751, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00861517720073769, "estimate_rational": "-4051889419836178293/470319916285555638272", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [211, 174], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9370868070000142, "robust_error": 0.058615177200737695, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018953373902822937, "estimate_rational": "89141492273045187207/4703199162855556382720", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [219, 174], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9303879570002209, "robust_error": 0.06895337390282294, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.025364696633454375, "estimate_rational": "-6680532318462675007387/263379153119911157432320", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [206, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9483853149999959, "robust_error": 0.07536469663345438, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03501070347729096, "estimate_rational": "-203144905070382335175/5802365702310109118464", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [234, 203], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9387129220003771, "robust_error": 0.08501070347729096, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018064660919446182, "estimate_rational": "594731886795261426859/32922394139988894679040", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [219, 169], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9527478720001454, "robust_error": 0.06806466091944618, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03889243551625168, "estimate_rational": "1463350961291589074003/37625593302844451061760", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [225, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9938872400002765, "robust_error": 0.08889243551625169, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03212857903161977, "estimate_rational": "1208856848042021475791/37625593302844451061760", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [223, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9590549210001882, "robust_error": 0.08212857903161977, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.009128739697650632, "estimate_rational": "484179233020692050117/53039000897933388283904", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [188, 143], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0033179720003318, "robust_error": 0.05912873969765063, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13827296130261046, "estimate_rational": "1245452113995703/9007199254740992", "cost": 8023.0, "pilot_cost": 96.0, "queries": 6017, "counts": [4011, 2006], "successes": [2785, 1605], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.00013668600013261312, "wall_seconds": 1.0765547959999822, "robust_error": 0.21427296130261048, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14167728403004737, "estimate_rational": "2552231054258341/18014398509481984", "cost": 21344.0, "pilot_cost": 96.0, "queries": 16008, "counts": [10672, 5336], "successes": [7571, 4280], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.00010719100009737303, "wall_seconds": 1.26511200799996, "robust_error": 0.21767728403004738, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1361577948115601, "estimate_rational": "1226400387953861/9007199254740992", "cost": 6554.0, "pilot_cost": 96.0, "queries": 5481, "counts": [4408, 1073], "successes": [3028, 854], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6727295367121594, "pilot_answer": 0.13512912157922985, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.03149688600024092, "wall_seconds": 1.182528444000127, "robust_error": 0.2121577948115601, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1398373001920809, "estimate_rational": "2519084852150207/18014398509481984", "cost": 18080.0, "pilot_cost": 96.0, "queries": 16191, "counts": [14302, 1889], "successes": [10036, 1515], "pilot_counts": [32, 32], "pilot_successes": [19, 25], "pilot_reused": true, "weight": 0.7910332387258829, "pilot_answer": 0.11713397596031427, "rule": "joint_glr", "certified": true, "checks": 44, "optimization_seconds": 0.042867545999797585, "wall_seconds": 1.3354248000000553, "robust_error": 0.21583730019208092, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13822371231148528, "estimate_rational": "2490017037039087/18014398509481984", "cost": 10611.0, "pilot_cost": 96.0, "queries": 7958, "counts": [5305, 2653], "successes": [3687, 2119], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.00013107699987813248, "wall_seconds": 1.1918010419999518, "robust_error": 0.2142237123114853, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14089370951363495, "estimate_rational": "2538115430657813/18014398509481984", "cost": 16139.0, "pilot_cost": 96.0, "queries": 12104, "counts": [8069, 4035], "successes": [5719, 3219], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.00010366600008637761, "wall_seconds": 1.2828447370002323, "robust_error": 0.21689370951363496, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13672464622641511, "estimate_rational": "307876532898823/2251799813685248", "cost": 9264.0, "pilot_cost": 96.0, "queries": 5872, "counts": [2480, 3392], "successes": [1718, 2688], "pilot_counts": [32, 32], "pilot_successes": [21, 18], "pilot_reused": true, "weight": 0.26767441363577393, "pilot_answer": 0.051636019274592396, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.03307586999972045, "wall_seconds": 1.131508434999887, "robust_error": 0.21272464622641513, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1399051203400242, "estimate_rational": "5040613182644459/36028797018963968", "cost": 11728.0, "pilot_cost": 96.0, "queries": 9306, "counts": [6884, 2422], "successes": [4784, 1966], "pilot_counts": [32, 32], "pilot_successes": [22, 26], "pilot_reused": true, "weight": 0.5870301582622763, "pilot_answer": 0.13845524936914438, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.031071094000253652, "wall_seconds": 1.21855590999985, "robust_error": 0.2159051203400242, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13606453983416605, "estimate_rational": "2451120843581953/18014398509481984", "cost": 5349.0, "pilot_cost": 96.0, "queries": 4144, "counts": [2939, 1205], "successes": [2023, 955], "pilot_counts": [32, 32], "pilot_successes": [22, 25], "pilot_reused": true, "weight": 0.5495551905019903, "pilot_answer": 0.134581366404891, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.031441412000276614, "wall_seconds": 1.1352529159998994, "robust_error": 0.21206453983416607, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1384669813385052, "estimate_rational": "1247199691118419/9007199254740992", "cost": 11016.0, "pilot_cost": 96.0, "queries": 9487, "counts": [7958, 1529], "successes": [5564, 1216], "pilot_counts": [32, 32], "pilot_successes": [20, 27], "pilot_reused": true, "weight": 0.7224675749752412, "pilot_answer": 0.12821004033088684, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.03401535600005445, "wall_seconds": 1.2393647799999599, "robust_error": 0.21446698133850522, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14005006374343748, "estimate_rational": "2522917659552637/18014398509481984", "cost": 13387.0, "pilot_cost": 96.0, "queries": 9588, "counts": [5789, 3799], "successes": [4050, 3060], "pilot_counts": [32, 32], "pilot_successes": [22, 22], "pilot_reused": true, "weight": 0.4324813824757992, "pilot_answer": 0.12422509387135505, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.03237289899971074, "wall_seconds": 1.192355507999764, "robust_error": 0.2160500637434375, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13878338229789727, "estimate_rational": "2500099155208109/18014398509481984", "cost": 9601.0, "pilot_cost": 96.0, "queries": 7036, "counts": [4471, 2565], "successes": [3112, 2056], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.4657697920886143, "pilot_answer": 0.1358576434850693, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.030786012999669765, "wall_seconds": 1.1216795410000486, "robust_error": 0.21478338229789729, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13976698423627293, "estimate_rational": "2517818152500707/18014398509481984", "cost": 16900.0, "pilot_cost": 96.0, "queries": 11413, "counts": [5926, 5487], "successes": [4186, 4354], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.35068699300114514, "pilot_answer": 0.13072328567504882, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.035224823000135075, "wall_seconds": 1.2090969440000663, "robust_error": 0.21576698423627294, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13805683194637777, "estimate_rational": "4974021575277265/36028797018963968", "cost": 8185.0, "pilot_cost": 96.0, "queries": 6303, "counts": [4421, 1882], "successes": [3074, 1500], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.5401850827625857, "pilot_answer": 0.14525141000747682, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.030082211999797437, "wall_seconds": 1.142808008999964, "robust_error": 0.21405683194637778, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1378121674034553, "estimate_rational": "2482603303061287/18014398509481984", "cost": 8023.0, "pilot_cost": 96.0, "queries": 6017, "counts": [4011, 2006], "successes": [2784, 1599], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.00010214399981123279, "wall_seconds": 1.0757933489999232, "robust_error": 0.21381216740345532, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14049647536402204, "estimate_rational": "2530959496385111/18014398509481984", "cost": 17436.0, "pilot_cost": 96.0, "queries": 14583, "counts": [11730, 2853], "successes": [8297, 2275], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6727295367121594, "pilot_answer": 0.13512912157922985, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.03118063900001289, "wall_seconds": 1.186541491999833, "robust_error": 0.21649647536402206, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13899897750752682, "estimate_rational": "2503982973231111/18014398509481984", "cost": 11041.0, "pilot_cost": 96.0, "queries": 8092, "counts": [5143, 2949], "successes": [3587, 2362], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.4657697920886143, "pilot_answer": 0.1358576434850693, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.031607822999831114, "wall_seconds": 1.1231999960000394, "robust_error": 0.21499897750752683, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1377415454935479, "estimate_rational": "1240665545916357/9007199254740992", "cost": 7444.0, "pilot_cost": 96.0, "queries": 5423, "counts": [3402, 2021], "successes": [2369, 1603], "pilot_counts": [32, 32], "pilot_successes": [24, 25], "pilot_reused": true, "weight": 0.45703324235293463, "pilot_answer": 0.14664064496755605, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.03328988200019012, "wall_seconds": 1.1523568699999487, "robust_error": 0.2137415454935479, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13845448061500876, "estimate_rational": "623543547305529/4503599627370496", "cost": 8262.0, "pilot_cost": 96.0, "queries": 6085, "counts": [3908, 2177], "successes": [2737, 1725], "pilot_counts": [32, 32], "pilot_successes": [22, 23], "pilot_reused": true, "weight": 0.4729488776576854, "pilot_answer": 0.12749447174370285, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.035797948999970686, "wall_seconds": 1.118708978000086, "robust_error": 0.21445448061500877, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14072863279552422, "estimate_rational": "2535141672873129/18014398509481984", "cost": 18367.0, "pilot_cost": 96.0, "queries": 13125, "counts": [7883, 5242], "successes": [5550, 4212], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.42921024393789947, "pilot_answer": 0.13146041877567766, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.038760827999794856, "wall_seconds": 1.1989780620001511, "robust_error": 0.21672863279552423, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14173687644612729, "estimate_rational": "5106609151579495/36028797018963968", "cost": 18472.0, "pilot_cost": 96.0, "queries": 14429, "counts": [10386, 4043], "successes": [7322, 3272], "pilot_counts": [32, 32], "pilot_successes": [21, 24], "pilot_reused": true, "weight": 0.5622516282407283, "pilot_answer": 0.12647801488637922, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.02864950899993346, "wall_seconds": 1.2029291459998603, "robust_error": 0.2177368764461273, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.139364416945428, "estimate_rational": "78455192028017/562949953421312", "cost": 10611.0, "pilot_cost": 96.0, "queries": 7958, "counts": [5305, 2653], "successes": [3717, 2119], "pilot_counts": [32, 32], "pilot_successes": [26, 24], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.00010277499995936523, "wall_seconds": 1.1176652429999194, "robust_error": 0.21536441694542802, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1393070927896036, "estimate_rational": "5019066969418607/36028797018963968", "cost": 15685.0, "pilot_cost": 96.0, "queries": 14079, "counts": [12473, 1606], "successes": [8692, 1294], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7953010912466014, "pilot_answer": 0.03860835403203964, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.029565000000275177, "wall_seconds": 1.2115157490002275, "robust_error": 0.2153070927896036, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13996216954405588, "estimate_rational": "2521334298418305/18014398509481984", "cost": 11988.0, "pilot_cost": 96.0, "queries": 9924, "counts": [7860, 2064], "successes": [5512, 1656], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6557395432735759, "pilot_answer": 0.1241227349638939, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.03433841500009294, "wall_seconds": 1.2326322140002048, "robust_error": 0.2159621695440559, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13302575347459725, "estimate_rational": "4792757870231005/36028797018963968", "cost": 3357.0, "pilot_cost": 96.0, "queries": 2538, "counts": [1719, 819], "successes": [1175, 634], "pilot_counts": [32, 32], "pilot_successes": [22, 24], "pilot_reused": true, "weight": 0.512118745105186, "pilot_answer": 0.1309173059463501, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.035816404999877705, "wall_seconds": 1.1111912910000683, "robust_error": 0.20902575347459726, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1394252826333473, "estimate_rational": "627915650913569/4503599627370496", "cost": 12075.0, "pilot_cost": 96.0, "queries": 8629, "counts": [5183, 3446], "successes": [3605, 2782], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.42921024393789947, "pilot_answer": 0.13146041877567766, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.036207955999998376, "wall_seconds": 1.234313560999908, "robust_error": 0.21542528263334731, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13855897690910168, "estimate_rational": "1248028313553335/9007199254740992", "cost": 9227.0, "pilot_cost": 96.0, "queries": 6920, "counts": [4613, 2307], "successes": [3186, 1865], "pilot_counts": [32, 32], "pilot_successes": [24, 29], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.00010688099973776843, "wall_seconds": 1.0658632750000834, "robust_error": 0.2145589769091017, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14223444349414566, "estimate_rational": "2562267946877937/18014398509481984", "cost": 23061.0, "pilot_cost": 96.0, "queries": 19287, "counts": [15513, 3774], "successes": [10983, 3051], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6727295367121594, "pilot_answer": 0.13512912157922985, "rule": "joint_glr", "certified": true, "checks": 45, "optimization_seconds": 0.03152835400032927, "wall_seconds": 1.2043175699996027, "robust_error": 0.21823444349414567, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13851139414398245, "estimate_rational": "2495199452213629/18014398509481984", "cost": 9881.0, "pilot_cost": 96.0, "queries": 7503, "counts": [5125, 2378], "successes": [3578, 1893], "pilot_counts": [32, 32], "pilot_successes": [21, 23], "pilot_reused": true, "weight": 0.5186335145779298, "pilot_answer": 0.1240991563722491, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.03461750700034827, "wall_seconds": 1.1208942869998282, "robust_error": 0.21451139414398246, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1395636339149605, "estimate_rational": "5028309837551107/36028797018963968", "cost": 10611.0, "pilot_cost": 96.0, "queries": 7958, "counts": [5305, 2653], "successes": [3710, 2128], "pilot_counts": [32, 32], "pilot_successes": [25, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.00013602599983641994, "wall_seconds": 1.0871458420001545, "robust_error": 0.2155636339149605, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13947223758855562, "estimate_rational": "5025016937858787/36028797018963968", "cost": 12203.0, "pilot_cost": 96.0, "queries": 9152, "counts": [6101, 3051], "successes": [4271, 2442], "pilot_counts": [32, 32], "pilot_successes": [27, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.00010287499981131987, "wall_seconds": 1.201257145999989, "robust_error": 0.21547223758855563, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13848003847521861, "estimate_rational": "1247317299350493/9007199254740992", "cost": 9227.0, "pilot_cost": 96.0, "queries": 6920, "counts": [4613, 2307], "successes": [3206, 1847], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.00012971499972991296, "wall_seconds": 1.0906159739997747, "robust_error": 0.21448003847521863, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13897885696481577, "estimate_rational": "2503620513756487/18014398509481984", "cost": 9227.0, "pilot_cost": 96.0, "queries": 6920, "counts": [4613, 2307], "successes": [3234, 1835], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.00012575000027936767, "wall_seconds": 1.0912457190001987, "robust_error": 0.21497885696481578, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13962790786276325, "estimate_rational": "1257656387642525/9007199254740992", "cost": 12995.0, "pilot_cost": 96.0, "queries": 8741, "counts": [4487, 4254], "successes": [3156, 3390], "pilot_counts": [32, 32], "pilot_successes": [25, 23], "pilot_reused": true, "weight": 0.34527591486935016, "pilot_answer": 0.14044870018959044, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.03236159000016414, "wall_seconds": 1.2258709640000234, "robust_error": 0.21562790786276326, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13830892607216508, "estimate_rational": "4983104223364929/36028797018963968", "cost": 8514.0, "pilot_cost": 96.0, "queries": 6920, "counts": [5326, 1594], "successes": [3737, 1259], "pilot_counts": [32, 32], "pilot_successes": [22, 27], "pilot_reused": true, "weight": 0.6255555386381997, "pilot_answer": 0.14249011717736718, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.030958854000346037, "wall_seconds": 1.1848558930000763, "robust_error": 0.2143089260721651, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13945868119662871, "estimate_rational": "5024528517365743/36028797018963968", "cost": 10611.0, "pilot_cost": 96.0, "queries": 7958, "counts": [5305, 2653], "successes": [3757, 2092], "pilot_counts": [32, 32], "pilot_successes": [23, 29], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.00010518899989619968, "wall_seconds": 1.1205556589998196, "robust_error": 0.21545868119662873, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12932141773227585, "estimate_rational": "2329647554840407/18014398509481984", "cost": 3789.0, "pilot_cost": 96.0, "queries": 3439, "counts": [3089, 350], "successes": [2114, 263], "pilot_counts": [32, 32], "pilot_successes": [18, 25], "pilot_reused": true, "weight": 0.8153984000218368, "pilot_answer": 0.08069212719798086, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.03412969099963448, "wall_seconds": 1.1140978470002665, "robust_error": 0.20532141773227586, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13990540957139125, "estimate_rational": "2520311801651337/18014398509481984", "cost": 14695.0, "pilot_cost": 96.0, "queries": 9924, "counts": [5153, 4771], "successes": [3614, 3827], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.35068699300114514, "pilot_answer": 0.13072328567504882, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.03376953599990884, "wall_seconds": 1.260108883999692, "robust_error": 0.21590540957139126, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1382301466514124, "estimate_rational": "4980265895605359/36028797018963968", "cost": 10853.0, "pilot_cost": 96.0, "queries": 6920, "counts": [2987, 3933], "successes": [2101, 3096], "pilot_counts": [32, 32], "pilot_successes": [26, 22], "pilot_reused": true, "weight": 0.2752480317737308, "pilot_answer": 0.13839026436209678, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.032071384000118996, "wall_seconds": 1.1801425049998215, "robust_error": 0.2142301466514124, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1347306712860249, "estimate_rational": "1213546001998237/9007199254740992", "cost": 5976.0, "pilot_cost": 96.0, "queries": 5291, "counts": [4606, 685], "successes": [3206, 530], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7707218780337712, "pilot_answer": 0.12143651247024537, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.03181376400016234, "wall_seconds": 1.1755634339997414, "robust_error": 0.2107306712860249, "robust_failure": false, "case": "robust_off_center", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13895788618915503, "estimate_rational": "5006485475693363/36028797018963968", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3202, 1859], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.07405040499998, "robust_error": 0.21495788618915504, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13959838397828572, "estimate_rational": "628695230066131/4503599627370496", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3703, 2134], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.0710089650001464, "robust_error": 0.21559838397828573, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13866876620642543, "estimate_rational": "39031787738449/281474976710656", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3222, 1838], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.1266691949999768, "robust_error": 0.21466876620642544, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14039251499809363, "estimate_rational": "2529086712924085/18014398509481984", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4961, 2795], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.193512893999923, "robust_error": 0.21639251499809364, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13995747224954017, "estimate_rational": "5042499358965965/36028797018963968", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4269, 2454], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.1449485499997536, "robust_error": 0.21595747224954018, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14169847790948276, "estimate_rational": "638153212312113/4503599627370496", "cost": 18560.0, "pilot_cost": 0.0, "queries": 13920, "counts": [9280, 4640], "successes": [6554, 3744], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.1362783630002014, "robust_error": 0.21769847790948277, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13803867561256022, "estimate_rational": "621670928051443/4503599627370496", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2799, 1591], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.1216637869997612, "robust_error": 0.21403867561256024, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13750475088902447, "estimate_rational": "1238532689730967/9007199254740992", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [3488, 1744], "successes": [2432, 1378], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0759966770001483, "robust_error": 0.21350475088902449, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.141296136519183, "estimate_rational": "2545364911106733/18014398509481984", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7537, 4291], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.172094899000058, "robust_error": 0.217296136519183, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13635937894537498, "estimate_rational": "614108048206863/4503599627370496", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [3488, 1744], "successes": [2386, 1398], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0731087249996563, "robust_error": 0.212359378945375, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13820029865759864, "estimate_rational": "1244797627073705/9007199254740992", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2823, 1576], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.1151925300000585, "robust_error": 0.21420029865759865, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13913684793866993, "estimate_rational": "2506466626120397/18014398509481984", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3718, 2114], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.0908317429998533, "robust_error": 0.21513684793866994, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1387399162123899, "estimate_rational": "624829034955533/4503599627370496", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3222, 1840], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.1016536059996724, "robust_error": 0.21473991621238991, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1374876439897473, "estimate_rational": "4953514417922187/36028797018963968", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [3488, 1744], "successes": [2429, 1380], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0806429859999298, "robust_error": 0.21348764398974732, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1394525340735134, "estimate_rational": "5024307043914771/36028797018963968", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3702, 2132], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.1090629269997407, "robust_error": 0.21545253407351342, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13729623203827188, "estimate_rational": "4946618075575475/36028797018963968", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2754, 1615], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.1071220559997528, "robust_error": 0.2132962320382719, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13359308793121977, "estimate_rational": "2406599124105261/18014398509481984", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [1733, 867], "successes": [1184, 676], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.123137239999778, "robust_error": 0.20959308793121978, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1392983792799608, "estimate_rational": "1254688258037091/9007199254740992", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3714, 2120], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.0831540290000703, "robust_error": 0.21529837927996082, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.137503710604609, "estimate_rational": "4954093278727821/36028797018963968", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [3488, 1744], "successes": [2453, 1363], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.110984907999864, "robust_error": 0.21350371060460901, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1422690427239997, "estimate_rational": "2562891231192649/18014398509481984", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7554, 4315], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1771382389997598, "robust_error": 0.21826904272399972, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1314615533676618, "estimate_rational": "2368200811040593/18014398509481984", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [1507, 754], "successes": [1025, 577], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0667348810002295, "robust_error": 0.2074615533676618, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14052777315547682, "estimate_rational": "632880826818211/4503599627370496", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5637, 3270], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.1590763290000723, "robust_error": 0.21652777315547683, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13873941848828403, "estimate_rational": "2499307173621741/18014398509481984", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3180, 1873], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.10391637299972, "robust_error": 0.21473941848828404, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13795360395300632, "estimate_rational": "2485151197428705/18014398509481984", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2796, 1592], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.1337472529999104, "robust_error": 0.21395360395300633, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13715877161661982, "estimate_rational": "154427048185801/1125899906842624", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2749, 1617], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.1112788169998566, "robust_error": 0.21315877161661984, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14121882540490763, "estimate_rational": "5087944395769929/36028797018963968", "cost": 18560.0, "pilot_cost": 0.0, "queries": 13920, "counts": [9280, 4640], "successes": [6551, 3731], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.1690843839996887, "robust_error": 0.21721882540490764, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13836851719422608, "estimate_rational": "4985251219805797/36028797018963968", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3679, 2128], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.1025443680000535, "robust_error": 0.2143685171942261, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14163099373523505, "estimate_rational": "5102794324880941/36028797018963968", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7512, 4322], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1755299639999066, "robust_error": 0.21763099373523506, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1358164568994499, "estimate_rational": "4893303557465149/36028797018963968", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [2636, 1318], "successes": [1827, 1032], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.1026699199996983, "robust_error": 0.21181645689944992, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1407604664545825, "estimate_rational": "633928784273355/4503599627370496", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5677, 3246], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.224142079000103, "robust_error": 0.21676046645458252, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13868307026867166, "estimate_rational": "312286511792293/2251799813685248", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3225, 1836], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.0849470919997657, "robust_error": 0.21468307026867167, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13816774684128244, "estimate_rational": "4978017705512165/36028797018963968", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2783, 1605], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.077559822999774, "robust_error": 0.21416774684128245, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.140050696043024, "estimate_rational": "1261464525024683/9007199254740992", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4925, 2812], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.1780990480001492, "robust_error": 0.21605069604302402, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1380462256682506, "estimate_rational": "2486819721917747/18014398509481984", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3241, 1814], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.0829188570000952, "robust_error": 0.2140462256682506, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.137695243026996, "estimate_rational": "4960993961496553/36028797018963968", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2787, 1595], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.0811716250000245, "robust_error": 0.21369524302699602, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14131305857055307, "estimate_rational": "5091339503367423/36028797018963968", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5699, 3245], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.2022006950001014, "robust_error": 0.21731305857055308, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14111857011226975, "estimate_rational": "2542166159090701/18014398509481984", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5729, 3218], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.1850419470001725, "robust_error": 0.21711857011226976, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1404742258572684, "estimate_rational": "5061117369807623/36028797018963968", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4954, 2802], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.171111934000237, "robust_error": 0.21647422585726842, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13658562271301278, "estimate_rational": "1230253919108983/9007199254740992", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2742, 1613], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.085463212000377, "robust_error": 0.2125856227130128, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13835091088691664, "estimate_rational": "1246154221433373/9007199254740992", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [4011, 2006], "successes": [2797, 1597], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.1184962560000713, "robust_error": 0.21435091088691666, "robust_failure": false, "case": "robust_off_center", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1377985707107635, "estimate_rational": "1241179183410363/9007199254740992", "cost": 9116.0, "pilot_cost": 96.0, "queries": 6524, "counts": [3932, 2592], "successes": [2732, 2063], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.43137084989847596, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0769292919999316, "robust_error": 0.21379857071076352, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13984227762501777, "estimate_rational": "1259587258805343/9007199254740992", "cost": 12977.0, "pilot_cost": 96.0, "queries": 9924, "counts": [6871, 3053], "successes": [4805, 2455], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.5295441861791866, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.1748501359998045, "robust_error": 0.2158422776250178, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1406926234974038, "estimate_rational": "2534492987026741/18014398509481984", "cost": 15162.0, "pilot_cost": 96.0, "queries": 12681, "counts": [10200, 2481], "successes": [7161, 2001], "pilot_counts": [32, 32], "pilot_successes": [19, 25], "pilot_reused": true, "weight": 0.6727404481882118, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.164316348000284, "robust_error": 0.2166926234974038, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13252966824275528, "estimate_rational": "4774884516108865/36028797018963968", "cost": 3178.0, "pilot_cost": 96.0, "queries": 2600, "counts": [2022, 578], "successes": [1346, 462], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6364013940377722, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1135067200002595, "robust_error": 0.2085296682427553, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13797435608338343, "estimate_rational": "2485525034575239/18014398509481984", "cost": 11092.0, "pilot_cost": 96.0, "queries": 7766, "counts": [4440, 3326], "successes": [3071, 2669], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.40026752287555933, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0985282750002625, "robust_error": 0.21397435608338344, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14032108075119248, "estimate_rational": "2527799867933183/18014398509481984", "cost": 16052.0, "pilot_cost": 96.0, "queries": 12547, "counts": [9042, 3505], "successes": [6365, 2807], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5632904599355313, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.159171502999925, "robust_error": 0.2163210807511925, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13681207295373665, "estimate_rational": "1232293601548467/9007199254740992", "cost": 9244.0, "pilot_cost": 96.0, "queries": 5872, "counts": [2500, 3372], "successes": [1732, 2674], "pilot_counts": [32, 32], "pilot_successes": [21, 18], "pilot_reused": true, "weight": 0.27047592531326503, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0747982409998258, "robust_error": 0.21281207295373666, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13614237031111998, "estimate_rational": "2395041907041/17592186044416", "cost": 6212.0, "pilot_cost": 96.0, "queries": 4766, "counts": [3320, 1446], "successes": [2288, 1145], "pilot_counts": [32, 32], "pilot_successes": [22, 25], "pilot_reused": true, "weight": 0.5345759571566994, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0627198090001002, "robust_error": 0.21214237031112, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13920438586903722, "estimate_rational": "2507683281312539/18014398509481984", "cost": 12112.0, "pilot_cost": 96.0, "queries": 9487, "counts": [6862, 2625], "successes": [4768, 2117], "pilot_counts": [32, 32], "pilot_successes": [22, 26], "pilot_reused": true, "weight": 0.5666016361025036, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.1647730700001375, "robust_error": 0.21520438586903723, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13724898675651948, "estimate_rational": "2472457942454557/18014398509481984", "cost": 7516.0, "pilot_cost": 96.0, "queries": 6303, "counts": [5090, 1213], "successes": [3523, 966], "pilot_counts": [32, 32], "pilot_successes": [20, 27], "pilot_reused": true, "weight": 0.6773277859548572, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0925925050000842, "robust_error": 0.2132489867565195, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13927687186454063, "estimate_rational": "1254494536460947/9007199254740992", "cost": 10484.0, "pilot_cost": 96.0, "queries": 7503, "counts": [4522, 2981], "successes": [3182, 2366], "pilot_counts": [32, 32], "pilot_successes": [22, 22], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1008225989999119, "robust_error": 0.21527687186454064, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13885976497087377, "estimate_rational": "2501475143118327/18014398509481984", "cost": 9606.0, "pilot_cost": 96.0, "queries": 7036, "counts": [4466, 2570], "successes": [3109, 2061], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.46500361024262393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0770310060001975, "robust_error": 0.21485976497087378, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13864691356127135, "estimate_rational": "624410188250611/4503599627370496", "cost": 10510.0, "pilot_cost": 96.0, "queries": 7173, "counts": [3836, 3337], "successes": [2720, 2609], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.36503813372293836, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.099995005999972, "robust_error": 0.21464691356127136, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14094110326642573, "estimate_rational": "1269484600303723/9007199254740992", "cost": 14917.0, "pilot_cost": 96.0, "queries": 11413, "counts": [7909, 3504], "successes": [5583, 2811], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.5302486901670671, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.1713199219998387, "robust_error": 0.21694110326642574, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14027348919284136, "estimate_rational": "5053885069270717/36028797018963968", "cost": 12864.0, "pilot_cost": 96.0, "queries": 10525, "counts": [8186, 2339], "successes": [5754, 1876], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6364013940377722, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.1422381000002133, "robust_error": 0.21627348919284137, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13554121941470637, "estimate_rational": "2441693540997657/18014398509481984", "cost": 5287.0, "pilot_cost": 96.0, "queries": 3955, "counts": [2623, 1332], "successes": [1809, 1047], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4960780543711393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0660500640001374, "robust_error": 0.21154121941470638, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.138855055836474, "estimate_rational": "2501390310894615/18014398509481984", "cost": 12705.0, "pilot_cost": 96.0, "queries": 9306, "counts": [5907, 3399], "successes": [4136, 2705], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.46500361024262393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.1481967530003203, "robust_error": 0.21485505583647402, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13817362080137705, "estimate_rational": "4978229337228111/36028797018963968", "cost": 8360.0, "pilot_cost": 96.0, "queries": 6118, "counts": [3876, 2242], "successes": [2696, 1788], "pilot_counts": [32, 32], "pilot_successes": [24, 25], "pilot_reused": true, "weight": 0.4636136929222707, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0827956279999853, "robust_error": 0.21417362080137706, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14064035929591195, "estimate_rational": "2533551478873287/18014398509481984", "cost": 18339.0, "pilot_cost": 96.0, "queries": 13125, "counts": [7911, 5214], "successes": [5568, 4188], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.1487003540000842, "robust_error": 0.21664035929591197, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13833482181245615, "estimate_rational": "1246009303933883/9007199254740992", "cost": 9588.0, "pilot_cost": 96.0, "queries": 7036, "counts": [4484, 2552], "successes": [3132, 2027], "pilot_counts": [32, 32], "pilot_successes": [22, 23], "pilot_reused": true, "weight": 0.4676769254469382, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0732845320003435, "robust_error": 0.21433482181245617, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1388773118477472, "estimate_rational": "1250895619775461/9007199254740992", "cost": 10470.0, "pilot_cost": 96.0, "queries": 7173, "counts": [3876, 3297], "successes": [2719, 2618], "pilot_counts": [32, 32], "pilot_successes": [26, 24], "pilot_reused": true, "weight": 0.3701642717397605, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0796744569997827, "robust_error": 0.21487731184774722, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13988454912566683, "estimate_rational": "629984003317243/4503599627370496", "cost": 12428.0, "pilot_cost": 96.0, "queries": 9588, "counts": [6748, 2840], "successes": [4723, 2282], "pilot_counts": [32, 32], "pilot_successes": [21, 24], "pilot_reused": true, "weight": 0.5430113117050583, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.155515522999849, "robust_error": 0.21588454912566685, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13945362455520777, "estimate_rational": "2512173166329195/18014398509481984", "cost": 15699.0, "pilot_cost": 96.0, "queries": 14079, "counts": [12459, 1620], "successes": [8682, 1307], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.169974601999911, "robust_error": 0.21545362455520778, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13189569948869384, "estimate_rational": "1188010846138105/9007199254740992", "cost": 2556.0, "pilot_cost": 96.0, "queries": 1919, "counts": [1282, 637], "successes": [882, 483], "pilot_counts": [32, 32], "pilot_successes": [22, 24], "pilot_reused": true, "weight": 0.50183490099612, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.0253015339999365, "robust_error": 0.20789569948869385, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13968531902781717, "estimate_rational": "2516347002891225/18014398509481984", "cost": 11295.0, "pilot_cost": 96.0, "queries": 9152, "counts": [7009, 2143], "successes": [4929, 1709], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6205901007366246, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.2001751269999659, "robust_error": 0.21568531902781718, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13914824752364513, "estimate_rational": "2506671982786983/18014398509481984", "cost": 12057.0, "pilot_cost": 96.0, "queries": 8629, "counts": [5201, 3428], "successes": [3616, 2761], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.260231241999918, "robust_error": 0.21514824752364514, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1375788909674963, "estimate_rational": "4956801936762099/36028797018963968", "cost": 7783.0, "pilot_cost": 96.0, "queries": 5872, "counts": [3961, 1911], "successes": [2723, 1540], "pilot_counts": [32, 32], "pilot_successes": [21, 23], "pilot_reused": true, "weight": 0.5089481279047382, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.1010154950004107, "robust_error": 0.2135788909674963, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1393035129997685, "estimate_rational": "1254734498474317/9007199254740992", "cost": 11538.0, "pilot_cost": 96.0, "queries": 9256, "counts": [6974, 2282], "successes": [4842, 1844], "pilot_counts": [32, 32], "pilot_successes": [24, 29], "pilot_reused": true, "weight": 0.6044681053965346, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.197678685000028, "robust_error": 0.21530351299976852, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14046430580937436, "estimate_rational": "2530379981207815/18014398509481984", "cost": 19565.0, "pilot_cost": 96.0, "queries": 16008, "counts": [12451, 3557], "successes": [8744, 2861], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6364013940377722, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.210541872000249, "robust_error": 0.21646430580937437, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14011426220117362, "estimate_rational": "1262037078076995/9007199254740992", "cost": 12719.0, "pilot_cost": 96.0, "queries": 9306, "counts": [5893, 3413], "successes": [4150, 2727], "pilot_counts": [32, 32], "pilot_successes": [25, 26], "pilot_reused": true, "weight": 0.4633534330402739, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.2010271669996655, "robust_error": 0.21611426220117363, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13914447406111782, "estimate_rational": "5013208012258511/36028797018963968", "cost": 11374.0, "pilot_cost": 96.0, "queries": 7958, "counts": [4542, 3416], "successes": [3172, 2736], "pilot_counts": [32, 32], "pilot_successes": [27, 26], "pilot_reused": true, "weight": 0.39937237067336073, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1535996640000121, "robust_error": 0.21514447406111784, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13994852245080644, "estimate_rational": "5042176908484027/36028797018963968", "cost": 14070.0, "pilot_cost": 96.0, "queries": 10525, "counts": [6980, 3545], "successes": [4892, 2845], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4960780543711393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.1774106890002258, "robust_error": 0.21594852245080645, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14019371844615353, "estimate_rational": "2525505512615125/18014398509481984", "cost": 13863.0, "pilot_cost": 96.0, "queries": 9487, "counts": [5111, 4376], "successes": [3608, 3488], "pilot_counts": [32, 32], "pilot_successes": [25, 23], "pilot_reused": true, "weight": 0.36867803134598065, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.182232340000155, "robust_error": 0.21619371844615354, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13877230960557213, "estimate_rational": "2499899687315991/18014398509481984", "cost": 10484.0, "pilot_cost": 96.0, "queries": 7503, "counts": [4522, 2981], "successes": [3171, 2366], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.43137084989847596, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.103872790999958, "robust_error": 0.21477230960557214, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13799489307672408, "estimate_rational": "310736874519683/2251799813685248", "cost": 8755.0, "pilot_cost": 96.0, "queries": 6998, "counts": [5241, 1757], "successes": [3675, 1385], "pilot_counts": [32, 32], "pilot_successes": [22, 27], "pilot_reused": true, "weight": 0.5986700098850082, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.1261406769999667, "robust_error": 0.2139948930767241, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13955864761287867, "estimate_rational": "2514065093542763/18014398509481984", "cost": 12870.0, "pilot_cost": 96.0, "queries": 10525, "counts": [8180, 2345], "successes": [5729, 1878], "pilot_counts": [32, 32], "pilot_successes": [23, 29], "pilot_reused": true, "weight": 0.6355905206456756, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.1797805750002226, "robust_error": 0.21555864761287868, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13967419260852593, "estimate_rational": "2516146567140129/18014398509481984", "cost": 13900.0, "pilot_cost": 96.0, "queries": 9487, "counts": [5074, 4413], "successes": [3555, 3536], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.36503813372293836, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.17705111999976, "robust_error": 0.21567419260852594, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1284209751195509, "estimate_rational": "4626853245559721/36028797018963968", "cost": 2306.0, "pilot_cost": 96.0, "queries": 1999, "counts": [1692, 307], "successes": [1145, 230], "pilot_counts": [32, 32], "pilot_successes": [18, 25], "pilot_reused": true, "weight": 0.733968976824309, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0062393879998126, "robust_error": 0.2044209751195509, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13816131098343326, "estimate_rational": "2488892914648037/18014398509481984", "cost": 11062.0, "pilot_cost": 96.0, "queries": 7249, "counts": [3436, 3813], "successes": [2416, 3001], "pilot_counts": [32, 32], "pilot_successes": [26, 22], "pilot_reused": true, "weight": 0.3105781987924199, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0991034559997388, "robust_error": 0.21416131098343327, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13508230961807172, "estimate_rational": "2433426557041175/18014398509481984", "cost": 5475.0, "pilot_cost": 96.0, "queries": 4715, "counts": [3955, 760], "successes": [2750, 590], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7224990543818682, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0910464550001961, "robust_error": 0.21108230961807173, "robust_failure": false, "case": "robust_off_center", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13952192140161315, "estimate_rational": "436439647922675261415623/3128108067451177973841920", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5652, 3237], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.1032396679997873, "robust_error": 0.21552192140161316, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13673578456442653, "estimate_rational": "4277243108052488853560197/31281080674511779738419200", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5636, 3222], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.1001878920001218, "robust_error": 0.21273578456442654, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14013819334902328, "estimate_rational": "869625415609314631972739/6205484706395893163622400", "cost": 18560.0, "pilot_cost": 0.0, "queries": 13920, "counts": [9280, 4640], "successes": [6571, 3690], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.170780509999986, "robust_error": 0.2161381933490233, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1394143125846644, "estimate_rational": "3270772769356868018264107/23460810505883834803814400", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5648, 3239], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.0991645680001056, "robust_error": 0.21541431258466442, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13989040366286035, "estimate_rational": "2187961501283976513240719/15640540337255889869209600", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5662, 3233], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.1220711800001482, "robust_error": 0.21589040366286036, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14086514044999726, "estimate_rational": "1445056859782687621917111/10258441905260710886113280", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7514, 4298], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1519638570002826, "robust_error": 0.21686514044999727, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13759403601895684, "estimate_rational": "152513591928007014417421/1108431704895949509754880", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4887, 2808], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.1532013529999858, "robust_error": 0.21359403601895685, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13791772516255643, "estimate_rational": "1118954604144887247762641/8113203743942512234987520", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3700, 2104], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.0822672660001444, "robust_error": 0.21391772516255644, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13980201439386888, "estimate_rational": "252917446895735170673751/1809111606812634473562112", "cost": 24547.0, "pilot_cost": 0.0, "queries": 18410, "counts": [12273, 6137], "successes": [8668, 4923], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 50, "optimization_seconds": 0.0, "wall_seconds": 1.215512538999974, "robust_error": 0.2158020143938689, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13757146115824692, "estimate_rational": "279036323432182684547703/2028300935985628058746880", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3661, 2132], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.1396106559996042, "robust_error": 0.21357146115824693, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1379261165047836, "estimate_rational": "7399961996876669039926403/53651637444747613112893440", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4261, 2426], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.1084155309999915, "robust_error": 0.2139261165047836, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14016131449475144, "estimate_rational": "271802779226726578316517/1939213970748716613632000", "cost": 18560.0, "pilot_cost": 0.0, "queries": 13920, "counts": [9280, 4640], "successes": [6552, 3704], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.1197380489998068, "robust_error": 0.21616131449475146, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13798433704555407, "estimate_rational": "411282534678995797598591/2980646524708200728494080", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4251, 2434], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.1267225400001735, "robust_error": 0.21398433704555408, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13477820569881413, "estimate_rational": "2186966086154945703733761/16226407487885024469975040", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3685, 2095], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.1257954760003486, "robust_error": 0.21077820569881414, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1329253950762088, "estimate_rational": "1165307843115616988448369/8766630653589727309987840", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [3488, 1744], "successes": [2399, 1366], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0533390539999345, "robust_error": 0.2089253950762088, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14048034316313154, "estimate_rational": "23057751026721177932864657/164135070484171374177812480", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7497, 4306], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1555449110001064, "robust_error": 0.21648034316313156, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13694743576616156, "estimate_rational": "300052097344683675511321/2191001939291686683279360", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [4613, 2307], "successes": [3151, 1868], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.090172146000441, "robust_error": 0.21294743576616157, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13664187820175552, "estimate_rational": "2423331040245704744034969/17734907278335192156078080", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4900, 2790], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.0990506159996585, "robust_error": 0.21264187820175554, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13753034059409608, "estimate_rational": "139476459276713638967789/1014150467992814029373440", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3717, 2089], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.1023282579999432, "robust_error": 0.2135303405940961, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1401161231363903, "estimate_rational": "217372114810588423838471/1551371176598973290905600", "cost": 18560.0, "pilot_cost": 0.0, "queries": 13920, "counts": [9280, 4640], "successes": [6475, 3762], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.1372846699996444, "robust_error": 0.2161161231363903, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1395065926792905, "estimate_rational": "625784405931288871580357/4485697728779705730990080", "cost": 28228.0, "pilot_cost": 0.0, "queries": 21171, "counts": [14114, 7057], "successes": [9946, 5689], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.1778221760000633, "robust_error": 0.2155065926792905, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13282793360358872, "estimate_rational": "879888349928950968528621/6624271913729284259184640", "cost": 6064.0, "pilot_cost": 0.0, "queries": 4548, "counts": [3032, 1516], "successes": [2084, 1181], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.0633821039996292, "robust_error": 0.20882793360358873, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13699727377121831, "estimate_rational": "5742287549447060081309/41915341753709072744448", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4206, 2462], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.0820174479999878, "robust_error": 0.21299727377121833, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13776979089727576, "estimate_rational": "2956629948823731700584563/21460654977899045245157376", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4245, 2437], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.1123465079999733, "robust_error": 0.21376979089727577, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13802555659851232, "estimate_rational": "77138511674300776524107/558871223382787636592640", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4241, 2442], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.1007275859997208, "robust_error": 0.21402555659851233, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1406085989289002, "estimate_rational": "20350131867194875712876547/144728928545010757884968960", "cost": 24547.0, "pilot_cost": 0.0, "queries": 18410, "counts": [12273, 6137], "successes": [8703, 4909], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 50, "optimization_seconds": 0.0, "wall_seconds": 1.1344097410001268, "robust_error": 0.21660859892890022, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.14103233835515788, "estimate_rational": "20244110075015124991702433/143542327320950583391682560", "cost": 28228.0, "pilot_cost": 0.0, "queries": 21171, "counts": [14114, 7057], "successes": [9956, 5707], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.173321918000056, "robust_error": 0.2170323383551579, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1382748442539826, "estimate_rational": "1622019959386642833074227/11730405252941917401907200", "cost": 16139.0, "pilot_cost": 0.0, "queries": 12104, "counts": [8069, 4035], "successes": [5627, 3244], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.1282355979997192, "robust_error": 0.2142748442539826, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13741519318239317, "estimate_rational": "819172236002412522356593/5961293049416401456988160", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4264, 2420], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.0943875099997058, "robust_error": 0.2134151931823932, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13967997558326956, "estimate_rational": "197641229634373129744619/1414957504173891156705280", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7502, 4292], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1360905740002636, "robust_error": 0.21567997558326957, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13907905624932013, "estimate_rational": "1973243333552045668335663/14187925822668153724862464", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4933, 2786], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.083866210999986, "robust_error": 0.21507905624932014, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13797460920404653, "estimate_rational": "2798540289908188326823639/20283009359856280587468800", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3686, 2115], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.0896945870003947, "robust_error": 0.21397460920404654, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13678307873319623, "estimate_rational": "606458804644614336819733/4433726819583798039019520", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4926, 2772], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.1010165050001888, "robust_error": 0.21278307873319624, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13999209393773784, "estimate_rational": "12487832720487685190085/89203842654440964227072", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7526, 4278], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.156653809999625, "robust_error": 0.21599209393773786, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13651479884492515, "estimate_rational": "2215144754184411242678173/16226407487885024469975040", "cost": 10611.0, "pilot_cost": 0.0, "queries": 7958, "counts": [5305, 2653], "successes": [3688, 2104], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 44, "optimization_seconds": 0.0, "wall_seconds": 1.0816269400002056, "robust_error": 0.21251479884492516, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13958369785828167, "estimate_rational": "395010001489833526502501/2829915008347782313410560", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7482, 4306], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1250377810001737, "robust_error": 0.2155836978582817, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1400256862316621, "estimate_rational": "11491562939614160894315163/82067535242085687088906240", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7565, 4250], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.1287997490003363, "robust_error": 0.2160256862316621, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13922671828796762, "estimate_rational": "22851987219475437316415467/164135070484171374177812480", "cost": 21344.0, "pilot_cost": 0.0, "queries": 16008, "counts": [10672, 5336], "successes": [7497, 4290], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.156729544999962, "robust_error": 0.21522671828796763, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 658.0, "pilot_cost": 128.0, "queries": 428, "counts": [313, 115], "successes": [233, 91], "pilot_counts": [32, 32], "pilot_successes": [25, 27], "pilot_reused": true, "weight": 0.4770763856197713, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.02706651199969201, "wall_seconds": 0.9080937819999235, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.13853078653405804, "estimate_rational": "1238733922343501069123233/8941939574124602185482240", "cost": 12203.0, "pilot_cost": 0.0, "queries": 9152, "counts": [6101, 3051], "successes": [4223, 2460], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 45, "optimization_seconds": 0.0, "wall_seconds": 1.082732678999946, "robust_error": 0.21453078653405805, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1393369681963878, "estimate_rational": "4942256422814554152292727/35469814556670384312156160", "cost": 14032.0, "pilot_cost": 0.0, "queries": 10524, "counts": [7016, 3508], "successes": [4917, 2800], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 46, "optimization_seconds": 0.0, "wall_seconds": 1.0908236710001802, "robust_error": 0.2153369681963878, "robust_failure": false, "case": "robust_off_center", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1490.0, "pilot_cost": 128.0, "queries": 812, "counts": [473, 339], "successes": [362, 269], "pilot_counts": [32, 32], "pilot_successes": [27, 25], "pilot_reused": true, "weight": 0.31728760462609024, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.028989514000386407, "wall_seconds": 1.0053816710001229, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 397.0, "pilot_cost": 128.0, "queries": 289, "counts": [235, 54], "successes": [162, 45], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.592184366977356, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.026522440999997343, "wall_seconds": 0.9128774499999963, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1544.0, "pilot_cost": 128.0, "queries": 1164, "counts": [974, 190], "successes": [735, 157], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6306002790604776, "pilot_answer": 0.18429381899535657, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.03593453700023019, "wall_seconds": 1.033861282000089, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2321.0, "pilot_cost": 128.0, "queries": 1511, "counts": [1106, 405], "successes": [854, 328], "pilot_counts": [32, 32], "pilot_successes": [25, 27], "pilot_reused": true, "weight": 0.4770763856197713, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.026342389000092226, "wall_seconds": 0.988600886000313, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 3486.0, "pilot_cost": 128.0, "queries": 1790, "counts": [942, 848], "successes": [741, 693], "pilot_counts": [32, 32], "pilot_successes": [28, 25], "pilot_reused": true, "weight": 0.2700981706287803, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.02796261499997854, "wall_seconds": 1.020545607999793, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.15900259206019085, "estimate_rational": "1432168028706437/9007199254740992", "cost": 250.0, "pilot_cost": 128.0, "queries": 128, "counts": [67, 61], "successes": [46, 40], "pilot_counts": [32, 32], "pilot_successes": [22, 18], "pilot_reused": true, "weight": 0.2651109228514556, "pilot_answer": 0.06454770248383285, "rule": "joint_glr", "certified": true, "checks": 6, "optimization_seconds": 0.029865613999845664, "wall_seconds": 0.9295379539998976, "robust_error": 0.15900259206019085, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 710.0, "pilot_cost": 128.0, "queries": 484, "counts": [371, 113], "successes": [284, 84], "pilot_counts": [32, 32], "pilot_successes": [23, 25], "pilot_reused": true, "weight": 0.522154470431827, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.026176636999935, "wall_seconds": 0.9062105069997415, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1288.0, "pilot_cost": 128.0, "queries": 858, "counts": [643, 215], "successes": [489, 173], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4998353624761535, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.025773076999939803, "wall_seconds": 1.013606744000299, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 637.0, "pilot_cost": 128.0, "queries": 493, "counts": [421, 72], "successes": [308, 57], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6606475161817761, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.04018031199984762, "wall_seconds": 0.924635906000276, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23506377798942618, "estimate_rational": "4234532571845923/18014398509481984", "cost": 463.0, "pilot_cost": 128.0, "queries": 227, "counts": [109, 118], "successes": [76, 91], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.2346157047105761, "pilot_answer": 0.21851424515247342, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.030826493999938975, "wall_seconds": 0.93360188700035, "robust_error": 0.23506377798942618, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 605.0, "pilot_cost": 128.0, "queries": 321, "counts": [179, 142], "successes": [140, 103], "pilot_counts": [32, 32], "pilot_successes": [26, 22], "pilot_reused": true, "weight": 0.29664811968359595, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.029295093000200723, "wall_seconds": 0.9410281159998704, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 735.0, "pilot_cost": 128.0, "queries": 489, "counts": [366, 123], "successes": [270, 100], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4998353624761535, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.026095084000189672, "wall_seconds": 0.9102985069998795, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1081.0, "pilot_cost": 128.0, "queries": 641, "counts": [421, 220], "successes": [324, 174], "pilot_counts": [32, 32], "pilot_successes": [25, 24], "pilot_reused": true, "weight": 0.3895662376632605, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.027198699000109627, "wall_seconds": 0.9859406390000913, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1220.0, "pilot_cost": 128.0, "queries": 888, "counts": [722, 166], "successes": [532, 138], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.592184366977356, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.026166971999828093, "wall_seconds": 0.9845481910001581, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 816.0, "pilot_cost": 128.0, "queries": 484, "counts": [318, 166], "successes": [242, 128], "pilot_counts": [32, 32], "pilot_successes": [25, 24], "pilot_reused": true, "weight": 0.3895662376632605, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.02671264600030554, "wall_seconds": 0.9462930469999264, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 983.0, "pilot_cost": 128.0, "queries": 567, "counts": [359, 208], "successes": [263, 172], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.36597004270844763, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.02880400199956057, "wall_seconds": 0.9911695030000374, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 937.0, "pilot_cost": 128.0, "queries": 557, "counts": [367, 190], "successes": [275, 152], "pilot_counts": [32, 32], "pilot_successes": [26, 26], "pilot_reused": true, "weight": 0.39266801525712547, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0272148239996568, "wall_seconds": 1.0453472100002728, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2623.0, "pilot_cost": 128.0, "queries": 1511, "counts": [955, 556], "successes": [749, 452], "pilot_counts": [32, 32], "pilot_successes": [25, 23], "pilot_reused": true, "weight": 0.3644808618419118, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.029465772000094148, "wall_seconds": 0.9942996310001035, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 540.0, "pilot_cost": 128.0, "queries": 300, "counts": [180, 120], "successes": [127, 96], "pilot_counts": [32, 32], "pilot_successes": [24, 23], "pilot_reused": true, "weight": 0.33316896998209394, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.034634748000371474, "wall_seconds": 0.9662592059999042, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.18385044642857146, "estimate_rational": "3311955208110455/18014398509481984", "cost": 226.0, "pilot_cost": 128.0, "queries": 142, "counts": [100, 42], "successes": [67, 30], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.4447040738824956, "pilot_answer": 0.2399999377131462, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.038600799000050756, "wall_seconds": 0.9319362080000246, "robust_error": 0.18385044642857146, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2466.0, "pilot_cost": 128.0, "queries": 1306, "counts": [726, 580], "successes": [555, 477], "pilot_counts": [32, 32], "pilot_successes": [27, 24], "pilot_reused": true, "weight": 0.29470643778979017, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.02864154700000654, "wall_seconds": 1.020208829999774, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.19001003942757008, "estimate_rational": "6845833142101263/36028797018963968", "cost": 465.0, "pilot_cost": 128.0, "queries": 369, "counts": [321, 48], "successes": [229, 35], "pilot_counts": [32, 32], "pilot_successes": [19, 24], "pilot_reused": true, "weight": 0.6945854122734485, "pilot_answer": 0.1398011977225542, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.03781318999972427, "wall_seconds": 0.9474318649999987, "robust_error": 0.19001003942757008, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 805.0, "pilot_cost": 128.0, "queries": 507, "counts": [358, 149], "successes": [269, 119], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.4447040738824956, "pilot_answer": 0.2399999377131462, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03857672200001616, "wall_seconds": 0.9169889099998727, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 731.0, "pilot_cost": 128.0, "queries": 489, "counts": [368, 121], "successes": [276, 94], "pilot_counts": [32, 32], "pilot_successes": [22, 25], "pilot_reused": true, "weight": 0.5053073543953379, "pilot_answer": 0.23999924624338745, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.040435387999878, "wall_seconds": 0.9697920339999655, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 948.0, "pilot_cost": 128.0, "queries": 526, "counts": [315, 211], "successes": [234, 170], "pilot_counts": [32, 32], "pilot_successes": [24, 23], "pilot_reused": true, "weight": 0.33316896998209394, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.03316610599995329, "wall_seconds": 0.9841571340002702, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1315.0, "pilot_cost": 128.0, "queries": 921, "counts": [724, 197], "successes": [543, 162], "pilot_counts": [32, 32], "pilot_successes": [25, 29], "pilot_reused": true, "weight": 0.5518073992982597, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.027839396999752353, "wall_seconds": 0.9865794399997867, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2266.0, "pilot_cost": 128.0, "queries": 1738, "counts": [1474, 264], "successes": [1109, 222], "pilot_counts": [32, 32], "pilot_successes": [22, 27], "pilot_reused": true, "weight": 0.6510347423714552, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.027531532000011794, "wall_seconds": 0.991477962999852, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 943.0, "pilot_cost": 128.0, "queries": 493, "counts": [268, 225], "successes": [196, 185], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.2843500102828032, "pilot_answer": 0.23104089379310608, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.05079014500006451, "wall_seconds": 0.9550850559999162, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 937.0, "pilot_cost": 128.0, "queries": 557, "counts": [367, 190], "successes": [279, 150], "pilot_counts": [32, 32], "pilot_successes": [26, 26], "pilot_reused": true, "weight": 0.39266801525712547, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.02636997900026472, "wall_seconds": 0.9806287280002834, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 805.0, "pilot_cost": 128.0, "queries": 425, "counts": [235, 190], "successes": [172, 151], "pilot_counts": [32, 32], "pilot_successes": [28, 26], "pilot_reused": true, "weight": 0.29222932658265777, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.02878298099994936, "wall_seconds": 0.9067779089996293, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 346.0, "pilot_cost": 128.0, "queries": 218, "counts": [154, 64], "successes": [106, 52], "pilot_counts": [32, 32], "pilot_successes": [25, 26], "pilot_reused": true, "weight": 0.4453977499115169, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 12, "optimization_seconds": 0.027205558999867208, "wall_seconds": 0.8985318630002439, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 645.0, "pilot_cost": 128.0, "queries": 333, "counts": [177, 156], "successes": [133, 116], "pilot_counts": [32, 32], "pilot_successes": [27, 23], "pilot_reused": true, "weight": 0.27369082832492153, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.027287745000194263, "wall_seconds": 0.9298128250002264, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1300.0, "pilot_cost": 128.0, "queries": 750, "counts": [475, 275], "successes": [362, 222], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.36597004270844763, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.02854982899998504, "wall_seconds": 0.9868568379997669, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 931.0, "pilot_cost": 128.0, "queries": 641, "counts": [496, 145], "successes": [375, 115], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.5340035199409828, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.02611204999993788, "wall_seconds": 0.9786233809995792, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 783.0, "pilot_cost": 128.0, "queries": 369, "counts": [162, 207], "successes": [123, 155], "pilot_counts": [32, 32], "pilot_successes": [25, 22], "pilot_reused": true, "weight": 0.20701758135542422, "pilot_answer": 0.23554079191759222, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.030595086000175797, "wall_seconds": 0.9253595220002353, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1315.0, "pilot_cost": 128.0, "queries": 921, "counts": [724, 197], "successes": [536, 163], "pilot_counts": [32, 32], "pilot_successes": [25, 29], "pilot_reused": true, "weight": 0.5518073992982597, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.026012490000084654, "wall_seconds": 0.9790828049999618, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.20843131839225587, "estimate_rational": "3754764831374819/18014398509481984", "cost": 437.0, "pilot_cost": 128.0, "queries": 329, "counts": [275, 54], "successes": [197, 40], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6306002790604776, "pilot_answer": 0.18429381899535657, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0366470400003891, "wall_seconds": 0.9473334369999975, "robust_error": 0.20843131839225587, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 801.0, "pilot_cost": 128.0, "queries": 403, "counts": [204, 199], "successes": [153, 154], "pilot_counts": [32, 32], "pilot_successes": [27, 22], "pilot_reused": true, "weight": 0.2539669532792441, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.029080939999857947, "wall_seconds": 0.903197124000144, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 482.0, "pilot_cost": 128.0, "queries": 372, "counts": [317, 55], "successes": [228, 44], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6606475161817761, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.04202140100005636, "wall_seconds": 0.9383002629997463, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [317, 109], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9483609879998767, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [496, 167], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9623565199999575, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [559, 199], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9600030890001108, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22940899670241618, "estimate_rational": "8265330176515527/36028797018963968", "cost": 312.0, "pilot_cost": 0.0, "queries": 208, "counts": [156, 52], "successes": [101, 45], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.925420543999735, "robust_error": 0.22940899670241618, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [493, 169], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9487458140001763, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2230.0, "pilot_cost": 0.0, "queries": 1486, "counts": [1114, 372], "successes": [867, 305], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 0.9759252090002519, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.18409598878474412, "estimate_rational": "6632757011931013/36028797018963968", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [155, 47], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9100999719998981, "robust_error": 0.18409598878474412, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [482, 174], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9744327659996088, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 960.0, "pilot_cost": 0.0, "queries": 640, "counts": [480, 160], "successes": [369, 126], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9540326880000976, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [307, 111], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9639302320001661, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [151, 52], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8843847919997643, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [316, 110], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9528660349997153, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [422, 143], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9773520610001469, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 630.0, "pilot_cost": 0.0, "queries": 420, "counts": [315, 105], "successes": [238, 80], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.8870993979999184, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 630.0, "pilot_cost": 0.0, "queries": 420, "counts": [315, 105], "successes": [230, 82], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.8791449619998275, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [152, 52], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8738284979999662, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2166710069444444, "estimate_rational": "487899733068495/2251799813685248", "cost": 360.0, "pilot_cost": 0.0, "queries": 240, "counts": [180, 60], "successes": [129, 44], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9497212629999012, "robust_error": 0.2166710069444444, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 726.0, "pilot_cost": 0.0, "queries": 484, "counts": [363, 121], "successes": [270, 97], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9123356400000375, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2230.0, "pilot_cost": 0.0, "queries": 1486, "counts": [1114, 372], "successes": [876, 301], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0205899470001896, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 478.0, "pilot_cost": 0.0, "queries": 318, "counts": [238, 80], "successes": [177, 60], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9235407409996697, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [153, 52], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.923479192999821, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [561, 196], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0036390289997144, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [475, 177], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9744108410000081, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 550.0, "pilot_cost": 0.0, "queries": 366, "counts": [274, 92], "successes": [211, 68], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.8999004480001531, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [421, 148], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9911626339999202, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 630.0, "pilot_cost": 0.0, "queries": 420, "counts": [315, 105], "successes": [230, 84], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.8992554739998013, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [560, 199], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.008299753999836, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 630.0, "pilot_cost": 0.0, "queries": 420, "counts": [315, 105], "successes": [230, 83], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.907179749000079, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [467, 175], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9938407869999537, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 478.0, "pilot_cost": 0.0, "queries": 318, "counts": [238, 80], "successes": [178, 60], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.8924188260002666, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 726.0, "pilot_cost": 0.0, "queries": 484, "counts": [363, 121], "successes": [276, 92], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.893246739999995, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 960.0, "pilot_cost": 0.0, "queries": 640, "counts": [480, 160], "successes": [357, 132], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9888222520003183, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [152, 52], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9114334329997291, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [308, 114], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.0098666769999909, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 478.0, "pilot_cost": 0.0, "queries": 318, "counts": [238, 80], "successes": [177, 61], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 1.0048911929998212, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 630.0, "pilot_cost": 0.0, "queries": 420, "counts": [315, 105], "successes": [233, 83], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.998492626999905, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1938.0, "pilot_cost": 0.0, "queries": 1292, "counts": [969, 323], "successes": [735, 272], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.0303137129999413, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.18894097222222217, "estimate_rational": "850914492095019/4503599627370496", "cost": 360.0, "pilot_cost": 0.0, "queries": 240, "counts": [180, 60], "successes": [130, 42], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.083171854000284, "robust_error": 0.18894097222222217, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22328703703703703, "estimate_rational": "8044763334373297/36028797018963968", "cost": 360.0, "pilot_cost": 0.0, "queries": 240, "counts": [180, 60], "successes": [131, 44], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9993315130000155, "robust_error": 0.22328703703703703, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.16253081854043394, "estimate_rational": "91496716726865/562949953421312", "cost": 312.0, "pilot_cost": 0.0, "queries": 208, "counts": [156, 52], "successes": [106, 36], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9971959449999304, "robust_error": 0.16253081854043394, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 906.0, "pilot_cost": 128.0, "queries": 578, "counts": [414, 164], "successes": [310, 132], "pilot_counts": [32, 32], "pilot_successes": [25, 27], "pilot_reused": true, "weight": 0.45639796620524775, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.0228448210000352, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1439.0, "pilot_cost": 128.0, "queries": 801, "counts": [482, 319], "successes": [369, 252], "pilot_counts": [32, 32], "pilot_successes": [27, 25], "pilot_reused": true, "weight": 0.3345865819921474, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9809109719999469, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2383578502555762, "estimate_rational": "2146936651183691/9007199254740992", "cost": 461.0, "pilot_cost": 128.0, "queries": 333, "counts": [269, 64], "successes": [199, 48], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.5827005556887558, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.920364434000021, "robust_error": 0.2383578502555762, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 466.0, "pilot_cost": 128.0, "queries": 318, "counts": [244, 74], "successes": [169, 60], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5232539472797322, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 0.8914658389999204, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2416.0, "pilot_cost": 128.0, "queries": 1540, "counts": [1102, 438], "successes": [850, 355], "pilot_counts": [32, 32], "pilot_successes": [25, 27], "pilot_reused": true, "weight": 0.45639796620524775, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9714499349997823, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 3181.0, "pilot_cost": 128.0, "queries": 1709, "counts": [973, 736], "successes": [765, 608], "pilot_counts": [32, 32], "pilot_successes": [28, 25], "pilot_reused": true, "weight": 0.30582741955797776, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9746798500000295, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.16386160714285714, "estimate_rational": "368983536434451/2251799813685248", "cost": 254.0, "pilot_cost": 128.0, "queries": 122, "counts": [56, 66], "successes": [39, 43], "pilot_counts": [32, 32], "pilot_successes": [22, 18], "pilot_reused": true, "weight": 0.22192836861404408, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 6, "optimization_seconds": 0.0, "wall_seconds": 0.85394498200003, "robust_error": 0.16386160714285714, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1201.0, "pilot_cost": 128.0, "queries": 765, "counts": [547, 218], "successes": [419, 175], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.45571371382811376, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9861241180001343, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 595.0, "pilot_cost": 128.0, "queries": 379, "counts": [271, 108], "successes": [204, 80], "pilot_counts": [32, 32], "pilot_successes": [23, 25], "pilot_reused": true, "weight": 0.45735759072694226, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.9200463749998562, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23828311406415692, "estimate_rational": "2146263487416037/9007199254740992", "cost": 343.0, "pilot_cost": 128.0, "queries": 251, "counts": [205, 46], "successes": [144, 36], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.5994179731499265, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9289729329998409, "robust_error": 0.23828311406415692, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 542.0, "pilot_cost": 128.0, "queries": 300, "counts": [179, 121], "successes": [128, 93], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.33041035584846934, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.8933293019999837, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 985.0, "pilot_cost": 128.0, "queries": 567, "counts": [358, 209], "successes": [277, 163], "pilot_counts": [32, 32], "pilot_successes": [25, 24], "pilot_reused": true, "weight": 0.36307065269851224, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9665446929998325, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 550.0, "pilot_cost": 128.0, "queries": 286, "counts": [154, 132], "successes": [122, 95], "pilot_counts": [32, 32], "pilot_successes": [26, 22], "pilot_reused": true, "weight": 0.28066280363346785, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 12, "optimization_seconds": 0.0, "wall_seconds": 0.9207831570001872, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1045.0, "pilot_cost": 128.0, "queries": 665, "counts": [475, 190], "successes": [356, 154], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.45571371382811376, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9550752319996718, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1244.0, "pilot_cost": 128.0, "queries": 848, "counts": [650, 198], "successes": [480, 164], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5232539472797322, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9741459839997333, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 857.0, "pilot_cost": 128.0, "queries": 493, "counts": [311, 182], "successes": [235, 141], "pilot_counts": [32, 32], "pilot_successes": [25, 24], "pilot_reused": true, "weight": 0.36307065269851224, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9172781370002667, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 937.0, "pilot_cost": 128.0, "queries": 557, "counts": [367, 190], "successes": [275, 152], "pilot_counts": [32, 32], "pilot_successes": [26, 26], "pilot_reused": true, "weight": 0.3928203230275509, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9837137199997414, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 985.0, "pilot_cost": 128.0, "queries": 567, "counts": [358, 209], "successes": [262, 171], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.3633023969146605, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9702880220002044, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2899.0, "pilot_cost": 128.0, "queries": 1611, "counts": [967, 644], "successes": [759, 525], "pilot_counts": [32, 32], "pilot_successes": [25, 23], "pilot_reused": true, "weight": 0.33378251684158433, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9936484790000577, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 563.0, "pilot_cost": 128.0, "queries": 323, "counts": [203, 120], "successes": [146, 97], "pilot_counts": [32, 32], "pilot_successes": [24, 23], "pilot_reused": true, "weight": 0.3618352505800867, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9754103840000425, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2278652493606138, "estimate_rational": "2052427704222291/9007199254740992", "cost": 240.0, "pilot_cost": 128.0, "queries": 148, "counts": [102, 46], "successes": [69, 35], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.42525602040581656, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.9820255820000057, "robust_error": 0.2278652493606138, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 2341.0, "pilot_cost": 128.0, "queries": 1261, "counts": [721, 540], "successes": [553, 448], "pilot_counts": [32, 32], "pilot_successes": [27, 24], "pilot_reused": true, "weight": 0.3083231457228799, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 0.9930538210001032, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.18692180765086205, "estimate_rational": "6734567866270735/36028797018963968", "cost": 212.0, "pilot_cost": 128.0, "queries": 148, "counts": [116, 32], "successes": [75, 24], "pilot_counts": [32, 32], "pilot_successes": [19, 24], "pilot_reused": true, "weight": 0.6086934804360704, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 10, "optimization_seconds": 0.0, "wall_seconds": 0.9486725400001887, "robust_error": 0.18692180765086205, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 739.0, "pilot_cost": 128.0, "queries": 489, "counts": [364, 125], "successes": [272, 97], "pilot_counts": [32, 32], "pilot_successes": [22, 25], "pilot_reused": true, "weight": 0.4941163743731428, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.923881874000017, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 854.0, "pilot_cost": 128.0, "queries": 526, "counts": [362, 164], "successes": [272, 128], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.42525602040581656, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 1.0492252430003646, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 859.0, "pilot_cost": 128.0, "queries": 493, "counts": [310, 183], "successes": [229, 147], "pilot_counts": [32, 32], "pilot_successes": [24, 23], "pilot_reused": true, "weight": 0.3618352505800867, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 0.9362264699998377, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1232.0, "pilot_cost": 128.0, "queries": 848, "counts": [656, 192], "successes": [496, 158], "pilot_counts": [32, 32], "pilot_successes": [25, 29], "pilot_reused": true, "weight": 0.5334929077922563, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9440269880001324, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1724.0, "pilot_cost": 128.0, "queries": 1218, "counts": [965, 253], "successes": [724, 211], "pilot_counts": [32, 32], "pilot_successes": [22, 27], "pilot_reused": true, "weight": 0.5597507471952774, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9973151529998177, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23861490358683926, "estimate_rational": "8597007927029889/36028797018963968", "cost": 265.0, "pilot_cost": 128.0, "queries": 157, "counts": [103, 54], "successes": [71, 41], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.392820323027551, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 0.8995736769998075, "robust_error": 0.23861490358683926, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 937.0, "pilot_cost": 128.0, "queries": 557, "counts": [367, 190], "successes": [279, 150], "pilot_counts": [32, 32], "pilot_successes": [26, 26], "pilot_reused": true, "weight": 0.3928203230275509, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9603179060000002, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 825.0, "pilot_cost": 128.0, "queries": 457, "counts": [273, 184], "successes": [204, 147], "pilot_counts": [32, 32], "pilot_successes": [28, 26], "pilot_reused": true, "weight": 0.3316834994420278, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 0.8778002150002067, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 369.0, "pilot_cost": 128.0, "queries": 227, "counts": [156, 71], "successes": [108, 56], "pilot_counts": [32, 32], "pilot_successes": [25, 26], "pilot_reused": true, "weight": 0.42365183999441525, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 12, "optimization_seconds": 0.0, "wall_seconds": 0.9060975330003203, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 631.0, "pilot_cost": 128.0, "queries": 329, "counts": [178, 151], "successes": [134, 115], "pilot_counts": [32, 32], "pilot_successes": [27, 23], "pilot_reused": true, "weight": 0.28305216948677636, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.8750360640001418, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1304.0, "pilot_cost": 128.0, "queries": 750, "counts": [473, 277], "successes": [360, 224], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.3633023969146605, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9556933149997349, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 861.0, "pilot_cost": 128.0, "queries": 567, "counts": [420, 147], "successes": [316, 116], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.489054309991129, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9479808649998631, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 594.0, "pilot_cost": 128.0, "queries": 318, "counts": [180, 138], "successes": [136, 105], "pilot_counts": [32, 32], "pilot_successes": [25, 22], "pilot_reused": true, "weight": 0.3044454131535834, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.8721804850001718, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1232.0, "pilot_cost": 128.0, "queries": 848, "counts": [656, 192], "successes": [491, 160], "pilot_counts": [32, 32], "pilot_successes": [25, 29], "pilot_reused": true, "weight": 0.5334929077922563, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9934617879998768, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22831067261266094, "estimate_rational": "8225758880824697/36028797018963968", "cost": 401.0, "pilot_cost": 128.0, "queries": 289, "counts": [233, 56], "successes": [169, 42], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.5827005556887558, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 0.9029833459999281, "robust_error": 0.22831067261266094, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 796.0, "pilot_cost": 128.0, "queries": 402, "counts": [205, 197], "successes": [153, 152], "pilot_counts": [32, 32], "pilot_successes": [27, 22], "pilot_reused": true, "weight": 0.2583013467169181, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.8754594069996529, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 603.0, "pilot_cost": 128.0, "queries": 441, "counts": [360, 81], "successes": [256, 65], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.5994179731499265, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.8863173490003646, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23617954508097916, "estimate_rational": "288089672107506262623/1219790951874044100608", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [410, 146], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.030898863999937, "robust_error": 0.23617954508097916, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22612687898472544, "estimate_rational": "60237977679763775895/266390169758778523648", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [645, 218], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0063794120001148, "robust_error": 0.22612687898472544, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2359729975993899, "estimate_rational": "1330480074029744282951/5638272546287237726208", "cost": 1938.0, "pilot_cost": 0.0, "queries": 1292, "counts": [969, 323], "successes": [737, 262], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.0211606559996653, "robust_error": 0.2359729975993899, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23565970890216026, "estimate_rational": "8982986895003944145/38118467246063878144", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [135, 58], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9428580829999191, "robust_error": 0.23565970890216026, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.236597854448084, "estimate_rational": "4033749927103224007649/17048970864561825513472", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [644, 224], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.9962694749997354, "robust_error": 0.236597854448084, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23696969702009624, "estimate_rational": "583753627824889660531/2463410449376505495552", "cost": 2562.0, "pilot_cost": 0.0, "queries": 1708, "counts": [1281, 427], "successes": [991, 347], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 0.9826044960000218, "robust_error": 0.23696969702009624, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23548265523498985, "estimate_rational": "1357465085911699553/5764607523034234880", "cost": 478.0, "pilot_cost": 0.0, "queries": 318, "counts": [238, 80], "successes": [175, 57], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.8920911190002698, "robust_error": 0.23548265523498985, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2356613254761337, "estimate_rational": "1226890841785545495/5206161169240293376", "cost": 1938.0, "pilot_cost": 0.0, "queries": 1292, "counts": [969, 323], "successes": [741, 260], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.9830107189995942, "robust_error": 0.2356613254761337, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22869891587924066, "estimate_rational": "11773477598312486338711/51480251023704931172352", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [547, 194], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9725463849999869, "robust_error": 0.22869891587924066, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23731828667543897, "estimate_rational": "10260350855421230983/43234556422756761600", "cost": 960.0, "pilot_cost": 0.0, "queries": 640, "counts": [480, 160], "successes": [353, 127], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9276941220000481, "robust_error": 0.23731828667543897, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22828068723145756, "estimate_rational": "2482953345955051131/10876756050053169152", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [304, 107], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9309019129996159, "robust_error": 0.22828068723145756, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23993323200387334, "estimate_rational": "2331111988852421777549/9715669519321899466752", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [484, 167], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9773568850000629, "robust_error": 0.23993323200387334, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23991825894844954, "estimate_rational": "12351052195836424427011/51480251023704931172352", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [571, 189], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9690925530003369, "robust_error": 0.23991825894844954, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23617621611386824, "estimate_rational": "221937645900137464377/939712091047872954368", "cost": 1938.0, "pilot_cost": 0.0, "queries": 1292, "counts": [969, 323], "successes": [744, 259], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.9583748069999274, "robust_error": 0.23617621611386824, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23533869646996358, "estimate_rational": "67713055424829581809/287725972993446248448", "cost": 726.0, "pilot_cost": 0.0, "queries": 484, "counts": [363, 121], "successes": [263, 94], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.8957731360001162, "robust_error": 0.23533869646996358, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23604667799005655, "estimate_rational": "1151710408128788190369/4879163807496176402432", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [412, 145], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9758834119998028, "robust_error": 0.23604667799005655, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2340486731643926, "estimate_rational": "40147095069007239217/171533102607287451648", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [149, 49], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9001866660000815, "robust_error": 0.2340486731643926, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23722033487302588, "estimate_rational": "1536502917926127486839/6477113012881266311168", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [469, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9612752440002623, "robust_error": 0.23722033487302588, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.237116625698162, "estimate_rational": "151109057633357783453/637277361671434665984", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [1474, 492], "successes": [1142, 403], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9667560970001432, "robust_error": 0.237116625698162, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23597834723626063, "estimate_rational": "3037056137970425788165/12870062755926232793088", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [557, 193], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9845937179998145, "robust_error": 0.23597834723626063, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2383790352058726, "estimate_rational": "24543625142373834376231/102960502047409862344704", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [539, 203], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9708657989999665, "robust_error": 0.2383790352058726, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2379577573033821, "estimate_rational": "2028467435630917476609/8524485432280912756736", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [648, 223], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.9636153260003084, "robust_error": 0.2379577573033821, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22967298067794076, "estimate_rational": "1957843977977641456195/8524485432280912756736", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [623, 230], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.9797439479998502, "robust_error": 0.22967298067794076, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23712988096030083, "estimate_rational": "14489783374631604255/61104839744162889728", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [477, 169], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9814862769999309, "robust_error": 0.23712988096030083, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.22765676587788922, "estimate_rational": "1259857829039350736851/5534023222112865484800", "cost": 960.0, "pilot_cost": 0.0, "queries": 640, "counts": [480, 160], "successes": [364, 119], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9411781129997507, "robust_error": 0.22765676587788922, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23913391449534938, "estimate_rational": "252285140154321911031/1054995234309302910976", "cost": 726.0, "pilot_cost": 0.0, "queries": 484, "counts": [363, 121], "successes": [265, 94], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9083244479998029, "robust_error": 0.23913391449534938, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23814818670089358, "estimate_rational": "7161303376126590280641/30070786913531934539776", "cost": 1938.0, "pilot_cost": 0.0, "queries": 1292, "counts": [969, 323], "successes": [740, 262], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.0393522220001614, "robust_error": 0.23814818670089358, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23924320512167754, "estimate_rational": "145275494731597468313/607229344957618716672", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [467, 175], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9768777429999318, "robust_error": 0.23924320512167754, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2266832657254701, "estimate_rational": "2867681894986063207/12650611353283723264", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [476, 165], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9696149410001453, "robust_error": 0.2266832657254701, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23362699478819737, "estimate_rational": "212183287645624810511/908213915254043705344", "cost": 550.0, "pilot_cost": 0.0, "queries": 366, "counts": [274, 92], "successes": [201, 67], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9051358419997086, "robust_error": 0.23362699478819737, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2341991145073824, "estimate_rational": "1296063338282124271031/5534023222112865484800", "cost": 960.0, "pilot_cost": 0.0, "queries": 640, "counts": [480, 160], "successes": [364, 121], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9395389889996295, "robust_error": 0.2341991145073824, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2378009363773093, "estimate_rational": "443814478066333529831/1866327714379352506368", "cost": 2230.0, "pilot_cost": 0.0, "queries": 1486, "counts": [1114, 372], "successes": [844, 308], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 0.9816333249996205, "robust_error": 0.2378009363773093, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2357438126111269, "estimate_rational": "1011345887542172393353/4290020918642077597696", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [544, 199], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9676323500002582, "robust_error": 0.2357438126111269, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2284576809406852, "estimate_rational": "1947484173071551742753/8524485432280912756736", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [634, 224], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.9645372569998472, "robust_error": 0.2284576809406852, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23724044294226132, "estimate_rational": "86979235480926585305/366629038464977338368", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [475, 170], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9728910560002078, "robust_error": 0.23724044294226132, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23828007583004956, "estimate_rational": "82934856204531825703/348056193601701412864", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [306, 109], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9330998049999835, "robust_error": 0.23828007583004956, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2319162418096092, "estimate_rational": "18467486272169692779461/79629982480185706938368", "cost": 2230.0, "pilot_cost": 0.0, "queries": 1486, "counts": [1114, 372], "successes": [833, 309], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 0.9737216889998308, "robust_error": 0.2319162418096092, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.2242896005195013, "estimate_rational": "25648727373106087339/114355401738191634432", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [149, 48], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.8887836339999922, "robust_error": 0.2242896005195013, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.23994002081995974, "estimate_rational": "10439076292413522479/43507024200212676608", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [307, 109], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9394491980001476, "robust_error": 0.23994002081995974, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.20803672448787117, "estimate_rational": "71955004023010950091/345876451382054092800", "cost": 360.0, "pilot_cost": 0.0, "queries": 240, "counts": [180, 60], "successes": [123, 42], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9051692170000933, "robust_error": 0.20803672448787117, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21494151093506725, "estimate_rational": "-3872042034214481/18014398509481984", "cost": 3513.0, "pilot_cost": 96.0, "queries": 2485, "counts": [1028, 1457], "successes": [211, 1159], "pilot_counts": [32, 32], "pilot_successes": [5, 27], "pilot_reused": true, "weight": 0.5854188996774982, "pilot_answer": -0.2370780377835035, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.026438735999818164, "wall_seconds": 1.1316242359998796, "robust_error": 0.27894151093506725, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22137566918448792, "estimate_rational": "-498493690624077/2251799813685248", "cost": 7079.0, "pilot_cost": 96.0, "queries": 5481, "counts": [1598, 3883], "successes": [301, 3144], "pilot_counts": [32, 32], "pilot_successes": [4, 25], "pilot_reused": true, "weight": 0.45149186698815436, "pilot_answer": -0.2279178717732429, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.030488919999697828, "wall_seconds": 1.109649298000022, "robust_error": 0.2853756691844879, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.218647904577083, "estimate_rational": "-3938810486314763/18014398509481984", "cost": 4951.0, "pilot_cost": 96.0, "queries": 3287, "counts": [1664, 1623], "successes": [331, 1309], "pilot_counts": [32, 32], "pilot_successes": [10, 25], "pilot_reused": true, "weight": 0.6721604599731412, "pilot_answer": -0.19285458654165266, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03240613400021175, "wall_seconds": 1.151098164999894, "robust_error": 0.282647904577083, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2067816409124356, "estimate_rational": "-7450093767682437/36028797018963968", "cost": 1386.0, "pilot_cost": 96.0, "queries": 933, "counts": [453, 480], "successes": [115, 386], "pilot_counts": [32, 32], "pilot_successes": [7, 27], "pilot_reused": true, "weight": 0.6533841316760377, "pilot_answer": -0.22164667438715696, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.03385293700011971, "wall_seconds": 1.0524701919998734, "robust_error": 0.2707816409124356, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21941170779528157, "estimate_rational": "-3952569941870217/18014398509481984", "cost": 4410.0, "pilot_cost": 96.0, "queries": 3041, "counts": [1369, 1672], "successes": [254, 1333], "pilot_counts": [32, 32], "pilot_successes": [6, 27], "pilot_reused": true, "weight": 0.620723840544701, "pilot_answer": -0.22933344058692456, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03001109800015911, "wall_seconds": 1.1092841409999892, "robust_error": 0.2834117077952816, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2212976633956673, "estimate_rational": "-3986544297626755/18014398509481984", "cost": 6634.0, "pilot_cost": 96.0, "queries": 5291, "counts": [1343, 3948], "successes": [239, 3157], "pilot_counts": [32, 32], "pilot_successes": [3, 25], "pilot_reused": true, "weight": 0.40482437692361595, "pilot_answer": -0.23425874099135396, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.03315546500016353, "wall_seconds": 1.120861256000353, "robust_error": 0.2852976633956673, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21350789078862098, "estimate_rational": "-480777028698147/2251799813685248", "cost": 5184.0, "pilot_cost": 96.0, "queries": 4601, "counts": [583, 4018], "successes": [121, 3201], "pilot_counts": [32, 32], "pilot_successes": [8, 18], "pilot_reused": true, "weight": 0.22470027000986073, "pilot_answer": -0.08276783049106598, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.032683071000064956, "wall_seconds": 1.1202842699999565, "robust_error": 0.277507890788621, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21768738525314268, "estimate_rational": "-980376827109311/4503599627370496", "cost": 3787.0, "pilot_cost": 96.0, "queries": 2630, "counts": [1157, 1473], "successes": [234, 1187], "pilot_counts": [32, 32], "pilot_successes": [7, 26], "pilot_reused": true, "weight": 0.6110128993730076, "pilot_answer": -0.21551948770880697, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.03591410899980474, "wall_seconds": 1.127542555999753, "robust_error": 0.2816873852531427, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21762130047253464, "estimate_rational": "-3920316830863959/18014398509481984", "cost": 3425.0, "pilot_cost": 96.0, "queries": 2451, "counts": [974, 1477], "successes": [183, 1169], "pilot_counts": [32, 32], "pilot_successes": [7, 25], "pilot_reused": true, "weight": 0.5686109357593755, "pilot_answer": -0.20963671207427975, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.03492725899968718, "wall_seconds": 1.1016657569998642, "robust_error": 0.28162130047253464, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21416245441183596, "estimate_rational": "-3858007799543581/18014398509481984", "cost": 3097.0, "pilot_cost": 96.0, "queries": 1988, "counts": [1109, 879], "successes": [232, 699], "pilot_counts": [32, 32], "pilot_successes": [9, 27], "pilot_reused": true, "weight": 0.7161173354621585, "pilot_answer": -0.2067679880186915, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.03597189600031925, "wall_seconds": 1.0779512919998524, "robust_error": 0.27816245441183596, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21428270640096878, "estimate_rational": "-7720348133594755/36028797018963968", "cost": 3020.0, "pilot_cost": 96.0, "queries": 2343, "counts": [677, 1666], "successes": [142, 1330], "pilot_counts": [32, 32], "pilot_successes": [7, 22], "pilot_reused": true, "weight": 0.44803454242971524, "pilot_answer": -0.19488089583814144, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.029877436999868223, "wall_seconds": 1.1135585669999273, "robust_error": 0.27828270640096875, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21969468401897546, "estimate_rational": "-3957667588332547/18014398509481984", "cost": 5107.0, "pilot_cost": 96.0, "queries": 3861, "counts": [1246, 2615], "successes": [241, 2110], "pilot_counts": [32, 32], "pilot_successes": [6, 24], "pilot_reused": true, "weight": 0.4878356132903378, "pilot_answer": -0.20902804195880886, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.03755431400031739, "wall_seconds": 1.158483730000171, "robust_error": 0.28369468401897546, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2140431548904992, "estimate_rational": "-1927929345212115/9007199254740992", "cost": 2977.0, "pilot_cost": 96.0, "queries": 2451, "counts": [526, 1925], "successes": [103, 1511], "pilot_counts": [32, 32], "pilot_successes": [5, 22], "pilot_reused": true, "weight": 0.35301506514068925, "pilot_answer": -0.20057751812040803, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.02953697299972191, "wall_seconds": 1.0975581309999143, "robust_error": 0.2780431548904992, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21802645647590008, "estimate_rational": "-3927615472567093/18014398509481984", "cost": 5237.0, "pilot_cost": 96.0, "queries": 3729, "counts": [1508, 2221], "successes": [287, 1767], "pilot_counts": [32, 32], "pilot_successes": [6, 26], "pilot_reused": true, "weight": 0.5759572366582053, "pilot_answer": -0.22235290050506595, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.029378860000178975, "wall_seconds": 1.1131996170001912, "robust_error": 0.2820264564759001, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21272264390147522, "estimate_rational": "-1916035239615901/9007199254740992", "cost": 2108.0, "pilot_cost": 96.0, "queries": 1419, "counts": [689, 730], "successes": [146, 577], "pilot_counts": [32, 32], "pilot_successes": [7, 27], "pilot_reused": true, "weight": 0.6533841316760377, "pilot_answer": -0.22164667438715696, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.03183540800000628, "wall_seconds": 1.0244535460001316, "robust_error": 0.2767226439014752, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21626868120391918, "estimate_rational": "-973987552081879/4503599627370496", "cost": 3147.0, "pilot_cost": 96.0, "queries": 2299, "counts": [848, 1451], "successes": [167, 1152], "pilot_counts": [32, 32], "pilot_successes": [5, 26], "pilot_reused": true, "weight": 0.5388225339700135, "pilot_answer": -0.2293327448517084, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.029663649999747577, "wall_seconds": 1.1253469240000413, "robust_error": 0.2802686812039192, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21371410894520848, "estimate_rational": "-1924965562818917/9007199254740992", "cost": 2625.0, "pilot_cost": 96.0, "queries": 2037, "counts": [588, 1449], "successes": [123, 1152], "pilot_counts": [32, 32], "pilot_successes": [5, 24], "pilot_reused": true, "weight": 0.44766601815536866, "pilot_answer": -0.21417846530675888, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0349411649999638, "wall_seconds": 1.0800159890000032, "robust_error": 0.2777141089452085, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21604282398778968, "estimate_rational": "-3891881526429917/18014398509481984", "cost": 3369.0, "pilot_cost": 96.0, "queries": 2538, "counts": [831, 1707], "successes": [168, 1363], "pilot_counts": [32, 32], "pilot_successes": [5, 25], "pilot_reused": true, "weight": 0.49307194847167546, "pilot_answer": -0.22165340550243856, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03434123000033651, "wall_seconds": 1.1419242540000596, "robust_error": 0.2800428239877897, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22242813598231204, "estimate_rational": "-2003454540653309/9007199254740992", "cost": 6967.0, "pilot_cost": 96.0, "queries": 5423, "counts": [1544, 3879], "successes": [266, 3099], "pilot_counts": [32, 32], "pilot_successes": [6, 23], "pilot_reused": true, "weight": 0.4431321426706411, "pilot_answer": -0.202984073087573, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.029492761000255996, "wall_seconds": 1.1345312049998029, "robust_error": 0.28642813598231204, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2183852204255341, "estimate_rational": "-983519597331659/4503599627370496", "cost": 4431.0, "pilot_cost": 96.0, "queries": 3357, "counts": [1074, 2283], "successes": [201, 1814], "pilot_counts": [32, 32], "pilot_successes": [7, 23], "pilot_reused": true, "weight": 0.4848631685087879, "pilot_answer": -0.1991368269920349, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.030646093000086694, "wall_seconds": 1.1446476189998975, "robust_error": 0.2823852204255341, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.1934522164547277, "estimate_rational": "-3484925319758033/18014398509481984", "cost": 436.0, "pilot_cost": 96.0, "queries": 321, "counts": [115, 206], "successes": [31, 150], "pilot_counts": [32, 32], "pilot_successes": [7, 24], "pilot_reused": true, "weight": 0.5264667399180348, "pilot_answer": -0.20412253737449643, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.03326379400004953, "wall_seconds": 0.9578566040004262, "robust_error": 0.2574522164547277, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21795598541922914, "estimate_rational": "-7852691957737677/36028797018963968", "cost": 4542.0, "pilot_cost": 96.0, "queries": 3729, "counts": [813, 2916], "successes": [154, 2322], "pilot_counts": [32, 32], "pilot_successes": [3, 24], "pilot_reused": true, "weight": 0.35780050550464, "pilot_answer": -0.2250752478837967, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.037186754000231304, "wall_seconds": 1.1376110829996833, "robust_error": 0.28195598541922917, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21782624629520517, "estimate_rational": "-7848017613172799/36028797018963968", "cost": 5039.0, "pilot_cost": 96.0, "queries": 3100, "counts": [1939, 1161], "successes": [412, 949], "pilot_counts": [32, 32], "pilot_successes": [11, 24], "pilot_reused": true, "weight": 0.7695190135051364, "pilot_answer": -0.1701605302095413, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.032480510999903345, "wall_seconds": 1.113368102000095, "robust_error": 0.28182624629520514, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2169146609961139, "estimate_rational": "-61056049152081/281474976710656", "cost": 4006.0, "pilot_cost": 96.0, "queries": 2724, "counts": [1282, 1442], "successes": [260, 1157], "pilot_counts": [32, 32], "pilot_successes": [9, 25], "pilot_reused": true, "weight": 0.639996562508249, "pilot_answer": -0.19844282306730748, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.03156102200000532, "wall_seconds": 1.1211766649998935, "robust_error": 0.2809146609961139, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21413427972116533, "estimate_rational": "-3857500249437959/18014398509481984", "cost": 2346.0, "pilot_cost": 96.0, "queries": 1728, "counts": [618, 1110], "successes": [116, 860], "pilot_counts": [32, 32], "pilot_successes": [7, 24], "pilot_reused": true, "weight": 0.5264667399180348, "pilot_answer": -0.20412253737449643, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.03276827499985302, "wall_seconds": 1.0298290939999788, "robust_error": 0.27813427972116533, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21285561183459578, "estimate_rational": "-1917232908284009/9007199254740992", "cost": 3010.0, "pilot_cost": 96.0, "queries": 2343, "counts": [667, 1676], "successes": [144, 1338], "pilot_counts": [32, 32], "pilot_successes": [6, 23], "pilot_reused": true, "weight": 0.4431321426706411, "pilot_answer": -0.202984073087573, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.030212737000056222, "wall_seconds": 1.123734074999902, "robust_error": 0.2768556118345958, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2186303552776902, "estimate_rational": "-3938494346241939/18014398509481984", "cost": 4584.0, "pilot_cost": 96.0, "queries": 3438, "counts": [1146, 2292], "successes": [224, 1843], "pilot_counts": [32, 32], "pilot_successes": [5, 29], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.00013172900025892886, "wall_seconds": 1.0739178869998796, "robust_error": 0.2826303552776902, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.215107091871177, "estimate_rational": "-3875024875183135/18014398509481984", "cost": 2913.0, "pilot_cost": 96.0, "queries": 2207, "counts": [706, 1501], "successes": [148, 1204], "pilot_counts": [32, 32], "pilot_successes": [7, 23], "pilot_reused": true, "weight": 0.4848631685087879, "pilot_answer": -0.1991368269920349, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.030529965999903652, "wall_seconds": 1.1129851800001234, "robust_error": 0.279107091871177, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21919438627577315, "estimate_rational": "-1974327512706553/9007199254740992", "cost": 4932.0, "pilot_cost": 96.0, "queries": 3242, "counts": [1690, 1552], "successes": [338, 1258], "pilot_counts": [32, 32], "pilot_successes": [8, 27], "pilot_reused": true, "weight": 0.6854101866379576, "pilot_answer": -0.21410890847444533, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03537176500003625, "wall_seconds": 1.2075129630002266, "robust_error": 0.28319438627577315, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21300180801632806, "estimate_rational": "-959274863211577/4503599627370496", "cost": 2222.0, "pilot_cost": 96.0, "queries": 1668, "counts": [554, 1114], "successes": [114, 877], "pilot_counts": [32, 32], "pilot_successes": [4, 26], "pilot_reused": true, "weight": 0.49850289215491955, "pilot_answer": -0.2363743129372597, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.03847930600022664, "wall_seconds": 1.1090100839996921, "robust_error": 0.27700180801632807, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2140628469386453, "estimate_rational": "-1928106715413501/9007199254740992", "cost": 3015.0, "pilot_cost": 96.0, "queries": 2261, "counts": [754, 1507], "successes": [145, 1174], "pilot_counts": [32, 32], "pilot_successes": [3, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.00010529900009714765, "wall_seconds": 1.0734061140001359, "robust_error": 0.2780628469386453, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2172285993119248, "estimate_rational": "-7826485111323195/36028797018963968", "cost": 3619.0, "pilot_cost": 96.0, "queries": 2644, "counts": [975, 1669], "successes": [200, 1347], "pilot_counts": [32, 32], "pilot_successes": [5, 26], "pilot_reused": true, "weight": 0.5388225339700135, "pilot_answer": -0.2293327448517084, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.02916817000004812, "wall_seconds": 1.0944257539999853, "robust_error": 0.2812285993119248, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2169424150856793, "estimate_rational": "-3908087118962883/18014398509481984", "cost": 4546.0, "pilot_cost": 96.0, "queries": 3729, "counts": [817, 2912], "successes": [156, 2310], "pilot_counts": [32, 32], "pilot_successes": [4, 23], "pilot_reused": true, "weight": 0.3593334688998829, "pilot_answer": -0.21143564611673354, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.037308498000129475, "wall_seconds": 1.1604080980000617, "robust_error": 0.2809424150856793, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21637404374086405, "estimate_rational": "-3897848251056011/18014398509481984", "cost": 3518.0, "pilot_cost": 96.0, "queries": 2724, "counts": [794, 1930], "successes": [153, 1527], "pilot_counts": [32, 32], "pilot_successes": [4, 25], "pilot_reused": true, "weight": 0.45149186698815436, "pilot_answer": -0.2279178717732429, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.031744307999815646, "wall_seconds": 1.154902428999776, "robust_error": 0.28037404374086405, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2160521782253862, "estimate_rational": "-3892050037393733/18014398509481984", "cost": 3688.0, "pilot_cost": 96.0, "queries": 2483, "counts": [1205, 1278], "successes": [239, 1014], "pilot_counts": [32, 32], "pilot_successes": [7, 27], "pilot_reused": true, "weight": 0.6533841316760377, "pilot_answer": -0.22164667438715696, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.03249910800013822, "wall_seconds": 1.1352314129999286, "robust_error": 0.2800521782253862, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21438789032908923, "estimate_rational": "-965517222998833/4503599627370496", "cost": 2620.0, "pilot_cost": 96.0, "queries": 1965, "counts": [655, 1310], "successes": [136, 1043], "pilot_counts": [32, 32], "pilot_successes": [6, 29], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.00010339700020267628, "wall_seconds": 0.9833116340000743, "robust_error": 0.2783878903290892, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21515266888741655, "estimate_rational": "-7751691835433095/36028797018963968", "cost": 3937.0, "pilot_cost": 96.0, "queries": 3242, "counts": [695, 2547], "successes": [143, 2038], "pilot_counts": [32, 32], "pilot_successes": [5, 22], "pilot_reused": true, "weight": 0.35301506514068925, "pilot_answer": -0.20057751812040803, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.030246109000017896, "wall_seconds": 1.1121788320001542, "robust_error": 0.2791526688874165, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20270636047979795, "estimate_rational": "-1825816579044895/9007199254740992", "cost": 804.0, "pilot_cost": 96.0, "queries": 534, "counts": [270, 264], "successes": [63, 199], "pilot_counts": [32, 32], "pilot_successes": [10, 25], "pilot_reused": true, "weight": 0.6721604599731412, "pilot_answer": -0.19285458654165266, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.030269073999988905, "wall_seconds": 1.0196515830002681, "robust_error": 0.26670636047979795, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21188975624339335, "estimate_rational": "-1908533254522743/9007199254740992", "cost": 2805.0, "pilot_cost": 96.0, "queries": 2368, "counts": [437, 1931], "successes": [94, 1536], "pilot_counts": [32, 32], "pilot_successes": [4, 22], "pilot_reused": true, "weight": 0.3114635406817701, "pilot_answer": -0.2038160890340805, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03960187099983159, "wall_seconds": 1.166507609999826, "robust_error": 0.27588975624339335, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20445723156374565, "estimate_rational": "-7366348095069505/36028797018963968", "cost": 1009.0, "pilot_cost": 96.0, "queries": 648, "counts": [361, 287], "successes": [86, 221], "pilot_counts": [32, 32], "pilot_successes": [9, 27], "pilot_reused": true, "weight": 0.7161173354621585, "pilot_answer": -0.2067679880186915, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03499076199977935, "wall_seconds": 1.0162615159997586, "robust_error": 0.2684572315637457, "robust_failure": false, "case": "opposite_sign", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21735676313788216, "estimate_rational": "-3915551349896893/18014398509481984", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [167, 1378], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0755376900001465, "robust_error": 0.28135676313788216, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2175374563475533, "estimate_rational": "-7837612858767733/36028797018963968", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [158, 1362], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0869611120001537, "robust_error": 0.28153745634755334, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21831656762143864, "estimate_rational": "-3932841650354867/18014398509481984", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [198, 1606], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.1312711879995732, "robust_error": 0.28231656762143864, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20967534124387815, "estimate_rational": "-3777175154778845/18014398509481984", "cost": 1980.0, "pilot_cost": 0.0, "queries": 1485, "counts": [495, 990], "successes": [113, 786], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 0.9953578469999229, "robust_error": 0.27367534124387816, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21962791311744467, "estimate_rational": "-1978232375351767/9007199254740992", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [213, 1831], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.0642506350000076, "robust_error": 0.2836279131174447, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21711207898914717, "estimate_rational": "-7822287024265255/36028797018963968", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [168, 1378], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0698087030000352, "robust_error": 0.28111207898914714, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2166370616681425, "estimate_rational": "-3902586360813143/18014398509481984", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [174, 1386], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1218212650001078, "robust_error": 0.2806370616681425, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2162978605848987, "estimate_rational": "-3896475857324741/18014398509481984", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [145, 1190], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0675244059998477, "robust_error": 0.2802978605848987, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21383031413059786, "estimate_rational": "-7704048984312613/36028797018963968", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [157, 1196], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0766120270000101, "robust_error": 0.2778303141305979, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20917452276927417, "estimate_rational": "-1884076605598209/9007199254740992", "cost": 1496.0, "pilot_cost": 0.0, "queries": 1122, "counts": [374, 748], "successes": [82, 584], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.9966970729997229, "robust_error": 0.2731745227692742, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2060022947485207, "estimate_rational": "-7422014862935239/36028797018963968", "cost": 1300.0, "pilot_cost": 0.0, "queries": 975, "counts": [325, 650], "successes": [74, 502], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0866343330003474, "robust_error": 0.27000229474852067, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2179507772453469, "estimate_rational": "-3926252156749017/18014398509481984", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [226, 1839], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.1355291109998689, "robust_error": 0.2819507772453469, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21661433928873897, "estimate_rational": "-975544257703871/4503599627370496", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [169, 1376], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1203830939998625, "robust_error": 0.28061433928873897, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21738461973586967, "estimate_rational": "-7832106339508317/36028797018963968", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [191, 1583], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.1556147979999878, "robust_error": 0.2813846197358697, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21537082717801231, "estimate_rational": "-3879775908101487/18014398509481984", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [182, 1392], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0756683720001092, "robust_error": 0.2793708271780123, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2135037453200571, "estimate_rational": "-7692283102924915/36028797018963968", "cost": 2620.0, "pilot_cost": 0.0, "queries": 1965, "counts": [655, 1310], "successes": [143, 1052], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0142158850003398, "robust_error": 0.27750374532005706, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2101622494128798, "estimate_rational": "-3785946512572763/18014398509481984", "cost": 1723.0, "pilot_cost": 0.0, "queries": 1292, "counts": [431, 861], "successes": [93, 674], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.007080115000008, "robust_error": 0.2741622494128798, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2118931594326163, "estimate_rational": "-7634255630904703/36028797018963968", "cost": 2279.0, "pilot_cost": 0.0, "queries": 1709, "counts": [570, 1139], "successes": [123, 902], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.007471864999843, "robust_error": 0.2758931594326163, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21305095606498745, "estimate_rational": "-7675969650761643/36028797018963968", "cost": 2620.0, "pilot_cost": 0.0, "queries": 1965, "counts": [655, 1310], "successes": [138, 1038], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.049571736999951, "robust_error": 0.2770509560649874, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2222691517953429, "estimate_rational": "-2002022538402925/9007199254740992", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [1744, 3488], "successes": [323, 2826], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.107987034999951, "robust_error": 0.2862691517953429, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22001584187247136, "estimate_rational": "-247715815868117/1125899906842624", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [258, 2137], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.0969423030001053, "robust_error": 0.28401584187247136, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2144802651109037, "estimate_rational": "-7727465936254329/36028797018963968", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [149, 1185], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.1059313559999282, "robust_error": 0.27848026511090374, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21293270309154688, "estimate_rational": "-958963642298083/4503599627370496", "cost": 2279.0, "pilot_cost": 0.0, "queries": 1709, "counts": [570, 1139], "successes": [127, 917], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.0333284439998351, "robust_error": 0.2769327030915469, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21191231921487602, "estimate_rational": "-3817472967405333/18014398509481984", "cost": 1980.0, "pilot_cost": 0.0, "queries": 1485, "counts": [495, 990], "successes": [102, 774], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0095422499998676, "robust_error": 0.275912319214876, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21220259531871744, "estimate_rational": "-238918882301107/1125899906842624", "cost": 1980.0, "pilot_cost": 0.0, "queries": 1485, "counts": [495, 990], "successes": [95, 762], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0032454430001962, "robust_error": 0.27620259531871744, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2058043759245562, "estimate_rational": "-3707442042900195/18014398509481984", "cost": 1300.0, "pilot_cost": 0.0, "queries": 975, "counts": [325, 650], "successes": [81, 518], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0074598330002118, "robust_error": 0.2698043759245562, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2166599419491383, "estimate_rational": "-1951499267656505/9007199254740992", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [205, 1605], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0864405900001657, "robust_error": 0.2806599419491383, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22130708173393215, "estimate_rational": "-3986713963325555/18014398509481984", "cost": 6064.0, "pilot_cost": 0.0, "queries": 4548, "counts": [1516, 3032], "successes": [285, 2452], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.103559857000164, "robust_error": 0.28530708173393216, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21452183174336514, "estimate_rational": "-1932240883004511/9007199254740992", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [153, 1193], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0886835689998406, "robust_error": 0.27852183174336514, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21285742160424653, "estimate_rational": "-3834498418479717/18014398509481984", "cost": 2279.0, "pilot_cost": 0.0, "queries": 1709, "counts": [570, 1139], "successes": [123, 908], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.0069856820000496, "robust_error": 0.27685742160424653, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21317102447322211, "estimate_rational": "-480018473191895/2251799813685248", "cost": 2279.0, "pilot_cost": 0.0, "queries": 1709, "counts": [570, 1139], "successes": [112, 887], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.0080761179997353, "robust_error": 0.2771710244732221, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21898928212774, "estimate_rational": "-3944960197554489/18014398509481984", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [230, 1859], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.1173330800002077, "robust_error": 0.28298928212774, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21177063681822156, "estimate_rational": "-3814920644250221/18014398509481984", "cost": 2620.0, "pilot_cost": 0.0, "queries": 1965, "counts": [655, 1310], "successes": [150, 1056], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0012795100001313, "robust_error": 0.27577063681822156, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22000750596321733, "estimate_rational": "-3963302887498631/18014398509481984", "cost": 6064.0, "pilot_cost": 0.0, "queries": 4548, "counts": [1516, 3032], "successes": [279, 2423], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.0818746019999708, "robust_error": 0.28400750596321733, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21262616718795727, "estimate_rational": "-7660665018535209/36028797018963968", "cost": 2279.0, "pilot_cost": 0.0, "queries": 1709, "counts": [570, 1139], "successes": [121, 902], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.0097515669999666, "robust_error": 0.2766261671879573, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20777753143491118, "estimate_rational": "-1871493626292455/9007199254740992", "cost": 1300.0, "pilot_cost": 0.0, "queries": 975, "counts": [325, 650], "successes": [71, 502], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0332078289998208, "robust_error": 0.2717775314349112, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.218671305407314, "estimate_rational": "-3939232038195997/18014398509481984", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [263, 2131], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.0899821899997733, "robust_error": 0.282671305407314, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.19485415861831495, "estimate_rational": "-3510180464580139/18014398509481984", "cost": 488.0, "pilot_cost": 0.0, "queries": 366, "counts": [122, 244], "successes": [33, 182], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9442623889999595, "robust_error": 0.25885415861831496, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20904464713388998, "estimate_rational": "-3765813579743935/18014398509481984", "cost": 1496.0, "pilot_cost": 0.0, "queries": 1122, "counts": [374, 748], "successes": [83, 586], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.018344812000123, "robust_error": 0.27304464713389, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21496751832825883, "estimate_rational": "-3872510541759627/18014398509481984", "cost": 2620.0, "pilot_cost": 0.0, "queries": 1965, "counts": [655, 1310], "successes": [132, 1038], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0604666589997578, "robust_error": 0.27896751832825883, "robust_failure": false, "case": "opposite_sign", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21536273760546726, "estimate_rational": "-3879630179317889/18014398509481984", "cost": 3425.0, "pilot_cost": 96.0, "queries": 2451, "counts": [974, 1477], "successes": [200, 1178], "pilot_counts": [32, 32], "pilot_successes": [5, 27], "pilot_reused": true, "weight": 0.5686291501015239, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.0931502360003833, "robust_error": 0.27936273760546726, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22144679367705367, "estimate_rational": "-498653848743185/2251799813685248", "cost": 6437.0, "pilot_cost": 96.0, "queries": 4933, "counts": [1504, 3429], "successes": [275, 2759], "pilot_counts": [32, 32], "pilot_successes": [4, 25], "pilot_reused": true, "weight": 0.46722324978244867, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.1044652770001449, "robust_error": 0.28544679367705367, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2185003455746452, "estimate_rational": "-3936152299641187/18014398509481984", "cost": 4918.0, "pilot_cost": 96.0, "queries": 3287, "counts": [1631, 1656], "successes": [323, 1333], "pilot_counts": [32, 32], "pilot_successes": [10, 25], "pilot_reused": true, "weight": 0.6632067653837073, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.1212008739998964, "robust_error": 0.2825003455746452, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2063296458739441, "estimate_rational": "-929226116273381/4503599627370496", "cost": 1285.0, "pilot_cost": 96.0, "queries": 880, "counts": [405, 475], "successes": [103, 381], "pilot_counts": [32, 32], "pilot_successes": [7, 27], "pilot_reused": true, "weight": 0.6304550191159303, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.0908100339997873, "robust_error": 0.2703296458739441, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21932678097329786, "estimate_rational": "-7902080072509717/36028797018963968", "cost": 4273.0, "pilot_cost": 96.0, "queries": 2990, "counts": [1283, 1707], "successes": [241, 1364], "pilot_counts": [32, 32], "pilot_successes": [6, 27], "pilot_reused": true, "weight": 0.6006276293266393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0639495179998448, "robust_error": 0.2833267809732979, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2199682487609283, "estimate_rational": "-3962595692612229/18014398509481984", "cost": 6763.0, "pilot_cost": 96.0, "queries": 5320, "counts": [1443, 3877], "successes": [266, 3100], "pilot_counts": [32, 32], "pilot_successes": [3, 25], "pilot_reused": true, "weight": 0.42671874886323746, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.1429123650000292, "robust_error": 0.2839682487609283, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21326383667111287, "estimate_rational": "-3841819741454505/18014398509481984", "cost": 3623.0, "pilot_cost": 96.0, "queries": 3100, "counts": [523, 2577], "successes": [109, 2050], "pilot_counts": [32, 32], "pilot_successes": [8, 18], "pilot_reused": true, "weight": 0.288662766248752, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0976883719999933, "robust_error": 0.2772638366711129, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2180577464986519, "estimate_rational": "-3928179143506315/18014398509481984", "cost": 4169.0, "pilot_cost": 96.0, "queries": 2919, "counts": [1250, 1669], "successes": [250, 1344], "pilot_counts": [32, 32], "pilot_successes": [7, 26], "pilot_reused": true, "weight": 0.5997324771244407, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0798154949998207, "robust_error": 0.2820577464986519, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21762130047253464, "estimate_rational": "-3920316830863959/18014398509481984", "cost": 3425.0, "pilot_cost": 96.0, "queries": 2451, "counts": [974, 1477], "successes": [183, 1169], "pilot_counts": [32, 32], "pilot_successes": [7, 25], "pilot_reused": true, "weight": 0.568629150101524, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.062114728999859, "robust_error": 0.28162130047253464, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21410585684135225, "estimate_rational": "-3856988228354219/18014398509481984", "cost": 2822.0, "pilot_cost": 96.0, "queries": 1853, "counts": [969, 884], "successes": [203, 703], "pilot_counts": [32, 32], "pilot_successes": [9, 27], "pilot_reused": true, "weight": 0.6867730022552996, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9932574089998525, "robust_error": 0.27810585684135225, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21532513274721443, "estimate_rational": "-1939476375207715/9007199254740992", "cost": 3086.0, "pilot_cost": 96.0, "queries": 2368, "counts": [718, 1650], "successes": [150, 1324], "pilot_counts": [32, 32], "pilot_successes": [7, 22], "pilot_reused": true, "weight": 0.46542404284330063, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0966092529997695, "robust_error": 0.27932513274721443, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2196435680871114, "estimate_rational": "-7913493531131529/36028797018963968", "cost": 6081.0, "pilot_cost": 96.0, "queries": 4549, "counts": [1532, 3017], "successes": [302, 2445], "pilot_counts": [32, 32], "pilot_successes": [6, 24], "pilot_reused": true, "weight": 0.5039219456288607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.0836375540002336, "robust_error": 0.28364356808711144, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21522097081218272, "estimate_rational": "-1938538167904125/9007199254740992", "cost": 3290.0, "pilot_cost": 96.0, "queries": 2630, "counts": [660, 1970], "successes": [126, 1546], "pilot_counts": [32, 32], "pilot_successes": [5, 22], "pilot_reused": true, "weight": 0.4013299901149918, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0618552969999655, "robust_error": 0.2792209708121827, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2195361313458763, "estimate_rational": "-3954811357294595/18014398509481984", "cost": 5210.0, "pilot_cost": 96.0, "queries": 3729, "counts": [1481, 2248], "successes": [282, 1804], "pilot_counts": [32, 32], "pilot_successes": [6, 26], "pilot_reused": true, "weight": 0.568629150101524, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.075889830000051, "robust_error": 0.2835361313458763, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21229938231579448, "estimate_rational": "-1912222838176797/9007199254740992", "cost": 2249.0, "pilot_cost": 96.0, "queries": 1540, "counts": [709, 831], "successes": [151, 656], "pilot_counts": [32, 32], "pilot_successes": [7, 27], "pilot_reused": true, "weight": 0.6304550191159303, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 1.0135124909998012, "robust_error": 0.2762993823157945, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21643319223559915, "estimate_rational": "-3898913775611405/18014398509481984", "cost": 3140.0, "pilot_cost": 96.0, "queries": 2299, "counts": [841, 1458], "successes": [167, 1161], "pilot_counts": [32, 32], "pilot_successes": [5, 26], "pilot_reused": true, "weight": 0.5356993188613558, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.0714675549997992, "robust_error": 0.28043319223559915, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21287967237303604, "estimate_rational": "-7669798505391667/36028797018963968", "cost": 2423.0, "pilot_cost": 96.0, "queries": 1853, "counts": [570, 1283], "successes": [120, 1016], "pilot_counts": [32, 32], "pilot_successes": [5, 24], "pilot_reused": true, "weight": 0.47045581382081336, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.0539515689997643, "robust_error": 0.276879672373036, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2145979328345124, "estimate_rational": "-3865852681391955/18014398509481984", "cost": 3474.0, "pilot_cost": 96.0, "queries": 2600, "counts": [874, 1726], "successes": [182, 1377], "pilot_counts": [32, 32], "pilot_successes": [5, 25], "pilot_reused": true, "weight": 0.5032293892474058, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.1630238960001407, "robust_error": 0.2785979328345124, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22314626425974285, "estimate_rational": "-8039691460554369/36028797018963968", "cost": 8527.0, "pilot_cost": 96.0, "queries": 6524, "counts": [2003, 4521], "successes": [351, 3638], "pilot_counts": [32, 32], "pilot_successes": [6, 23], "pilot_reused": true, "weight": 0.469751309832933, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1356693029997587, "robust_error": 0.2871462642597429, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21767113296369583, "estimate_rational": "-3921214533218457/18014398509481984", "cost": 4592.0, "pilot_cost": 96.0, "queries": 3439, "counts": [1153, 2286], "successes": [220, 1817], "pilot_counts": [32, 32], "pilot_successes": [7, 23], "pilot_reused": true, "weight": 0.5022585264638936, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.1595397020000746, "robust_error": 0.28167113296369584, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.19335038978826824, "estimate_rational": "-870772743402385/4503599627370496", "cost": 442.0, "pilot_cost": 96.0, "queries": 323, "counts": [119, 204], "successes": [32, 148], "pilot_counts": [32, 32], "pilot_successes": [7, 24], "pilot_reused": true, "weight": 0.5363863070777293, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9104838549997112, "robust_error": 0.25735038978826824, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2176597326316475, "estimate_rational": "-1960504581546899/9007199254740992", "cost": 4988.0, "pilot_cost": 96.0, "queries": 4001, "counts": [987, 3014], "successes": [188, 2398], "pilot_counts": [32, 32], "pilot_successes": [3, 24], "pilot_reused": true, "weight": 0.3955318946034653, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.076119976999962, "robust_error": 0.2816597326316475, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21746015434381372, "estimate_rational": "-489676735035365/2251799813685248", "cost": 4944.0, "pilot_cost": 96.0, "queries": 3287, "counts": [1657, 1630], "successes": [337, 1313], "pilot_counts": [32, 32], "pilot_successes": [11, 24], "pilot_reused": true, "weight": 0.6702426776436944, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.069539524999982, "robust_error": 0.2814601543438137, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21419693182338695, "estimate_rational": "-964657222343709/4503599627370496", "cost": 2375.0, "pilot_cost": 96.0, "queries": 1738, "counts": [637, 1101], "successes": [120, 854], "pilot_counts": [32, 32], "pilot_successes": [7, 24], "pilot_reused": true, "weight": 0.5363863070777293, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9978997260000142, "robust_error": 0.27819693182338695, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.217150904851813, "estimate_rational": "-977960734173791/4503599627370496", "cost": 3424.0, "pilot_cost": 96.0, "queries": 2343, "counts": [1081, 1262], "successes": [215, 1009], "pilot_counts": [32, 32], "pilot_successes": [9, 25], "pilot_reused": true, "weight": 0.6313219686540195, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.0837475399998766, "robust_error": 0.281150904851813, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21272911067464886, "estimate_rational": "-7664373948521645/36028797018963968", "cost": 2785.0, "pilot_cost": 96.0, "queries": 2131, "counts": [654, 1477], "successes": [141, 1177], "pilot_counts": [32, 32], "pilot_successes": [6, 23], "pilot_reused": true, "weight": 0.469751309832933, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.0723229870000068, "robust_error": 0.2767291106746489, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21882143557250955, "estimate_rational": "-985484135705031/4503599627370496", "cost": 4609.0, "pilot_cost": 96.0, "queries": 3133, "counts": [1476, 1657], "successes": [295, 1340], "pilot_counts": [32, 32], "pilot_successes": [5, 29], "pilot_reused": true, "weight": 0.6404251430829894, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0715526039998622, "robust_error": 0.28282143557250955, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21912534196926742, "estimate_rational": "-3947411233760901/18014398509481984", "cost": 4899.0, "pilot_cost": 96.0, "queries": 3285, "counts": [1614, 1671], "successes": [321, 1352], "pilot_counts": [32, 32], "pilot_successes": [8, 27], "pilot_reused": true, "weight": 0.6589638059469787, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0814052999999149, "robust_error": 0.2831253419692674, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2159500750999101, "estimate_rational": "-3890210711002343/18014398509481984", "cost": 3019.0, "pilot_cost": 96.0, "queries": 2261, "counts": [758, 1503], "successes": [156, 1205], "pilot_counts": [32, 32], "pilot_successes": [7, 23], "pilot_reused": true, "weight": 0.5022585264638936, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.0930901640003867, "robust_error": 0.2799500750999101, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21251530374171884, "estimate_rational": "-3828335370966931/18014398509481984", "cost": 2224.0, "pilot_cost": 96.0, "queries": 1668, "counts": [556, 1112], "successes": [115, 874], "pilot_counts": [32, 32], "pilot_successes": [4, 26], "pilot_reused": true, "weight": 0.4997146931501427, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 0.9870974690002186, "robust_error": 0.27651530374171884, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2097132066654695, "estimate_rational": "-3777857277573121/18014398509481984", "cost": 1756.0, "pilot_cost": 96.0, "queries": 1353, "counts": [403, 950], "successes": [90, 750], "pilot_counts": [32, 32], "pilot_successes": [3, 26], "pilot_reused": true, "weight": 0.4585959071560669, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 0.9834416300000157, "robust_error": 0.2737132066654695, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21763237536085728, "estimate_rational": "-3920516338315651/18014398509481984", "cost": 3611.0, "pilot_cost": 96.0, "queries": 2644, "counts": [967, 1677], "successes": [198, 1356], "pilot_counts": [32, 32], "pilot_successes": [5, 26], "pilot_reused": true, "weight": 0.5356993188613558, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.077510371000244, "robust_error": 0.2816323753608573, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2173238296030594, "estimate_rational": "-1957479036038135/9007199254740992", "cost": 4355.0, "pilot_cost": 96.0, "queries": 3479, "counts": [876, 2603], "successes": [171, 2079], "pilot_counts": [32, 32], "pilot_successes": [4, 23], "pilot_reused": true, "weight": 0.4021203616179172, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0834457400001156, "robust_error": 0.2813238296030594, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21586476603793892, "estimate_rational": "-972168479890881/4503599627370496", "cost": 3198.0, "pilot_cost": 96.0, "queries": 2451, "counts": [747, 1704], "successes": [146, 1348], "pilot_counts": [32, 32], "pilot_successes": [4, 25], "pilot_reused": true, "weight": 0.46722324978244867, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.069765610000104, "robust_error": 0.2798647660379389, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21696754184459355, "estimate_rational": "-244283735150701/1125899906842624", "cost": 3422.0, "pilot_cost": 96.0, "queries": 2343, "counts": [1079, 1264], "successes": [208, 1002], "pilot_counts": [32, 32], "pilot_successes": [7, 27], "pilot_reused": true, "weight": 0.6304550191159303, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.0636570189999475, "robust_error": 0.28096754184459355, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21421331225078577, "estimate_rational": "-1929461986460877/9007199254740992", "cost": 2455.0, "pilot_cost": 96.0, "queries": 1634, "counts": [821, 813], "successes": [168, 643], "pilot_counts": [32, 32], "pilot_successes": [6, 29], "pilot_reused": true, "weight": 0.6689094732500458, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 0.9982163439999567, "robust_error": 0.27821331225078577, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2173459976503171, "estimate_rational": "-3915357416113747/18014398509481984", "cost": 4353.0, "pilot_cost": 96.0, "queries": 3479, "counts": [874, 2605], "successes": [171, 2082], "pilot_counts": [32, 32], "pilot_successes": [5, 22], "pilot_reused": true, "weight": 0.4013299901149918, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.0743722929996693, "robust_error": 0.2813459976503171, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2008889005016722, "estimate_rational": "-7237785419537597/36028797018963968", "cost": 694.0, "pilot_cost": 96.0, "queries": 464, "counts": [230, 234], "successes": [53, 173], "pilot_counts": [32, 32], "pilot_successes": [10, 25], "pilot_reused": true, "weight": 0.6632067653837073, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 0.9092515770003047, "robust_error": 0.26488890050167224, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21180801278131112, "estimate_rational": "-476949243717999/2251799813685248", "cost": 2772.0, "pilot_cost": 96.0, "queries": 2261, "counts": [511, 1750], "successes": [112, 1397], "pilot_counts": [32, 32], "pilot_successes": [4, 22], "pilot_reused": true, "weight": 0.3682707092882579, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0710359570002765, "robust_error": 0.2758080127813111, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.1974532433712121, "estimate_rational": "-7114002826157493/36028797018963968", "cost": 525.0, "pilot_cost": 96.0, "queries": 345, "counts": [180, 165], "successes": [50, 126], "pilot_counts": [32, 32], "pilot_successes": [9, 27], "pilot_reused": true, "weight": 0.6867730022552996, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 13, "optimization_seconds": 0.0, "wall_seconds": 0.9099577669999235, "robust_error": 0.2614532433712121, "robust_failure": false, "case": "opposite_sign", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21714331216716626, "estimate_rational": "-13590237299660824137373/62586487992770763948032", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [250, 2092], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.0511305929999253, "robust_error": 0.28114331216716626, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2135006169551731, "estimate_rational": "-269393345337276257194001/1261791882286871535943680", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [218, 1799], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.0492575739999666, "robust_error": 0.27750061695517314, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20760729817463242, "estimate_rational": "-1214034326476195099757/5847743972155494236160", "cost": 2279.0, "pilot_cost": 0.0, "queries": 1709, "counts": [570, 1139], "successes": [130, 897], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.0133416230000876, "robust_error": 0.2716072981746324, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21964013816363034, "estimate_rational": "-962751983991982394415111/4383315326794863654993920", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [1744, 3488], "successes": [332, 2807], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.070215200000348, "robust_error": 0.2836401381636303, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21662614524635446, "estimate_rational": "-717495244867433166218123/3312135956864642129592320", "cost": 6064.0, "pilot_cost": 0.0, "queries": 4548, "counts": [1516, 3032], "successes": [288, 2415], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.144026047999887, "robust_error": 0.28062614524635443, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2160486409227165, "estimate_rational": "-4326952214708492567106219/20027676157686644463370240", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [253, 2093], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.0808734859997458, "robust_error": 0.28004864092271653, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2168736774070251, "estimate_rational": "-574652084029816623304819/2649708765491713703673856", "cost": 6064.0, "pilot_cost": 0.0, "queries": 4548, "counts": [1516, 3032], "successes": [297, 2433], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.0788911940003345, "robust_error": 0.28087367740702507, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21494633635282562, "estimate_rational": "-134527362992361866627253/625864879927707639480320", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [264, 2109], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.064608786000008, "robust_error": 0.2789463363528256, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2166979655132315, "estimate_rational": "-182285155861783977328211/841194588191247690629120", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [225, 1823], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.0483723859997554, "robust_error": 0.2806979655132315, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21397769476408118, "estimate_rational": "-2450985294866119194492903/11454396205027008425492480", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [198, 1573], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0246749870002532, "robust_error": 0.2779776947640812, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20872248890098594, "estimate_rational": "-11332670420161218423/54295397107578699776", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [164, 1190], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0053549680001197, "robust_error": 0.27272248890098594, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2175999415693235, "estimate_rational": "-240305006437909909433269/1104343157010237478666240", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [2006, 4011], "successes": [389, 3241], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.0385320719997253, "robust_error": 0.2815999415693235, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21217542524122146, "estimate_rational": "-151896336605189934963027/715899762814188026593280", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [200, 1571], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.006960410999909, "robust_error": 0.27617542524122146, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21600900722364932, "estimate_rational": "-136279205907823448875943/630895941143435767971840", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [229, 1828], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.0586155940000026, "robust_error": 0.2800090072236493, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20924823282047542, "estimate_rational": "-151031646588654332284913/721782184503474273648640", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [189, 1379], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.004692526999861, "robust_error": 0.2732482328204754, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21602141482677176, "estimate_rational": "-540800867409484119704933/2503459519710830557921280", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [259, 2104], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.0713588280000295, "robust_error": 0.2800214148267718, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2107621851970272, "estimate_rational": "-482704115891600681769/2290278568901501517824", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [166, 1199], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0316132089997154, "robust_error": 0.2747621851970272, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20751960981054987, "estimate_rational": "-6415366903710586815089/30914509282122032742400", "cost": 2620.0, "pilot_cost": 0.0, "queries": 1965, "counts": [655, 1310], "successes": [146, 1032], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0243621760000678, "robust_error": 0.2715196098105499, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2121865543565893, "estimate_rational": "-69493183481428851746907/327509835352914717048832", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [159, 1189], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0099172529999123, "robust_error": 0.27618655435658934, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21903501730599648, "estimate_rational": "-6614174834189347735827/30196883199498681057280", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [2006, 4011], "successes": [390, 3252], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.052149345000089, "robust_error": 0.28303501730599645, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22012289162782944, "estimate_rational": "-120608505581333694627737/547914415849357956874240", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [1744, 3488], "successes": [340, 2825], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0588535270003376, "robust_error": 0.28412289162782944, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21180033138501303, "estimate_rational": "-2426044912039956179224977/11454396205027008425492480", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [199, 1568], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.033296349000011, "robust_error": 0.27580033138501303, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21073747498277517, "estimate_rational": "-1206935266849837046528993/5727198102513504212746240", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [227, 1620], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0117120760000944, "robust_error": 0.2747374749827752, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2063461095928124, "estimate_rational": "-446810837237080339184489/2165346553510422820945920", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [185, 1363], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0142098950000218, "robust_error": 0.2703461095928124, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20388283702848548, "estimate_rational": "-8726636180928379084231/42802210858529193984000", "cost": 1980.0, "pilot_cost": 0.0, "queries": 1485, "counts": [495, 990], "successes": [123, 788], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 0.9905766459996812, "robust_error": 0.2678828370284855, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20793444348224, "estimate_rational": "-340502876745341848535333/1637549176764573585244160", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [157, 1175], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0548260520004078, "robust_error": 0.27193444348224, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.22053570998654567, "estimate_rational": "-2254906118563422756451791/10224675716694537855303680", "cost": 9227.0, "pilot_cost": 0.0, "queries": 6920, "counts": [2307, 4613], "successes": [434, 3736], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 43, "optimization_seconds": 0.0, "wall_seconds": 1.0877747829999862, "robust_error": 0.28453570998654565, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21760636602554526, "estimate_rational": "-272384364288165370197271/1251729759855415278960640", "cost": 5272.0, "pilot_cost": 0.0, "queries": 3954, "counts": [1318, 2636], "successes": [274, 2140], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 39, "optimization_seconds": 0.0, "wall_seconds": 1.079653836000034, "robust_error": 0.28160636602554523, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21266045395820374, "estimate_rational": "-153494527015452814303463/721782184503474273648640", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [183, 1377], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0346766590000698, "robust_error": 0.2766604539582037, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21377035371819855, "estimate_rational": "-154295632888801752828929/721782184503474273648640", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [186, 1386], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.049301602000014, "robust_error": 0.2777703537181986, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2139996361991727, "estimate_rational": "-36003067169127981825197/168238917638249538125824", "cost": 4584.0, "pilot_cost": 0.0, "queries": 3438, "counts": [1146, 2292], "successes": [227, 1817], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 38, "optimization_seconds": 0.0, "wall_seconds": 1.0443398029997297, "robust_error": 0.2779996361991727, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21870177990360257, "estimate_rational": "-52832896826172439741953/241575065595989448458240", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [2006, 4011], "successes": [388, 3246], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.0568918300000405, "robust_error": 0.28270177990360257, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.207544129821538, "estimate_rational": "-135945487572631738093409/655019670705829434097664", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [173, 1205], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0232581039999786, "robust_error": 0.27154412982153797, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21599271220811775, "estimate_rational": "-946764165897834596215659/4383315326794863654993920", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [1744, 3488], "successes": [334, 2791], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0586601690001771, "robust_error": 0.2799927122081177, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.20568247828598465, "estimate_rational": "-336815172992111448576299/1637549176764573585244160", "cost": 3015.0, "pilot_cost": 0.0, "queries": 2261, "counts": [754, 1507], "successes": [160, 1175], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 35, "optimization_seconds": 0.0, "wall_seconds": 1.0235477420001189, "robust_error": 0.2696824782859847, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2195156216523588, "estimate_rational": "-2339536795588807772687/10657723482176005079040", "cost": 8023.0, "pilot_cost": 0.0, "queries": 6017, "counts": [2006, 4011], "successes": [391, 3257], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 42, "optimization_seconds": 0.0, "wall_seconds": 1.0450878020001255, "robust_error": 0.2835156216523588, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2186086409948619, "estimate_rational": "-239557651660643549759127/1095828831698715913748480", "cost": 6976.0, "pilot_cost": 0.0, "queries": 5232, "counts": [1744, 3488], "successes": [336, 2809], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 41, "optimization_seconds": 0.0, "wall_seconds": 1.0622566369997912, "robust_error": 0.28260864099486194, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2139266069250793, "estimate_rational": "-1417108013853207511128113/6624271913729284259184640", "cost": 6064.0, "pilot_cost": 0.0, "queries": 4548, "counts": [1516, 3032], "successes": [290, 2406], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 40, "optimization_seconds": 0.0, "wall_seconds": 1.056870667000112, "robust_error": 0.2779266069250793, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.2130799249467449, "estimate_rational": "-305087735459679348560621/1431799525628376053186560", "cost": 3987.0, "pilot_cost": 0.0, "queries": 2990, "counts": [997, 1993], "successes": [207, 1587], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0094245850000334, "robust_error": 0.27707992494674494, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.21341067208263576, "estimate_rational": "-154036021092159455130411/721782184503474273648640", "cost": 3467.0, "pilot_cost": 0.0, "queries": 2600, "counts": [867, 1733], "successes": [190, 1393], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0210207170002832, "robust_error": 0.27741067208263576, "robust_failure": false, "case": "opposite_sign", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12733717438554787, "estimate_rational": "2293902604452661/18014398509481984", "cost": 99312.0, "pilot_cost": 96.0, "queries": 74484, "counts": [49656, 24828], "successes": [34822, 19835], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.00010446800024510594, "wall_seconds": 1.2734787409999626, "robust_error": 0.20333717438554788, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12703443565557965, "estimate_rational": "2288448948326759/18014398509481984", "cost": 99312.0, "pilot_cost": 96.0, "queries": 74484, "counts": [49656, 24828], "successes": [34792, 19805], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.00012667100008911802, "wall_seconds": 1.2859040680000362, "robust_error": 0.20303443565557966, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12631907487585692, "estimate_rational": "568890538540695/4503599627370496", "cost": 61421.0, "pilot_cost": 96.0, "queries": 51304, "counts": [41187, 10117], "successes": [28852, 8022], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.670588925565031, "pilot_answer": 0.122817804813385, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.03068888000007064, "wall_seconds": 1.3064423780001562, "robust_error": 0.20231907487585693, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12782114281166945, "estimate_rational": "1151310502273411/9007199254740992", "cost": 182348.0, "pilot_cost": 96.0, "queries": 155296, "counts": [128244, 27052], "successes": [89884, 21721], "pilot_counts": [32, 32], "pilot_successes": [19, 25], "pilot_reused": true, "weight": 0.7032988119775532, "pilot_answer": 0.10580071091651916, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0331955530000414, "wall_seconds": 1.372762667999723, "robust_error": 0.20382114281166946, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12764217634957392, "estimate_rational": "2299397031378801/18014398509481984", "cost": 131340.0, "pilot_cost": 96.0, "queries": 98505, "counts": [65670, 32835], "successes": [46090, 26273], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.00010307499996997649, "wall_seconds": 1.218748907999725, "robust_error": 0.20364217634957393, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12554104969539118, "estimate_rational": "4523092997022917/36028797018963968", "cost": 42935.0, "pilot_cost": 96.0, "queries": 32201, "counts": [21467, 10734], "successes": [14899, 8554], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.00010244499981126864, "wall_seconds": 1.161177141999815, "robust_error": 0.2015410496953912, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12447879246192123, "estimate_rational": "2242410573388151/18014398509481984", "cost": 42535.0, "pilot_cost": 96.0, "queries": 26755, "counts": [10975, 15780], "successes": [7543, 12622], "pilot_counts": [32, 32], "pilot_successes": [21, 18], "pilot_reused": true, "weight": 0.25802793406653757, "pilot_answer": 0.05022418066859244, "rule": "joint_glr", "certified": true, "checks": 45, "optimization_seconds": 0.03147012900035406, "wall_seconds": 1.2082364709999638, "robust_error": 0.20047879246192124, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12722496988383464, "estimate_rational": "2291881307844241/18014398509481984", "cost": 83140.0, "pilot_cost": 96.0, "queries": 65862, "counts": [48584, 17278], "successes": [33976, 13840], "pilot_counts": [32, 32], "pilot_successes": [22, 26], "pilot_reused": true, "weight": 0.584361362643651, "pilot_answer": 0.12623774662613868, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.03130431900035546, "wall_seconds": 1.2790792780001539, "robust_error": 0.20322496988383465, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12583933731870955, "estimate_rational": "1133459985314181/9007199254740992", "cost": 50167.0, "pilot_cost": 96.0, "queries": 38793, "counts": [27419, 11374], "successes": [19128, 9027], "pilot_counts": [32, 32], "pilot_successes": [22, 25], "pilot_reused": true, "weight": 0.5465614008445158, "pilot_answer": 0.12217943921685215, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.03144745600002352, "wall_seconds": 1.2825892460000432, "robust_error": 0.20183933731870957, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12670921677347613, "estimate_rational": "1141295162890869/9007199254740992", "cost": 89857.0, "pilot_cost": 96.0, "queries": 77208, "counts": [64559, 12649], "successes": [45203, 10072], "pilot_counts": [32, 32], "pilot_successes": [20, 27], "pilot_reused": true, "weight": 0.7184708994376593, "pilot_answer": 0.11559768617153166, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.030392192999897816, "wall_seconds": 1.3115578500000993, "robust_error": 0.20270921677347614, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12627618844280536, "estimate_rational": "2274789580867139/18014398509481984", "cost": 64513.0, "pilot_cost": 96.0, "queries": 46176, "counts": [27839, 18337], "successes": [19475, 14560], "pilot_counts": [32, 32], "pilot_successes": [22, 22], "pilot_reused": true, "weight": 0.43152502065561094, "pilot_answer": 0.11115185737609863, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.030404019999878074, "wall_seconds": 1.3020462730000872, "robust_error": 0.20227618844280537, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12705480532778612, "estimate_rational": "1144407947859697/9007199254740992", "cost": 78354.0, "pilot_cost": 96.0, "queries": 57271, "counts": [36188, 21083], "successes": [25369, 16809], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.4618576860774129, "pilot_answer": 0.12351946175098419, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.030931386000247585, "wall_seconds": 1.308656099000018, "robust_error": 0.20305480532778614, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12732308373447332, "estimate_rational": "1146824384924473/9007199254740992", "cost": 131340.0, "pilot_cost": 96.0, "queries": 98505, "counts": [65670, 32835], "successes": [45876, 26361], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.0001241370000570896, "wall_seconds": 1.2744907129999774, "robust_error": 0.20332308373447333, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12722961670371033, "estimate_rational": "4583930035018567/36028797018963968", "cost": 121495.0, "pilot_cost": 96.0, "queries": 81804, "counts": [42113, 39691], "successes": [29552, 31652], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.3466270327626999, "pilot_answer": 0.11820739746093749, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.03548114299974259, "wall_seconds": 1.3489130799998748, "robust_error": 0.20322961670371034, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12730294236762824, "estimate_rational": "2293285935240073/18014398509481984", "cost": 93414.0, "pilot_cost": 96.0, "queries": 78028, "counts": [62642, 15386], "successes": [43874, 12310], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.670588925565031, "pilot_answer": 0.122817804813385, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.03161825300003329, "wall_seconds": 1.307184358000086, "robust_error": 0.20330294236762825, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12782091794961117, "estimate_rational": "4605233907584189/36028797018963968", "cost": 131340.0, "pilot_cost": 96.0, "queries": 98505, "counts": [65670, 32835], "successes": [46169, 26255], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.00010200399992754683, "wall_seconds": 1.2453668050002307, "robust_error": 0.20382091794961119, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1273979669095599, "estimate_rational": "2294997745206611/18014398509481984", "cost": 114208.0, "pilot_cost": 96.0, "queries": 85656, "counts": [57104, 28552], "successes": [40001, 22855], "pilot_counts": [32, 32], "pilot_successes": [24, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.00010171399981118157, "wall_seconds": 1.2825916389997474, "robust_error": 0.2033979669095599, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12743631251904505, "estimate_rational": "4591377036593931/36028797018963968", "cost": 103624.0, "pilot_cost": 96.0, "queries": 75742, "counts": [47860, 27882], "successes": [33406, 22432], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.4618576860774129, "pilot_answer": 0.12351946175098419, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.03200882200007982, "wall_seconds": 1.3085080569999263, "robust_error": 0.20343631251904506, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1267428725715029, "estimate_rational": "2283196614739547/18014398509481984", "cost": 74531.0, "pilot_cost": 96.0, "queries": 53103, "counts": [31675, 21428], "successes": [22095, 17149], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.4249939435895593, "pilot_answer": 0.11890351414680475, "rule": "joint_glr", "certified": true, "checks": 50, "optimization_seconds": 0.0333253999997396, "wall_seconds": 1.2826429070000813, "robust_error": 0.20274287257150292, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12720201697434963, "estimate_rational": "1145733912492913/9007199254740992", "cost": 89060.0, "pilot_cost": 96.0, "queries": 65505, "counts": [41950, 23555], "successes": [29382, 18826], "pilot_counts": [32, 32], "pilot_successes": [22, 23], "pilot_reused": true, "weight": 0.47102585876544034, "pilot_answer": 0.11460503093898294, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.03386894999994183, "wall_seconds": 1.2922850099998868, "robust_error": 0.20320201697434964, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1270930858789805, "estimate_rational": "572376374205943/4503599627370496", "cost": 99312.0, "pilot_cost": 96.0, "queries": 74484, "counts": [49656, 24828], "successes": [34683, 19897], "pilot_counts": [32, 32], "pilot_successes": [26, 24], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.00010477800014996319, "wall_seconds": 1.2355904680002823, "robust_error": 0.2030930858789805, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12818504974392012, "estimate_rational": "4618353138089497/36028797018963968", "cost": 173265.0, "pilot_cost": 96.0, "queries": 135040, "counts": [96815, 38225], "successes": [67959, 30727], "pilot_counts": [32, 32], "pilot_successes": [21, 24], "pilot_reused": true, "weight": 0.5587704574707124, "pilot_answer": 0.11345244407653808, "rule": "joint_glr", "certified": true, "checks": 58, "optimization_seconds": 0.030412834000344446, "wall_seconds": 1.4184746860000814, "robust_error": 0.20418504974392013, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12663509010957624, "estimate_rational": "2281254978518067/18014398509481984", "cost": 95043.0, "pilot_cost": 96.0, "queries": 85657, "counts": [76271, 9386], "successes": [53361, 7478], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.8024936575440611, "pilot_answer": 0.037724215388298024, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.03023929099981615, "wall_seconds": 1.3117095130000962, "robust_error": 0.20263509010957625, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12696195393432708, "estimate_rational": "1143571616857731/9007199254740992", "cost": 85153.0, "pilot_cost": 96.0, "queries": 70230, "counts": [55307, 14923], "successes": [38705, 11915], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6495092172380861, "pilot_answer": 0.11106019333004952, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.029812809000304696, "wall_seconds": 1.2936356479999631, "robust_error": 0.2029619539343271, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12765751050079233, "estimate_rational": "1149836633444827/9007199254740992", "cost": 127402.0, "pilot_cost": 96.0, "queries": 96128, "counts": [64854, 31274], "successes": [45476, 25057], "pilot_counts": [32, 32], "pilot_successes": [22, 24], "pilot_reused": true, "weight": 0.5090514566760637, "pilot_answer": 0.118285356760025, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.03297985900007916, "wall_seconds": 1.3321473870000773, "robust_error": 0.20365751050079234, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12731605398134602, "estimate_rational": "4587044266149375/36028797018963968", "cost": 130359.0, "pilot_cost": 96.0, "queries": 92880, "counts": [55401, 37479], "successes": [38772, 30016], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.4249939435895593, "pilot_answer": 0.11890351414680475, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.03207649500018306, "wall_seconds": 1.3624756270000944, "robust_error": 0.20331605398134603, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12709692351151813, "estimate_rational": "1144787314732819/9007199254740992", "cost": 86356.0, "pilot_cost": 96.0, "queries": 64767, "counts": [43178, 21589], "successes": [30174, 17290], "pilot_counts": [32, 32], "pilot_successes": [24, 29], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.00010546900011831895, "wall_seconds": 1.2550873649997811, "robust_error": 0.20309692351151815, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1271770683018759, "estimate_rational": "4582036779315203/36028797018963968", "cost": 93414.0, "pilot_cost": 96.0, "queries": 78028, "counts": [62642, 15386], "successes": [43781, 12329], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.670588925565031, "pilot_answer": 0.122817804813385, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.030178409999734868, "wall_seconds": 1.3028659410001637, "robust_error": 0.2031770683018759, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12643058196267218, "estimate_rational": "4555141774522603/36028797018963968", "cost": 60766.0, "pilot_cost": 96.0, "queries": 46176, "counts": [31586, 14590], "successes": [22009, 11661], "pilot_counts": [32, 32], "pilot_successes": [21, 23], "pilot_reused": true, "weight": 0.5197985368037052, "pilot_answer": 0.1107670274376869, "rule": "joint_glr", "certified": true, "checks": 50, "optimization_seconds": 0.03285499000003256, "wall_seconds": 1.2940265289998933, "robust_error": 0.2024305819626722, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12606998621539678, "estimate_rational": "1135537485884529/9007199254740992", "cost": 56780.0, "pilot_cost": 96.0, "queries": 42585, "counts": [28390, 14195], "successes": [19819, 11279], "pilot_counts": [32, 32], "pilot_successes": [25, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.00010242500002277666, "wall_seconds": 1.2427426790000027, "robust_error": 0.2020699862153968, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12638172893222022, "estimate_rational": "284586353662793/2251799813685248", "cost": 56780.0, "pilot_cost": 96.0, "queries": 42585, "counts": [28390, 14195], "successes": [19742, 11371], "pilot_counts": [32, 32], "pilot_successes": [27, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.00010476799980096985, "wall_seconds": 1.2612135019999187, "robust_error": 0.20238172893222023, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12613572255056998, "estimate_rational": "2272259172307421/18014398509481984", "cost": 49375.0, "pilot_cost": 96.0, "queries": 37031, "counts": [24687, 12344], "successes": [17143, 9883], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 48, "optimization_seconds": 0.00010454799985382124, "wall_seconds": 1.247434285000054, "robust_error": 0.20213572255057, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12605642436071823, "estimate_rational": "2270830663114351/18014398509481984", "cost": 69899.0, "pilot_cost": 96.0, "queries": 46797, "counts": [23695, 23102], "successes": [16476, 18454], "pilot_counts": [32, 32], "pilot_successes": [25, 23], "pilot_reused": true, "weight": 0.3389881440574684, "pilot_answer": 0.12831154223531485, "rule": "joint_glr", "certified": true, "checks": 48, "optimization_seconds": 0.032664923000083945, "wall_seconds": 1.2851192749999427, "robust_error": 0.20205642436071825, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12696264189863848, "estimate_rational": "285894453372341/2251799813685248", "cost": 75092.0, "pilot_cost": 96.0, "queries": 56319, "counts": [37546, 18773], "successes": [26293, 14976], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.00010366700007580221, "wall_seconds": 1.2415470269997968, "robust_error": 0.2029626418986385, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1261657026263508, "estimate_rational": "2272799245339881/18014398509481984", "cost": 52461.0, "pilot_cost": 96.0, "queries": 42586, "counts": [32711, 9875], "successes": [22837, 7854], "pilot_counts": [32, 32], "pilot_successes": [22, 27], "pilot_reused": true, "weight": 0.623546044144899, "pilot_answer": 0.13040730379521848, "rule": "joint_glr", "certified": true, "checks": 50, "optimization_seconds": 0.03060655699982817, "wall_seconds": 1.2886319919998641, "robust_error": 0.2021657026263508, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1268415285013028, "estimate_rational": "1142486920987143/9007199254740992", "cost": 75092.0, "pilot_cost": 96.0, "queries": 56319, "counts": [37546, 18773], "successes": [26273, 14975], "pilot_counts": [32, 32], "pilot_successes": [23, 29], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.00010185400014961488, "wall_seconds": 1.2478098560000035, "robust_error": 0.20284152850130283, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12706865072087095, "estimate_rational": "4578130624295889/36028797018963968", "cost": 91867.0, "pilot_cost": 96.0, "queries": 61855, "counts": [31843, 30012], "successes": [22295, 23970], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.3466270327626999, "pilot_answer": 0.11820739746093749, "rule": "joint_glr", "certified": true, "checks": 50, "optimization_seconds": 0.03152132600007462, "wall_seconds": 1.2954407019997234, "robust_error": 0.20306865072087096, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1270816082986627, "estimate_rational": "4578597470236005/36028797018963968", "cost": 124599.0, "pilot_cost": 96.0, "queries": 113282, "counts": [101965, 11317], "successes": [71221, 9071], "pilot_counts": [32, 32], "pilot_successes": [18, 25], "pilot_reused": true, "weight": 0.8183475212835755, "pilot_answer": 0.07872365713119503, "rule": "joint_glr", "certified": true, "checks": 58, "optimization_seconds": 0.03344634099994437, "wall_seconds": 1.297934868000084, "robust_error": 0.2030816082986627, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12763855111996592, "estimate_rational": "1149665862523977/9007199254740992", "cost": 151503.0, "pilot_cost": 96.0, "queries": 96128, "counts": [40753, 55375], "successes": [28581, 44356], "pilot_counts": [32, 32], "pilot_successes": [26, 22], "pilot_reused": true, "weight": 0.26898859404387077, "pilot_answer": 0.12622676298022273, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.03377051100005701, "wall_seconds": 1.2792731109998385, "robust_error": 0.20363855111996593, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1254960255715718, "estimate_rational": "565183854000609/4503599627370496", "cost": 48729.0, "pilot_cost": 96.0, "queries": 43070, "counts": [37411, 5659], "successes": [26074, 4485], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7677403173922746, "pilot_answer": 0.10873788680881258, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.029990335000093182, "wall_seconds": 1.2913281449996248, "robust_error": 0.2014960255715718, "robust_failure": false, "case": "near_boundary", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12753670463461209, "estimate_rational": "143593563867125/1125899906842624", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39966, 22909], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.3165179899997383, "robust_error": 0.2035367046346121, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1279225313988523, "estimate_rational": "2304447458960647/18014398509481984", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [46099, 26330], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2944502270001976, "robust_error": 0.2039225313988523, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12696220593280627, "estimate_rational": "1143573886658245/9007199254740992", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30251, 17212], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.2451963130001786, "robust_error": 0.20296220593280628, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12745876964773895, "estimate_rational": "574023267490659/4503599627370496", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40052, 22829], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2653417080000509, "robust_error": 0.20345876964773896, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12697605012177876, "estimate_rational": "2287397168053681/18014398509481984", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34609, 19933], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2701226100002714, "robust_error": 0.20297605012177877, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12732951115726093, "estimate_rational": "2293764556004431/18014398509481984", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34914, 19766], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2802700749998621, "robust_error": 0.20332951115726094, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12713473839980272, "estimate_rational": "572563960483197/4503599627370496", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30259, 17232], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.2700914420001936, "robust_error": 0.20313473839980273, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12734975294614304, "estimate_rational": "1147064599827949/9007199254740992", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34856, 19812], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.3083334680000007, "robust_error": 0.20334975294614305, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.125228164760339, "estimate_rational": "2255910064603815/18014398509481984", "cost": 37335.0, "pilot_cost": 0.0, "queries": 28001, "counts": [18667, 9334], "successes": [12935, 7433], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.1837970349997704, "robust_error": 0.201228164760339, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12637415313150246, "estimate_rational": "1138277177904593/9007199254740992", "cost": 65299.0, "pilot_cost": 0.0, "queries": 48974, "counts": [32649, 16325], "successes": [22742, 13047], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 57, "optimization_seconds": 0.0, "wall_seconds": 1.2921092149999822, "robust_error": 0.20237415313150248, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12762839615924992, "estimate_rational": "143696799346173/1125899906842624", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39973, 22922], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2776947590000418, "robust_error": 0.20362839615924994, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1278303635946797, "estimate_rational": "1151393555703269/9007199254740992", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [46079, 26324], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2568201409999347, "robust_error": 0.2038303635946797, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12667460948711584, "estimate_rational": "285245862041739/2251799813685248", "cost": 75092.0, "pilot_cost": 0.0, "queries": 56319, "counts": [37546, 18773], "successes": [26261, 14962], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.2743558099996335, "robust_error": 0.20267460948711585, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12643389992666915, "estimate_rational": "2277630658386983/18014398509481984", "cost": 56780.0, "pilot_cost": 0.0, "queries": 42585, "counts": [28390, 14195], "successes": [19867, 11282], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.256492888000139, "robust_error": 0.20243389992666916, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12704531463032243, "estimate_rational": "1144322463256575/9007199254740992", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34705, 19872], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.260429459000079, "robust_error": 0.20304531463032244, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12683198431074488, "estimate_rational": "2284801909122125/18014398509481984", "cost": 75092.0, "pilot_cost": 0.0, "queries": 56319, "counts": [37546, 18773], "successes": [26222, 15012], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.2483725009997215, "robust_error": 0.2028319843107449, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12610191381477662, "estimate_rational": "4543300256535475/36028797018963968", "cost": 49375.0, "pilot_cost": 0.0, "queries": 37031, "counts": [24687, 12344], "successes": [17194, 9841], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.0, "wall_seconds": 1.2719507580000027, "robust_error": 0.20210191381477663, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12641678158270525, "estimate_rational": "2277322281716995/18014398509481984", "cost": 56780.0, "pilot_cost": 0.0, "queries": 42585, "counts": [28390, 14195], "successes": [19819, 11316], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.298901535999903, "robust_error": 0.20241678158270526, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1272809827906814, "estimate_rational": "2292890346669853/18014398509481984", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40010, 22825], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.237054100000023, "robust_error": 0.2032809827906814, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12656301212661863, "estimate_rational": "2279956537009309/18014398509481984", "cost": 65299.0, "pilot_cost": 0.0, "queries": 48974, "counts": [32649, 16325], "successes": [22788, 13034], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 57, "optimization_seconds": 0.0, "wall_seconds": 1.342775137999979, "robust_error": 0.20256301212661865, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1270062591357069, "estimate_rational": "2287941365269161/18014398509481984", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30080, 17348], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.3020070659999874, "robust_error": 0.2030062591357069, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1266773766475186, "estimate_rational": "2282016745064147/18014398509481984", "cost": 75092.0, "pilot_cost": 0.0, "queries": 56319, "counts": [37546, 18773], "successes": [26302, 14932], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.3744111759997395, "robust_error": 0.20267737664751861, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12750001305273784, "estimate_rational": "1148418022548087/9007199254740992", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34786, 19890], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.260834991000138, "robust_error": 0.20350001305273785, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12726867945190445, "estimate_rational": "143291794338883/1125899906842624", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30157, 17329], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.3725417969999398, "robust_error": 0.20326867945190447, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12792265494911675, "estimate_rational": "2304449684644347/18014398509481984", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52993, 30296], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.3129033960003653, "robust_error": 0.20392265494911677, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12752018983013924, "estimate_rational": "287149939700615/2251799813685248", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34780, 19898], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.3783489420002297, "robust_error": 0.20352018983013925, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12771980897156945, "estimate_rational": "4601591072737529/36028797018963968", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40065, 22871], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.290150684999844, "robust_error": 0.20371980897156947, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12715659284495812, "estimate_rational": "2290649536617021/18014398509481984", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30254, 17239], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.2937020150002354, "robust_error": 0.20315659284495813, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12727185990491613, "estimate_rational": "2292726003370121/18014398509481984", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34756, 19873], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2674984269997367, "robust_error": 0.20327185990491614, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1270444605599759, "estimate_rational": "4577259081899145/36028797018963968", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30182, 17276], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.3259249390002878, "robust_error": 0.2030444605599759, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12638689977447515, "estimate_rational": "1138391989457677/9007199254740992", "cost": 56780.0, "pilot_cost": 0.0, "queries": 42585, "counts": [28390, 14195], "successes": [19885, 11262], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.269073194000157, "robust_error": 0.20238689977447516, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1276633401002109, "estimate_rational": "2299778283616731/18014398509481984", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40030, 22886], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.330278460000045, "robust_error": 0.20366334010021092, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12640580471100263, "estimate_rational": "4554249079951513/36028797018963968", "cost": 56780.0, "pilot_cost": 0.0, "queries": 42585, "counts": [28390, 14195], "successes": [19870, 11277], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.3217774290001216, "robust_error": 0.20240580471100264, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12558401735776936, "estimate_rational": "141395033444035/1125899906842624", "cost": 42935.0, "pilot_cost": 0.0, "queries": 32201, "counts": [21467, 10734], "successes": [14935, 8530], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.0, "wall_seconds": 1.2139356469997438, "robust_error": 0.20158401735776937, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12763613251093908, "estimate_rational": "1149644077630553/9007199254740992", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40106, 22824], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.5637246040000718, "robust_error": 0.2036361325109391, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12771119215230464, "estimate_rational": "575160077388161/4503599627370496", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39975, 22937], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2539426100001947, "robust_error": 0.20371119215230465, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12765417024547993, "estimate_rational": "2299613094199333/18014398509481984", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40100, 22832], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.450303884999812, "robust_error": 0.20365417024547994, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1279129378267102, "estimate_rational": "1152137318264475/9007199254740992", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52783, 30453], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.3311538680000012, "robust_error": 0.20391293782671022, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12655306712690773, "estimate_rational": "569944345955335/4503599627370496", "cost": 65299.0, "pilot_cost": 0.0, "queries": 48974, "counts": [32649, 16325], "successes": [22743, 13067], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 57, "optimization_seconds": 0.0, "wall_seconds": 1.373651491000146, "robust_error": 0.20255306712690774, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12691887436610286, "estimate_rational": "4572734362411709/36028797018963968", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30170, 17266], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.3387818410001273, "robust_error": 0.20291887436610287, "robust_failure": false, "case": "near_boundary", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12731957061995078, "estimate_rational": "4587170966407855/36028797018963968", "cost": 91831.0, "pilot_cost": 96.0, "queries": 70230, "counts": [48629, 21601], "successes": [34119, 17243], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.5295441861791866, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.244109508999827, "robust_error": 0.2033195706199508, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12710439864373899, "estimate_rational": "4579418578952751/36028797018963968", "cost": 85329.0, "pilot_cost": 96.0, "queries": 61069, "counts": [36809, 24260], "successes": [25849, 19307], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.43137084989847596, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.2707157410000036, "robust_error": 0.203104398643739, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12763130634417957, "estimate_rational": "2299201214769827/18014398509481984", "cost": 123382.0, "pilot_cost": 96.0, "queries": 103193, "counts": [83004, 20189], "successes": [58206, 16173], "pilot_counts": [32, 32], "pilot_successes": [19, 25], "pilot_reused": true, "weight": 0.6727404481882118, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 57, "optimization_seconds": 0.0, "wall_seconds": 1.4413707789999535, "robust_error": 0.20363130634417959, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12717953834889642, "estimate_rational": "4582125772137933/36028797018963968", "cost": 91034.0, "pilot_cost": 96.0, "queries": 74484, "counts": [57934, 16550], "successes": [40612, 13210], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6364013940377722, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.0, "wall_seconds": 1.2739906270003303, "robust_error": 0.20317953834889643, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12767178166799692, "estimate_rational": "2299930353382873/18014398509481984", "cost": 130634.0, "pilot_cost": 96.0, "queries": 102109, "counts": [73584, 28525], "successes": [51538, 22892], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5632904599355313, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.2654176979999647, "robust_error": 0.20367178166799693, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12661275731445487, "estimate_rational": "285106583330865/2251799813685248", "cost": 68261.0, "pilot_cost": 96.0, "queries": 47792, "counts": [27323, 20469], "successes": [18998, 16433], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.40026752287555933, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.2584625839999717, "robust_error": 0.20261275731445488, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12495896588859581, "estimate_rational": "4502121217699861/36028797018963968", "cost": 56887.0, "pilot_cost": 96.0, "queries": 36137, "counts": [15387, 20750], "successes": [10625, 16565], "pilot_counts": [32, 32], "pilot_successes": [21, 18], "pilot_reused": true, "weight": 0.27047592531326503, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.289069328000096, "robust_error": 0.20095896588859583, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12718750338972007, "estimate_rational": "572801592872127/4503599627370496", "cost": 85711.0, "pilot_cost": 96.0, "queries": 67137, "counts": [48563, 18574], "successes": [33960, 14874], "pilot_counts": [32, 32], "pilot_successes": [22, 26], "pilot_reused": true, "weight": 0.5666016361025036, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.2624556639998445, "robust_error": 0.20318750338972008, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12674240204940204, "estimate_rational": "4566376277133829/36028797018963968", "cost": 76894.0, "pilot_cost": 96.0, "queries": 59000, "counts": [41106, 17894], "successes": [28652, 14335], "pilot_counts": [32, 32], "pilot_successes": [22, 25], "pilot_reused": true, "weight": 0.5345759571566994, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.0, "wall_seconds": 1.2912436840001646, "robust_error": 0.20274240204940205, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1266620243422523, "estimate_rational": "4563480365038081/36028797018963968", "cost": 80903.0, "pilot_cost": 96.0, "queries": 67850, "counts": [54797, 13053], "successes": [38344, 10396], "pilot_counts": [32, 32], "pilot_successes": [20, 27], "pilot_reused": true, "weight": 0.6773277859548572, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.0, "wall_seconds": 1.277497951999976, "robust_error": 0.2026620243422523, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12589229917780792, "estimate_rational": "2267874046663963/18014398509481984", "cost": 48786.0, "pilot_cost": 96.0, "queries": 34915, "counts": [21044, 13871], "successes": [14696, 10999], "pilot_counts": [32, 32], "pilot_successes": [22, 22], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 47, "optimization_seconds": 0.0, "wall_seconds": 1.300637001999803, "robust_error": 0.20189229917780793, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12673916157907014, "estimate_rational": "4566259526885995/36028797018963968", "cost": 67988.0, "pilot_cost": 96.0, "queries": 49801, "counts": [31614, 18187], "successes": [22118, 14498], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.46500361024262393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 50, "optimization_seconds": 0.0, "wall_seconds": 1.2794134380001196, "robust_error": 0.20273916157907015, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1272655086563986, "estimate_rational": "4585223178896587/36028797018963968", "cost": 113122.0, "pilot_cost": 96.0, "queries": 77208, "counts": [41294, 35914], "successes": [28978, 28648], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.36503813372293836, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.0, "wall_seconds": 1.2705673620002926, "robust_error": 0.2032655086563986, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12786010534962136, "estimate_rational": "4606645782464857/36028797018963968", "cost": 121392.0, "pilot_cost": 96.0, "queries": 92880, "counts": [64368, 28512], "successes": [45049, 22942], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.5302486901670671, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.0, "wall_seconds": 1.289562301999922, "robust_error": 0.20386010534962137, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12687184841441895, "estimate_rational": "2285520036971933/18014398509481984", "cost": 86584.0, "pilot_cost": 96.0, "queries": 64768, "counts": [42952, 21816], "successes": [30044, 17416], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4960780543711393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.0, "wall_seconds": 1.2759556750002048, "robust_error": 0.20287184841441896, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1270733110792617, "estimate_rational": "4578298531402385/36028797018963968", "cost": 79159.0, "pilot_cost": 96.0, "queries": 64768, "counts": [50377, 14391], "successes": [35214, 11519], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6364013940377722, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.3204475110001113, "robust_error": 0.20307331107926171, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1272943730507252, "estimate_rational": "4586263128300855/36028797018963968", "cost": 103402.0, "pilot_cost": 96.0, "queries": 75742, "counts": [48082, 27660], "successes": [33564, 22223], "pilot_counts": [32, 32], "pilot_successes": [23, 24], "pilot_reused": true, "weight": 0.46500361024262393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.248851876000117, "robust_error": 0.2032943730507252, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12747216683703347, "estimate_rational": "4592668824538989/36028797018963968", "cost": 119026.0, "pilot_cost": 96.0, "queries": 87104, "counts": [55182, 31922], "successes": [38649, 25574], "pilot_counts": [32, 32], "pilot_successes": [24, 25], "pilot_reused": true, "weight": 0.4636136929222707, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.0, "wall_seconds": 1.294690791999983, "robust_error": 0.20347216683703348, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12686133766260738, "estimate_rational": "2285330692100165/18014398509481984", "cost": 85329.0, "pilot_cost": 96.0, "queries": 61069, "counts": [36809, 24260], "successes": [25692, 19420], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.2541528980000294, "robust_error": 0.2028613376626074, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12724082377203977, "estimate_rational": "2292166906104293/18014398509481984", "cost": 89750.0, "pilot_cost": 96.0, "queries": 65862, "counts": [41974, 23888], "successes": [29396, 19101], "pilot_counts": [32, 32], "pilot_successes": [22, 23], "pilot_reused": true, "weight": 0.4676769254469382, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.0, "wall_seconds": 1.2615444139996725, "robust_error": 0.20324082377203978, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12834398209409986, "estimate_rational": "2312039639736935/18014398509481984", "cost": 203426.0, "pilot_cost": 96.0, "queries": 156944, "counts": [110462, 46482], "successes": [77509, 37434], "pilot_counts": [32, 32], "pilot_successes": [21, 24], "pilot_reused": true, "weight": 0.5430113117050583, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.35537027700002, "robust_error": 0.20434398209409987, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12695922344878463, "estimate_rational": "285886755707597/2251799813685248", "cost": 97999.0, "pilot_cost": 96.0, "queries": 67137, "counts": [36275, 30862], "successes": [25370, 24661], "pilot_counts": [32, 32], "pilot_successes": [26, 24], "pilot_reused": true, "weight": 0.3701642717397605, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.2642869930000415, "robust_error": 0.20295922344878464, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12658332525377625, "estimate_rational": "570080616444225/4503599627370496", "cost": 84000.0, "pilot_cost": 96.0, "queries": 75331, "counts": [66662, 8669], "successes": [46678, 6896], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.0, "wall_seconds": 1.2797634819999075, "robust_error": 0.20258332525377626, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12761653937675801, "estimate_rational": "4597870393467837/36028797018963968", "cost": 105711.0, "pilot_cost": 96.0, "queries": 85657, "counts": [65603, 20054], "successes": [45931, 16094], "pilot_counts": [32, 32], "pilot_successes": [20, 25], "pilot_reused": true, "weight": 0.6205901007366246, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.0, "wall_seconds": 1.3022985439997683, "robust_error": 0.20361653937675803, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12787117217382354, "estimate_rational": "2303522253413841/18014398509481984", "cost": 128014.0, "pilot_cost": 96.0, "queries": 96128, "counts": [64242, 31886], "successes": [45111, 25547], "pilot_counts": [32, 32], "pilot_successes": [22, 24], "pilot_reused": true, "weight": 0.50183490099612, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 55, "optimization_seconds": 0.0, "wall_seconds": 1.2794614170002205, "robust_error": 0.20387117217382356, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1274436012882353, "estimate_rational": "1147909910544901/9007199254740992", "cost": 112850.0, "pilot_cost": 96.0, "queries": 80765, "counts": [48680, 32085], "successes": [34052, 25741], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.2877384490002441, "robust_error": 0.2034436012882353, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12780036358873492, "estimate_rational": "1151123339672081/9007199254740992", "cost": 124186.0, "pilot_cost": 96.0, "queries": 99626, "counts": [75066, 24560], "successes": [52647, 19697], "pilot_counts": [32, 32], "pilot_successes": [24, 29], "pilot_reused": true, "weight": 0.6044681053965346, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.2573281499999212, "robust_error": 0.20380036358873493, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12770248552733401, "estimate_rational": "4600966929881501/36028797018963968", "cost": 138453.0, "pilot_cost": 96.0, "queries": 113282, "counts": [88111, 25171], "successes": [61842, 20153], "pilot_counts": [32, 32], "pilot_successes": [21, 27], "pilot_reused": true, "weight": 0.6364013940377722, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 57, "optimization_seconds": 0.0, "wall_seconds": 1.298666282999875, "robust_error": 0.20370248552733403, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12720043708217058, "estimate_rational": "4582878728357021/36028797018963968", "cost": 96340.0, "pilot_cost": 96.0, "queries": 72686, "counts": [49032, 23654], "successes": [34216, 18997], "pilot_counts": [32, 32], "pilot_successes": [21, 23], "pilot_reused": true, "weight": 0.5089481279047382, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 53, "optimization_seconds": 0.0, "wall_seconds": 1.286192492000282, "robust_error": 0.2032004370821706, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1259830142823877, "estimate_rational": "4539016449417385/36028797018963968", "cost": 51465.0, "pilot_cost": 96.0, "queries": 37656, "counts": [23847, 13809], "successes": [16638, 10972], "pilot_counts": [32, 32], "pilot_successes": [25, 26], "pilot_reused": true, "weight": 0.4633534330402739, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.2609864820001349, "robust_error": 0.2019830142823877, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12653706443743878, "estimate_rational": "2279489104996023/18014398509481984", "cost": 69994.0, "pilot_cost": 96.0, "queries": 48974, "counts": [27954, 21020], "successes": [19435, 16866], "pilot_counts": [32, 32], "pilot_successes": [27, 26], "pilot_reused": true, "weight": 0.39937237067336073, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 49, "optimization_seconds": 0.0, "wall_seconds": 1.259415822000392, "robust_error": 0.2025370644374388, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1269363866148679, "estimate_rational": "2286682653833905/18014398509481984", "cost": 75290.0, "pilot_cost": 96.0, "queries": 56320, "counts": [37350, 18970], "successes": [26020, 15234], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4960780543711393, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.2886629559998255, "robust_error": 0.2029363866148679, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12628818371118422, "estimate_rational": "284375708551493/2251799813685248", "cost": 64505.0, "pilot_cost": 96.0, "queries": 44143, "counts": [23781, 20362], "successes": [16529, 16308], "pilot_counts": [32, 32], "pilot_successes": [25, 23], "pilot_reused": true, "weight": 0.36867803134598065, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 48, "optimization_seconds": 0.0, "wall_seconds": 1.2551831379996656, "robust_error": 0.20228818371118423, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1271755763252382, "estimate_rational": "4581983025191767/36028797018963968", "cost": 98130.0, "pilot_cost": 96.0, "queries": 70230, "counts": [42330, 27900], "successes": [29665, 22277], "pilot_counts": [32, 32], "pilot_successes": [25, 25], "pilot_reused": true, "weight": 0.43137084989847596, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 52, "optimization_seconds": 0.0, "wall_seconds": 1.2789683629998763, "robust_error": 0.20317557632523822, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12740227020476114, "estimate_rational": "1147537633240635/9007199254740992", "cost": 94242.0, "pilot_cost": 96.0, "queries": 75331, "counts": [56420, 18911], "successes": [39410, 15195], "pilot_counts": [32, 32], "pilot_successes": [22, 27], "pilot_reused": true, "weight": 0.5986700098850082, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.0, "wall_seconds": 1.2604808290002438, "robust_error": 0.20340227020476115, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12723513996153468, "estimate_rational": "1146032257838401/9007199254740992", "cost": 91079.0, "pilot_cost": 96.0, "queries": 74484, "counts": [57889, 16595], "successes": [40442, 13312], "pilot_counts": [32, 32], "pilot_successes": [23, 29], "pilot_reused": true, "weight": 0.6355905206456756, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 54, "optimization_seconds": 0.0, "wall_seconds": 1.2495977029998357, "robust_error": 0.2032351399615347, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12709490249008965, "estimate_rational": "2289538221980229/18014398509481984", "cost": 98367.0, "pilot_cost": 96.0, "queries": 67137, "counts": [35907, 31230], "successes": [25101, 25000], "pilot_counts": [32, 32], "pilot_successes": [24, 22], "pilot_reused": true, "weight": 0.36503813372293836, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.2770874840002762, "robust_error": 0.20309490249008966, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1280769002176559, "estimate_rational": "2307228320380013/18014398509481984", "cost": 175722.0, "pilot_cost": 96.0, "queries": 152348, "counts": [128974, 23374], "successes": [90313, 18832], "pilot_counts": [32, 32], "pilot_successes": [18, 25], "pilot_reused": true, "weight": 0.733968976824309, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.3786218930003997, "robust_error": 0.2040769002176559, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1269166270109808, "estimate_rational": "4572653392910187/36028797018963968", "cost": 103542.0, "pilot_cost": 96.0, "queries": 67850, "counts": [32158, 35692], "successes": [22482, 28529], "pilot_counts": [32, 32], "pilot_successes": [26, 22], "pilot_reused": true, "weight": 0.3105781987924199, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 51, "optimization_seconds": 0.0, "wall_seconds": 1.2629829669999708, "robust_error": 0.20291662701098082, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1275134901514593, "estimate_rational": "1148539413461647/9007199254740992", "cost": 136344.0, "pilot_cost": 96.0, "queries": 117426, "counts": [98508, 18918], "successes": [69111, 15130], "pilot_counts": [32, 32], "pilot_successes": [19, 27], "pilot_reused": true, "weight": 0.7224990543818682, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.2629925309997816, "robust_error": 0.2035134901514593, "robust_failure": false, "case": "near_boundary", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12690559543647864, "estimate_rational": "4381794959626528844245797/34527988656101408741785600", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45930, 26313], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2453022459999374, "robust_error": 0.20290559543647865, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12740895674957958, "estimate_rational": "901691845966043137372429/7077146450059277107200000", "cost": 173700.0, "pilot_cost": 0.0, "queries": 130275, "counts": [86850, 43425], "successes": [60852, 34861], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 64, "optimization_seconds": 0.0, "wall_seconds": 1.2754762920003486, "robust_error": 0.2034089567495796, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12653001131766062, "estimate_rational": "112405295887492262510593861/888368654336815956209172480", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34763, 19790], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2255794220000098, "robust_error": 0.20253001131766063, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12645309729128176, "estimate_rational": "42638389734397110418157/337187389219740319744000", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45981, 26238], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2545423870001287, "robust_error": 0.20245309729128178, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.126959398604213, "estimate_rational": "225573500186872260426194471/1776737308673631912418344960", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34609, 19933], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2240721680000206, "robust_error": 0.202959398604213, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12670145235571856, "estimate_rational": "6562119464474735650763801/51791982984152113112678400", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [46075, 26188], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2726509389999592, "robust_error": 0.20270145235571857, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12685484041699283, "estimate_rational": "5008616172326909278324777/39483051303858486942629888", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34740, 19827], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2266368290001992, "robust_error": 0.20285484041699284, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1271478955853391, "estimate_rational": "4668120101121689990136909/36714096443606039359651840", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40015, 22808], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2124493650003387, "robust_error": 0.2031478955853391, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12538914515877755, "estimate_rational": "673790268304038567644565911/5373593283938834088680488960", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30107, 17210], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.220609260999936, "robust_error": 0.20138914515877757, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12511804059717246, "estimate_rational": "7266586986725351909260627/58077851539577016785305600", "cost": 56780.0, "pilot_cost": 0.0, "queries": 42585, "counts": [28390, 14195], "successes": [19660, 11346], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 56, "optimization_seconds": 0.0, "wall_seconds": 1.1810613399998147, "robust_error": 0.20111804059717248, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.126960038236846, "estimate_rational": "157812291360720737780613131/1243007591619650714704281600", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45895, 26344], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2917833209999117, "robust_error": 0.20296003823684602, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12727302145606703, "estimate_rational": "87177834257139393661529417/684967114473918826251550720", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52994, 30204], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.25930314299967, "robust_error": 0.20327302145606704, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12560052653665732, "estimate_rational": "13947446342920727126612597/111046081792101994526146560", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34667, 19805], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.24674129099958, "robust_error": 0.20160052653665733, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1264343400175426, "estimate_rational": "297083043404015246999493983/2349702172390786519017717760", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39999, 22770], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2238794220002092, "robust_error": 0.20243434001754262, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1268423305820934, "estimate_rational": "9313803116245474132822551/73428192887212078719303680", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39912, 22864], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.204220627000268, "robust_error": 0.20284233058209342, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1264993404104403, "estimate_rational": "21838838953479968912261497/172639943280507043708928000", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45954, 26262], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2577844009997534, "robust_error": 0.20249934041044032, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12536833751146087, "estimate_rational": "7959302173947365969232991/63487339243209997271695360", "cost": 75092.0, "pilot_cost": 0.0, "queries": 56319, "counts": [37546, 18773], "successes": [26208, 14917], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.3119622320000417, "robust_error": 0.20136833751146088, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12671004301706704, "estimate_rational": "34044411808205608154248281/268679664196941704434024448", "cost": 86356.0, "pilot_cost": 0.0, "queries": 64767, "counts": [43178, 21589], "successes": [30141, 17255], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 59, "optimization_seconds": 0.0, "wall_seconds": 1.2721266039998227, "robust_error": 0.20271004301706705, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12666992686383144, "estimate_rational": "174946311912942688743060951/1381119546244056349671424000", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45983, 26254], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2530806619997747, "robust_error": 0.20266992686383145, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12625028016506235, "estimate_rational": "25648941972446779463965721/203159485578271991269425152", "cost": 75092.0, "pilot_cost": 0.0, "queries": 56319, "counts": [37546, 18773], "successes": [26188, 14973], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.228404457999659, "robust_error": 0.20225028016506236, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12672316131280278, "estimate_rational": "25017085397502639443685711/197415256519292434713149440", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34603, 19923], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.225476639000135, "robust_error": 0.2027231613128028, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12719679313530907, "estimate_rational": "3475285827339269844693549/27322118283613796732764160", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [40033, 22798], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.229325149000033, "robust_error": 0.20319679313530908, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12663904127213968, "estimate_rational": "297564030386633048046735893/2349702172390786519017717760", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39954, 22818], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2076225020000493, "robust_error": 0.2026390412721397, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1267534144425874, "estimate_rational": "74458193318424318722537339/587425543097696629754429440", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39909, 22860], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.260663612999906, "robust_error": 0.2027534144425874, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1275284095687713, "estimate_rational": "61613208307120492721161/483133197657379983851520", "cost": 173700.0, "pilot_cost": 0.0, "queries": 130275, "counts": [86850, 43425], "successes": [60910, 34830], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 64, "optimization_seconds": 0.0, "wall_seconds": 1.2723152889998346, "robust_error": 0.2035284095687713, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1271280879878826, "estimate_rational": "9577041119819940793362569/75333793431493982709350400", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45975, 26297], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.297035563999998, "robust_error": 0.20312808798788262, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12681625878900094, "estimate_rational": "153172861559189607466091471/1207832994143449959628800000", "cost": 173700.0, "pilot_cost": 0.0, "queries": 130275, "counts": [86850, 43425], "successes": [60853, 34797], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 64, "optimization_seconds": 0.0, "wall_seconds": 1.3157790840000416, "robust_error": 0.20281625878900095, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12692181072078704, "estimate_rational": "65202949839916793436631411/513725335855439119688663040", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52976, 30185], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.2989415160000135, "robust_error": 0.20292181072078705, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12689893365178725, "estimate_rational": "13144694824800825538137913/103583965968304226225356800", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45973, 26280], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2408487399998194, "robust_error": 0.20289893365178727, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1269768069184375, "estimate_rational": "298357679059498036810287433/2349702172390786519017717760", "cost": 114208.0, "pilot_cost": 0.0, "queries": 85656, "counts": [57104, 28552], "successes": [39951, 22844], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 61, "optimization_seconds": 0.0, "wall_seconds": 1.2577395139996952, "robust_error": 0.2029768069184375, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1268547148179349, "estimate_rational": "450775009196357435905216651/3553474617347263824836689920", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34799, 19783], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2113030310001704, "robust_error": 0.2028547148179349, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1266800563418481, "estimate_rational": "104126007184642966508998139/821960537368702591501860864", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52874, 30239], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.3197827999997571, "robust_error": 0.2026800563418481, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12686264166557218, "estimate_rational": "12522310473562002858453237/98707628259646217356574720", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34758, 19814], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2034105259999706, "robust_error": 0.2028626416655722, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12685292945979795, "estimate_rational": "43445042527320690636704489/342483557236959413125775360", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52993, 30166], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.2938115980000475, "robust_error": 0.20285292945979796, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.1258855503873055, "estimate_rational": "127874218292113134802058167/1015797427891359956347125760", "cost": 75092.0, "pilot_cost": 0.0, "queries": 56319, "counts": [37546, 18773], "successes": [26204, 14944], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 58, "optimization_seconds": 0.0, "wall_seconds": 1.2377665090002665, "robust_error": 0.20188555038730552, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12755974198426978, "estimate_rational": "174748456780005732237696511/1369934228947837652503101440", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [52829, 30355], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.3158474319998277, "robust_error": 0.2035597419842698, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12760230991608712, "estimate_rational": "524420316140573488490346199/4109802686843512957509304320", "cost": 151043.0, "pilot_cost": 0.0, "queries": 113282, "counts": [75521, 37761], "successes": [53024, 30212], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 63, "optimization_seconds": 0.0, "wall_seconds": 1.2470437709998805, "robust_error": 0.20360230991608713, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12773070314397394, "estimate_rational": "10285157174828948928948377/80522199609563330641920000", "cost": 173700.0, "pilot_cost": 0.0, "queries": 130275, "counts": [86850, 43425], "successes": [60741, 34980], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 64, "optimization_seconds": 0.0, "wall_seconds": 1.2588164140001936, "robust_error": 0.20373070314397396, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12742168054049388, "estimate_rational": "791930581243839065694270871/6215037958098253573521408000", "cost": 131340.0, "pilot_cost": 0.0, "queries": 98505, "counts": [65670, 32835], "successes": [45968, 26326], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 62, "optimization_seconds": 0.0, "wall_seconds": 1.2785767479999777, "robust_error": 0.2034216805404939, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.12625488567397916, "estimate_rational": "24924640642142535728069943/197415256519292434713149440", "cost": 99312.0, "pilot_cost": 0.0, "queries": 74484, "counts": [49656, 24828], "successes": [34666, 19846], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 60, "optimization_seconds": 0.0, "wall_seconds": 1.2448179950001759, "robust_error": 0.20225488567397917, "robust_failure": false, "case": "near_boundary", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.002169101372288623, "estimate_rational": "49/22590", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1127], "pilot_counts": [32, 32], "pilot_successes": [0, 14], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.10076328161991005, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.036597266999706335, "wall_seconds": 0.8908565879996786, "robust_error": 0.022169101372288624, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.036007082779991144, "estimate_rational": "-4067/112950", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1171], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.03900778499973967, "wall_seconds": 0.8781431519996659, "robust_error": 0.05600708277999114, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0004694021858524156, "estimate_rational": "-8658941990059357/18446744073709551616", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 854], "pilot_counts": [32, 32], "pilot_successes": [2, 17], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.05617372512817382, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03687203000026784, "wall_seconds": 1.033485004999875, "robust_error": 0.020469402185852414, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.05856573705179283, "estimate_rational": "147/2510", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1062], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05963353012547348, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.036120625999956246, "wall_seconds": 0.8682310799999868, "robust_error": 0.07856573705179283, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010412318760984196, "estimate_rational": "-187571659568125/18014398509481984", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 863], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05841383934020995, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.036206846999903064, "wall_seconds": 1.0410449649998554, "robust_error": 0.030412318760984196, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0019577077026895224, "estimate_rational": "1128541655082609/576460752303423488", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 980], "pilot_counts": [32, 32], "pilot_successes": [0, 17], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.05963353012547348, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.036174817999835795, "wall_seconds": 0.8620431800000006, "robust_error": 0.021957707702689525, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011357896859220562, "estimate_rational": "-204605680251593/18014398509481984", "cost": 3946.0, "pilot_cost": 128.0, "queries": 2630, "counts": [658, 1972], "successes": [14, 998], "pilot_counts": [32, 32], "pilot_successes": [1, 24], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.00010281499999109656, "wall_seconds": 1.0710828310002398, "robust_error": 0.031357896859220566, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019448369015567936, "estimate_rational": "-2802805358447221/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 1002], "pilot_counts": [32, 32], "pilot_successes": [1, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03840446399999564, "wall_seconds": 0.892805228999805, "robust_error": 0.03944836901556793, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008114393398506172, "estimate_rational": "4677629322988801/576460752303423488", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [3, 846], "pilot_counts": [32, 32], "pilot_successes": [1, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03798486999994566, "wall_seconds": 1.0281315060001361, "robust_error": 0.028114393398506174, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0004694021858524156, "estimate_rational": "-8658941990059357/18446744073709551616", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 854], "pilot_counts": [32, 32], "pilot_successes": [2, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05617372512817382, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.036845590000211814, "wall_seconds": 1.0345932479999647, "robust_error": 0.020469402185852414, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008756919281658889, "estimate_rational": "2524010138482719/288230376151711744", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 973], "pilot_counts": [32, 32], "pilot_successes": [0, 18], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.10076328161991005, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.039728872000068804, "wall_seconds": 0.8745284550000179, "robust_error": 0.02875691928165889, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.003852743981855412, "estimate_rational": "8883822776851433/2305843009213693952", "cost": 3946.0, "pilot_cost": 128.0, "queries": 2630, "counts": [658, 1972], "successes": [15, 982], "pilot_counts": [32, 32], "pilot_successes": [1, 20], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.00010141300026589306, "wall_seconds": 1.0948635629997625, "robust_error": 0.023852743981855412, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.026744777618035502, "estimate_rational": "-3854328656470127/144115188075855872", "cost": 3946.0, "pilot_cost": 128.0, "queries": 2630, "counts": [658, 1972], "successes": [12, 1014], "pilot_counts": [32, 32], "pilot_successes": [0, 21], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.00010295599986420712, "wall_seconds": 1.0559387949997472, "robust_error": 0.0467447776180355, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013615409435413006, "estimate_rational": "-245273411439291/18014398509481984", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 866], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03882698100005655, "wall_seconds": 1.0895382649996463, "robust_error": 0.03361540943541301, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0038968448337193067, "estimate_rational": "-8985512417822163/2305843009213693952", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 986], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05841383934020995, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.036384584000188624, "wall_seconds": 0.9454231290001189, "robust_error": 0.023896844833719306, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.005817411393089299, "estimate_rational": "-838377337029691/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 988], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05963353012547348, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03774415699990641, "wall_seconds": 0.9117785250000452, "robust_error": 0.0258174113930893, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0049547843634043034, "estimate_rational": "714059680407321/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 977], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1031269697709517, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03575472400007129, "wall_seconds": 0.8649701179997464, "robust_error": 0.024954784363404304, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.005817411393089299, "estimate_rational": "-838377337029691/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 988], "pilot_counts": [32, 32], "pilot_successes": [0, 17], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.05963353012547348, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03789665700014666, "wall_seconds": 0.8829093839999587, "robust_error": 0.0258174113930893, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.003904382470119522, "estimate_rational": "-49/12550", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1134], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1031269697709517, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.036143150000043534, "wall_seconds": 0.8716996349999135, "robust_error": 0.02390438247011952, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0038453426308540125, "estimate_rational": "-8866756423386119/2305843009213693952", "cost": 1903.0, "pilot_cost": 128.0, "queries": 1771, "counts": [66, 1705], "successes": [2, 856], "pilot_counts": [32, 32], "pilot_successes": [1, 19], "pilot_reused": true, "weight": 0.10337929460969562, "pilot_answer": -0.1028948463499546, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03417626200007362, "wall_seconds": 1.0591157690000728, "robust_error": 0.023845342630854013, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014442140817223198, "estimate_rational": "-520332960023029/36028797018963968", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [3, 867], "pilot_counts": [32, 32], "pilot_successes": [1, 18], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1006481170654297, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.036660101000052236, "wall_seconds": 1.0243379190001178, "robust_error": 0.0344421408172232, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0351394422310757, "estimate_rational": "441/12550", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1089], "pilot_counts": [32, 32], "pilot_successes": [0, 18], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.10076328161991005, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.03706550199967751, "wall_seconds": 0.9048329330003071, "robust_error": 0.0551394422310757, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03373730291085506, "estimate_rational": "4862057754169997/144115188075855872", "cost": 1710.0, "pilot_cost": 128.0, "queries": 1540, "counts": [85, 1455], "successes": [5, 700], "pilot_counts": [32, 32], "pilot_successes": [3, 18], "pilot_reused": true, "weight": 0.14791765348680794, "pilot_answer": -0.10020255550742149, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.033982308999839006, "wall_seconds": 1.0475105629998325, "robust_error": 0.05373730291085506, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03995917852683925, "estimate_rational": "-1439681132188035/36028797018963968", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 1023], "pilot_counts": [32, 32], "pilot_successes": [1, 18], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1006481170654297, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03623247499990612, "wall_seconds": 0.8788890659998287, "robust_error": 0.059959178526839255, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02573988768673107, "estimate_rational": "-3709508755024655/144115188075855872", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 877], "pilot_counts": [32, 32], "pilot_successes": [1, 17], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.05841383934020995, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03934718700020312, "wall_seconds": 1.0651217340000585, "robust_error": 0.04573988768673107, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.05089589740773285, "estimate_rational": "-7334871827204885/144115188075855872", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 900], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1031269697709517, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.043020991000048525, "wall_seconds": 1.0452274710000893, "robust_error": 0.07089589740773285, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.021569922979479877, "estimate_rational": "777138376742367/36028797018963968", "cost": 4536.0, "pilot_cost": 128.0, "queries": 3024, "counts": [756, 2268], "successes": [12, 1108], "pilot_counts": [32, 32], "pilot_successes": [0, 12], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 31, "optimization_seconds": 0.00010229400004391209, "wall_seconds": 1.0498908939998728, "robust_error": 0.04156992297947988, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0027221894222319728, "estimate_rational": "6276941449009059/2305843009213693952", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 851], "pilot_counts": [32, 32], "pilot_successes": [1, 14], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.1006481170654297, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03606225800012908, "wall_seconds": 1.0279992659998243, "robust_error": 0.022722189422231972, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0346091167355372, "estimate_rational": "4987699367481195/144115188075855872", "cost": 1903.0, "pilot_cost": 128.0, "queries": 1771, "counts": [66, 1705], "successes": [2, 821], "pilot_counts": [32, 32], "pilot_successes": [1, 19], "pilot_reused": true, "weight": 0.10337929460969562, "pilot_answer": -0.1028948463499546, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03300226000010298, "wall_seconds": 1.0568524179998349, "robust_error": 0.0546091167355372, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.025815301497154282, "estimate_rational": "-3720377030497313/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [2, 1009], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03854676000037216, "wall_seconds": 1.0135967579999487, "robust_error": 0.04581530149715428, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013678598113648369, "estimate_rational": "-985646869881241/72057594037927936", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 996], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05963353012547348, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.035945973999787384, "wall_seconds": 0.8557655619997604, "robust_error": 0.03367859811364837, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019184904986818963, "estimate_rational": "-345604523799105/18014398509481984", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 871], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03764908399989508, "wall_seconds": 1.0029967689997648, "robust_error": 0.039184904986818966, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.025595396193005753, "estimate_rational": "2891/112950", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1100], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1031269697709517, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.03757264999967447, "wall_seconds": 0.9013998310001625, "robust_error": 0.045595396193005754, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.027826482419858814, "estimate_rational": "2005109373713725/72057594037927936", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [2, 953], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03854823200026658, "wall_seconds": 1.0502218389997324, "robust_error": 0.04782648241985882, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.030172674711589426, "estimate_rational": "8696681381624661/288230376151711744", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 951], "pilot_counts": [32, 32], "pilot_successes": [1, 14], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.1006481170654297, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.035767373999988195, "wall_seconds": 0.8877020429999902, "robust_error": 0.05017267471158943, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.01418578516788225, "estimate_rational": "2044387097473037/144115188075855872", "cost": 3946.0, "pilot_cost": 128.0, "queries": 2630, "counts": [658, 1972], "successes": [14, 971], "pilot_counts": [32, 32], "pilot_successes": [0, 11], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.00010317600026610307, "wall_seconds": 1.0596471750000092, "robust_error": 0.034185785167882246, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017921073842688207, "estimate_rational": "322837365920039/18014398509481984", "cost": 3946.0, "pilot_cost": 128.0, "queries": 2630, "counts": [658, 1972], "successes": [15, 967], "pilot_counts": [32, 32], "pilot_successes": [0, 21], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.00010818300006576465, "wall_seconds": 1.0900063839999348, "robust_error": 0.03792107384268821, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.053093763730228435, "estimate_rational": "-3825808872818463/72057594037927936", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 902], "pilot_counts": [32, 32], "pilot_successes": [2, 17], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.05617372512817382, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03702841399990575, "wall_seconds": 1.0605688949999603, "robust_error": 0.07309376373022844, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.018864256313310374, "estimate_rational": "-679656461625969/36028797018963968", "cost": 3946.0, "pilot_cost": 128.0, "queries": 2630, "counts": [658, 1972], "successes": [16, 1006], "pilot_counts": [32, 32], "pilot_successes": [0, 20], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.00010528899974815431, "wall_seconds": 1.0575830389998373, "robust_error": 0.03886425631331038, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.012553891146748689, "estimate_rational": "-7236825534790037/576460752303423488", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 865], "pilot_counts": [32, 32], "pilot_successes": [2, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05617372512817382, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03617241299980378, "wall_seconds": 1.0282030169996688, "robust_error": 0.03255389114674869, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.009590159640039432, "estimate_rational": "1382087660201765/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 965], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0880130949999511, "robust_error": 0.029590159640039432, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03203781765498953, "estimate_rational": "-577142014611099/18014398509481984", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [12, 1159], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.080516672000158, "robust_error": 0.052037817654989535, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0019488208826430365, "estimate_rational": "-8987350016904213/4611686018427387904", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 977], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0677986370001236, "robust_error": 0.021948820882643036, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019925338387573953, "estimate_rational": "-2871543889200291/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 996], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0632409479999296, "robust_error": 0.03992533838757395, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02342433487515919, "estimate_rational": "6751604852170793/288230376151711744", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [14, 1093], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0722195289999945, "robust_error": 0.04342433487515919, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0008826585305720086, "estimate_rational": "-4070544004484595/4611686018427387904", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 976], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0682299280001644, "robust_error": 0.02088265853057201, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008745468565088774, "estimate_rational": "630177423534627/72057594037927936", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 966], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.064865329999975, "robust_error": 0.028745468565088774, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02307069711538465, "estimate_rational": "-6649675707649529/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [13, 999], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.058371137999984, "robust_error": 0.04307069711538465, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.016223296351084826, "estimate_rational": "-292252925605867/18014398509481984", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [15, 992], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0804158050000296, "robust_error": 0.03622329635108483, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.029805123397435865, "estimate_rational": "-2147685482022781/72057594037927936", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 1006], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1367106420002528, "robust_error": 0.04980512339743587, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0028107111686390025, "estimate_rational": "-810132337390637/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 978], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0834019879998777, "robust_error": 0.022810711168639003, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02112244400918057, "estimate_rational": "3044064991004793/144115188075855872", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [12, 1096], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0617762609999772, "robust_error": 0.04112244400918057, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02796773754930969, "estimate_rational": "-8061151513949885/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 1004], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.086094107000008, "robust_error": 0.04796773754930969, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011731718905782647, "estimate_rational": "6762875506239761/576460752303423488", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [13, 1107], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.088043184000071, "robust_error": 0.03173171890578265, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0038792393984221187, "estimate_rational": "4472458523958989/1152921504606846976", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 971], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0627417460000288, "robust_error": 0.023879239398422118, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.018928478796844193, "estimate_rational": "2727881281797051/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [17, 955], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0698179920000257, "robust_error": 0.03892847879684419, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008504028846153859, "estimate_rational": "1225559716565967/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 966], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0586546069998803, "robust_error": 0.02850402884615386, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.003854466222879708, "estimate_rational": "8887793994277487/2305843009213693952", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [18, 971], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0704946979999477, "robust_error": 0.02385446622287971, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.005066238746380479, "estimate_rational": "730121949771811/144115188075855872", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [12, 1115], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0542730540000775, "robust_error": 0.02506623874638048, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014192407544378673, "estimate_rational": "-8181365930029313/576460752303423488", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [17, 990], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1500753749996875, "robust_error": 0.034192407544378675, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.012353094551282041, "estimate_rational": "7121074178307367/576460752303423488", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [18, 962], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0706999379999615, "robust_error": 0.03235309455128204, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.003450858362412728, "estimate_rational": "-7957137630756005/2305843009213693952", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [13, 1125], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0756352920002428, "robust_error": 0.02345085836241273, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004711343688362909, "estimate_rational": "-5431809453907337/1152921504606846976", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [18, 980], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0773406729999806, "robust_error": 0.02471134368836291, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.030381534393491116, "estimate_rational": "-273652533946941/9007199254740992", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 1007], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0709090740001557, "robust_error": 0.05038153439349112, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.027928927884615415, "estimate_rational": "-2012491347424183/72057594037927936", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [13, 1004], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.059686486999908, "robust_error": 0.04792892788461542, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.013172732371794883, "estimate_rational": "3796781606468269/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [18, 961], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.073766259000422, "robust_error": 0.03317273237179488, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.019269651981555332, "estimate_rational": "5554099038956271/288230376151711744", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [13, 1098], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0704819190000308, "robust_error": 0.03926965198155533, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0028107111686390025, "estimate_rational": "-810132337390637/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 978], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0792771420001372, "robust_error": 0.022810711168639003, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014236372041420095, "estimate_rational": "-8206709737068453/576460752303423488", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [15, 990], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0927796199998738, "robust_error": 0.0342363720414201, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02558364681952663, "estimate_rational": "-230437004566397/9007199254740992", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [17, 1002], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.067044571000224, "robust_error": 0.04558364681952663, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01527919711538461, "estimate_rational": "-4403928731863455/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [13, 991], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0803133460003664, "robust_error": 0.03527919711538461, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013458326923076882, "estimate_rational": "-3879098631411159/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [13, 989], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0696905930003595, "robust_error": 0.03345832692307688, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.015920266888560165, "estimate_rational": "2294352256862669/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [20, 958], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0760256650000883, "robust_error": 0.03592026688856016, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.028639293878233718, "estimate_rational": "257959826476335/9007199254740992", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [11, 1087], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.0829199899999367, "robust_error": 0.04863929387823372, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.027967737549309646, "estimate_rational": "503821969621867/18014398509481984", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 946], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1200705189999098, "robust_error": 0.04796773754930965, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0038792393984220645, "estimate_rational": "-8944917047917853/2305843009213693952", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 979], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1485413890000018, "robust_error": 0.023879239398422066, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0019550733481262725, "estimate_rational": "-281755763267311/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 977], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.089495504000297, "robust_error": 0.021955073348126273, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017286202292899386, "estimate_rational": "1245602147279243/72057594037927936", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 957], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.0937455059997774, "robust_error": 0.03728620229289939, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.009560080744575915, "estimate_rational": "-5511011338099705/576460752303423488", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 985], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.1694712230000732, "robust_error": 0.029560080744575917, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02296441266464093, "estimate_rational": "1654760325108147/72057594037927936", "cost": 2251.0, "pilot_cost": 128.0, "queries": 2037, "counts": [107, 1930], "successes": [1, 942], "pilot_counts": [32, 32], "pilot_successes": [0, 14], "pilot_reused": true, "weight": 0.1416910865216592, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.8258852479998495, "robust_error": 0.04296441266464093, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.007672719428007944, "estimate_rational": "-8846043227365105/1152921504606846976", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [15, 983], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.077421306999895, "robust_error": 0.027672719428007943, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.036007082779991144, "estimate_rational": "-4067/112950", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1171], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.8528561849998368, "robust_error": 0.05600708277999114, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004352343123437299, "estimate_rational": "-5017909982438595/1152921504606846976", "cost": 2257.0, "pilot_cost": 128.0, "queries": 2037, "counts": [110, 1927], "successes": [2, 968], "pilot_counts": [32, 32], "pilot_successes": [2, 17], "pilot_reused": true, "weight": 0.145291565301012, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0059380910001892, "robust_error": 0.0243523431234373, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.021945768943859113, "estimate_rational": "-3162718618813533/144115188075855872", "cost": 2233.0, "pilot_cost": 128.0, "queries": 2037, "counts": [98, 1939], "successes": [2, 992], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1309619258851005, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.999822862000201, "robust_error": 0.04194576894385911, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03632871817775793, "estimate_rational": "4067/111950", "cost": 2551.0, "pilot_cost": 128.0, "queries": 2343, "counts": [104, 2239], "successes": [0, 1078], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.8399574370000664, "robust_error": 0.05632871817775793, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.012334358325486527, "estimate_rational": "3555136739744979/288230376151711744", "cost": 2217.0, "pilot_cost": 128.0, "queries": 2037, "counts": [90, 1947], "successes": [1, 961], "pilot_counts": [32, 32], "pilot_successes": [0, 17], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.8594211090003228, "robust_error": 0.03233435832548653, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019448369015567936, "estimate_rational": "-2802805358447221/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 1002], "pilot_counts": [32, 32], "pilot_successes": [1, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.8927310379999653, "robust_error": 0.03944836901556793, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.029205681738979417, "estimate_rational": "-131530697396769/4503599627370496", "cost": 2899.0, "pilot_cost": 128.0, "queries": 2287, "counts": [306, 1981], "successes": [4, 1021], "pilot_counts": [32, 32], "pilot_successes": [1, 24], "pilot_reused": true, "weight": 0.3165627440925787, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1049390930002119, "robust_error": 0.04920568173897942, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.008114393398506172, "estimate_rational": "4677629322988801/576460752303423488", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [3, 846], "pilot_counts": [32, 32], "pilot_successes": [1, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.039824605999911, "robust_error": 0.028114393398506174, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.004529342262278656, "estimate_rational": "-652747011988211/144115188075855872", "cost": 1961.0, "pilot_cost": 128.0, "queries": 1771, "counts": [95, 1676], "successes": [3, 842], "pilot_counts": [32, 32], "pilot_successes": [2, 15], "pilot_reused": true, "weight": 0.145291565301012, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0538023229996725, "robust_error": 0.024529342262278656, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010952895365236592, "estimate_rational": "-3156957151072483/288230376151711744", "cost": 2251.0, "pilot_cost": 128.0, "queries": 2037, "counts": [107, 1930], "successes": [1, 976], "pilot_counts": [32, 32], "pilot_successes": [0, 18], "pilot_reused": true, "weight": 0.1416910865216592, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.8369021459998294, "robust_error": 0.030952895365236592, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.010873820659504582, "estimate_rational": "-783541354723815/72057594037927936", "cost": 2163.0, "pilot_cost": 128.0, "queries": 1853, "counts": [155, 1698], "successes": [5, 859], "pilot_counts": [32, 32], "pilot_successes": [1, 20], "pilot_reused": true, "weight": 0.2138928657914669, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0679641919996357, "robust_error": 0.030873820659504583, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02602146649287892, "estimate_rational": "-3750088537630827/144115188075855872", "cost": 2461.0, "pilot_cost": 128.0, "queries": 2131, "counts": [165, 1966], "successes": [3, 1010], "pilot_counts": [32, 32], "pilot_successes": [0, 21], "pilot_reused": true, "weight": 0.2004298091472992, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0723813539998446, "robust_error": 0.046021466492878915, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013615409435413006, "estimate_rational": "-245273411439291/18014398509481984", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 866], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9732560020001984, "robust_error": 0.03361540943541301, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.01922406147380302, "estimate_rational": "2770479234878937/144115188075855872", "cost": 2233.0, "pilot_cost": 128.0, "queries": 2037, "counts": [98, 1939], "successes": [1, 950], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1309619258851005, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.8559391539997705, "robust_error": 0.039224061473803015, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.015319338990620813, "estimate_rational": "-343/22390", "cost": 2551.0, "pilot_cost": 128.0, "queries": 2343, "counts": [104, 2239], "successes": [0, 1137], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.8542611289999513, "robust_error": 0.03531933899062081, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0057520831276281995, "estimate_rational": "3315850167064381/576460752303423488", "cost": 2389.0, "pilot_cost": 128.0, "queries": 2131, "counts": [129, 2002], "successes": [2, 995], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.16151509878573064, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1441568499999448, "robust_error": 0.0257520831276282, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0016155109841428576, "estimate_rational": "3725114709093743/2305843009213693952", "cost": 1927.0, "pilot_cost": 128.0, "queries": 1771, "counts": [78, 1693], "successes": [2, 845], "pilot_counts": [32, 32], "pilot_successes": [0, 17], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9745480060000773, "robust_error": 0.02161551098414286, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.003829787234042553, "estimate_rational": "-9/2350", "cost": 2747.0, "pilot_cost": 128.0, "queries": 2451, "counts": [148, 2303], "successes": [0, 1156], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.16151509878573064, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.8696865890001391, "robust_error": 0.023829787234042554, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0031513485749256696, "estimate_rational": "-1816628770271973/576460752303423488", "cost": 2119.0, "pilot_cost": 128.0, "queries": 1853, "counts": [133, 1720], "successes": [5, 863], "pilot_counts": [32, 32], "pilot_successes": [1, 19], "pilot_reused": true, "weight": 0.1874461483429041, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0111622770000395, "robust_error": 0.02315134857492567, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.035852340307370084, "estimate_rational": "1291716691589057/36028797018963968", "cost": 2251.0, "pilot_cost": 128.0, "queries": 2037, "counts": [107, 1930], "successes": [1, 929], "pilot_counts": [32, 32], "pilot_successes": [0, 18], "pilot_reused": true, "weight": 0.1416910865216592, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.8240669560000242, "robust_error": 0.05585234030737009, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02257928630462764, "estimate_rational": "-3254018092410009/144115188075855872", "cost": 1805.0, "pilot_cost": 128.0, "queries": 1611, "counts": [97, 1514], "successes": [5, 776], "pilot_counts": [32, 32], "pilot_successes": [1, 18], "pilot_reused": true, "weight": 0.15994384740778736, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.0208764139997584, "robust_error": 0.042579286304627637, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.02521539470786848, "estimate_rational": "3633921350731407/144115188075855872", "cost": 2153.0, "pilot_cost": 128.0, "queries": 1853, "counts": [150, 1703], "successes": [6, 828], "pilot_counts": [32, 32], "pilot_successes": [3, 18], "pilot_reused": true, "weight": 0.20829912584684585, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9983602150000479, "robust_error": 0.04521539470786848, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.030697095681684227, "estimate_rational": "-8847835435096931/288230376151711744", "cost": 2233.0, "pilot_cost": 128.0, "queries": 2037, "counts": [98, 1939], "successes": [2, 1001], "pilot_counts": [32, 32], "pilot_successes": [1, 17], "pilot_reused": true, "weight": 0.1309619258851005, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0069367599999168, "robust_error": 0.05069709568168423, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.031165728416777824, "estimate_rational": "-2245727406152491/72057594037927936", "cost": 2075.0, "pilot_cost": 128.0, "queries": 1853, "counts": [111, 1742], "successes": [3, 900], "pilot_counts": [32, 32], "pilot_successes": [1, 18], "pilot_reused": true, "weight": 0.15994384740778736, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.014114932999746, "robust_error": 0.05116572841677783, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.05722021437864462, "estimate_rational": "-4123150978459581/72057594037927936", "cost": 2389.0, "pilot_cost": 128.0, "queries": 2131, "counts": [129, 2002], "successes": [3, 1062], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.16151509878573064, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0786068359998353, "robust_error": 0.07722021437864462, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.014434127355579328, "estimate_rational": "2080176978560171/144115188075855872", "cost": 2425.0, "pilot_cost": 128.0, "queries": 2131, "counts": [147, 1984], "successes": [2, 977], "pilot_counts": [32, 32], "pilot_successes": [0, 12], "pilot_reused": true, "weight": 0.18101099174270835, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.047938382999746, "robust_error": 0.034434127355579325, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.0011259059270953334, "estimate_rational": "-5192324622050075/4611686018427387904", "cost": 2075.0, "pilot_cost": 128.0, "queries": 1853, "counts": [111, 1742], "successes": [3, 872], "pilot_counts": [32, 32], "pilot_successes": [1, 14], "pilot_reused": true, "weight": 0.15994384740778736, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0453851440001927, "robust_error": 0.021125905927095335, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.013372523617637161, "estimate_rational": "481795939051151/36028797018963968", "cost": 2437.0, "pilot_cost": 128.0, "queries": 2131, "counts": [153, 1978], "successes": [3, 975], "pilot_counts": [32, 32], "pilot_successes": [1, 19], "pilot_reused": true, "weight": 0.1874461483429041, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1255453499998112, "robust_error": 0.033372523617637165, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.025815301497154282, "estimate_rational": "-3720377030497313/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [2, 1009], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0007347840000875, "robust_error": 0.04581530149715428, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.003877669125887924, "estimate_rational": "-8941296245972445/2305843009213693952", "cost": 1927.0, "pilot_cost": 128.0, "queries": 1771, "counts": [78, 1693], "successes": [2, 850], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9772901849996742, "robust_error": 0.023877669125887926, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019184904986818963, "estimate_rational": "-345604523799105/18014398509481984", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 871], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9921405990003223, "robust_error": 0.039184904986818966, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.026808510638297874, "estimate_rational": "63/2350", "cost": 2747.0, "pilot_cost": 128.0, "queries": 2451, "counts": [148, 2303], "successes": [0, 1120], "pilot_counts": [32, 32], "pilot_successes": [0, 19], "pilot_reused": true, "weight": 0.16151509878573064, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.8812113190001583, "robust_error": 0.04680851063829787, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.027826482419858814, "estimate_rational": "2005109373713725/72057594037927936", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [2, 953], "pilot_counts": [32, 32], "pilot_successes": [0, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 0.9722186710000642, "robust_error": 0.04782648241985882, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.009830961565464303, "estimate_rational": "2833581749946797/288230376151711744", "cost": 2387.0, "pilot_cost": 128.0, "queries": 2131, "counts": [128, 2003], "successes": [3, 991], "pilot_counts": [32, 32], "pilot_successes": [1, 14], "pilot_reused": true, "weight": 0.15994384740778736, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1057952010000918, "robust_error": 0.029830961565464303, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011594616289420167, "estimate_rational": "3341920614434339/288230376151711744", "cost": 2461.0, "pilot_cost": 128.0, "queries": 2131, "counts": [165, 1966], "successes": [3, 971], "pilot_counts": [32, 32], "pilot_successes": [0, 11], "pilot_reused": true, "weight": 0.2004298091472992, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1016668940001182, "robust_error": 0.03159461628942017, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.017224899282114136, "estimate_rational": "4964739199259107/288230376151711744", "cost": 2461.0, "pilot_cost": 128.0, "queries": 2131, "counts": [165, 1966], "successes": [3, 965], "pilot_counts": [32, 32], "pilot_successes": [0, 21], "pilot_reused": true, "weight": 0.2004298091472992, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.08539667299965, "robust_error": 0.037224899282114136, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.029956605836264312, "estimate_rational": "-4317201884207513/144115188075855872", "cost": 1961.0, "pilot_cost": 128.0, "queries": 1771, "counts": [95, 1676], "successes": [3, 865], "pilot_counts": [32, 32], "pilot_successes": [2, 17], "pilot_reused": true, "weight": 0.145291565301012, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 0.9955947309999829, "robust_error": 0.04995660583626431, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019183399166118102, "estimate_rational": "-2764619178759327/144115188075855872", "cost": 2425.0, "pilot_cost": 128.0, "queries": 2131, "counts": [147, 1984], "successes": [2, 1012], "pilot_counts": [32, 32], "pilot_successes": [0, 20], "pilot_reused": true, "weight": 0.18101099174270835, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.061898353000288, "robust_error": 0.0391833991661181, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01525049656136164, "estimate_rational": "-1098914090095413/72057594037927936", "cost": 1961.0, "pilot_cost": 128.0, "queries": 1771, "counts": [95, 1676], "successes": [4, 852], "pilot_counts": [32, 32], "pilot_successes": [2, 15], "pilot_reused": true, "weight": 0.145291565301012, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.0380994130000545, "robust_error": 0.035250496561361644, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 39, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0013161045511878551, "estimate_rational": "1146255635955177443479/870945727617627376844800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [7, 736], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9888611889996355, "robust_error": 0.021316104551187855, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 0, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.038214116724411225, "estimate_rational": "-2600189194984943625/68042634970127138816", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [6, 766], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.969827941999938, "robust_error": 0.05821411672441122, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 1, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02230741774248699, "estimate_rational": "-15542840141600562726621/696756582094101901475840", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 754], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9853299790001984, "robust_error": 0.04230741774248699, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 2, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.00389922210671302, "estimate_rational": "509401625231086337743/130641859142644106526720", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [14, 734], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9873990020000747, "robust_error": 0.02389922210671302, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 3, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.04084956899066686, "estimate_rational": "1423110303497712537225/34837829104705095073792", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [6, 706], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9858036939999693, "robust_error": 0.06084956899066686, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 4, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.006561006674158973, "estimate_rational": "519480066520863305571/79176884328875216076800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 732], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9734884669996973, "robust_error": 0.026561006674158973, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 5, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 737], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9849891970002318, "robust_error": 0.02, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 6, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014409770359643708, "estimate_rational": "-142615090121395553151/9897110541109402009600", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 748], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0292029800002638, "robust_error": 0.03440977035964371, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 7, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.028868418506015285, "estimate_rational": "-3657138292493332716811/126683014926200345722880", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 759], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.97703244000013, "robust_error": 0.04886841850601528, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 9, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.02353690860823933, "estimate_rational": "-12299621996203560028507/522567436570576426106880", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 755], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9885842850003428, "robust_error": 0.04353690860823933, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 8, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.014327212379119582, "estimate_rational": "-1134384037296780272373/79176884328875216076800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [13, 748], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9821042190001208, "robust_error": 0.03432721237911958, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 10, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03154202724144186, "estimate_rational": "5150886349937363166481/163302323928305133158400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 713], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.045820756000012, "robust_error": 0.05154202724144186, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 11, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.04461480312256443, "estimate_rational": "-310856577344792567177691/6967565820941019014758400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 771], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9927975529999458, "robust_error": 0.06461480312256443, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 12, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0026381715460009644, "estimate_rational": "52220550834362067129/19794221082218804019200", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [5, 735], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0215618829997766, "robust_error": 0.022638171546000965, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 13, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.006561006674158973, "estimate_rational": "-519480066520863305571/79176884328875216076800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 742], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.973619288000009, "robust_error": 0.026561006674158973, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 14, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.013024738996501235, "estimate_rational": "2268768156467490672967/174189145523525475368960", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [13, 727], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9774912570001106, "robust_error": 0.033024738996501234, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 15, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.003929937760052797, "estimate_rational": "-64176796911021986023/16330232392830513315840", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 740], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9827199440001095, "robust_error": 0.023929937760052797, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 16, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011697665724394148, "estimate_rational": "10188031985760241201561/870945727617627376844800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [14, 728], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9675112390000322, "robust_error": 0.03169766572439415, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 17, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.021105367458782127, "estimate_rational": "-4595407404506598476601/217736431904406844211200", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [5, 753], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9676205949999712, "robust_error": 0.04110536745878213, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 18, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.019576494343514935, "estimate_rational": "-8525032055107491068019/435472863808813688422400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [12, 752], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.965497920999951, "robust_error": 0.039576494343514936, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 19, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.007845637712970019, "estimate_rational": "1639949915171272913509/209026974628230570442752", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 731], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9806055219996779, "robust_error": 0.02784563771297002, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 20, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011859561047440254, "estimate_rational": "826322722055081809425/69675658209410190147584", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [6, 728], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9774472449998939, "robust_error": 0.031859561047440255, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 21, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0026152127961038135, "estimate_rational": "82825760421002392661/31670753731550086430720", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 735], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9816000740001982, "robust_error": 0.022615212796103814, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 22, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.03411721579837333, "estimate_rational": "-237713946702415004318413/6967565820941019014758400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 763], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9670149260000471, "robust_error": 0.054117215798373336, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 23, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.01839952183370292, "estimate_rational": "-8012492465635406024031/435472863808813688422400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 751], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.982901978999962, "robust_error": 0.03839952183370292, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 24, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.011117507371483109, "estimate_rational": "-74522404979406309211/6703157685378246246400", "cost": 2562.0, "pilot_cost": 0.0, "queries": 1708, "counts": [427, 1281], "successes": [16, 648], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 0.9779814119997354, "robust_error": 0.03111750737148311, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 25, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.022373777535500086, "estimate_rational": "3897269191042209579261/174189145523525475368960", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [7, 720], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9813643880002019, "robust_error": 0.04237377753550009, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 26, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.006525499227722152, "estimate_rational": "129167174385380341539/19794221082218804019200", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [12, 732], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.961705346999679, "robust_error": 0.02652549922772215, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 27, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.009185408997954423, "estimate_rational": "-15999985446377832054673/1741891455235254753689600", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 744], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9688573610001185, "robust_error": 0.029185408997954423, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 28, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.009117317450768072, "estimate_rational": "-3970344340540045243223/435472863808813688422400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [13, 744], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9753020879998076, "robust_error": 0.029117317450768072, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 29, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.007845637712970019, "estimate_rational": "-1639949915171272913509/209026974628230570442752", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 743], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9882614670000294, "robust_error": 0.02784563771297002, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 30, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00919976188850783, "estimate_rational": "-3004684991960763970831/326604647856610266316800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 744], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9625775589997829, "robust_error": 0.02919976188850783, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 31, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0236196182143704, "estimate_rational": "82285622287061559781513/3483782910470509507379200", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 719], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9806903500002591, "robust_error": 0.043619618214370395, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 33, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.023291831623658023, "estimate_rational": "6184732085675030769/265532234029764444160", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [16, 719], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.007803282000168, "robust_error": 0.043291831623658024, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 32, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.03667939532107254, "estimate_rational": "5989830496216147096789/163302323928305133158400", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 709], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0052923779999219, "robust_error": 0.05667939532107254, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 34, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.00919976188850783, "estimate_rational": "-3004684991960763970831/326604647856610266316800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 744], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.959953532000327, "robust_error": 0.02919976188850783, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 35, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.0013142514465239368, "estimate_rational": "858481261773982013993/653209295713220532633600", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 736], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.976250028999857, "robust_error": 0.02131425144652394, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 36, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.01833970676349288, "estimate_rational": "3993222312856056987903/217736431904406844211200", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 723], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9699440409999625, "robust_error": 0.03833970676349288, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 37, "experiment": "reuse_validation"}
{"stopped": true, "estimate": 0.011789812679720572, "estimate_rational": "1283535872851845405121/108868215952203422105600", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 728], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.0036549760002345, "robust_error": 0.03178981267972057, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 38, "experiment": "reuse_validation"}
{"stopped": true, "estimate": -0.013076062843714768, "estimate_rational": "-1366624928135157616163/104513487314115285221376", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 747], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 0.9833022359998722, "robust_error": 0.03307606284371477, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 39, "experiment": "reuse_validation"}


==> anc/Supplement_A/experiments/results/v05_reuse_summary.json <==
[
  {
    "case": "center",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 455.5,
    "se_cost": 11.90900327375717,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9160903349249793
  },
  {
    "case": "center",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 300.775,
    "se_cost": 9.675867913101897,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9547880519499813
  },
  {
    "case": "center",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 299.725,
    "se_cost": 11.315747338135155,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9918479428249611
  },
  {
    "case": "center",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 327.425,
    "se_cost": 12.061588081645054,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9122964700499665
  },
  {
    "case": "exact_off_center",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 1319.325,
    "se_cost": 97.23522488446939,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9594589735249656
  },
  {
    "case": "exact_off_center",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 874.35,
    "se_cost": 80.74994284351395,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9548630960249624
  },
  {
    "case": "exact_off_center",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 1043.275,
    "se_cost": 111.79237272443488,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.960507496550008
  },
  {
    "case": "exact_off_center",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 972.2,
    "se_cost": 109.42243008235654,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9432087747499963
  },
  {
    "case": "near_boundary",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 120795.95,
    "se_cost": 4697.131892340097,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.2526147710999793
  },
  {
    "case": "near_boundary",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 91756.3,
    "se_cost": 4405.11339796995,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.3019005909000156
  },
  {
    "case": "near_boundary",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 92187.325,
    "se_cost": 5496.742620300693,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.285928757424972
  },
  {
    "case": "near_boundary",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 98876.575,
    "se_cost": 4914.697453568447,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.2829060772750267
  },
  {
    "case": "near_endpoint",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 2940.3,
    "se_cost": 9.7,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9834943505500064
  },
  {
    "case": "near_endpoint",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 4017.2,
    "se_cost": 37.534039251912425,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.0827767688250447
  },
  {
    "case": "near_endpoint",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 2444.45,
    "se_cost": 122.59293675014739,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9839883999499193
  },
  {
    "case": "near_endpoint",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 2253.5,
    "se_cost": 40.73804685473349,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9877328376249807
  },
  {
    "case": "one_fair",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 850.125,
    "se_cost": 13.5764307221687,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9480090010750473
  },
  {
    "case": "one_fair",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 732.45,
    "se_cost": 19.388899480809194,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9865522568250071
  },
  {
    "case": "one_fair",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 556.4,
    "se_cost": 20.774238237754336,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9964613903000441
  },
  {
    "case": "one_fair",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 551.925,
    "se_cost": 20.844983024883764,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 0.9490206422000143
  },
  {
    "case": "opposite_sign",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 4858.75,
    "se_cost": 295.70818895123705,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.0436296935250198
  },
  {
    "case": "opposite_sign",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 3128.525,
    "se_cost": 231.2729655609556,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.0588174093499902
  },
  {
    "case": "opposite_sign",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 3651.125,
    "se_cost": 240.48142736405086,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.103485936624986
  },
  {
    "case": "opposite_sign",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 3601.55,
    "se_cost": 265.3785852808041,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.0612108553499866
  },
  {
    "case": "robust_off_center",
    "method": "equal:coordinate",
    "runs": 40,
    "mean_cost": 15821.175,
    "se_cost": 871.2283980969863,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.1189028345250107
  },
  {
    "case": "robust_off_center",
    "method": "equal:joint",
    "runs": 40,
    "mean_cost": 11007.225,
    "se_cost": 754.2320032507,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.1225996895249524
  },
  {
    "case": "robust_off_center",
    "method": "learned:joint",
    "runs": 40,
    "mean_cost": 11495.3,
    "se_cost": 720.8090479383173,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.1703312204999747
  },
  {
    "case": "robust_off_center",
    "method": "neyman:joint",
    "runs": 40,
    "mean_cost": 10889.75,
    "se_cost": 617.5725014532966,
    "stopped": 40,
    "robust_failures": 0,
    "certified_returns": 40,
    "mean_wall_seconds": 1.1297558180500347
  }
]


==> anc/Supplement_A/experiments/results/v05_summary.json <==
[
  {
    "experiment": "joint",
    "case": "10",
    "method": "adaptive",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 5911.9,
    "se_cost": 138.81410341216213,
    "median_cost": 6209.5,
    "p90_cost": 7086.0,
    "mean_pilot_cost": 3686.4,
    "mean_wall_seconds": 1.3354984683400106,
    "certified_returns": 50,
    "information": 0.010148552878791326,
    "normalized_cost": 5.999722976412643,
    "normalized_se": 0.14087622688003348,
    "learned_branch_fraction": 0.94
  },
  {
    "experiment": "joint",
    "case": "10",
    "method": "fixed",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 3619.68,
    "se_cost": 69.37797945063735,
    "median_cost": 3706.0,
    "p90_cost": 3964.0,
    "mean_pilot_cost": 10.0,
    "mean_wall_seconds": 1.0518517074000193,
    "certified_returns": 50,
    "information": 0.010148552878791326,
    "normalized_cost": 3.673451388430338,
    "normalized_se": 0.07040860930784912,
    "learned_branch_fraction": 0.12
  },
  {
    "experiment": "joint",
    "case": "100",
    "method": "adaptive",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 1610215.58,
    "se_cost": 9329.587333091842,
    "median_cost": 1584359.0,
    "p90_cost": 1743370.0,
    "mean_pilot_cost": 524288.0,
    "mean_wall_seconds": 1.803361149379989,
    "certified_returns": 50,
    "information": 0.00013310185847258344,
    "normalized_cost": 2.1432268623950885,
    "normalized_se": 0.012417854128167975,
    "learned_branch_fraction": 1.0
  },
  {
    "experiment": "joint",
    "case": "100",
    "method": "fixed",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 1733436.28,
    "se_cost": 39697.17199222686,
    "median_cost": 1854116.0,
    "p90_cost": 1854116.0,
    "mean_pilot_cost": 44.0,
    "mean_wall_seconds": 1.395244529699994,
    "certified_returns": 50,
    "information": 0.00013310185847258344,
    "normalized_cost": 2.307235904118015,
    "normalized_se": 0.052837673682711826,
    "learned_branch_fraction": 0.16
  },
  {
    "experiment": "joint",
    "case": "1000",
    "method": "adaptive",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 984051944.08,
    "se_cost": 4304543.600633277,
    "median_cost": 1002842426.0,
    "p90_cost": 1002842426.0,
    "mean_pilot_cost": 115427246.08,
    "mean_wall_seconds": 2.3981836204199953,
    "certified_returns": 50,
    "information": 1.382757118111811e-06,
    "normalized_cost": 1.360704830268386,
    "normalized_se": 0.005952138303998308,
    "learned_branch_fraction": 1.0
  },
  {
    "experiment": "joint",
    "case": "1000",
    "method": "fixed",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 1480193908.2,
    "se_cost": 22072886.434486266,
    "median_cost": 1519230228.0,
    "p90_cost": 1519230228.0,
    "mean_pilot_cost": 200.0,
    "mean_wall_seconds": 2.0534439569999994,
    "certified_returns": 50,
    "information": 1.382757118111811e-06,
    "normalized_cost": 2.046748662749291,
    "normalized_se": 0.03052144083455952,
    "learned_branch_fraction": 0.06
  },
  {
    "experiment": "joint",
    "case": "30",
    "method": "adaptive",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 75292.52,
    "se_cost": 1462.859793312331,
    "median_cost": 75354.0,
    "p90_cost": 83824.50000000003,
    "mean_pilot_cost": 36044.8,
    "mean_wall_seconds": 1.6187444926600165,
    "certified_returns": 50,
    "information": 0.0013558283798850916,
    "normalized_cost": 3.4027911803021955,
    "normalized_se": 0.0661128941188566,
    "learned_branch_fraction": 1.0
  },
  {
    "experiment": "joint",
    "case": "30",
    "method": "fixed",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 57490.06,
    "se_cost": 1475.908595535479,
    "median_cost": 64788.0,
    "p90_cost": 64788.0,
    "mean_pilot_cost": 20.0,
    "mean_wall_seconds": 1.2848860262400013,
    "certified_returns": 50,
    "information": 0.0013558283798850916,
    "normalized_cost": 2.5982218303098903,
    "normalized_se": 0.06670262533144497,
    "learned_branch_fraction": 0.2
  },
  {
    "experiment": "joint",
    "case": "300",
    "method": "adaptive",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 33265421.56,
    "se_cost": 287609.41714285716,
    "median_cost": 34775371.0,
    "p90_cost": 34775371.0,
    "mean_pilot_cost": 6878658.56,
    "mean_wall_seconds": 2.021153685420004,
    "certified_returns": 50,
    "information": 1.5208461655239394e-05,
    "normalized_cost": 1.6863862941354462,
    "normalized_se": 0.01458032264100965,
    "learned_branch_fraction": 1.0
  },
  {
    "experiment": "joint",
    "case": "300",
    "method": "fixed",
    "runs": 50,
    "stopped": 50,
    "robust_failures": 0,
    "mean_cost": 46150706.0,
    "se_cost": 0.0,
    "median_cost": 46150706.0,
    "p90_cost": 46150706.0,
    "mean_pilot_cost": 90.0,
    "mean_wall_seconds": 1.7320855414199832,
    "certified_returns": 50,
    "information": 1.5208461655239394e-05,
    "normalized_cost": 2.339604141877422,
    "normalized_se": 0.0,
    "learned_branch_fraction": 0.0
  },
  {
    "experiment": "learned",
    "case": "center",
    "method": "equal:coordinate",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 444.8,
    "se_cost": 7.977309593743393,
    "median_cost": 440.0,
    "p90_cost": 510.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9107173001875026,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "center",
    "method": "equal:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 291.65,
    "se_cost": 5.447566522095736,
    "median_cost": 288.0,
    "p90_cost": 334.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9277063156999986,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "center",
    "method": "learned:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 457.9125,
    "se_cost": 5.670046596095903,
    "median_cost": 453.5,
    "p90_cost": 527.5,
    "mean_pilot_cost": 160.0,
    "mean_wall_seconds": 0.9623885655500004,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "center",
    "method": "neyman:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 513.275,
    "se_cost": 11.82272772344795,
    "median_cost": 490.5,
    "p90_cost": 637.7000000000007,
    "mean_pilot_cost": 160.0,
    "mean_wall_seconds": 0.9205957447000372,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "exact_off_center",
    "method": "equal:coordinate",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 1379.5125,
    "se_cost": 70.56043956023477,
    "median_cost": 1272.0,
    "p90_cost": 2230.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9535293772874638,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "exact_off_center",
    "method": "equal:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 902.825,
    "se_cost": 49.45996902943232,
    "median_cost": 834.0,
    "p90_cost": 1464.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9425186062624903,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "exact_off_center",
    "method": "learned:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 1064.2625,
    "se_cost": 54.18431023709957,
    "median_cost": 968.0,
    "p90_cost": 1688.1000000000004,
    "mean_pilot_cost": 128.0,
    "mean_wall_seconds": 0.969715415124989,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "exact_off_center",
    "method": "neyman:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 1044.0875,
    "se_cost": 54.141645549727045,
    "median_cost": 920.5,
    "p90_cost": 1654.6000000000001,
    "mean_pilot_cost": 128.0,
    "mean_wall_seconds": 0.9358909812624858,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "near_boundary",
    "method": "equal:coordinate",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 124103.0,
    "se_cost": 5576.849800278988,
    "median_cost": 122774.0,
    "p90_cost": 173700.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.256294809499991,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_boundary",
    "method": "equal:joint",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 94445.025,
    "se_cost": 5368.6729132387045,
    "median_cost": 92834.0,
    "p90_cost": 133310.30000000002,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.26749724177497,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_boundary",
    "method": "learned:joint",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 95013.975,
    "se_cost": 5135.54983205772,
    "median_cost": 97913.0,
    "p90_cost": 131436.0,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 1.2833950858499974,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_boundary",
    "method": "neyman:joint",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 95969.625,
    "se_cost": 6705.286965281862,
    "median_cost": 85937.5,
    "p90_cost": 144891.2,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 1.266295851599989,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_endpoint",
    "method": "equal:coordinate",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 2950.0,
    "se_cost": 0.0,
    "median_cost": 2950.0,
    "p90_cost": 2950.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9936405238249677,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_endpoint",
    "method": "equal:joint",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 4090.45,
    "se_cost": 43.95,
    "median_cost": 3900.0,
    "p90_cost": 4486.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.0787018350500261,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_endpoint",
    "method": "learned:joint",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 2657.5,
    "se_cost": 140.27700160570575,
    "median_cost": 2236.0,
    "p90_cost": 4028.0,
    "mean_pilot_cost": 128.0,
    "mean_wall_seconds": 0.9709310524749867,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "near_endpoint",
    "method": "neyman:joint",
    "runs": 40,
    "stopped": 40,
    "robust_failures": 0,
    "mean_cost": 2402.525,
    "se_cost": 38.3979664842841,
    "median_cost": 2332.0,
    "p90_cost": 2741.6,
    "mean_pilot_cost": 128.0,
    "mean_wall_seconds": 0.9377256895750066,
    "certified_returns": 40
  },
  {
    "experiment": "learned",
    "case": "one_fair",
    "method": "equal:coordinate",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 878.175,
    "se_cost": 10.730380610116992,
    "median_cost": 855.0,
    "p90_cost": 983.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9610901466750249,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "one_fair",
    "method": "equal:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 759.425,
    "se_cost": 16.367339497156827,
    "median_cost": 743.0,
    "p90_cost": 983.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 0.9811183212499855,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "one_fair",
    "method": "learned:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 671.0,
    "se_cost": 19.692590009082675,
    "median_cost": 688.0,
    "p90_cost": 898.0,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 0.9984367443250136,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "one_fair",
    "method": "neyman:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 672.275,
    "se_cost": 17.10305671658236,
    "median_cost": 683.0,
    "p90_cost": 887.1,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 0.9699359791999853,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "opposite_sign",
    "method": "equal:coordinate",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 5505.5125,
    "se_cost": 204.34258432880318,
    "median_cost": 5272.0,
    "p90_cost": 8023.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.0523381532874851,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "opposite_sign",
    "method": "equal:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 3935.2375,
    "se_cost": 188.4711753502258,
    "median_cost": 3467.0,
    "p90_cost": 6155.200000000008,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.0855355344999793,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "opposite_sign",
    "method": "learned:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 4304.825,
    "se_cost": 200.94019654371127,
    "median_cost": 3974.0,
    "p90_cost": 6502.200000000003,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 1.1298994930125048,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "opposite_sign",
    "method": "neyman:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 4125.7625,
    "se_cost": 181.61720266809576,
    "median_cost": 3769.5,
    "p90_cost": 6651.800000000001,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 1.0639464165750325,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "robust_off_center",
    "method": "equal:coordinate",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 16063.5875,
    "se_cost": 457.2265682494971,
    "median_cost": 16139.0,
    "p90_cost": 21344.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.1215125565500046,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "robust_off_center",
    "method": "equal:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 10934.975,
    "se_cost": 421.37239797701363,
    "median_cost": 10611.0,
    "p90_cost": 16139.0,
    "mean_pilot_cost": 0.0,
    "mean_wall_seconds": 1.1279392328250026,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "robust_off_center",
    "method": "learned:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 12258.0125,
    "se_cost": 583.0418570894163,
    "median_cost": 12090.5,
    "p90_cost": 18640.7,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 1.1612045518375111,
    "certified_returns": 80
  },
  {
    "experiment": "learned",
    "case": "robust_off_center",
    "method": "neyman:joint",
    "runs": 80,
    "stopped": 80,
    "robust_failures": 0,
    "mean_cost": 12210.1875,
    "se_cost": 587.233473907754,
    "median_cost": 11682.0,
    "p90_cost": 18727.400000000005,
    "mean_pilot_cost": 96.0,
    "mean_wall_seconds": 1.1503153853000072,
    "certified_returns": 80
  }
]


==> anc/Supplement_A/experiments/results/v08_decomposition.json <==
[
  {
    "case": "moving_stratum",
    "L": 30,
    "method": "adaptive",
    "runs": 30,
    "normalized_total_mean": 4.602031113182616,
    "normalized_pilot_mean": 3.0170476482965802,
    "inverse_information_efficiency_mean": 1.0189308547279068,
    "boundary_factor_mean": 1.2919795719540277,
    "residual_sampling_checkpoint_factor_mean": 1.2030454021910695,
    "checkpoint_cost_ratio_mean": 1.1500298592319735,
    "pilot_fraction_mean": 0.6511629013896231,
    "normalized_main_mean": 1.5849834648860377,
    "normalized_cost_median": 4.1502317545246274,
    "normalized_cost_p90": 5.08268000786558
  },
  {
    "case": "moving_stratum",
    "L": 30,
    "method": "fixed",
    "runs": 30,
    "normalized_total_mean": 2.2439051936420693,
    "normalized_pilot_mean": 0.003348108629590485,
    "inverse_information_efficiency_mean": 1.390817782971947,
    "boundary_factor_mean": 1.305843189369728,
    "residual_sampling_checkpoint_factor_mean": 1.2220888489672541,
    "checkpoint_cost_ratio_mean": 1.1500196636538427,
    "pilot_fraction_mean": 0.0016184095092198964,
    "normalized_main_mean": 2.240557085012478,
    "normalized_cost_median": 2.0132177189727596,
    "normalized_cost_p90": 2.661578955092957
  },
  {
    "case": "moving_stratum",
    "L": 100,
    "method": "adaptive",
    "runs": 30,
    "normalized_total_mean": 2.806109833005709,
    "normalized_pilot_mean": 1.4519772893321738,
    "inverse_information_efficiency_mean": 1.02548525798668,
    "boundary_factor_mean": 1.112860028190678,
    "residual_sampling_checkpoint_factor_mean": 1.1864323592749149,
    "checkpoint_cost_ratio_mean": 1.1499999301471187,
    "pilot_fraction_mean": 0.5154238180629576,
    "normalized_main_mean": 1.354132543673535,
    "normalized_cost_median": 2.8363666258900544,
    "normalized_cost_p90": 2.8465756267984275
  },
  {
    "case": "moving_stratum",
    "L": 100,
    "method": "fixed",
    "runs": 30,
    "normalized_total_mean": 2.0471868063269754,
    "normalized_pilot_mean": 0.0004716959361214102,
    "inverse_information_efficiency_mean": 1.5204742455737077,
    "boundary_factor_mean": 1.1179021349118305,
    "residual_sampling_checkpoint_factor_mean": 1.1997959228424642,
    "checkpoint_cost_ratio_mean": 1.1499991646318075,
    "pilot_fraction_mean": 0.0002511374574898663,
    "normalized_main_mean": 2.046715110390854,
    "normalized_cost_median": 1.8324851100207555,
    "normalized_cost_p90": 2.1072801538980306
  },
  {
    "case": "moving_stratum",
    "L": 300,
    "method": "adaptive",
    "runs": 30,
    "normalized_total_mean": 1.7586379301838215,
    "normalized_pilot_mean": 0.5392816013288247,
    "inverse_information_efficiency_mean": 1.0337719978379674,
    "boundary_factor_mean": 1.0454661579464308,
    "residual_sampling_checkpoint_factor_mean": 1.1282121874564288,
    "checkpoint_cost_ratio_mean": 1.1500000566990702,
    "pilot_fraction_mean": 0.30077499666036356,
    "normalized_main_mean": 1.2193563288549967,
    "normalized_cost_median": 1.6566158350591311,
    "normalized_cost_p90": 2.1052054342250934
  },
  {
    "case": "moving_stratum",
    "L": 300,
    "method": "fixed",
    "runs": 30,
    "normalized_total_mean": 1.917555567883187,
    "normalized_pilot_mean": 7.714485187466025e-05,
    "inverse_information_efficiency_mean": 1.6077949956195186,
    "boundary_factor_mean": 1.0476627359978696,
    "residual_sampling_checkpoint_factor_mean": 1.1389975588341414,
    "checkpoint_cost_ratio_mean": 1.1500002643152125,
    "pilot_fraction_mean": 4.158733417849951e-05,
    "normalized_main_mean": 1.9174784230313116,
    "normalized_cost_median": 1.8128620179684953,
    "normalized_cost_p90": 2.084779620361235
  },
  {
    "case": "one_fair",
    "L": 10,
    "method": "adaptive",
    "runs": 50,
    "normalized_total_mean": 5.999722976412645,
    "normalized_pilot_mean": 3.741162533237634,
    "inverse_information_efficiency_mean": 1.0604857979695397,
    "boundary_factor_mean": 1.6903827248928567,
    "residual_sampling_checkpoint_factor_mean": 1.2615274092375606,
    "checkpoint_cost_ratio_mean": 1.150069659119564,
    "pilot_fraction_mean": 0.625123201001963,
    "normalized_main_mean": 2.2585604431750097,
    "normalized_cost_median": 6.301743910085474,
    "normalized_cost_p90": 7.191264569911533
  },
  {
    "case": "one_fair",
    "L": 10,
    "method": "fixed",
    "runs": 50,
    "normalized_total_mean": 3.6734513884303386,
    "normalized_pilot_mean": 0.010148552878791326,
    "inverse_information_efficiency_mean": 1.5067504041370634,
    "boundary_factor_mean": 1.7953158601360448,
    "residual_sampling_checkpoint_factor_mean": 1.3528530303443052,
    "checkpoint_cost_ratio_mean": 1.1500317774015947,
    "pilot_fraction_mean": 0.0028169099479400522,
    "normalized_main_mean": 3.663302835551548,
    "normalized_cost_median": 3.7610536968800656,
    "normalized_cost_p90": 4.022886361152882
  },
  {
    "case": "one_fair",
    "L": 30,
    "method": "adaptive",
    "runs": 50,
    "normalized_total_mean": 3.402791180302196,
    "normalized_pilot_mean": 1.629018759576072,
    "inverse_information_efficiency_mean": 1.059163166335886,
    "boundary_factor_mean": 1.333393114701395,
    "residual_sampling_checkpoint_factor_mean": 1.2556603457407824,
    "checkpoint_cost_ratio_mean": 1.150001196058072,
    "pilot_fraction_mean": 0.47335069942994173,
    "normalized_main_mean": 1.7737724207261238,
    "normalized_cost_median": 3.4055697245953733,
    "normalized_cost_p90": 3.78838786765593
  },
  {
    "case": "one_fair",
    "L": 30,
    "method": "fixed",
    "runs": 50,
    "normalized_total_mean": 2.5982218303098903,
    "normalized_pilot_mean": 0.0009038855865900612,
    "inverse_information_efficiency_mean": 1.638215906908492,
    "boundary_factor_mean": 1.35491756152148,
    "residual_sampling_checkpoint_factor_mean": 1.1695495038185881,
    "checkpoint_cost_ratio_mean": 1.1499989701863371,
    "pilot_fraction_mean": 0.00036407318347909945,
    "normalized_main_mean": 2.5973179447233004,
    "normalized_cost_median": 2.9280469691998436,
    "normalized_cost_p90": 2.9280469691998436
  },
  {
    "case": "one_fair",
    "L": 100,
    "method": "adaptive",
    "runs": 50,
    "normalized_total_mean": 2.143226862395088,
    "normalized_pilot_mean": 0.6978370717487381,
    "inverse_information_efficiency_mean": 1.0885534770951961,
    "boundary_factor_mean": 1.1322417248958565,
    "residual_sampling_checkpoint_factor_mean": 1.1726888195525367,
    "checkpoint_cost_ratio_mean": 1.1499999317451561,
    "pilot_fraction_mean": 0.32611488469504984,
    "normalized_main_mean": 1.4453897906463504,
    "normalized_cost_median": 2.108811273877638,
    "normalized_cost_p90": 2.320457870053478
  },
  {
    "case": "one_fair",
    "L": 100,
    "method": "fixed",
    "runs": 50,
    "normalized_total_mean": 2.307235904118015,
    "normalized_pilot_mean": 5.856481772793671e-05,
    "inverse_information_efficiency_mean": 1.7846772234749244,
    "boundary_factor_mean": 1.140489027017383,
    "residual_sampling_checkpoint_factor_mean": 1.1367206260908533,
    "checkpoint_cost_ratio_mean": 1.1500003062889916,
    "pilot_fraction_mean": 2.6358276765787853e-05,
    "normalized_main_mean": 2.3071773393002877,
    "normalized_cost_median": 2.467862854237525,
    "normalized_cost_p90": 2.467862854237525
  },
  {
    "case": "one_fair",
    "L": 300,
    "method": "adaptive",
    "runs": 50,
    "normalized_total_mean": 1.6863862941354462,
    "normalized_pilot_mean": 0.3487127164974808,
    "inverse_information_efficiency_mean": 1.1025739520393605,
    "boundary_factor_mean": 1.0545795986252833,
    "residual_sampling_checkpoint_factor_mean": 1.1504375676820422,
    "checkpoint_cost_ratio_mean": 1.1500000152538605,
    "pilot_fraction_mean": 0.20375781439151008,
    "normalized_main_mean": 1.3376735776379656,
    "normalized_cost_median": 1.7629329880007465,
    "normalized_cost_p90": 1.7629329880007465
  },
  {
    "case": "one_fair",
    "L": 300,
    "method": "fixed",
    "runs": 50,
    "normalized_total_mean": 2.3396041418774214,
    "normalized_pilot_mean": 4.562538496571818e-06,
    "inverse_information_efficiency_mean": 1.9710943495262878,
    "boundary_factor_mean": 1.0580631554932487,
    "residual_sampling_checkpoint_factor_mean": 1.1218183257291445,
    "checkpoint_cost_ratio_mean": 1.1500000124592054,
    "pilot_fraction_mean": 1.950132680527141e-06,
    "normalized_main_mean": 2.339599579338926,
    "normalized_cost_median": 2.339604141877422,
    "normalized_cost_p90": 2.339604141877422
  },
  {
    "case": "one_fair",
    "L": 1000,
    "method": "adaptive",
    "runs": 50,
    "normalized_total_mean": 1.360704830268386,
    "normalized_pilot_mean": 0.1596078461411636,
    "inverse_information_efficiency_mean": 1.1084245125371903,
    "boundary_factor_mean": 1.0198509023425308,
    "residual_sampling_checkpoint_factor_mean": 1.0625154907146557,
    "checkpoint_cost_ratio_mean": 1.150000000529573,
    "pilot_fraction_mean": 0.11644387724001554,
    "normalized_main_mean": 1.2010969841272219,
    "normalized_cost_median": 1.386687502896017,
    "normalized_cost_p90": 1.386687502896017
  },
  {
    "case": "one_fair",
    "L": 1000,
    "method": "fixed",
    "runs": 50,
    "normalized_total_mean": 2.046748662749291,
    "normalized_pilot_mean": 2.765514236223622e-07,
    "inverse_information_efficiency_mean": 1.9382237984718842,
    "boundary_factor_mean": 1.0208493486671473,
    "residual_sampling_checkpoint_factor_mean": 1.0351408866635752,
    "checkpoint_cost_ratio_mean": 1.1500000013125546,
    "pilot_fraction_mean": 1.375618185515667e-07,
    "normalized_main_mean": 2.046748386197867,
    "normalized_cost_median": 2.10072641181763,
    "normalized_cost_p90": 2.10072641181763
  },
  {
    "case": "two_fair",
    "L": 30,
    "method": "adaptive",
    "runs": 30,
    "normalized_total_mean": 4.49170180721787,
    "normalized_pilot_mean": 2.858075198980831,
    "inverse_information_efficiency_mean": 1.0010713593761766,
    "boundary_factor_mean": 1.2503001546128198,
    "residual_sampling_checkpoint_factor_mean": 1.3047890911549669,
    "checkpoint_cost_ratio_mean": 1.1501069943137314,
    "pilot_fraction_mean": 0.6318553945149807,
    "normalized_main_mean": 1.6336266082370403,
    "normalized_cost_median": 4.35540725894494,
    "normalized_cost_p90": 4.67738554864946
  },
  {
    "case": "two_fair",
    "L": 30,
    "method": "fixed",
    "runs": 30,
    "normalized_total_mean": 1.9209997546555608,
    "normalized_pilot_mean": 0.01308322997580336,
    "inverse_information_efficiency_mean": 1.100438717122985,
    "boundary_factor_mean": 1.2522330740288494,
    "residual_sampling_checkpoint_factor_mean": 1.3821038441447882,
    "checkpoint_cost_ratio_mean": 1.1500847124367455,
    "pilot_fraction_mean": 0.007006627864168635,
    "normalized_main_mean": 1.9079165246797578,
    "normalized_cost_median": 1.9350097134213171,
    "normalized_cost_p90": 2.3393796438984595
  },
  {
    "case": "two_fair",
    "L": 100,
    "method": "adaptive",
    "runs": 30,
    "normalized_total_mean": 2.3864319419313533,
    "normalized_pilot_mean": 1.0465763864427755,
    "inverse_information_efficiency_mean": 1.000566634779055,
    "boundary_factor_mean": 1.0973481776848557,
    "residual_sampling_checkpoint_factor_mean": 1.2202310179928826,
    "checkpoint_cost_ratio_mean": 1.1500095019784091,
    "pilot_fraction_mean": 0.4333722355570304,
    "normalized_main_mean": 1.3398555554885767,
    "normalized_cost_median": 2.3341294480687447,
    "normalized_cost_p90": 2.6345764977501216
  },
  {
    "case": "two_fair",
    "L": 100,
    "method": "fixed",
    "runs": 30,
    "normalized_total_mean": 1.4588688930682077,
    "normalized_pilot_mean": 0.002555118130963807,
    "inverse_information_efficiency_mean": 1.1014033029408417,
    "boundary_factor_mean": 1.0972054298066032,
    "residual_sampling_checkpoint_factor_mean": 1.2037057287001667,
    "checkpoint_cost_ratio_mean": 1.1500124289130336,
    "pilot_fraction_mean": 0.0017953734940320883,
    "normalized_main_mean": 1.456313774937244,
    "normalized_cost_median": 1.4049665468304176,
    "normalized_cost_p90": 1.8572776233342936
  },
  {
    "case": "two_fair",
    "L": 300,
    "method": "adaptive",
    "runs": 30,
    "normalized_total_mean": 1.811276876549876,
    "normalized_pilot_mean": 0.5897146348594186,
    "inverse_information_efficiency_mean": 1.0008142126475954,
    "boundary_factor_mean": 1.039479560160643,
    "residual_sampling_checkpoint_factor_mean": 1.1742295274423808,
    "checkpoint_cost_ratio_mean": 1.149999341661245,
    "pilot_fraction_mean": 0.318616940956044,
    "normalized_main_mean": 1.2215622416904575,
    "normalized_cost_median": 1.701687271846665,
    "normalized_cost_p90": 2.10332457217901
  },
  {
    "case": "two_fair",
    "L": 300,
    "method": "fixed",
    "runs": 30,
    "normalized_total_mean": 1.2717281524901078,
    "normalized_pilot_mean": 0.000578464149882155,
    "inverse_information_efficiency_mean": 1.0371267781785567,
    "boundary_factor_mean": 1.0394978651165978,
    "residual_sampling_checkpoint_factor_mean": 1.179604078122667,
    "checkpoint_cost_ratio_mean": 1.1499978706706004,
    "pilot_fraction_mean": 0.0004583696351306926,
    "normalized_main_mean": 1.2711496883402258,
    "normalized_cost_median": 1.2637127818325558,
    "normalized_cost_p90": 1.393375521028641
  }
]


==> anc/Supplement_A/experiments/results/v08_regularization_calibration.json <==
[
  {
    "L": 30,
    "kappa": 0.0,
    "optimal_weight": 0.9419393891255291,
    "mixed_weight": 0.9419393891255291,
    "information_efficiency": 0.9999999999999252
  },
  {
    "L": 30,
    "kappa": 0.05,
    "optimal_weight": 0.9419393891255291,
    "mixed_weight": 0.9198424196692526,
    "information_efficiency": 0.9941637385759284
  },
  {
    "L": 30,
    "kappa": 0.2,
    "optimal_weight": 0.9419393891255291,
    "mixed_weight": 0.8535515113004233,
    "information_efficiency": 0.9449843243390982
  },
  {
    "L": 100,
    "kappa": 0.0,
    "optimal_weight": 0.9794826803778772,
    "mixed_weight": 0.9794826803778772,
    "information_efficiency": 1.0000000000004308
  },
  {
    "L": 100,
    "kappa": 0.05,
    "optimal_weight": 0.9794826803778772,
    "mixed_weight": 0.9555085463589833,
    "information_efficiency": 0.987009234739717
  },
  {
    "L": 100,
    "kappa": 0.2,
    "optimal_weight": 0.9794826803778772,
    "mixed_weight": 0.8835861443023018,
    "information_efficiency": 0.9187208906185067
  },
  {
    "L": 300,
    "kappa": 0.0,
    "optimal_weight": 0.9927925921150852,
    "mixed_weight": 0.9927925921150852,
    "information_efficiency": 1.0000000000018103
  },
  {
    "L": 300,
    "kappa": 0.05,
    "optimal_weight": 0.9927925921150852,
    "mixed_weight": 0.9681529625093309,
    "information_efficiency": 0.9807759921951839
  },
  {
    "L": 300,
    "kappa": 0.2,
    "optimal_weight": 0.9927925921150852,
    "mixed_weight": 0.8942340736920682,
    "information_efficiency": 0.9069773499783839
  },
  {
    "L": 1000,
    "kappa": 0.0,
    "optimal_weight": 0.997796137460595,
    "mixed_weight": 0.997796137460595,
    "information_efficiency": 1.000000000051185
  },
  {
    "L": 1000,
    "kappa": 0.05,
    "optimal_weight": 0.997796137460595,
    "mixed_weight": 0.9729063305875653,
    "information_efficiency": 0.9770488199903475
  },
  {
    "L": 1000,
    "kappa": 0.2,
    "optimal_weight": 0.997796137460595,
    "mixed_weight": 0.898236909968476,
    "information_efficiency": 0.902182031416316
  }
]


==> anc/Supplement_A/experiments/results/v08_rho_sensitivity.json <==
[
  {
    "rho": 0.0,
    "epsilon": 0.18,
    "gap": 0.18,
    "information": 0.025286025599211316,
    "cost_per_log_risk": 39.54753569620647
  },
  {
    "rho": 0.05,
    "epsilon": 0.18,
    "gap": 0.1368421052631579,
    "information": 0.015865684674213974,
    "cost_per_log_risk": 63.02911097339973
  },
  {
    "rho": 0.1,
    "epsilon": 0.18,
    "gap": 0.08888888888888888,
    "information": 0.007546714596517115,
    "cost_per_log_risk": 132.5079923469625
  },
  {
    "rho": 0.15,
    "epsilon": 0.18,
    "gap": 0.03529411764705882,
    "information": 0.001439152554580307,
    "cost_per_log_risk": 694.8533682668723
  }
]


==> anc/Supplement_A/experiments/results/v08_runs.jsonl <==
{"stopped": true, "estimate": -0.007959278306629472, "estimate_rational": "-573526445053993/72057594037927936", "cost": 646.0, "pilot_cost": 96.0, "queries": 605, "counts": [564, 41], "successes": [279, 33], "pilot_counts": [32, 32], "pilot_successes": [16, 27], "pilot_reused": true, "weight": 0.8746278031613798, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.02962916300020879, "wall_seconds": 1.2273863020000135, "robust_error": 0.057959278306629475, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 0}
{"stopped": true, "estimate": -0.0050757599547795705, "estimate_rational": "-1462988201021911/288230376151711744", "cost": 495.0, "pilot_cost": 96.0, "queries": 457, "counts": [419, 38], "successes": [208, 30], "pilot_counts": [32, 32], "pilot_successes": [16, 26], "pilot_reused": true, "weight": 0.8497413670328564, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.030133881000438123, "wall_seconds": 1.1325929300001008, "robust_error": 0.05507575995477958, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 1}
{"stopped": true, "estimate": -0.03695039841524217, "estimate_rational": "-41602450133519/1125899906842624", "cost": 740.0, "pilot_cost": 96.0, "queries": 578, "counts": [416, 162], "successes": [196, 131], "pilot_counts": [32, 32], "pilot_successes": [21, 24], "pilot_reused": true, "weight": 0.5626489577350305, "pilot_answer": 0.13314747158437973, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.031138229000134743, "wall_seconds": 1.1848418969993872, "robust_error": 0.08695039841524217, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 2}
{"stopped": true, "estimate": 0.011321949890174769, "estimate_rational": "3263329875615905/288230376151711744", "cost": 743.0, "pilot_cost": 96.0, "queries": 696, "counts": [649, 47], "successes": [329, 42], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8736888272216341, "pilot_answer": 0.048342422107234606, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0300098670004445, "wall_seconds": 1.2205376829997476, "robust_error": 0.06132194989017477, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 3}
{"stopped": true, "estimate": 0.00796893948851474, "estimate_rational": "2296890426304833/288230376151711744", "cost": 412.0, "pilot_cost": 96.0, "queries": 369, "counts": [326, 43], "successes": [165, 32], "pilot_counts": [32, 32], "pilot_successes": [13, 25], "pilot_reused": true, "weight": 0.7924620462195776, "pilot_answer": -0.12445070192217826, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.036887600000227394, "wall_seconds": 1.1524400580001384, "robust_error": 0.05796893948851474, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 4}
{"stopped": true, "estimate": 0.003476121499131547, "estimate_rational": "8015390457949903/2305843009213693952", "cost": 474.0, "pilot_cost": 96.0, "queries": 425, "counts": [376, 49], "successes": [189, 38], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7937513925380577, "pilot_answer": 0.040929220467805866, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03245353900001646, "wall_seconds": 1.1571151009993628, "robust_error": 0.05347612149913155, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 5}
{"stopped": true, "estimate": 0.08231450030193235, "estimate_rational": "2965692423095769/36028797018963968", "cost": 972.0, "pilot_cost": 96.0, "queries": 696, "counts": [420, 276], "successes": [238, 223], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.4323877029807337, "pilot_answer": 0.13571569219697266, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.03328623299967148, "wall_seconds": 1.245953288000237, "robust_error": 0.13231450030193237, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 6}
{"stopped": true, "estimate": -0.035137246621621626, "estimate_rational": "-1265952726335683/36028797018963968", "cost": 655.0, "pilot_cost": 96.0, "queries": 605, "counts": [555, 50], "successes": [264, 40], "pilot_counts": [32, 32], "pilot_successes": [17, 26], "pilot_reused": true, "weight": 0.8481691332472849, "pilot_answer": 0.045838675396516926, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.037087467000674224, "wall_seconds": 1.2794237289999728, "robust_error": 0.08513724662162163, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 7}
{"stopped": true, "estimate": 0.03098235664292729, "estimate_rational": "4465028154628709/144115188075855872", "cost": 605.0, "pilot_cost": 96.0, "queries": 557, "counts": [509, 48], "successes": [265, 40], "pilot_counts": [32, 32], "pilot_successes": [18, 26], "pilot_reused": true, "weight": 0.8415344640434183, "pilot_answer": 0.09053974814713003, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.04322672600028454, "wall_seconds": 1.2649098379997668, "robust_error": 0.0809823566429273, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 8}
{"stopped": true, "estimate": 0.0013462134983841375, "estimate_rational": "1552078492079087/1152921504606846976", "cost": 703.0, "pilot_cost": 96.0, "queries": 665, "counts": [627, 38], "successes": [314, 33], "pilot_counts": [32, 32], "pilot_successes": [14, 28], "pilot_reused": true, "weight": 0.893118814309731, "pilot_answer": -0.10069932356476782, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.03556336800011195, "wall_seconds": 1.2752478709999195, "robust_error": 0.05134621349838414, "robust_failure": false, "case": "one_fair", "method": "learned:joint", "replication": 9}
{"stopped": true, "estimate": 0.03134355421509673, "estimate_rational": "2258541105337225/72057594037927936", "cost": 488.0, "pilot_cost": 0.0, "queries": 366, "counts": [244, 122], "successes": [129, 90], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 1.1481557369997972, "robust_error": 0.08134355421509673, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 0}
{"stopped": true, "estimate": 0.012787829560131126, "estimate_rational": "3685840924280573/288230376151711744", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [250, 210], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.2508234329998231, "robust_error": 0.06278782956013113, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 1}
{"stopped": true, "estimate": 0.07650110526054343, "estimate_rational": "689060698289629/9007199254740992", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [274, 204], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.2289908009997816, "robust_error": 0.12650110526054342, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 2}
{"stopped": true, "estimate": 0.00936169069159502, "estimate_rational": "2698323629454411/288230376151711744", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [249, 204], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.243467616000089, "robust_error": 0.059361690691595026, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 3}
{"stopped": true, "estimate": 0.016462221278749214, "estimate_rational": "4744912231466599/288230376151711744", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [252, 198], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.2450360410002759, "robust_error": 0.06646222127874922, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 4}
{"stopped": true, "estimate": -0.047305405847861054, "estimate_rational": "-1704356865192297/36028797018963968", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [171, 147], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.2015428959994097, "robust_error": 0.09730540584786106, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 5}
{"stopped": true, "estimate": 0.05007930509589272, "estimate_rational": "7217188472602747/144115188075855872", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [264, 205], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.2194297500000175, "robust_error": 0.10007930509589272, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 6}
{"stopped": true, "estimate": -0.06844797689693649, "estimate_rational": "-616524566494615/9007199254740992", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [165, 149], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.2237775080002393, "robust_error": 0.1184479768969365, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 7}
{"stopped": true, "estimate": -0.0015833779399617499, "estimate_rational": "-3651020953803981/2305843009213693952", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [185, 150], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.198376923000069, "robust_error": 0.051583377939961754, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 8}
{"stopped": true, "estimate": -0.01477170463437961, "estimate_rational": "-8515307966338437/576460752303423488", "cost": 743.0, "pilot_cost": 0.0, "queries": 557, "counts": [371, 186], "successes": [181, 147], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.2303097599997272, "robust_error": 0.06477170463437962, "robust_failure": false, "case": "one_fair", "method": "equal:joint", "replication": 9}
{"stopped": true, "estimate": -0.007116266281992681, "estimate_rational": "-8204496429017975/1152921504606846976", "cost": 611.0, "pilot_cost": 96.0, "queries": 579, "counts": [547, 32], "successes": [271, 27], "pilot_counts": [32, 32], "pilot_successes": [16, 27], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 1.2767832419995102, "robust_error": 0.057116266281992685, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 0}
{"stopped": true, "estimate": -0.023825426603618423, "estimate_rational": "-3433605835967969/144115188075855872", "cost": 539.0, "pilot_cost": 96.0, "queries": 507, "counts": [475, 32], "successes": [230, 26], "pilot_counts": [32, 32], "pilot_successes": [16, 26], "pilot_reused": true, "weight": 0.9, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.1460326750002423, "robust_error": 0.07382542660361843, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 1}
{"stopped": true, "estimate": -0.03122992353817144, "estimate_rational": "-9001412608596351/288230376151711744", "cost": 756.0, "pilot_cost": 96.0, "queries": 583, "counts": [410, 173], "successes": [195, 140], "pilot_counts": [32, 32], "pilot_successes": [21, 24], "pilot_reused": true, "weight": 0.5430113117050583, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.2169008869996105, "robust_error": 0.08122992353817145, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 2}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 700.0, "pilot_cost": 96.0, "queries": 641, "counts": [582, 59], "successes": [291, 51], "pilot_counts": [32, 32], "pilot_successes": [17, 27], "pilot_reused": true, "weight": 0.8315658999392271, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 1.1018620550003106, "robust_error": 0.05, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 3}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 606.0, "pilot_cost": 96.0, "queries": 507, "counts": [408, 99], "successes": [204, 79], "pilot_counts": [32, 32], "pilot_successes": [13, 25], "pilot_reused": true, "weight": 0.6727404481882118, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 0.9982525460000033, "robust_error": 0.05, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 4}
{"stopped": true, "estimate": 0.003476121499131547, "estimate_rational": "8015390457949903/2305843009213693952", "cost": 474.0, "pilot_cost": 96.0, "queries": 425, "counts": [376, 49], "successes": [189, 38], "pilot_counts": [32, 32], "pilot_successes": [17, 24], "pilot_reused": true, "weight": 0.7936057367671779, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 1.1465231470001527, "robust_error": 0.05347612149913155, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 5}
{"stopped": true, "estimate": 0.08413246873465273, "estimate_rational": "6062383277490271/72057594037927936", "cost": 973.0, "pilot_cost": 96.0, "queries": 696, "counts": [419, 277], "successes": [238, 224], "pilot_counts": [32, 32], "pilot_successes": [23, 23], "pilot_reused": true, "weight": 0.43137084989847607, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.2035639859996081, "robust_error": 0.13413246873465273, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 6}
{"stopped": true, "estimate": -0.05632306710657374, "estimate_rational": "-4058504704536463/72057594037927936", "cost": 612.0, "pilot_cost": 96.0, "queries": 557, "counts": [502, 55], "successes": [231, 44], "pilot_counts": [32, 32], "pilot_successes": [17, 26], "pilot_reused": true, "weight": 0.8203227497014337, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 1.1877064129994324, "robust_error": 0.10632306710657374, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 7}
{"stopped": true, "estimate": 0.02937382235695244, "estimate_rational": "4233213933478981/144115188075855872", "cost": 562.0, "pilot_cost": 96.0, "queries": 493, "counts": [424, 69], "successes": [221, 56], "pilot_counts": [32, 32], "pilot_successes": [18, 26], "pilot_reused": true, "weight": 0.754375608087408, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.121062690999679, "robust_error": 0.07937382235695245, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 8}
{"stopped": true, "estimate": 0.00968516805250973, "estimate_rational": "2791559630867421/288230376151711744", "cost": 546.0, "pilot_cost": 96.0, "queries": 489, "counts": [432, 57], "successes": [219, 46], "pilot_counts": [32, 32], "pilot_successes": [14, 28], "pilot_reused": true, "weight": 0.7913628145685281, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.0, "wall_seconds": 1.110906150000119, "robust_error": 0.05968516805250973, "robust_failure": false, "case": "one_fair", "method": "neyman:joint", "replication": 9}
{"stopped": true, "estimate": 0.0386616852171897, "estimate_rational": "378601392831593439339449757/9792676928197125886737121280", "cost": 644.0, "pilot_cost": 0.0, "queries": 483, "counts": [322, 161], "successes": [171, 117], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 1.1558141569994405, "robust_error": 0.0886616852171897, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 0}
{"stopped": true, "estimate": 0.0288159780227208, "estimate_rational": "557016295597422440686163553/19330119392728113188964401152", "cost": 1131.0, "pilot_cost": 0.0, "queries": 848, "counts": [565, 283], "successes": [293, 240], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.17653992599935, "robust_error": 0.0788159780227208, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 1}
{"stopped": true, "estimate": 0.08745431746459789, "estimate_rational": "5320914314728810113141982311/60842214186655249790025072640", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [274, 204], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.161844446000032, "robust_error": 0.1374543174645979, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 2}
{"stopped": true, "estimate": 0.010740195781375295, "estimate_rational": "2613829168548187544480848671/243368856746620999160100290560", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [249, 204], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.1443738329999178, "robust_error": 0.060740195781375295, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 3}
{"stopped": true, "estimate": 0.018989925877011104, "estimate_rational": "577694568798908282957802237/30421107093327624895012536320", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [252, 198], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.1601115479998043, "robust_error": 0.06898992587701111, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 4}
{"stopped": true, "estimate": -0.04856949601262847, "estimate_rational": "-13413586281186708990228525609/276173058861863961815752376320", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [199, 171], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.152078230999905, "robust_error": 0.09856949601262847, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 5}
{"stopped": true, "estimate": 0.05721465592841122, "estimate_rational": "254712171996013179322993493/4451869330730871935855493120", "cost": 983.0, "pilot_cost": 0.0, "queries": 737, "counts": [491, 246], "successes": [264, 205], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.111222810000072, "robust_error": 0.10721465592841123, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 6}
{"stopped": true, "estimate": -0.07340222131622341, "estimate_rational": "-81086863952627741940468992139/1104692235447455847263009505280", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [192, 173], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.1067088649997459, "robust_error": 0.12340222131622341, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 7}
{"stopped": true, "estimate": 0.005072948601812796, "estimate_rational": "560404693124662243075981947/110469223544745584726300950528", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [215, 172], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.0738413799999762, "robust_error": 0.0550729486018128, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 8}
{"stopped": true, "estimate": -0.02156144225204631, "estimate_rational": "-297734473011053316324022695/13808652943093198090787618816", "cost": 855.0, "pilot_cost": 0.0, "queries": 641, "counts": [427, 214], "successes": [207, 170], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.104401218000021, "robust_error": 0.07156144225204632, "robust_failure": false, "case": "one_fair", "method": "equal:coordinate", "replication": 9}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 532.0, "pilot_cost": 128.0, "queries": 366, "counts": [283, 83], "successes": [214, 61], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.5340035199409828, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.03077201700034493, "wall_seconds": 1.0534848250008508, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 0}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 845.0, "pilot_cost": 128.0, "queries": 563, "counts": [422, 141], "successes": [317, 112], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.4998353624761535, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.028051655999661307, "wall_seconds": 1.2204311670002426, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 1}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 938.0, "pilot_cost": 128.0, "queries": 746, "counts": [650, 96], "successes": [479, 76], "pilot_counts": [32, 32], "pilot_successes": [19, 24], "pilot_reused": true, "weight": 0.6945854122734485, "pilot_answer": 0.1398011977225542, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.04505847200016433, "wall_seconds": 1.1465205360000255, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 2}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1220.0, "pilot_cost": 128.0, "queries": 888, "counts": [722, 166], "successes": [534, 138], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.592184366977356, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.039167623999674106, "wall_seconds": 1.2012476139998398, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 3}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1495.0, "pilot_cost": 128.0, "queries": 863, "counts": [547, 316], "successes": [411, 263], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.36597004270844763, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.033309387000372226, "wall_seconds": 1.0996528890000263, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 4}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 809.0, "pilot_cost": 128.0, "queries": 507, "counts": [356, 151], "successes": [268, 119], "pilot_counts": [32, 32], "pilot_successes": [24, 24], "pilot_reused": true, "weight": 0.43953270094452085, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.03146457500042743, "wall_seconds": 1.0177850460004265, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 5}
{"stopped": true, "estimate": 0.15774644383844338, "estimate_rational": "1420853651379669/9007199254740992", "cost": 202.0, "pilot_cost": 128.0, "queries": 138, "counts": [106, 32], "successes": [66, 23], "pilot_counts": [32, 32], "pilot_successes": [17, 23], "pilot_reused": true, "weight": 0.7494655272388633, "pilot_answer": 0.047468675989657635, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.03596617600032914, "wall_seconds": 1.163446964999821, "robust_error": 0.15774644383844338, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 6}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1505.0, "pilot_cost": 128.0, "queries": 1059, "counts": [836, 223], "successes": [651, 178], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.5556275080605145, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.02735851800025557, "wall_seconds": 1.1104622109996853, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 7}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 748.0, "pilot_cost": 128.0, "queries": 526, "counts": [415, 111], "successes": [302, 89], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.5556275080605145, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.02983585000038147, "wall_seconds": 1.0853586560006079, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 8}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 835.0, "pilot_cost": 128.0, "queries": 563, "counts": [427, 136], "successes": [316, 109], "pilot_counts": [32, 32], "pilot_successes": [25, 28], "pilot_reused": true, "weight": 0.5120613885342893, "pilot_answer": 0.24, "rule": "joint_glr", "certified": true, "checks": 19, "optimization_seconds": 0.029563045000031707, "wall_seconds": 1.116872026999772, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "learned:joint", "replication": 9}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 414.0, "pilot_cost": 0.0, "queries": 276, "counts": [207, 69], "successes": [155, 51], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 20, "optimization_seconds": 0.0, "wall_seconds": 0.9958483840000554, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 0}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [554, 202], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.325890832999903, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 1}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 726.0, "pilot_cost": 0.0, "queries": 484, "counts": [363, 121], "successes": [260, 98], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 24, "optimization_seconds": 0.0, "wall_seconds": 1.1039087019998988, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 2}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [636, 234], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1943466320008156, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 3}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [410, 145], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.9895637649997298, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 4}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [423, 145], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 0.990252118999706, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 5}
{"stopped": true, "estimate": 0.14907137784090907, "estimate_rational": "1342715603391849/9007199254740992", "cost": 178.0, "pilot_cost": 0.0, "queries": 118, "counts": [88, 30], "successes": [54, 22], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 14, "optimization_seconds": 0.0, "wall_seconds": 0.9624291929994797, "robust_error": 0.15092862215909097, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 6}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1272.0, "pilot_cost": 0.0, "queries": 848, "counts": [636, 212], "successes": [499, 162], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 0.9910874759998478, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 7}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 550.0, "pilot_cost": 0.0, "queries": 366, "counts": [274, 92], "successes": [202, 71], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 0.9154806599999574, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 8}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 478.0, "pilot_cost": 0.0, "queries": 318, "counts": [238, 80], "successes": [175, 62], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 0.9085440009994272, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "equal:joint", "replication": 9}
{"stopped": true, "estimate": 0.23362770690127516, "estimate_rational": "4208662614976025/18014398509481984", "cost": 491.0, "pilot_cost": 128.0, "queries": 323, "counts": [239, 84], "successes": [180, 61], "pilot_counts": [32, 32], "pilot_successes": [24, 27], "pilot_reused": true, "weight": 0.489054309991129, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 15, "optimization_seconds": 0.0, "wall_seconds": 1.2213252579995242, "robust_error": 0.23362770690127516, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 0}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 684.0, "pilot_cost": 128.0, "queries": 436, "counts": [312, 124], "successes": [235, 97], "pilot_counts": [32, 32], "pilot_successes": [24, 26], "pilot_reused": true, "weight": 0.45571371382811376, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 17, "optimization_seconds": 0.0, "wall_seconds": 1.003171996000674, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 1}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 901.0, "pilot_cost": 128.0, "queries": 665, "counts": [547, 118], "successes": [409, 95], "pilot_counts": [32, 32], "pilot_successes": [19, 24], "pilot_reused": true, "weight": 0.6086934804360704, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 1.1074981009996918, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 2}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1244.0, "pilot_cost": 128.0, "queries": 848, "counts": [650, 198], "successes": [489, 162], "pilot_counts": [32, 32], "pilot_successes": [23, 27], "pilot_reused": true, "weight": 0.5232539472797322, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 1.1385253480002575, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 3}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1499.0, "pilot_cost": 128.0, "queries": 863, "counts": [545, 318], "successes": [409, 263], "pilot_counts": [32, 32], "pilot_successes": [26, 25], "pilot_reused": true, "weight": 0.3633023969146605, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 21, "optimization_seconds": 0.0, "wall_seconds": 1.1042822580002394, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 4}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 707.0, "pilot_cost": 128.0, "queries": 421, "counts": [278, 143], "successes": [210, 112], "pilot_counts": [32, 32], "pilot_successes": [24, 24], "pilot_reused": true, "weight": 0.392820323027551, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 16, "optimization_seconds": 0.0, "wall_seconds": 1.032551792999584, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 5}
{"stopped": true, "estimate": 0.1609918558372641, "estimate_rational": "2900171447833549/18014398509481984", "cost": 202.0, "pilot_cost": 128.0, "queries": 138, "counts": [106, 32], "successes": [67, 23], "pilot_counts": [32, 32], "pilot_successes": [17, 23], "pilot_reused": true, "weight": 0.7541641191073807, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 9, "optimization_seconds": 0.0, "wall_seconds": 1.1329771319997235, "robust_error": 0.1609918558372641, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 6}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 1505.0, "pilot_cost": 128.0, "queries": 993, "counts": [737, 256], "successes": [575, 205], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.48976227487316637, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 23, "optimization_seconds": 0.0, "wall_seconds": 1.1572285890006242, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 7}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 747.0, "pilot_cost": 128.0, "queries": 493, "counts": [366, 127], "successes": [271, 100], "pilot_counts": [32, 32], "pilot_successes": [23, 26], "pilot_reused": true, "weight": 0.48976227487316637, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 0.9870530999996845, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 8}
{"stopped": true, "estimate": 0.24, "estimate_rational": "6/25", "cost": 745.0, "pilot_cost": 128.0, "queries": 493, "counts": [367, 126], "successes": [273, 101], "pilot_counts": [32, 32], "pilot_successes": [25, 28], "pilot_reused": true, "weight": 0.4923048454132638, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 18, "optimization_seconds": 0.0, "wall_seconds": 1.045648823999727, "robust_error": 0.24, "robust_failure": false, "case": "exact_off_center", "method": "neyman:joint", "replication": 9}
{"stopped": true, "estimate": 0.23362699472658496, "estimate_rational": "3559844847481972069940957039/15237301030422786117996642304", "cost": 550.0, "pilot_cost": 0.0, "queries": 366, "counts": [274, 92], "successes": [201, 67], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 22, "optimization_seconds": 0.0, "wall_seconds": 1.216549521000161, "robust_error": 0.23362699472658496, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 0}
{"stopped": true, "estimate": 0.2333387545282887, "estimate_rational": "344883853693211650447848355/1478039318373921646499069952", "cost": 1938.0, "pilot_cost": 0.0, "queries": 1292, "counts": [969, 323], "successes": [740, 259], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 1.332171735999509, "robust_error": 0.2333387545282887, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 1}
{"stopped": true, "estimate": 0.232391666410755, "estimate_rational": "254443338079457780044585343/1094890113786292982085844992", "cost": 834.0, "pilot_cost": 0.0, "queries": 556, "counts": [417, 139], "successes": [292, 115], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 25, "optimization_seconds": 0.0, "wall_seconds": 1.20114911499968, "robust_error": 0.232391666410755, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 2}
{"stopped": true, "estimate": 0.2318914544500143, "estimate_rational": "156149138614364878657891605/673371681525348450311340032", "cost": 2230.0, "pilot_cost": 0.0, "queries": 1486, "counts": [1114, 372], "successes": [831, 310], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 32, "optimization_seconds": 0.0, "wall_seconds": 1.482175836999886, "robust_error": 0.2318914544500143, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 3}
{"stopped": true, "estimate": 0.2335570088964244, "estimate_rational": "18670598632153029460782737/79940219822017354177445888", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [410, 145], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.2061837960000048, "robust_error": 0.2335570088964244, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 4}
{"stopped": true, "estimate": 0.23903166751293745, "estimate_rational": "8546405969057703616625231215/35754283346557561499228831744", "cost": 1685.0, "pilot_cost": 0.0, "queries": 1123, "counts": [842, 281], "successes": [647, 224], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.196892353000294, "robust_error": 0.23903166751293745, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 5}
{"stopped": true, "estimate": 0.23225981774102836, "estimate_rational": "449255824841787355195215449/1934281311383406679529881600", "cost": 960.0, "pilot_cost": 0.0, "queries": 640, "counts": [480, 160], "successes": [339, 133], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 26, "optimization_seconds": 0.0, "wall_seconds": 1.2087802660007583, "robust_error": 0.23225981774102836, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 6}
{"stopped": true, "estimate": 0.2397109219799595, "estimate_rational": "1078318721632572731860660133/4498412974786035159081680896", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [576, 187], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.2823221609996835, "robust_error": 0.2397109219799595, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 7}
{"stopped": true, "estimate": 0.23460862001083543, "estimate_rational": "112527987934837944345647431/479641318932104125064675328", "cost": 1104.0, "pilot_cost": 0.0, "queries": 736, "counts": [552, 184], "successes": [413, 144], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 27, "optimization_seconds": 0.0, "wall_seconds": 1.239151562999723, "robust_error": 0.23460862001083543, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 8}
{"stopped": true, "estimate": 0.23463983809443295, "estimate_rational": "4325847918383982730768175/18436118749123094914269184", "cost": 1464.0, "pilot_cost": 0.0, "queries": 976, "counts": [732, 244], "successes": [549, 196], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.1861966030000985, "robust_error": 0.23463983809443295, "robust_failure": false, "case": "exact_off_center", "method": "equal:coordinate", "replication": 9}
{"stopped": true, "estimate": -0.037802408282073825, "estimate_rational": "-5447901179291361/144115188075855872", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 888], "pilot_counts": [32, 32], "pilot_successes": [0, 14], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.10076328161991005, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.05049835400041047, "wall_seconds": 1.2952738499998304, "robust_error": 0.05780240828207382, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 0}
{"stopped": true, "estimate": 0.009788860011020306, "estimate_rational": "44085106298013/4503599627370496", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 972], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05963353012547348, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.03923504500016861, "wall_seconds": 1.051971639999465, "robust_error": 0.029788860011020307, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 1}
{"stopped": true, "estimate": 0.003856784611992937, "estimate_rational": "8893139835606863/2305843009213693952", "cost": 1911.0, "pilot_cost": 128.0, "queries": 1771, "counts": [70, 1701], "successes": [2, 847], "pilot_counts": [32, 32], "pilot_successes": [2, 18], "pilot_reused": true, "weight": 0.10970802379892003, "pilot_answer": -0.10043387591838837, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.035432257000138634, "wall_seconds": 1.2791086090001045, "robust_error": 0.023856784611992938, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 2}
{"stopped": true, "estimate": 0.0027221894222319728, "estimate_rational": "6276941449009059/2305843009213693952", "cost": 1899.0, "pilot_cost": 128.0, "queries": 1771, "counts": [64, 1707], "successes": [2, 851], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05841383934020995, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.04269063199990342, "wall_seconds": 1.3218696339999951, "robust_error": 0.022722189422231972, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 3}
{"stopped": true, "estimate": -0.0030367419212040726, "estimate_rational": "-343/112950", "cost": 2511.0, "pilot_cost": 128.0, "queries": 2343, "counts": [84, 2259], "successes": [0, 1133], "pilot_counts": [32, 32], "pilot_successes": [0, 17], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.05963353012547348, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.04524379600024986, "wall_seconds": 0.9475582470004156, "robust_error": 0.023036741921204074, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 4}
{"stopped": true, "estimate": -0.015293046468472625, "estimate_rational": "-8815841072226943/576460752303423488", "cost": 1650.0, "pilot_cost": 128.0, "queries": 1540, "counts": [55, 1485], "successes": [3, 755], "pilot_counts": [32, 32], "pilot_successes": [1, 18], "pilot_reused": true, "weight": 0.1, "pilot_answer": -0.1006481170654297, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.04063630899963755, "wall_seconds": 1.301975547999973, "robust_error": 0.03529304646847262, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 5}
{"stopped": true, "estimate": -0.022412874466556824, "estimate_rational": "-6460071238136769/288230376151711744", "cost": 2129.0, "pilot_cost": 128.0, "queries": 1853, "counts": [138, 1715], "successes": [7, 879], "pilot_counts": [32, 32], "pilot_successes": [3, 19], "pilot_reused": true, "weight": 0.193419324931193, "pilot_answer": -0.1020354191958904, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.03539921600076923, "wall_seconds": 1.298896883999987, "robust_error": 0.042412874466556824, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 6}
{"stopped": true, "estimate": -0.012668013541695694, "estimate_rational": "-456413288527241/36028797018963968", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 995], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.05841383934020995, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0503299470001366, "wall_seconds": 1.1293300560000716, "robust_error": 0.0326680135416957, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 7}
{"stopped": true, "estimate": -0.002833334132536383, "estimate_rational": "-6533223702275565/2305843009213693952", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 985], "pilot_counts": [32, 32], "pilot_successes": [1, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.04720716900010302, "wall_seconds": 1.1915747500006546, "robust_error": 0.022833334132536385, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 8}
{"stopped": true, "estimate": -0.0049547843634043034, "estimate_rational": "-714059680407321/144115188075855872", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 987], "pilot_counts": [32, 32], "pilot_successes": [0, 13], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.1031269697709517, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.04469851199974073, "wall_seconds": 1.1243622970005163, "robust_error": 0.024954784363404304, "robust_failure": false, "case": "near_endpoint", "method": "learned:joint", "replication": 9}
{"stopped": true, "estimate": -0.05077499100098617, "estimate_rational": "-7317447377657011/144115188075855872", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 1028], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.4066859089998616, "robust_error": 0.07077499100098616, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 0}
{"stopped": true, "estimate": -0.007709169132149948, "estimate_rational": "-8888066875106979/1152921504606846976", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [12, 983], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.4736118969995005, "robust_error": 0.02770916913214995, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 1}
{"stopped": true, "estimate": -0.006571073841222906, "estimate_rational": "-3787966169952703/576460752303423488", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [21, 982], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.4867017730002772, "robust_error": 0.026571073841222904, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 2}
{"stopped": true, "estimate": 0.015209279955621297, "estimate_rational": "547972060325677/36028797018963968", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 959], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.4023694259994954, "robust_error": 0.0352092799556213, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 3}
{"stopped": true, "estimate": 0.01762515384468605, "estimate_rational": "5080104722385649/288230376151711744", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [12, 1100], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.4429161200005183, "robust_error": 0.03762515384468605, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 4}
{"stopped": true, "estimate": 0.00849315279341404, "estimate_rational": "1223992312179845/144115188075855872", "cost": 4486.0, "pilot_cost": 0.0, "queries": 2990, "counts": [748, 2242], "successes": [7, 1111], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 37, "optimization_seconds": 0.0, "wall_seconds": 1.4085081920002267, "robust_error": 0.02849315279341404, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 5}
{"stopped": true, "estimate": -0.022764236686390573, "estimate_rational": "-6561344502924951/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [17, 999], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.5383399950005696, "robust_error": 0.04276423668639057, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 6}
{"stopped": true, "estimate": -0.025864432692307676, "estimate_rational": "-931864395481809/36028797018963968", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 1002], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.4023906710008305, "robust_error": 0.04586443269230768, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 7}
{"stopped": true, "estimate": -0.004726767751479283, "estimate_rational": "-2724796093981309/576460752303423488", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [16, 980], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.477617814000041, "robust_error": 0.024726767751479285, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 8}
{"stopped": true, "estimate": 0.014439865014792875, "estimate_rational": "4162007724793693/288230376151711744", "cost": 3900.0, "pilot_cost": 0.0, "queries": 2600, "counts": [650, 1950], "successes": [14, 960], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 36, "optimization_seconds": 0.0, "wall_seconds": 1.472518245000174, "robust_error": 0.034439865014792875, "robust_failure": false, "case": "near_endpoint", "method": "equal:joint", "replication": 9}
{"stopped": true, "estimate": -0.03134143889823736, "estimate_rational": "-2258388680693711/72057594037927936", "cost": 2251.0, "pilot_cost": 128.0, "queries": 2037, "counts": [107, 1930], "successes": [2, 997], "pilot_counts": [32, 32], "pilot_successes": [0, 14], "pilot_reused": true, "weight": 0.1416910865216592, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.2773268829996596, "robust_error": 0.05134143889823736, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 0}
{"stopped": true, "estimate": 0.019360551601996172, "estimate_rational": "2790149535373991/144115188075855872", "cost": 1927.0, "pilot_cost": 128.0, "queries": 1771, "counts": [78, 1693], "successes": [2, 829], "pilot_counts": [32, 32], "pilot_successes": [0, 15], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.243796676000784, "robust_error": 0.03936055160199617, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 1}
{"stopped": true, "estimate": -0.007640613502575445, "estimate_rational": "-8809027615508673/1152921504606846976", "cost": 2433.0, "pilot_cost": 128.0, "queries": 2131, "counts": [151, 1980], "successes": [3, 998], "pilot_counts": [32, 32], "pilot_successes": [2, 18], "pilot_reused": true, "weight": 0.18618357037088124, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.4298577049994492, "robust_error": 0.027640613502575444, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 2}
{"stopped": true, "estimate": 0.008328204267137485, "estimate_rational": "150027590536583/18014398509481984", "cost": 2233.0, "pilot_cost": 128.0, "queries": 2037, "counts": [98, 1939], "successes": [2, 961], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1309619258851005, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.2744121030000315, "robust_error": 0.028328204267137485, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 3}
{"stopped": true, "estimate": 0.0030638677981241627, "estimate_rational": "343/111950", "cost": 2551.0, "pilot_cost": 128.0, "queries": 2343, "counts": [104, 2239], "successes": [0, 1116], "pilot_counts": [32, 32], "pilot_successes": [0, 17], "pilot_reused": true, "weight": 0.12128033112568865, "pilot_answer": 0.0, "rule": "rectangle_fallback", "certified": true, "checks": 31, "optimization_seconds": 0.0, "wall_seconds": 0.9038409720005802, "robust_error": 0.023063867798124162, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 4}
{"stopped": true, "estimate": 0.026824520685294943, "estimate_rational": "3865820843605967/144115188075855872", "cost": 2075.0, "pilot_cost": 128.0, "queries": 1853, "counts": [111, 1742], "successes": [3, 846], "pilot_counts": [32, 32], "pilot_successes": [1, 18], "pilot_reused": true, "weight": 0.15994384740778736, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 29, "optimization_seconds": 0.0, "wall_seconds": 1.2266221670006416, "robust_error": 0.04682452068529494, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 5}
{"stopped": true, "estimate": -0.017970022394136826, "estimate_rational": "-5179506314116741/288230376151711744", "cost": 2057.0, "pilot_cost": 128.0, "queries": 1709, "counts": [174, 1535], "successes": [9, 783], "pilot_counts": [32, 32], "pilot_successes": [3, 19], "pilot_reused": true, "weight": 0.2533885865752085, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 28, "optimization_seconds": 0.0, "wall_seconds": 1.219396212999527, "robust_error": 0.037970022394136826, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 6}
{"stopped": true, "estimate": -0.0015333734383386676, "estimate_rational": "-1767859211653591/1152921504606846976", "cost": 2233.0, "pilot_cost": 128.0, "queries": 2037, "counts": [98, 1939], "successes": [1, 971], "pilot_counts": [32, 32], "pilot_successes": [1, 15], "pilot_reused": true, "weight": 0.1309619258851005, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.0754298769998059, "robust_error": 0.02153337343833867, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 7}
{"stopped": true, "estimate": -0.002833334132536383, "estimate_rational": "-6533223702275565/2305843009213693952", "cost": 2183.0, "pilot_cost": 128.0, "queries": 2037, "counts": [73, 1964], "successes": [1, 985], "pilot_counts": [32, 32], "pilot_successes": [1, 16], "pilot_reused": true, "weight": 0.1, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.1657037949998994, "robust_error": 0.022833334132536385, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 8}
{"stopped": true, "estimate": -0.020180059765815602, "estimate_rational": "-5816506217065055/288230376151711744", "cost": 2389.0, "pilot_cost": 128.0, "queries": 2131, "counts": [129, 2002], "successes": [1, 1022], "pilot_counts": [32, 32], "pilot_successes": [0, 13], "pilot_reused": true, "weight": 0.16151509878573064, "pilot_answer": 0.0, "rule": "joint_glr", "certified": true, "checks": 30, "optimization_seconds": 0.0, "wall_seconds": 1.2177717589993335, "robust_error": 0.0401800597658156, "robust_failure": false, "case": "near_endpoint", "method": "neyman:joint", "replication": 9}
{"stopped": true, "estimate": -0.06276498612751132, "estimate_rational": "-275137432918510538456445943333/4383613378955429972651582423040", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 785], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.2190431130002253, "robust_error": 0.08276498612751132, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 0}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [9, 737], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.2215222670001822, "robust_error": 0.02, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 1}
{"stopped": true, "estimate": 0.012458577145370612, "estimate_rational": "262705430053630875317547487/21086310819309539808195379200", "cost": 2562.0, "pilot_cost": 0.0, "queries": 1708, "counts": [427, 1281], "successes": [20, 632], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 33, "optimization_seconds": 0.0, "wall_seconds": 1.2365234389999387, "robust_error": 0.032458577145370614, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 2}
{"stopped": true, "estimate": 0.018339706710442542, "estimate_rational": "20098545925503653080745996549/1095903344738857493162895605760", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [10, 723], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.1859880940000949, "robust_error": 0.03833970671044254, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 3}
{"stopped": true, "estimate": 0.01708527060708591, "estimate_rational": "5851189126273105385122834951/342469795230892966613404876800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 724], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.20895841499987, "robust_error": 0.03708527060708591, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 4}
{"stopped": true, "estimate": -0.002640259166089048, "estimate_rational": "-723367212773603603186061829/273975836184714373290723901440", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [4, 739], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.2017271520007853, "robust_error": 0.022640259166089048, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 5}
{"stopped": true, "estimate": -0.018156739262566966, "estimate_rational": "-26530708383197967090816583287/1461204459651809990883860807680", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [15, 751], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.2627270169996336, "robust_error": 0.03815673926256696, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 6}
{"stopped": true, "estimate": -0.016998880518408168, "estimate_rational": "-186291300169397169309207073807/10959033447388574931628956057600", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [11, 750], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.2953766390000965, "robust_error": 0.03699888051840817, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 7}
{"stopped": true, "estimate": -0.01696629589168138, "estimate_rational": "-15494517012935635143578806641/913252787282381244302413004800", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [12, 750], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.4182865709999533, "robust_error": 0.03696629589168138, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 8}
{"stopped": true, "estimate": 0.026285026674468304, "estimate_rational": "18003655405687439701475305939/684939590461785933226809753600", "cost": 2950.0, "pilot_cost": 0.0, "queries": 1966, "counts": [492, 1474], "successes": [8, 717], "pilot_counts": [0, 0], "pilot_successes": [0, 0], "pilot_reused": true, "weight": 0.5, "pilot_answer": 0.0, "rule": "coordinate_mixture", "certified": true, "checks": 34, "optimization_seconds": 0.0, "wall_seconds": 1.181124951000129, "robust_error": 0.04628502667446831, "robust_failure": false, "case": "near_endpoint", "method": "equal:coordinate", "replication": 9}


==> anc/Supplement_A/experiments/results/v08_summary.json <==
[
  {
    "case": "one_fair",
    "method": "learned:joint",
    "runs": 10,
    "mean_cost": 644.5,
    "se_cost": 51.278162993617464,
    "median_cost": 650.5,
    "p90_cost": 765.8999999999999,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "one_fair",
    "method": "equal:joint",
    "runs": 10,
    "mean_cost": 837.5,
    "se_cost": 54.13178363955875,
    "median_cost": 863.0,
    "p90_cost": 983.0,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "one_fair",
    "method": "neyman:joint",
    "runs": 10,
    "mean_cost": 637.9,
    "se_cost": 45.13669362183179,
    "median_cost": 608.5,
    "p90_cost": 777.6999999999999,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "one_fair",
    "method": "equal:coordinate",
    "runs": 10,
    "mean_cost": 912.7,
    "se_cost": 41.22298441942849,
    "median_cost": 919.0,
    "p90_cost": 997.8,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "exact_off_center",
    "method": "learned:joint",
    "runs": 10,
    "mean_cost": 912.9,
    "se_cost": 128.38712725364815,
    "median_cost": 840.0,
    "p90_cost": 1496.0,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "exact_off_center",
    "method": "equal:joint",
    "runs": 10,
    "mean_cost": 897.5,
    "se_cost": 157.9104704149369,
    "median_cost": 915.0,
    "p90_cost": 1486.1,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "exact_off_center",
    "method": "neyman:joint",
    "runs": 10,
    "mean_cost": 872.5,
    "se_cost": 134.22305233370972,
    "median_cost": 746.0,
    "p90_cost": 1499.6,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "exact_off_center",
    "method": "equal:coordinate",
    "runs": 10,
    "mean_cost": 1333.3,
    "se_cost": 164.48438291285353,
    "median_cost": 1284.0,
    "p90_cost": 1967.1999999999998,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "near_endpoint",
    "method": "learned:joint",
    "runs": 10,
    "mean_cost": 2073.1,
    "se_cost": 75.21117676988648,
    "median_cost": 2156.0,
    "p90_cost": 2215.7999999999997,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "near_endpoint",
    "method": "equal:joint",
    "runs": 10,
    "mean_cost": 4017.2,
    "se_cost": 78.13333333333333,
    "median_cost": 3900.0,
    "p90_cost": 4486.0,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "near_endpoint",
    "method": "neyman:joint",
    "runs": 10,
    "mean_cost": 2233.2,
    "se_cost": 59.428724816651865,
    "median_cost": 2233.0,
    "p90_cost": 2444.8,
    "stopped": 10,
    "failures": 0
  },
  {
    "case": "near_endpoint",
    "method": "equal:coordinate",
    "runs": 10,
    "mean_cost": 2911.2,
    "se_cost": 38.8,
    "median_cost": 2950.0,
    "p90_cost": 2950.0,
    "stopped": 10,
    "failures": 0
  }
]


==> anc/Supplement_A/experiments/results/v09_pooled_protocol.json <==
{
  "total_runs": 480,
  "cases": [
    [
      "one_fair_coarse",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".05",
      "0",
      10.0
    ],
    [
      "one_fair_small",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "one_fair_tiny",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".0001",
      "0",
      10.0
    ],
    [
      "one_fair_tiny_L30",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".0001",
      "0",
      30.0
    ],
    [
      "two_fair",
      [
        0.5,
        0.5
      ],
      [
        1,
        1
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "near_stratum",
      [
        0.5,
        0.516
      ],
      [
        1,
        1
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "unequal_costs",
      [
        0.5,
        0.8
      ],
      [
        1,
        4
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "nonzero_fallback",
      [
        0.8,
        0.8
      ],
      [
        1,
        1
      ],
      ".25",
      "0",
      2.995732273553991
    ]
  ],
  "replications": 30,
  "seed_start": 2026103100,
  "methods": [
    "adaptive:hybrid:pooled",
    "calibrated:hybrid:pooled"
  ],
  "development": "Follow-up defined during primary campaign, after separate-seed development examples; same recorded seeds enable coupled pathwise checks; exploratory, not a holdout.",
  "driver_sha256": "b8c5e881d136d26a5424f90867d5dfed4c45329765373d41ea5f65760b614e80",
  "wrapper_sha256": "0cd65b06e25aee7aa34424e180d246144bb8d5d81c1cc0d04c30e6ffd9e83179"
}


==> anc/Supplement_A/experiments/results/v09_pooled_runs.jsonl <==
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65606, 67735], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025641811579597, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65606, 67735], "wall_seconds": 2.69323526200003, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65257, 67395], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025489528147837, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65257, 67395], "wall_seconds": 2.4477009660000135, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65500, 68048], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025813273568364, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65500, 68048], "wall_seconds": 3.2939705609999805, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32729, 33757], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.33239863649867, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32729, 33757], "wall_seconds": 3.286242646000005, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65712, 67709], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025631599387577, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65712, 67709], "wall_seconds": 2.4779830049999987, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65642, 67549], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025551251697404, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65642, 67549], "wall_seconds": 2.492095551000034, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65667, 67574], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02556374263183, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65667, 67574], "wall_seconds": 2.535094908000019, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65516, 67842], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025697470094094, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65516, 67842], "wall_seconds": 2.720854022000026, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65627, 67666], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02560739399983, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65627, 67666], "wall_seconds": 2.5687651889999756, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32875, 33609], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332277042086236, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32875, 33609], "wall_seconds": 3.3177056860000107, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65737, 67772], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02566506941337, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65737, 67772], "wall_seconds": 2.419043808999959, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65195, 67925], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02575638390603, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65195, 67925], "wall_seconds": 2.561376150000001, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65525, 67820], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02568566762088, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65525, 67820], "wall_seconds": 2.3973346849999757, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65523, 67536], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.0255438843955, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65523, 67536], "wall_seconds": 3.4265519669999662, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65714, 67855], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.0257081201876, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65714, 67855], "wall_seconds": 2.4580726849999905, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65401, 67656], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02560359879817, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65401, 67656], "wall_seconds": 2.954064843000026, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65435, 67434], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025498725237675, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65435, 67434], "wall_seconds": 2.302784091000035, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65732, 68038], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025811749314418, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65732, 68038], "wall_seconds": 2.47718904300001, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "queries": 159073, "counts": [84686, 74387], "successes": [42229, 38413], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.52399587441723, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [84686, 74387], "all_successes": [42229, 38413], "wall_seconds": 3.8397449270000266, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65502, 67640], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025593735757916, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65502, 67640], "wall_seconds": 3.8073684799999796, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65808, 67588], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025577030140617, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65808, 67588], "wall_seconds": 2.998497735000001, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32799, 33760], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332401145658476, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32799, 33760], "wall_seconds": 2.33289953000002, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65762, 67881], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025724512537327, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65762, 67881], "wall_seconds": 4.4714870450000035, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65476, 67608], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025578447734258, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65476, 67608], "wall_seconds": 2.636717204999968, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65379, 68007], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02579217390417, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65379, 68007], "wall_seconds": 4.106113746999995, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131348.0, "queries": 131348, "counts": [65724, 65624], "successes": [32864, 33873], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.334568483083526, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65724, 65624], "all_successes": [32864, 33873], "wall_seconds": 2.4233832030000144, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32840, 33679], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332331273752498, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32840, 33679], "wall_seconds": 2.6093251839999994, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32733, 33740], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332382961159247, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32733, 33740], "wall_seconds": 2.8161273769999866, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32813, 33705], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.33235219441233, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32813, 33705], "wall_seconds": 3.9912676730000385, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65611, 67605], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025577235809187, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65611, 67605], "wall_seconds": 4.267021018000037, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65606, 67735], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025641811579597, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65606, 67735], "wall_seconds": 3.1369488380000234, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65257, 67395], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025489528147837, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65257, 67395], "wall_seconds": 3.9736603869999954, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65500, 68048], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025813273568364, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65500, 68048], "wall_seconds": 5.2597283970000035, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32729, 33757], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.33239863649867, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32729, 33757], "wall_seconds": 3.185385187999998, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65712, 67709], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025631599387577, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65712, 67709], "wall_seconds": 4.424376420999977, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65642, 67549], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025551251697404, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65642, 67549], "wall_seconds": 4.381661890000032, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65667, 67574], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02556374263183, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65667, 67574], "wall_seconds": 3.371055104999982, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65516, 67842], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025697470094094, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65516, 67842], "wall_seconds": 4.948825499999998, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65627, 67666], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02560739399983, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65627, 67666], "wall_seconds": 5.140877461000002, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32875, 33609], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332277042086236, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32875, 33609], "wall_seconds": 3.84248841699997, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65737, 67772], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02566506941337, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65737, 67772], "wall_seconds": 3.0154912429999854, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65195, 67925], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02575638390603, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65195, 67925], "wall_seconds": 4.253976770000008, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65525, 67820], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02568566762088, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65525, 67820], "wall_seconds": 2.71284100500003, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65523, 67536], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.0255438843955, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65523, 67536], "wall_seconds": 5.132834457000001, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65714, 67855], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.0257081201876, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65714, 67855], "wall_seconds": 5.022445822000009, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65401, 67656], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02560359879817, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65401, 67656], "wall_seconds": 3.9229129349999994, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65435, 67434], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025498725237675, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65435, 67434], "wall_seconds": 6.221188658000017, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65732, 68038], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025811749314418, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65732, 68038], "wall_seconds": 6.172394132000022, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65661, 67714], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02563234769166, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65661, 67714], "wall_seconds": 5.940373765999993, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65502, 67640], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025593735757916, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65502, 67640], "wall_seconds": 7.66708212399999, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65808, 67588], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025577030140617, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65808, 67588], "wall_seconds": 7.700580537999997, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32799, 33760], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332401145658476, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32799, 33760], "wall_seconds": 4.621643443999972, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65762, 67881], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025724512537327, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65762, 67881], "wall_seconds": 5.679594287000043, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65476, 67608], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025578447734258, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65476, 67608], "wall_seconds": 6.309129315000007, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65379, 68007], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.02579217390417, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65379, 68007], "wall_seconds": 4.598259036000002, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65523, 67452], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025505556240674, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65523, 67452], "wall_seconds": 4.546221333999995, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32840, 33679], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332331273752498, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32840, 33679], "wall_seconds": 6.561887954999975, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32733, 33740], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.332382961159247, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32733, 33740], "wall_seconds": 4.189553978999982, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32813, 33705], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.33235219441233, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32813, 33705], "wall_seconds": 6.4391419940000105, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 262144.0, "queries": 262144, "counts": [131072, 131072], "successes": [65611, 67605], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.025577235809187, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [131072, 131072], "all_successes": [65611, 67605], "wall_seconds": 4.809926126999983, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.2458598997430926, "estimate_rational": "735896875066452950415628495610453626106272032966993/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1629, 1640], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.3017564213925, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1629, 1640], "wall_seconds": 2.2827261219999855, "robust_error": 0.2458598997430926, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.22945700935716262, "estimate_rational": "11252538997128776046300594720419064581847810019048598265/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3313, 3245], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.004562207578378, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3313, 3245], "wall_seconds": 3.1264291090000143, "robust_error": 0.22945700935716262, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.24174659663712084, "estimate_rational": "11855218603708556195412204184909715574623488823947736065/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1630, 1627], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.290946153876154, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1630, 1627], "wall_seconds": 2.188410959000066, "robust_error": 0.24174659663712084, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.2482933235532051, "estimate_rational": "2972721962281704781815932536311807427683343148876761/11972621413014756705924586149611790497021399392059392", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1635, 1641], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.308048885659854, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1635, 1641], "wall_seconds": 2.7152364580000494, "robust_error": 0.2482933235532051, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.23922201078234331, "estimate_rational": "11731413273629206193515591007736072860114418371598254601/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1608, 1642], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.285647596878867, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1608, 1642], "wall_seconds": 2.028258003000019, "robust_error": 0.23922201078234331, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.23192132914814512, "estimate_rational": "11373388888039119459294167815505879422075807606630607745/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3278, 3294], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.01016451290777, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3278, 3294], "wall_seconds": 2.2928121449999708, "robust_error": 0.23192132914814512, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.22281983544586892, "estimate_rational": "10927052935592488225183053671413045489788911630239997625/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3261, 3256], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.985140905872576, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3261, 3256], "wall_seconds": 2.4212007119999726, "robust_error": 0.22281983544586892, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.2290754522723592, "estimate_rational": "44935309968541087699724104047446271659417492665287479529/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3290, 3265], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.002389585717266, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3290, 3265], "wall_seconds": 3.437377166000033, "robust_error": 0.2290754522723592, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.23343452755535357, "estimate_rational": "11447595922006873723188911199156967837651577122318049313/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3295, 3286], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.01433078393842, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3295, 3286], "wall_seconds": 3.4277722730000733, "robust_error": 0.23343452755535357, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.22851524233416343, "estimate_rational": "700397179793986902964506658621475997439357721943770785/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1597, 1621], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.257967592415115, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1597, 1621], "wall_seconds": 1.9972369329999538, "robust_error": 0.22851524233416343, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.24473405866795972, "estimate_rational": "12001723315413091421660300786224097445608923075664820049/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1618, 1648], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.299656152721756, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1618, 1648], "wall_seconds": 2.109304384999973, "robust_error": 0.24473405866795972, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.23003291774362236, "estimate_rational": "45123125848892295536423214053435130509661521751199214161/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3303, 3258], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.005426216564908, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3303, 3258], "wall_seconds": 2.2978884760000255, "robust_error": 0.23003291774362236, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.24193883954024026, "estimate_rational": "11864646168245951779293930553866934042833085664001790345/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1611, 1647], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.292808434766254, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1611, 1647], "wall_seconds": 2.6804134959999146, "robust_error": 0.24193883954024026, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.23104381162690155, "estimate_rational": "708147222125770025538604315640257805703682083664793273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3263, 3304], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.008130569684734, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3263, 3304], "wall_seconds": 3.1983233009999594, "robust_error": 0.23104381162690155, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.22925903131364575, "estimate_rational": "11242830182124649730638135293216270406712353034357327065/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3281, 3275], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.002731274033081, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3281, 3275], "wall_seconds": 2.401521902000013, "robust_error": 0.22925903131364575, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.2492548795784406, "estimate_rational": "12223423727776779486900862940983025562195023265658283545/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1626, 1653], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.311348799051501, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1626, 1653], "wall_seconds": 2.1161295020000352, "robust_error": 0.2492548795784406, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.2389743442402416, "estimate_rational": "732454233859040378746116859335063715291416055632303257/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1634, 1615], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.284180683742806, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1634, 1615], "wall_seconds": 2.8536400299999514, "robust_error": 0.2389743442402416, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.22298440751428314, "estimate_rational": "43740494105377424067142020398058545859974681836568959409/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3260, 3258], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.985580567632274, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3260, 3258], "wall_seconds": 2.6249149330000137, "robust_error": 0.22298440751428314, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.24509874876486293, "estimate_rational": "187806369776980614490302170041613579083645440088932577/766247770432944429179173513575154591809369561091801088", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1647, 1620], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.300424190966664, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1647, 1620], "wall_seconds": 2.3663268829999424, "robust_error": 0.24509874876486293, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.22100933842855894, "estimate_rational": "43353065680830298138059849718043059783455991111472985641/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3263, 3243], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.980356054535317, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3263, 3243], "wall_seconds": 3.0576954389999855, "robust_error": 0.22100933842855894, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.2396948952675101, "estimate_rational": "717444058917530188863203646370614229891301230098129/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1623, 1628], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.285678612539499, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1623, 1628], "wall_seconds": 2.564981874999944, "robust_error": 0.2396948952675101, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.23056607804727372, "estimate_rational": "45227710269745087422860039272023729950537039810569630569/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3267, 3297], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.006585841244307, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3267, 3297], "wall_seconds": 2.3621529179999925, "robust_error": 0.23056607804727372, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.22794564664126438, "estimate_rational": "2794605496300233894196976155168552835719549559886844785/12259964326927110866866776217202473468949912977468817408", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1583, 1634], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.25854962921712, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1583, 1634], "wall_seconds": 1.9719806680000147, "robust_error": 0.22794564664126438, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.24851776616751925, "estimate_rational": "190426184238837450433689583073798949711520194101433961/766247770432944429179173513575154591809369561091801088", "cost": 2048.0, "queries": 2048, "counts": [1024, 1024], "successes": [804, 795], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 10.548936408400639, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [1024, 1024], "all_successes": [804, 795], "wall_seconds": 2.9261552590000974, "robust_error": 0.24851776616751925, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.24552132496181384, "estimate_rational": "12040330742126865237660783819786696357597357095804753769/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1638, 1630], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.300809947704456, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1638, 1630], "wall_seconds": 2.389472991000048, "robust_error": 0.24552132496181384, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.23610546109728203, "estimate_rational": "11578578121781417885468427536364024065964521613400241385/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3313, 3284], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.022040283723753, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3313, 3284], "wall_seconds": 2.331889862999901, "robust_error": 0.23610546109728203, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.24997435181778502, "estimate_rational": "12258706543731085754052189801190031150406735021562729833/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1652, 1629], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.313031868621795, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1652, 1629], "wall_seconds": 2.5831136839999544, "robust_error": 0.24997435181778502, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.24317244337803992, "estimate_rational": "11925141924425888834980423620911929329238511104527480825/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3349, 3290], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.042960241015098, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3349, 3290], "wall_seconds": 4.560977340000022, "robust_error": 0.24317244337803992, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.22726303699392114, "estimate_rational": "696559181593647364852326308745599381463083492184171273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3265, 3279], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.997287749793157, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3265, 3279], "wall_seconds": 2.3713403929999686, "robust_error": 0.22726303699392114, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.2319259098778674, "estimate_rational": "45494454105484264903558473867484648538121183075615796001/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3291, 3281], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.010132996293109, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3291, 3281], "wall_seconds": 2.3614911429999665, "robust_error": 0.2319259098778674, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.2458598997430926, "estimate_rational": "735896875066452950415628495610453626106272032966993/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1629, 1640], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.3017564213925, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1629, 1640], "wall_seconds": 5.008172067000032, "robust_error": 0.2458598997430926, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.22945700935716262, "estimate_rational": "11252538997128776046300594720419064581847810019048598265/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3313, 3245], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.004562207578378, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3313, 3245], "wall_seconds": 2.0184975810000196, "robust_error": 0.22945700935716262, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.24174659663712084, "estimate_rational": "11855218603708556195412204184909715574623488823947736065/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1630, 1627], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.290946153876154, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1630, 1627], "wall_seconds": 2.3699358779999784, "robust_error": 0.24174659663712084, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.2482933235532051, "estimate_rational": "2972721962281704781815932536311807427683343148876761/11972621413014756705924586149611790497021399392059392", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1635, 1641], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.308048885659854, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1635, 1641], "wall_seconds": 2.6074021649999395, "robust_error": 0.2482933235532051, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.23922201078234331, "estimate_rational": "11731413273629206193515591007736072860114418371598254601/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1608, 1642], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.285647596878867, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1608, 1642], "wall_seconds": 1.206770499000072, "robust_error": 0.23922201078234331, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.23192132914814512, "estimate_rational": "11373388888039119459294167815505879422075807606630607745/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3278, 3294], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.01016451290777, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3278, 3294], "wall_seconds": 2.622900517000062, "robust_error": 0.23192132914814512, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.22281983544586892, "estimate_rational": "10927052935592488225183053671413045489788911630239997625/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3261, 3256], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.985140905872576, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3261, 3256], "wall_seconds": 3.539633534000018, "robust_error": 0.22281983544586892, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.2290754522723592, "estimate_rational": "44935309968541087699724104047446271659417492665287479529/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3290, 3265], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.002389585717266, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3290, 3265], "wall_seconds": 1.7581942399999662, "robust_error": 0.2290754522723592, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.23343452755535357, "estimate_rational": "11447595922006873723188911199156967837651577122318049313/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3295, 3286], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.01433078393842, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3295, 3286], "wall_seconds": 3.5687965939999913, "robust_error": 0.23343452755535357, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.22851524233416343, "estimate_rational": "700397179793986902964506658621475997439357721943770785/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1597, 1621], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.257967592415115, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1597, 1621], "wall_seconds": 1.2026435640000273, "robust_error": 0.22851524233416343, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.24473405866795972, "estimate_rational": "12001723315413091421660300786224097445608923075664820049/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1618, 1648], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.299656152721756, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1618, 1648], "wall_seconds": 2.4861527639999395, "robust_error": 0.24473405866795972, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.23003291774362236, "estimate_rational": "45123125848892295536423214053435130509661521751199214161/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3303, 3258], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.005426216564908, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3303, 3258], "wall_seconds": 1.4522201089999953, "robust_error": 0.23003291774362236, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.24193883954024026, "estimate_rational": "11864646168245951779293930553866934042833085664001790345/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1611, 1647], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.292808434766254, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1611, 1647], "wall_seconds": 2.818972489000089, "robust_error": 0.24193883954024026, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.23104381162690155, "estimate_rational": "708147222125770025538604315640257805703682083664793273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3263, 3304], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.008130569684734, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3263, 3304], "wall_seconds": 3.57742043799999, "robust_error": 0.23104381162690155, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.22925903131364575, "estimate_rational": "11242830182124649730638135293216270406712353034357327065/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3281, 3275], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.002731274033081, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3281, 3275], "wall_seconds": 2.9608372199999167, "robust_error": 0.22925903131364575, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.2492548795784406, "estimate_rational": "12223423727776779486900862940983025562195023265658283545/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1626, 1653], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.311348799051501, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1626, 1653], "wall_seconds": 1.3873156289999997, "robust_error": 0.2492548795784406, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.2389743442402416, "estimate_rational": "732454233859040378746116859335063715291416055632303257/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1634, 1615], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.284180683742806, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1634, 1615], "wall_seconds": 1.4843444629999567, "robust_error": 0.2389743442402416, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.22298440751428314, "estimate_rational": "43740494105377424067142020398058545859974681836568959409/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3260, 3258], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.985580567632274, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3260, 3258], "wall_seconds": 3.7551058550000107, "robust_error": 0.22298440751428314, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.24509874876486293, "estimate_rational": "187806369776980614490302170041613579083645440088932577/766247770432944429179173513575154591809369561091801088", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1647, 1620], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.300424190966664, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1647, 1620], "wall_seconds": 1.5441334809999034, "robust_error": 0.24509874876486293, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.22100933842855894, "estimate_rational": "43353065680830298138059849718043059783455991111472985641/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3263, 3243], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.980356054535317, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3263, 3243], "wall_seconds": 2.4519785699999375, "robust_error": 0.22100933842855894, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.2396948952675101, "estimate_rational": "717444058917530188863203646370614229891301230098129/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1623, 1628], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.285678612539499, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1623, 1628], "wall_seconds": 2.52729056499993, "robust_error": 0.2396948952675101, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.23056607804727372, "estimate_rational": "45227710269745087422860039272023729950537039810569630569/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3267, 3297], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.006585841244307, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3267, 3297], "wall_seconds": 1.5455139570000256, "robust_error": 0.23056607804727372, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.22794564664126438, "estimate_rational": "2794605496300233894196976155168552835719549559886844785/12259964326927110866866776217202473468949912977468817408", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1583, 1634], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.25854962921712, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1583, 1634], "wall_seconds": 2.225360765000005, "robust_error": 0.22794564664126438, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.24851776616751925, "estimate_rational": "190426184238837450433689583073798949711520194101433961/766247770432944429179173513575154591809369561091801088", "cost": 2048.0, "queries": 2048, "counts": [1024, 1024], "successes": [804, 795], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 10.548936408400639, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [1024, 1024], "all_successes": [804, 795], "wall_seconds": 3.1713344089999964, "robust_error": 0.24851776616751925, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.24552132496181384, "estimate_rational": "12040330742126865237660783819786696357597357095804753769/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1638, 1630], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.300809947704456, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1638, 1630], "wall_seconds": 3.375177925999992, "robust_error": 0.24552132496181384, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.23610546109728203, "estimate_rational": "11578578121781417885468427536364024065964521613400241385/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3313, 3284], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.022040283723753, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3313, 3284], "wall_seconds": 1.4409936530000778, "robust_error": 0.23610546109728203, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.24997435181778502, "estimate_rational": "12258706543731085754052189801190031150406735021562729833/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1652, 1629], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.313031868621795, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1652, 1629], "wall_seconds": 1.2024884009999823, "robust_error": 0.24997435181778502, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.24317244337803992, "estimate_rational": "11925141924425888834980423620911929329238511104527480825/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3349, 3290], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.042960241015098, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3349, 3290], "wall_seconds": 2.4499331120000534, "robust_error": 0.24317244337803992, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.22726303699392114, "estimate_rational": "696559181593647364852326308745599381463083492184171273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3265, 3279], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 11.997287749793157, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3265, 3279], "wall_seconds": 1.4392270199999757, "robust_error": 0.22726303699392114, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.2319259098778674, "estimate_rational": "45494454105484264903558473867484648538121183075615796001/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [3291, 3281], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 12.010132996293109, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [3291, 3281], "wall_seconds": 2.014290871999947, "robust_error": 0.2319259098778674, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 9901.0, "queries": 9901, "counts": [5520, 4381], "successes": [2758, 3475], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.953105184241736, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [5520, 4381], "all_successes": [2758, 3475], "wall_seconds": 2.4731302259999666, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10453.0, "queries": 10453, "counts": [5978, 4475], "successes": [2980, 3545], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.00175033617728, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [5978, 4475], "all_successes": [2980, 3545], "wall_seconds": 2.5779858519999834, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4052, 6554], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.475930832681165, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4052, 6554], "wall_seconds": 2.452963021999949, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4062, 6496], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.46295541049255, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4062, 6496], "wall_seconds": 2.4617612320000717, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4111, 6527], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.469770110406028, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4111, 6527], "wall_seconds": 2.2055889480000133, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10453.0, "queries": 10453, "counts": [5992, 4461], "successes": [3000, 3581], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.02079117879482, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [5992, 4461], "all_successes": [3000, 3581], "wall_seconds": 2.2612195789999987, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4104, 6549], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.474732854257418, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4104, 6549], "wall_seconds": 2.307001489999948, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4058, 6558], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.47683348330514, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4058, 6558], "wall_seconds": 2.611603735000017, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.010197603306211734, "estimate_rational": "413663934464277794588914225639/40564819207303340847894502572032", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4158, 6573], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.480373396308263, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4158, 6573], "wall_seconds": 2.2501301199999943, "robust_error": 0.010197603306211734, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4119, 6472], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.457762197813206, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4119, 6472], "wall_seconds": 2.359399641000209, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10792.0, "queries": 10792, "counts": [6269, 4523], "successes": [3122, 3621], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.046191175430913, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [6269, 4523], "all_successes": [3122, 3621], "wall_seconds": 2.384386425999992, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -0.010803942993814972, "estimate_rational": "-144593164003119604385438749606227/13383369764714246151934431985664000", "cost": 12147.0, "queries": 12147, "counts": [7397, 4750], "successes": [3640, 3784], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.146177901841508, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [7397, 4750], "all_successes": [3640, 3784], "wall_seconds": 2.395123761999912, "robust_error": 0.010803942993814972, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4152, 6529], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.47030458565587, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4152, 6529], "wall_seconds": 1.9433206390001487, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4141, 6589], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.484068977102847, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4141, 6589], "wall_seconds": 2.3704404060001707, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4056, 6556], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.476379078873848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4056, 6556], "wall_seconds": 2.357869287000085, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4109, 6553], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.475649340000555, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4109, 6553], "wall_seconds": 2.6181520309999087, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -0.010473717707776081, "estimate_rational": "-424864465244268293395076355625/40564819207303340847894502572032", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4031, 6517], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.467662220219577, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4031, 6517], "wall_seconds": 2.0178360290001365, "robust_error": 0.010473717707776081, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4131, 6575], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.480761211444523, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4131, 6575], "wall_seconds": 2.345486408999932, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10792.0, "queries": 10792, "counts": [6264, 4528], "successes": [3120, 3607], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.03896469623108, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [6264, 4528], "all_successes": [3120, 3607], "wall_seconds": 2.313563504000058, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.010932762705580905, "estimate_rational": "221742771294118955318085753807/20282409603651670423947251286016", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4164, 6511], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.466346981264326, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4164, 6511], "wall_seconds": 1.958059282000022, "robust_error": 0.010932762705580905, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4109, 6523], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.468875306499292, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4109, 6523], "wall_seconds": 2.347369695999987, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4096, 6608], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.48853010950476, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4096, 6608], "wall_seconds": 2.0473124039999675, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10453.0, "queries": 10453, "counts": [5989, 4464], "successes": [3003, 3573], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.016460335059243, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [5989, 4464], "all_successes": [3003, 3573], "wall_seconds": 2.483836171999883, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10158.0, "queries": 10158, "counts": [5738, 4420], "successes": [2876, 3512], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.979363335600194, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [5738, 4420], "all_successes": [2876, 3512], "wall_seconds": 2.2897122079998553, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4054, 6582], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.482414229024002, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4054, 6582], "wall_seconds": 2.273985606999986, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4049, 6562], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.477776778065873, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4049, 6562], "wall_seconds": 2.303890718000048, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4131, 6497], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.463175373569484, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4131, 6497], "wall_seconds": 2.710651387000098, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -0.010576491407979805, "estimate_rational": "-214516730906148984345571954527/20282409603651670423947251286016", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4033, 6630], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.493978937231983, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4033, 6630], "wall_seconds": 1.9320557439998538, "robust_error": 0.010576491407979805, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4149, 6534], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.4714175092899, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4149, 6534], "wall_seconds": 2.476237398999956, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4075, 6589], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.48402177059658, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4075, 6589], "wall_seconds": 2.390036370999951, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4132, 6526], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.469578456210165, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4132, 6526], "wall_seconds": 3.191598873999965, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4093, 6518], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.467758420315413, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4093, 6518], "wall_seconds": 2.7181637770002, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4052, 6554], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.475930832681165, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4052, 6554], "wall_seconds": 3.1045688130000144, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4062, 6496], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.46295541049255, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4062, 6496], "wall_seconds": 2.7846809600000597, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4111, 6527], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.469770110406028, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4111, 6527], "wall_seconds": 2.3544459290001214, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4120, 6566], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.47865180235193, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4120, 6566], "wall_seconds": 2.836423158999878, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4104, 6549], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.474732854257418, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4104, 6549], "wall_seconds": 2.481390842999872, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4058, 6558], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.47683348330514, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4058, 6558], "wall_seconds": 3.1057004459999007, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.010197603306211734, "estimate_rational": "413663934464277794588914225639/40564819207303340847894502572032", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4158, 6573], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.480373396308263, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4158, 6573], "wall_seconds": 2.871792619999951, "robust_error": 0.010197603306211734, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4119, 6472], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.457762197813206, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4119, 6472], "wall_seconds": 2.554173247000108, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4054, 6562], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.477763515541398, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4054, 6562], "wall_seconds": 2.275583817999859, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4069, 6580], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.481914664250123, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4069, 6580], "wall_seconds": 2.5359295330001714, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4152, 6529], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.47030458565587, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4152, 6529], "wall_seconds": 2.551977595000153, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4141, 6589], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.484068977102847, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4141, 6589], "wall_seconds": 2.8753897569999936, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4056, 6556], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.476379078873848, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4056, 6556], "wall_seconds": 2.670728233999853, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4109, 6553], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.475649340000555, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4109, 6553], "wall_seconds": 3.112983034000081, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -0.010473717707776081, "estimate_rational": "-424864465244268293395076355625/40564819207303340847894502572032", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4031, 6517], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.467662220219577, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4031, 6517], "wall_seconds": 2.390697505999924, "robust_error": 0.010473717707776081, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4131, 6575], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.480761211444523, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4131, 6575], "wall_seconds": 2.804457794999962, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4056, 6570], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.479609221784557, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4056, 6570], "wall_seconds": 3.0587060889999975, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.010932762705580905, "estimate_rational": "221742771294118955318085753807/20282409603651670423947251286016", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4164, 6511], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.466346981264326, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4164, 6511], "wall_seconds": 2.405523219000088, "robust_error": 0.010932762705580905, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4109, 6523], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.468875306499292, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4109, 6523], "wall_seconds": 2.362889457000165, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4096, 6608], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.48853010950476, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4096, 6608], "wall_seconds": 1.9743848180000896, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4093, 6559], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.477020543590978, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4093, 6559], "wall_seconds": 2.6527416569999787, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4068, 6535], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.471582271843648, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4068, 6535], "wall_seconds": 2.416453562000015, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4054, 6582], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.482414229024002, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4054, 6582], "wall_seconds": 3.083541180999873, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4049, 6562], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.477776778065873, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4049, 6562], "wall_seconds": 2.2429042150001806, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4131, 6497], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.463175373569484, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4131, 6497], "wall_seconds": 2.614772220999839, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -0.010576491407979805, "estimate_rational": "-214516730906148984345571954527/20282409603651670423947251286016", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4033, 6630], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.493978937231983, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4033, 6630], "wall_seconds": 1.9755957379998108, "robust_error": 0.010576491407979805, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4149, 6534], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.4714175092899, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4149, 6534], "wall_seconds": 2.6655503869999393, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16384.0, "queries": 16384, "counts": [8192, 8192], "successes": [4075, 6589], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 19.48402177059658, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [8192, 8192], "all_successes": [4075, 6589], "wall_seconds": 2.9738270090001606, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.00011576429578461036, "estimate_rational": "1583564282164955476481210804338378860923/13679211465263141386697793334508172286623744", "cost": 37283636.0, "queries": 37283636, "counts": [20126922, 17156714], "successes": [10065397, 13725114], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202414518933733, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126922, 17156714], "all_successes": [10065397, 13725114], "wall_seconds": 3.4068440539999756, "robust_error": 0.00011576429578461036, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.00010630867087408212, "estimate_rational": "1452591111162901061273648197906955701760195/13663900594556680002579969138994110455196155904", "cost": 36797218.0, "queries": 36797218, "counts": [19689987, 17107231], "successes": [9846734, 13681878], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18959655715767, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689987, 17107231], "all_successes": [9846734, 13681878], "wall_seconds": 3.341982019999932, "robust_error": 0.00010630867087408212, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0001724212093916906, "estimate_rational": "392657680812762481036279835322473997184947/2277316591143720259146627475910530359271358464", "cost": 36797218.0, "queries": 36797218, "counts": [19689997, 17107221], "successes": [9847820, 13684431], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189876931864468, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689997, 17107221], "all_successes": [9847820, 13684431], "wall_seconds": 3.39743952799995, "robust_error": 0.0001724212093916906, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16773060, 26845003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793469061478646, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16773060, 26845003], "wall_seconds": 3.8292950200000178, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -4.631342818311139e-05, "estimate_rational": "-4505110132663418661378923034634371827857/97274382601334785479029109275957328246472704", "cost": 37283636.0, "queries": 37283636, "counts": [20126934, 17156702], "successes": [10062693, 13728635], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202800539877238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126934, 17156702], "all_successes": [10062693, 13728635], "wall_seconds": 3.1888031070000125, "robust_error": 4.631342818311139e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.00012776109254586257, "estimate_rational": "72738114497064629331389797138920963158629/569329152151338436792610458911829418171170816", "cost": 36797218.0, "queries": 36797218, "counts": [19689996, 17107222], "successes": [9847089, 13683649], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189791181785974, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689996, 17107222], "all_successes": [9847089, 13683649], "wall_seconds": 3.2256141719999505, "robust_error": 0.00012776109254586257, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.00021724487541583578, "estimate_rational": "11886954566723555411870498886726803037489/54716846802348420222163257763511899353251840", "cost": 37283636.0, "queries": 37283636, "counts": [20126920, 17156716], "successes": [10067092, 13726713], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202589187682545, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126920, 17156716], "all_successes": [10067092, 13726713], "wall_seconds": 3.181697232000033, "robust_error": 0.00021724487541583578, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782010, 26841257], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793259765922905, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782010, 26841257], "wall_seconds": 3.5619545160000143, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 36797218.0, "queries": 36797218, "counts": [19689999, 17107219], "successes": [9845010, 13683679], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18979469571698, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689999, 17107219], "all_successes": [9845010, 13683679], "wall_seconds": 3.725347834999866, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.00019204019854903286, "estimate_rational": "24296463913456730047959953851303431255955/126517594217406575732970950979278598179913728", "cost": 36797218.0, "queries": 36797218, "counts": [19689991, 17107227], "successes": [9848139, 13682871], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18970560941376, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689991, 17107227], "all_successes": [9848139, 13682871], "wall_seconds": 3.253204267000001, "robust_error": 0.00019204019854903286, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.00011807509621437869, "estimate_rational": "-12604423760067656725319293227918771619917/106749214391347183571081750705943456922992640", "cost": 36797218.0, "queries": 36797218, "counts": [19689998, 17107220], "successes": [9843067, 13684911], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18992957914314, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689998, 17107220], "all_successes": [9843067, 13684911], "wall_seconds": 3.277627617999997, "robust_error": 0.00011807509621437869, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 4.0114297979866526e-05, "estimate_rational": "187300496168162895314553586453019206315701/4669170485350872092282792028546792235854725120", "cost": 37283636.0, "queries": 37283636, "counts": [20126931, 17156705], "successes": [10064136, 13727857], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202715163026156, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126931, 17156705], "all_successes": [10064136, 13727857], "wall_seconds": 3.5164127189998453, "robust_error": 4.0114297979866526e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -1.0754373429089372e-05, "estimate_rational": "-574010457413234475051129980480826291909/53374607195673591785540875352971728461496320", "cost": 36797218.0, "queries": 36797218, "counts": [19689998, 17107220], "successes": [9844823, 13683978], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189827356954346, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689998, 17107220], "all_successes": [9844823, 13683978], "wall_seconds": 3.2261113189999833, "robust_error": 1.0754373429089372e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16771144, 26839321], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79315168250132, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16771144, 26839321], "wall_seconds": 3.670816473000059, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -0.00014446864524962643, "estimate_rational": "-2634956288618061375366457968875438310307/18238949247881002415645037986529870952267776", "cost": 37283636.0, "queries": 37283636, "counts": [20126918, 17156718], "successes": [10061043, 13725204], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.20242403169898, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126918, 17156718], "all_successes": [10061043, 13725204], "wall_seconds": 3.4718957229999887, "robust_error": 0.00014446864524962643, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.00020503588196337102, "estimate_rational": "70039741829205913002503866685276003540377/341597486052310987427461602259019062153576448", "cost": 36797218.0, "queries": 36797218, "counts": [19689998, 17107220], "successes": [9848354, 13684747], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189911650134626, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689998, 17107220], "all_successes": [9848354, 13684747], "wall_seconds": 3.4926207480000357, "robust_error": 0.00020503588196337102, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -3.346181658981619e-05, "estimate_rational": "-156238934470784068264231429558377108360797/4669170726323746704115850135013211094856499200", "cost": 37283636.0, "queries": 37283636, "counts": [20126925, 17156711], "successes": [10062903, 13726065], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.2025186924262, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126925, 17156711], "all_successes": [10062903, 13726065], "wall_seconds": 2.885323311999855, "robust_error": 3.346181658981619e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -9.152485647567291e-05, "estimate_rational": "-32050888268352441027766347064008379751127/350187801462125140763176446712766583189536768", "cost": 37283636.0, "queries": 37283636, "counts": [20126926, 17156710], "successes": [10061933, 13727232], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202646390602446, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126926, 17156710], "all_successes": [10061933, 13727232], "wall_seconds": 3.1732222289999754, "robust_error": 9.152485647567291e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00019694785998241392, "estimate_rational": "-224256324881174867144642618033677067135215/1138658347956659181596738558813507383619223552", "cost": 36797218.0, "queries": 36797218, "counts": [19689991, 17107227], "successes": [9841772, 13683403], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18976385692533, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689991, 17107227], "all_successes": [9841772, 13683403], "wall_seconds": 3.180482095000116, "robust_error": 0.00019694785998241392, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 9.066966298548183e-05, "estimate_rational": "206483518330779155404019648211300826151277/2277316486373635377269290194103871217273405440", "cost": 36797218.0, "queries": 36797218, "counts": [19690003, 17107215], "successes": [9846485, 13685184], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189959902908523, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19690003, 17107215], "all_successes": [9846485, 13685184], "wall_seconds": 3.021068818999993, "robust_error": 9.066966298548183e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 7.771134470264299e-05, "estimate_rational": "11060833498024034672548671828792543335303/142332288037834609198152614727957354542792704", "cost": 36797218.0, "queries": 36797218, "counts": [19689996, 17107222], "successes": [9846270, 13683089], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189729851165932, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689996, 17107222], "all_successes": [9846270, 13683089], "wall_seconds": 3.127476907000073, "robust_error": 7.771134470264299e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 3.268357055022839e-05, "estimate_rational": "457815512534589936769556149476370317421013/14007512178971240112347550405039633284569497600", "cost": 37283636.0, "queries": 37283636, "counts": [20126925, 17156711], "successes": [10064009, 13725945], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202505574509054, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126925, 17156711], "all_successes": [10064009, 13725945], "wall_seconds": 3.5548602559999836, "robust_error": 3.268357055022839e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780245, 26842560], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793332527035506, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780245, 26842560], "wall_seconds": 3.3073232599999756, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.00011266838416186791, "estimate_rational": "3207269609311249917797735225691188486359/28466456079670442215866127426298390215917568", "cost": 36797218.0, "queries": 36797218, "counts": [19690003, 17107215], "successes": [9846845, 13685000], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189939747835936, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19690003, 17107215], "all_successes": [9846845, 13685000], "wall_seconds": 3.4221276420000777, "robust_error": 0.00011266838416186791, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -0.00017411598913758537, "estimate_rational": "-2438931796441177122480401121570245889581111/14007511937998690019068150725299997581588299776", "cost": 37283636.0, "queries": 37283636, "counts": [20126927, 17156709], "successes": [10060553, 13727510], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202676910922523, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126927, 17156709], "all_successes": [10060553, 13727510], "wall_seconds": 3.2564232459999403, "robust_error": 0.00017411598913758537, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.0001743268266460601, "estimate_rational": "-297748042366980044462134357050900103715291/1707987508838814362401256197593730458497056768", "cost": 36797218.0, "queries": 36797218, "counts": [19689992, 17107226], "successes": [9842142, 13682060], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189616918217425, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19689992, 17107226], "all_successes": [9842142, 13682060], "wall_seconds": 3.354822482999907, "robust_error": 0.0001743268266460601, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 37283636.0, "queries": 37283636, "counts": [20126923, 17156713], "successes": [10063394, 13725931], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202503876379144, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126923, 17156713], "all_successes": [10063394, 13725931], "wall_seconds": 3.80330182900002, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.00019488459936108505, "estimate_rational": "341231070426283449459169245872957263546951/1750939127796576231901923646706867611417706496", "cost": 37283636.0, "queries": 37283636, "counts": [20126918, 17156718], "successes": [10066718, 13725400], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202445474857537, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126918, 17156718], "all_successes": [10066718, 13725400], "wall_seconds": 2.97940906000008, "robust_error": 0.00019488459936108505, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 7.678935355679444e-05, "estimate_rational": "3055760941540720047648702500882318250351/39794070401707941979755096555281381347819520", "cost": 37283636.0, "queries": 37283636, "counts": [20126920, 17156716], "successes": [10064744, 13725908], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202501120879127, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [20126920, 17156716], "all_successes": [10064744, 13725908], "wall_seconds": 3.070627550999916, "robust_error": 7.678935355679444e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 5.7069941394224305e-05, "estimate_rational": "24368685263073554662957995287734829437859/426996851017263499769394335628463618129920000", "cost": 36797218.0, "queries": 36797218, "counts": [19690000, 17107218], "successes": [9845934, 13683836], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189811977261005, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19690000, 17107218], "all_successes": [9845934, 13683836], "wall_seconds": 3.15369191700006, "robust_error": 5.7069941394224305e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.00011576429578461036, "estimate_rational": "1583564282164955476481210804338378860923/13679211465263141386697793334508172286623744", "cost": 37283636.0, "queries": 37283636, "counts": [20126922, 17156714], "successes": [10065397, 13725114], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202414518933733, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [20126922, 17156714], "all_successes": [10065397, 13725114], "wall_seconds": 3.9937904920000165, "robust_error": 0.00011576429578461036, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782744, 26837410], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79304500253612, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782744, 26837410], "wall_seconds": 4.032249919999913, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780536, 26844538], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79344305975754, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780536, 26844538], "wall_seconds": 4.11470492400008, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16773060, 26845003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793469061478646, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16773060, 26845003], "wall_seconds": 3.794766544999902, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -4.631342818311139e-05, "estimate_rational": "-4505110132663418661378923034634371827857/97274382601334785479029109275957328246472704", "cost": 37283636.0, "queries": 37283636, "counts": [20126934, 17156702], "successes": [10062693, 13728635], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202800539877238, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [20126934, 17156702], "all_successes": [10062693, 13728635], "wall_seconds": 3.210885339000015, "robust_error": 4.631342818311139e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16773421, 26844257], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793427360838702, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16773421, 26844257], "wall_seconds": 3.6006997459999184, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782226, 26843960], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79341078170229, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782226, 26843960], "wall_seconds": 3.8005693900001916, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782010, 26841257], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793259765922905, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782010, 26841257], "wall_seconds": 3.7825940689999697, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 36797218.0, "queries": 36797218, "counts": [19689999, 17107219], "successes": [9845010, 13683679], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18979469571698, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19689999, 17107219], "all_successes": [9845010, 13683679], "wall_seconds": 4.184013092999976, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16777597, 26838953], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.7931310727905, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16777597, 26838953], "wall_seconds": 3.4644790039999407, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16774806, 26842744], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793342800916573, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16774806, 26842744], "wall_seconds": 4.039544760999888, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 4.0114297979866526e-05, "estimate_rational": "187300496168162895314553586453019206315701/4669170485350872092282792028546792235854725120", "cost": 37283636.0, "queries": 37283636, "counts": [20126931, 17156705], "successes": [10064136, 13727857], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202715163026156, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [20126931, 17156705], "all_successes": [10064136, 13727857], "wall_seconds": 3.3492256619999807, "robust_error": 4.0114297979866526e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16775678, 26843186], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793367490448173, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16775678, 26843186], "wall_seconds": 4.095801827000059, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16771144, 26839321], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79315168250132, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16771144, 26839321], "wall_seconds": 3.9059393529999795, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16774113, 26841598], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793278788543514, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16774113, 26841598], "wall_seconds": 4.2877283739999825, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16777557, 26842532], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79333094665251, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16777557, 26842532], "wall_seconds": 4.258077326000006, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16779465, 26847804], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79362565231659, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16779465, 26847804], "wall_seconds": 4.768967849000006, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780452, 26846442], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793549496750433, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780452, 26846442], "wall_seconds": 3.3246885290000137, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16772802, 26839098], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79313920192173, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16772802, 26839098], "wall_seconds": 4.456769217000016, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 9.066966298548183e-05, "estimate_rational": "206483518330779155404019648211300826151277/2277316486373635377269290194103871217273405440", "cost": 36797218.0, "queries": 36797218, "counts": [19690003, 17107215], "successes": [9846485, 13685184], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189959902908523, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19690003, 17107215], "all_successes": [9846485, 13685184], "wall_seconds": 3.965356383999989, "robust_error": 9.066966298548183e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16778710, 26840183], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793199750421433, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16778710, 26840183], "wall_seconds": 4.577568122999992, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 3.268357055022839e-05, "estimate_rational": "457815512534589936769556149476370317421013/14007512178971240112347550405039633284569497600", "cost": 37283636.0, "queries": 37283636, "counts": [20126925, 17156711], "successes": [10064009, 13725945], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202505574509054, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [20126925, 17156711], "all_successes": [10064009, 13725945], "wall_seconds": 3.8259649450000097, "robust_error": 3.268357055022839e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780245, 26842560], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793332527035506, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780245, 26842560], "wall_seconds": 3.645358851999987, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.00011266838416186791, "estimate_rational": "3207269609311249917797735225691188486359/28466456079670442215866127426298390215917568", "cost": 36797218.0, "queries": 36797218, "counts": [19690003, 17107215], "successes": [9846845, 13685000], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189939747835936, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19690003, 17107215], "all_successes": [9846845, 13685000], "wall_seconds": 2.9840911279999887, "robust_error": 0.00011266838416186791, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16779312, 26843726], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793397668329984, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16779312, 26843726], "wall_seconds": 4.5519538220000015, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16776679, 26841593], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79327849267014, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16776679, 26841593], "wall_seconds": 3.3846643039999833, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 37283636.0, "queries": 37283636, "counts": [20126923, 17156713], "successes": [10063394, 13725931], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.202503876379144, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [20126923, 17156713], "all_successes": [10063394, 13725931], "wall_seconds": 3.1038338369999963, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16777468, 26846387], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793546403035325, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16777468, 26846387], "wall_seconds": 3.3764345869999772, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 67108864.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16778435, 26845865], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.7935172206453, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16778435, 26845865], "wall_seconds": 4.245012745999986, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 5.7069941394224305e-05, "estimate_rational": "24368685263073554662957995287734829437859/426996851017263499769394335628463618129920000", "cost": 36797218.0, "queries": 36797218, "counts": [19690000, 17107218], "successes": [9845934, 13683836], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189811977261005, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19690000, 17107218], "all_successes": [9845934, 13683836], "wall_seconds": 3.008992264999989, "robust_error": 5.7069941394224305e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -4.675624494697368e-06, "estimate_rational": "-15221138135507052360254844453170638039162180527/3255423559520095252810871572923680491627099967193088", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157733467, 1732940116], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.9942593288035, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157733467, 1732940116], "wall_seconds": 3.1806797669999867, "robust_error": 4.675624494697368e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.406652470069284e-05, "estimate_rational": "19586682876018935052798145488388676864240485875/813855889855798882696564841606614498871723545329664", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484974, 2166187312], "successes": [1157788910, 1732974566], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994289150082302, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484974, 2166187312], "all_successes": [1157788910, 1732974566], "wall_seconds": 3.3985038509999868, "robust_error": 2.406652470069284e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 4.73047048162568e-07, "estimate_rational": "14493821225959387527863765779041297699378629/30639280558365137011421863014546151456132370006016", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157743400, 1732961521], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994277857844086, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157743400, 1732961521], "wall_seconds": 3.193669437000011, "robust_error": 4.73047048162568e-07, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -7.63818629111436e-06, "estimate_rational": "-49731063202273105399016846491504175730774563663/6510847118264992713847954918265098128541064659730432", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157727755, 1732980762], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994294514989768, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157727755, 1732980762], "wall_seconds": 3.4960009790000015, "robust_error": 7.63818629111436e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -9.303063259697467e-06, "estimate_rational": "-94641910339439227609870697879824211529474101/10173198622591862758883788467284038380651907383296", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484976, 2166187310], "successes": [1157724543, 1732978057], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994292172741517, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484976, 2166187310], "all_successes": [1157724543, 1732978057], "wall_seconds": 4.316368112999982, "robust_error": 9.303063259697467e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 7.753633090388588e-06, "estimate_rational": "11218382149924850271509066376435837909447034995/1446854915514530723523812556700222846605192127840256", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484969, 2166187317], "successes": [1157757442, 1732923762], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99424517134384, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484969, 2166187317], "all_successes": [1157757442, 1732923762], "wall_seconds": 3.4251149180000198, "robust_error": 7.753633090388588e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.3852159941706935e-05, "estimate_rational": "45094647831184616202290647856148949640236361967/3255423560004593843462819385904189365338767661989888", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484968, 2166187318], "successes": [1157769206, 1732927210], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99424815511788, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484968, 2166187318], "all_successes": [1157769206, 1732927210], "wall_seconds": 3.378103555000024, "robust_error": 1.3852159941706935e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -5.299778084027952e-06, "estimate_rational": "-69012089739891467035025513260237988224732966277/13021694238080381011243486291694721966508399868772352", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157732263, 1732941495], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994260522406304, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157732263, 1732941495], "wall_seconds": 3.6425261839999905, "robust_error": 5.299778084027952e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -1.092870551641893e-05, "estimate_rational": "-4447195677048047688027068695485877874854209489/406927944976349301387032863076638317156496603873280", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484970, 2166187316], "successes": [1157721403, 1732939747], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994259007519066, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484970, 2166187316], "all_successes": [1157721403, 1732939747], "wall_seconds": 4.2251318959999935, "robust_error": 1.092870551641893e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 1.1483172007694141e-05, "estimate_rational": "99686903172383321502046796743487367887100763817/8681129491536788819902861187454742912570838168371200", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157764638, 1732971808], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994286762697932, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157764638, 1732971808], "wall_seconds": 4.893093912000012, "robust_error": 1.1483172007694141e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.1044921144551243e-05, "estimate_rational": "-1997549806004668032018807965829175703974743779/180856864423166387418744975821510893368593426153472", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484972, 2166187314], "successes": [1157721180, 1732945407], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99426390792199, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484972, 2166187314], "all_successes": [1157721180, 1732945407], "wall_seconds": 3.653431469999987, "robust_error": 1.1044921144551243e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 2.1771159914888735e-06, "estimate_rational": "56699477517255855403871551201869718754943574359/26043388473059970855391819673060392514164258638921728", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157746688, 1732980258], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994294078621262, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157746688, 1732980258], "wall_seconds": 5.005162580999979, "robust_error": 2.1771159914888735e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 7.747436183605351e-07, "estimate_rational": "5044237255597463065449816834144782106988563153/6510847119040190505621743145847360983254199934386176", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157743981, 1732947489], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994265710540475, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157743981, 1732947489], "wall_seconds": 3.8438830009999947, "robust_error": 7.747436183605351e-07, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147522058, 3435976678], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64541904531845, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147522058, 3435976678], "wall_seconds": 8.883983734999987, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -3.312512106618307e-07, "estimate_rational": "-79878740395568583375705845498089436525714093/241142485897555183224993301095347857824791234871296", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484972, 2166187314], "successes": [1157741847, 1732939299], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994258620943523, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484972, 2166187314], "all_successes": [1157741847, 1732939299], "wall_seconds": 3.9302365409999993, "robust_error": 3.312512106618307e-07, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 9.687184329957897e-06, "estimate_rational": "31535888096913569950934278586688308067593987375/3255423559907694127928578252575501404861682287640576", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484969, 2166187317], "successes": [1157761172, 1732923947], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994245331508626, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484969, 2166187317], "all_successes": [1157761172, 1732923947], "wall_seconds": 8.27903605200001, "robust_error": 9.687184329957897e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 2.5821620464553935e-06, "estimate_rational": "1050753895034912511886328443016586161477223521/406927944927899441348282420803307249435861772664832", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484974, 2166187312], "successes": [1157747468, 1732954768], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994272011781362, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484974, 2166187312], "all_successes": [1157747468, 1732954768], "wall_seconds": 3.1800810799999795, "robust_error": 2.5821620464553935e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 3.848293063794233e-06, "estimate_rational": "25055647809118626282861900835335753968576799189/6510847119427789385931746684034009525019278584053760", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484971, 2166187315], "successes": [1157749909, 1732943504], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994262259933365, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484971, 2166187315], "all_successes": [1157749909, 1732943504], "wall_seconds": 4.717241740999981, "robust_error": 3.848293063794233e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 3.8770453761631646e-06, "estimate_rational": "100971398859098226365203224710847241155885745467/26043388473059970855391819673060392514164258638921728", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157749967, 1732983856], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994297193306455, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157749967, 1732983856], "wall_seconds": 4.437473947000001, "robust_error": 3.8770453761631646e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 1.947317917846898e-05, "estimate_rational": "169049190090378317537217554233010741090364320935/8681129493087184341142875340201337079631152767041536", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484969, 2166187317], "successes": [1157780049, 1732943239], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994262029711262, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484969, 2166187317], "all_successes": [1157780049, 1732943239], "wall_seconds": 6.823335837000002, "robust_error": 1.947317917846898e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -1.0230621992005107e-06, "estimate_rational": "-26644006289054263641408583112124160744320718685/26043388476160762022486972583389443933016799737544704", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157740513, 1732951709], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.9942693632693, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157740513, 1732951709], "wall_seconds": 3.6825730230000033, "robust_error": 1.0230621992005107e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": -1.0218947775398619e-05, "estimate_rational": "-26613602674814846632831755821985287727644319075/2604338847771115754372698673613603810007711433621504", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484971, 2166187315], "successes": [1157722773, 1732951060], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99426880029592, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484971, 2166187315], "all_successes": [1157722773, 1732951060], "wall_seconds": 3.6674073650000025, "robust_error": 1.0218947775398619e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": -9.90891337420886e-06, "estimate_rational": "-258061680427234484839292771520875242724374122325/26043388480811948461591890436793363349465831632273408", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484967, 2166187319], "successes": [1157723368, 1732914985], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99423757363732, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484967, 2166187319], "all_successes": [1157723368, 1732914985], "wall_seconds": 6.251668007999996, "robust_error": 9.90891337420886e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -2.2907216343864586e-05, "estimate_rational": "-46032525792826214342112372064017067961445159/2009520716171847697924122844852126274626584051712", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484966, 2166187320], "successes": [1157698293, 1732926879], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994247867740594, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484966, 2166187320], "all_successes": [1157698293, 1732926879], "wall_seconds": 3.3308583339999984, "robust_error": 2.2907216343864586e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 1.9447973117620405e-05, "estimate_rational": "101298223819345551693199378093689503530047884847/5208677696472468771643355996940818886358846865932288", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484965, 2166187321], "successes": [1157780000, 1732915113], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994237683452244, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484965, 2166187321], "all_successes": [1157780000, 1732915113], "wall_seconds": 3.291455591000016, "robust_error": 1.9447973117620405e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -6.150107336955766e-06, "estimate_rational": "-26694939089481741943489427314439291323804295627/4340564745768394409951430593727371456285419084185600", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157730624, 1732959122], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994275781308062, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157730624, 1732959122], "wall_seconds": 6.638204151999986, "robust_error": 6.150107336955766e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 1.2425646165993088e-06, "estimate_rational": "674179021203974760538120952043446103224141221/542570593269499162256234927464532680105780278460416", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484972, 2166187314], "successes": [1157744883, 1732930816], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994251278618524, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484972, 2166187314], "all_successes": [1157744883, 1732930816], "wall_seconds": 6.298473094000002, "robust_error": 1.2425646165993088e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -7.5613980863857305e-06, "estimate_rational": "-49231106943729753231756021867646766692548805267/6510847118652591614927145890591057184428128626278400", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157727902, 1732975468], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994289930849302, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157727902, 1732975468], "wall_seconds": 7.081401861000018, "robust_error": 7.5613980863857305e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -1.1556548257433462e-05, "estimate_rational": "-300971675711838365616567683196316845467977681375/26043388476160762022486972583389443933016799737544704", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157720194, 1732958376], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994275134347163, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157720194, 1732958376], "wall_seconds": 3.7977662160000136, "robust_error": 1.1556548257433462e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 8.185218731343043e-06, "estimate_rational": "106585415591357305636948538452200509403715983541/13021694238080381011243486291694721966508399868772352", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157758276, 1732947225], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99426548212241, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157758276, 1732947225], "wall_seconds": 3.9376545840000006, "robust_error": 8.185218731343043e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -4.675624494697368e-06, "estimate_rational": "-15221138135507052360254844453170638039162180527/3255423559520095252810871572923680491627099967193088", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157733467, 1732940116], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.9942593288035, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157733467, 1732940116], "wall_seconds": 6.071123696000001, "robust_error": 4.675624494697368e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147519344, 3436005607], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64543167482776, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147519344, 3436005607], "wall_seconds": 10.912504421000023, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 4.73047048162568e-07, "estimate_rational": "14493821225959387527863765779041297699378629/30639280558365137011421863014546151456132370006016", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157743400, 1732961521], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994277857844086, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157743400, 1732961521], "wall_seconds": 8.176682087000017, "robust_error": 4.73047048162568e-07, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -7.63818629111436e-06, "estimate_rational": "-49731063202273105399016846491504175730774563663/6510847118264992713847954918265098128541064659730432", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157727755, 1732980762], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994294514989768, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157727755, 1732980762], "wall_seconds": 4.983200735000025, "robust_error": 7.63818629111436e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -9.303322463273967e-06, "estimate_rational": "-121145020500594554134923376287668266791832518055/13021694236529985427695909836530196257082129319460864", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157724543, 1732978056], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99429217255352, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157724543, 1732978056], "wall_seconds": 3.4261141449999855, "robust_error": 9.303322463273967e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 7.753633090388588e-06, "estimate_rational": "11218382149924850271509066376435837909447034995/1446854915514530723523812556700222846605192127840256", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484969, 2166187317], "successes": [1157757442, 1732923762], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99424517134384, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484969, 2166187317], "all_successes": [1157757442, 1732923762], "wall_seconds": 4.188897228999991, "robust_error": 7.753633090388588e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147503791, 3435930308], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64539880271238, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147503791, 3435930308], "wall_seconds": 4.045846713000003, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -5.299778084027952e-06, "estimate_rational": "-69012089739891467035025513260237988224732966277/13021694238080381011243486291694721966508399868772352", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157732263, 1732941495], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994260522406304, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157732263, 1732941495], "wall_seconds": 7.432454585999977, "robust_error": 5.299778084027952e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147458487, 3435966154], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.6454144509148, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147458487, 3435966154], "wall_seconds": 10.758680482000017, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 1.148265357410247e-05, "estimate_rational": "11075822509249029276697450101584714967912406203/964569943504087646655873465272749212507870907596800", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157764637, 1732971807], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994286761832278, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157764637, 1732971807], "wall_seconds": 3.9130157679999797, "robust_error": 1.148265357410247e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.1044921144551243e-05, "estimate_rational": "-1997549806004668032018807965829175703974743779/180856864423166387418744975821510893368593426153472", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484972, 2166187314], "successes": [1157721180, 1732945407], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99426390792199, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484972, 2166187314], "all_successes": [1157721180, 1732945407], "wall_seconds": 3.487846048000023, "robust_error": 1.1044921144551243e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 2.1771159914888735e-06, "estimate_rational": "56699477517255855403871551201869718754943574359/26043388473059970855391819673060392514164258638921728", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157746688, 1732980258], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994294078621262, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157746688, 1732980258], "wall_seconds": 5.565150723999977, "robust_error": 2.1771159914888735e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 7.747436171686922e-07, "estimate_rational": "20176948991350223481528290100814045445400718133/26043388476160762022486972583389443933016799737544704", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157743981, 1732947488], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994265709674906, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157743981, 1732947488], "wall_seconds": 3.41423964400002, "robust_error": 7.747436171686922e-07, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147522058, 3435976678], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64541904531845, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147522058, 3435976678], "wall_seconds": 9.854349418000027, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -3.30473625924291e-07, "estimate_rational": "-8606653021071743610858868952690211253846529025/26043388476160762022486972583389443933016799737544704", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157741849, 1732939299], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994258621621075, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157741849, 1732939299], "wall_seconds": 4.693896249999966, "robust_error": 3.30473625924291e-07, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 9.686665937298888e-06, "estimate_rational": "36039086296272164033944102668819563856614587849/3720484068465936146204089431514858748413351185874944", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484969, 2166187317], "successes": [1157761171, 1732923946], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994245330643107, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484969, 2166187317], "all_successes": [1157761171, 1732923946], "wall_seconds": 4.998953620999998, "robust_error": 9.686665937298888e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 2.5821620464553935e-06, "estimate_rational": "1050753895034912511886328443016586161477223521/406927944927899441348282420803307249435861772664832", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484974, 2166187312], "successes": [1157747468, 1732954768], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994272011781362, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484974, 2166187312], "all_successes": [1157747468, 1732954768], "wall_seconds": 8.180427576999989, "robust_error": 2.5821620464553935e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 3.848293063794233e-06, "estimate_rational": "25055647809118626282861900835335753968576799189/6510847119427789385931746684034009525019278584053760", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484971, 2166187315], "successes": [1157749909, 1732943504], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994262259933365, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484971, 2166187315], "all_successes": [1157749909, 1732943504], "wall_seconds": 5.244085881999979, "robust_error": 3.848293063794233e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 3.8770453761631646e-06, "estimate_rational": "100971398859098226365203224710847241155885745467/26043388473059970855391819673060392514164258638921728", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484977, 2166187309], "successes": [1157749967, 1732983856], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994297193306455, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484977, 2166187309], "all_successes": [1157749967, 1732983856], "wall_seconds": 3.723746946999995, "robust_error": 3.8770453761631646e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147523908, 3435978194], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64541970715926, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147523908, 3435978194], "wall_seconds": 11.533390859999997, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -1.0230621976266718e-06, "estimate_rational": "-26644006248066169027835821908552093043403556219/26043388476160762022486972583389443933016799737544704", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157740513, 1732951708], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994269362403717, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157740513, 1732951708], "wall_seconds": 10.071886843000016, "robust_error": 1.0230621976266718e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147441675, 3435971829], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.645416928480934, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147441675, 3435971829], "wall_seconds": 5.6745826800000145, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": -9.909172567429985e-06, "estimate_rational": "-8064638459040695663540878680217358266642155015/813855890001148460865704846476047341334691915497472", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484968, 2166187318], "successes": [1157723368, 1732914985], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994237574314813, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484968, 2166187318], "all_successes": [1157723368, 1732914985], "wall_seconds": 3.1911368419999917, "robust_error": 9.909172567429985e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147469147, 3435912022], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.645390820494946, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147469147, 3435912022], "wall_seconds": 6.834193789999972, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147562665, 3435923463], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64539581534091, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147562665, 3435923463], "wall_seconds": 5.621241280000049, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -6.150107336955766e-06, "estimate_rational": "-26694939089481741943489427314439291323804295627/4340564745768394409951430593727371456285419084185600", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484975, 2166187311], "successes": [1157730624, 1732959122], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994275781308062, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484975, 2166187311], "all_successes": [1157730624, 1732959122], "wall_seconds": 7.538134978000016, "robust_error": 6.150107336955766e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 1.2425646165993088e-06, "estimate_rational": "674179021203974760538120952043446103224141221/542570593269499162256234927464532680105780278460416", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484972, 2166187314], "successes": [1157744883, 1732930816], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994251278618524, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484972, 2166187314], "all_successes": [1157744883, 1732930816], "wall_seconds": 8.407523172000026, "robust_error": 1.2425646165993088e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -7.5611388713713574e-06, "estimate_rational": "-9845883846586993709316616138016923599618680529/1302169423691758433137124923812356912723444145061888", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484976, 2166187310], "successes": [1157727903, 1732975467], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.994289930661292, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484976, 2166187310], "all_successes": [1157727903, 1732975467], "wall_seconds": 3.6124668289999704, "robust_error": 7.5611388713713574e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147480502, 3435982591], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 32.64542162654849, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147480502, 3435982591], "wall_seconds": 4.335036950000017, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 8.185737140258071e-06, "estimate_rational": "106592166153739100930762757075260540676009494643/13021694238080381011243486291694721966508399868772352", "cost": 4481672286.0, "queries": 4481672286, "counts": [2315484973, 2166187313], "successes": [1157758277, 1732947226], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 31.99426548298799, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [2315484973, 2166187313], "all_successes": [1157758277, 1732947226], "wall_seconds": 5.016752548999989, "robust_error": 8.185737140258071e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 2.9453573066668107e-06, "estimate_rational": "71038740798849260661378853506293474199256254345/24118887252848136832272233142267440380792447480889344", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390286, 2348758723], "successes": [1977704848, 1879003437], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30245416873332, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390286, 2348758723], "all_successes": [1977704848, 1879003437], "wall_seconds": 4.740261024999995, "robust_error": 2.9453573066668107e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.114246124464188e-05, "estimate_rational": "509932638213551735121596930994089424172164715017/24118887215308650543739110359180015227694441813770240", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390295, 2348758714], "successes": [1977764809, 1879036337], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302480439206846, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390295, 2348758714], "all_successes": [1977764809, 1879036337], "wall_seconds": 6.824460532999979, "robust_error": 2.114246124464188e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -4.667815366438433e-06, "estimate_rational": "-7036407002126757671787109892135824944719375265/1507430446525045678202155932599734418746018619195392", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390312, 2348758697], "successes": [1977679776, 1879027582], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30247345841364, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390312, 2348758697], "all_successes": [1977679776, 1879027582], "wall_seconds": 6.440165589000003, "robust_error": 4.667815366438433e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390325, 2348758684], "successes": [1977687578, 1879041487], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30248456677136, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390325, 2348758684], "all_successes": [1977687578, 1879041487], "wall_seconds": 3.805931027999975, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390322, 2348758687], "successes": [1977692400, 1879026500], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302472600100046, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390322, 2348758687], "all_successes": [1977692400, 1879026500], "wall_seconds": 4.1333041110000295, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 1.1532672632408673e-05, "estimate_rational": "278155233157828467812945450472771445344881286861/24118887444716615738741556875935107738882175538298880", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390240, 2348758769], "successes": [1977733121, 1878991279], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30244443813097, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390240, 2348758769], "all_successes": [1977733121, 1878991279], "wall_seconds": 3.131348849999995, "robust_error": 1.1532672632408673e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.574389129396723e-05, "estimate_rational": "379725142652066946732503392694517236393357590245/24118887482256099457087734684282856769384498241470464", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390231, 2348758778], "successes": [1977746993, 1878988208], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30244198188815, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390231, 2348758778], "all_successes": [1977746993, 1878988208], "wall_seconds": 7.432102590999989, "robust_error": 1.574389129396723e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -1.5135708363602775e-05, "estimate_rational": "-15210685159557717216771947380067299723933160315/1004953636404308617118250934061913825025535703515136", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390281, 2348758728], "successes": [1977645268, 1879002084], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302453086200416, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390281, 2348758728], "all_successes": [1977645268, 1879002084], "wall_seconds": 3.563627003000022, "robust_error": 1.5135708363602775e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -4.710418730585909e-06, "estimate_rational": "-2582046792411997283734017643438605948830691759/548156531317721699012628337341318822744972282822656", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390256, 2348758753], "successes": [1977679607, 1878999185], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30245075789953, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390256, 2348758753], "all_successes": [1977679607, 1878999185], "wall_seconds": 8.774188136999953, "robust_error": 4.710418730585909e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 1.0765545944299526e-05, "estimate_rational": "129826493973921657246106656556987464017092684579/12059443584713527809967430703843283784443363780984832", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390306, 2348758703], "successes": [1977730624, 1879036176], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30248031628521, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390306, 2348758703], "all_successes": [1977730624, 1879036176], "wall_seconds": 3.7466610179999975, "robust_error": 1.0765545944299526e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.828273299318626e-05, "estimate_rational": "-440959176880460164138167741251478364871708659437/24118887315413946378547336577810842500466450999803904", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390271, 2348758738], "successes": [1977634894, 1879008140], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302457915265876, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390271, 2348758738], "all_successes": [1977634894, 1879008140], "wall_seconds": 3.6435563709999883, "robust_error": 1.828273299318626e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390330, 2348758679], "successes": [1977693118, 1879030470], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302475773950434, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390330, 2348758679], "all_successes": [1977693118, 1879030470], "wall_seconds": 4.712502256999983, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 4.5084702491082424e-06, "estimate_rational": "13592410690879559899041624134115530717701641743/3014860903999108340487377800459782280963703730864128", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390291, 2348758718], "successes": [1977710001, 1879002601], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30245350414445, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390291, 2348758718], "all_successes": [1977710001, 1879002601], "wall_seconds": 7.434304499000007, "robust_error": 4.5084702491082424e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 1.0734454153959839e-05, "estimate_rational": "119693163466383492620335187683624457335/11150372599265311570767859136324180752990208", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147522058, 3435976678], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541904531845, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147522058, 3435976678], "wall_seconds": 3.4250028550000025, "robust_error": 1.0734454153959839e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 4.5735077356224965e-06, "estimate_rational": "1378848969249573305096423006918805807202714147/301486090973430759887178621211564339987318122217472", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390280, 2348758729], "successes": [1977710210, 1878993245], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302446029436965, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390280, 2348758729], "all_successes": [1977710210, 1878993245], "wall_seconds": 6.917765169999996, "robust_error": 4.5735077356224965e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 7.3064851444841875e-06, "estimate_rational": "44056073181220227139394184638097428273372882367/6029721858050863601457871871548073520458116844486656", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390243, 2348758766], "successes": [1977719197, 1878988439], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30244217263922, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390243, 2348758766], "all_successes": [1977719197, 1878988439], "wall_seconds": 6.610644123000043, "robust_error": 7.3064851444841875e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390299, 2348758710], "successes": [1977688731, 1879017862], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30246569142349, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390299, 2348758710], "all_successes": [1977688731, 1879017862], "wall_seconds": 14.96452606400004, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -7.777955572446856e-06, "estimate_rational": "-93797817030513111501552530391847937845538431789/12059443661878027114890818553728946549035606936125440", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390269, 2348758740], "successes": [1977669506, 1879003159], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30245393749529, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390269, 2348758740], "all_successes": [1977669506, 1879003159], "wall_seconds": 14.33313275300003, "robust_error": 7.777955572446856e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 1.0067714857017243e-05, "estimate_rational": "2428220778924966525280421256228564662898426629/241188870901770265444683721726811020270274036629504", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390325, 2348758684], "successes": [1977728334, 1879041309], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30248442479357, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390325, 2348758684], "all_successes": [1977728334, 1879041309], "wall_seconds": 5.764067753000006, "robust_error": 1.0067714857017243e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 8.210506530531536e-06, "estimate_rational": "2750392813889293546942576044538772436572510655/334984547379835908525029185174875723372310562865152", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390248, 2348758761], "successes": [1977722178, 1878996997], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30244900692483, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390248, 2348758761], "all_successes": [1977722178, 1878996997], "wall_seconds": 7.367408568999963, "robust_error": 8.210506530531536e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 2.5300185038717183e-06, "estimate_rational": "635637823909017886755445897336388307933838177/251238409101077154279562733515478456256383925878784", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390281, 2348758728], "successes": [1977703477, 1878999375], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302450923353675, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390281, 2348758728], "all_successes": [1977703477, 1878999375], "wall_seconds": 4.475906629999997, "robust_error": 2.5300185038717183e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390264, 2348758745], "successes": [1977690249, 1879008708], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30245836437276, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390264, 2348758745], "all_successes": [1977690249, 1879008708], "wall_seconds": 5.489755834999983, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390226, 2348758783], "successes": [1977690426, 1878974319], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.3024308921426, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390226, 2348758783], "all_successes": [1977690426, 1878974319], "wall_seconds": 9.847752672000013, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147469147, 3435912022], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645390820494946, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147469147, 3435912022], "wall_seconds": 4.608783015000029, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 7.0239419745197926e-06, "estimate_rational": "5646988902451767528603981052673636600171284391/803962920385292079294461679974028754332825818234880", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390200, 2348758809], "successes": [1977718245, 1878973112], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.3024299144099, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390200, 2348758809], "all_successes": [1977718245, 1878973112], "wall_seconds": 7.545390673000043, "robust_error": 7.0239419745197926e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -8.064242778760922e-06, "estimate_rational": "-5720604755523576332917453081635548113728450213/709379034394913400586319453167251987320197869469696", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390306, 2348758703], "successes": [1977668582, 1879024925], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30247133396979, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390306, 2348758703], "all_successes": [1977668582, 1879024925], "wall_seconds": 3.5048122419999572, "robust_error": 8.064242778760922e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 5.104871399965798e-06, "estimate_rational": "61561908995788216300779484787956650336122770143/12059443651450392281376829672164529695040292110991360", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390274, 2348758735], "successes": [1977711958, 1878988103], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302441921505505, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390274, 2348758735], "all_successes": [1977711958, 1878988103], "wall_seconds": 4.379777918000002, "robust_error": 5.104871399965798e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 9.173764868317942e-06, "estimate_rational": "236389956823176230729913205255850965003276017/25768041825397206188388851298733571135421236117504", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390311, 2348758698], "successes": [1977725382, 1879031492], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302476579490104, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390311, 2348758698], "all_successes": [1977725382, 1879031492], "wall_seconds": 3.004416443000025, "robust_error": 9.173764868317942e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -8.973050241567177e-06, "estimate_rational": "-27052498395669326660683000849520085093982160413/3014860907648780604909429928494914979289012528742400", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390284, 2348758725], "successes": [1977665576, 1879011682], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.302460749674246, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390284, 2348758725], "all_successes": [1977665576, 1879011682], "wall_seconds": 3.583046689000014, "robust_error": 8.973050241567177e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -4.474801483556537e-06, "estimate_rational": "-26981808138525221381029663948468340703645213311/6029721818425851702709505604371482950153214221090816", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390281, 2348758728], "successes": [1977680396, 1879005511], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30245582163751, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [3955390281, 2348758728], "all_successes": [1977680396, 1879005511], "wall_seconds": 8.423207365999986, "robust_error": 4.474801483556537e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -7.592628807864827e-06, "estimate_rational": "-330705625842220400723674911975972189/43556142965880123323311949751266331066368", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147456480, 3435973240], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645417544351204, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147456480, 3435973240], "wall_seconds": 11.290644962999977, "robust_error": 7.592628807864827e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 9.97619568513478e-06, "estimate_rational": "13904787376554461420697996377478692303/1393796574908163946345982392040522594123776", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147519344, 3436005607], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64543167482776, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147519344, 3436005607], "wall_seconds": 3.905745990000014, "robust_error": 9.97619568513478e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -8.464027068558189e-06, "estimate_rational": "-94377055504691132725365658663020955609/11150372599265311570767859136324180752990208", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147453362, 3435975097], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541835505827, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147453362, 3435975097], "wall_seconds": 4.403673768000033, "robust_error": 8.464027068558189e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147480980, 3435979111], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64542010731066, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147480980, 3435979111], "wall_seconds": 4.9242960070000095, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -1.240229856854068e-05, "estimate_rational": "-138290250126563402440030779236898215687/11150372599265311570767859136324180752990208", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147439270, 3435973111], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541748816885, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147439270, 3435973111], "wall_seconds": 4.761703337000029, "robust_error": 1.240229856854068e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 1.3773353191290125e-05, "estimate_rational": "307156040048329702432462242459993523935/22300745198530623141535718272648361505980416", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147532933, 3435944821], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64540513831111, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147532933, 3435944821], "wall_seconds": 4.597346522999999, "robust_error": 1.3773353191290125e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147503791, 3435930308], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64539880271238, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147503791, 3435930308], "wall_seconds": 10.728022997999972, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -8.713480338514658e-06, "estimate_rational": "-194317104821621770089733722891672823287/22300745198530623141535718272648361505980416", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147452469, 3435958324], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541103277205, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147452469, 3435958324], "wall_seconds": 8.555766360999996, "robust_error": 8.713480338514658e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -7.031694754869301e-06, "estimate_rational": "-156812033042184519372425400307316524971/22300745198530623141535718272648361505980416", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147458487, 3435966154], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.6454144509148, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147458487, 3435966154], "wall_seconds": 4.775811275000024, "robust_error": 7.031694754869301e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147482688, 3435987624], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64542382378204, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147482688, 3435987624], "wall_seconds": 4.718616165999947, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147480167, 3435958345], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541104183544, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147480167, 3435958345], "wall_seconds": 4.667571311000017, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147466893, 3436006837], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.6454322117144, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147466893, 3436006837], "wall_seconds": 4.562408561000041, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147505303, 3435937735], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64540204481857, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147505303, 3435937735], "wall_seconds": 9.05709348900001, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 1.0734454153959839e-05, "estimate_rational": "119693163466383492620335187683624457335/11150372599265311570767859136324180752990208", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147522058, 3435976678], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541904531845, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147522058, 3435976678], "wall_seconds": 7.808905660999983, "robust_error": 1.0734454153959839e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 4.5742664373184265e-06, "estimate_rational": "5985580325605904260106382801461139670693445/1308533380734776845206055903726450293001999613952", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390281, 2348758728], "successes": [1977710213, 1878993243], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30244602839259, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [3955390281, 2348758728], "all_successes": [1977710213, 1878993243], "wall_seconds": 4.243691503000036, "robust_error": 4.5742664373184265e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147482532, 3435939569], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64540284536778, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147482532, 3435939569], "wall_seconds": 4.3174165799999855, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147504369, 3435957800], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541080396305, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147504369, 3435957800], "wall_seconds": 4.169371576999993, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147498525, 3435973111], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541748797932, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147498525, 3435973111], "wall_seconds": 3.911096545000021, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147499384, 3436015875], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645436157561264, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147499384, 3436015875], "wall_seconds": 9.46440499099998, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 1.1251487440326776e-05, "estimate_rational": "62729138627798741289774549767033117445/5575186299632655785383929568162090376495104", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147523908, 3435978194], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64541970715926, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147523908, 3435978194], "wall_seconds": 8.532312939999997, "robust_error": 1.1251487440326776e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147484628, 3435927973], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645397783381966, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147484628, 3435927973], "wall_seconds": 4.797807675000001, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": -1.1730162693494181e-05, "estimate_rational": "-130795684682461701562558744068323671101/11150372599265311570767859136324180752990208", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147441675, 3435971829], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645416928480934, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147441675, 3435971829], "wall_seconds": 3.7140531470000155, "robust_error": 1.1730162693494181e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": -1.9052409070086317e-05, "estimate_rational": "-424882920090168747387854927114755027411/22300745198530623141535718272648361505980416", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147415471, 3435906502], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645388411435555, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147415471, 3435906502], "wall_seconds": 3.3217634869999983, "robust_error": 1.9052409070086317e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147469147, 3435912022], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645390820494946, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147469147, 3435912022], "wall_seconds": 4.780177373000015, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 2.2081992761699817e-05, "estimate_rational": "61555611756808146506229505888247477007/2787593149816327892691964784081045188247552", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147562665, 3435923463], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64539581534091, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147562665, 3435923463], "wall_seconds": 5.613989606000018, "robust_error": 2.2081992761699817e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147482441, 3435954910], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645409542301984, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147482441, 3435954910], "wall_seconds": 5.530926926999996, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 5.104719648964726e-06, "estimate_rational": "8208010526999427652421945473636955961748441963/1607925819915315374251411547739920650859397953617920", "cost": 6304149009.0, "queries": 6304149009, "counts": [3955390275, 2348758734], "successes": [1977711958, 1878988101], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.30244192046113, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [3955390275, 2348758734], "all_successes": [1977711958, 1878988101], "wall_seconds": 3.852664355999991, "robust_error": 5.104719648964726e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -6.841507305896112e-06, "estimate_rational": "-595979340635448821908891216007248815/87112285931760246646623899502532662132736", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147459168, 3435990695], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64542516454874, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147459168, 3435990695], "wall_seconds": 3.6552657369999793, "robust_error": 6.841507305896112e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147480502, 3435982591], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.64542162654849, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147480502, 3435982591], "wall_seconds": 4.369889924999995, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 1.3776884338262085e-05, "estimate_rational": "38404348407151242114161555630691469965/2787593149816327892691964784081045188247552", "cost": 8589934592.0, "queries": 8589934592, "counts": [4294967296, 4294967296], "successes": [2147532945, 3435961434], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 52.645412390592575, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [4294967296, 4294967296], "all_successes": [2147532945, 3435961434], "wall_seconds": 5.1351521530000355, "robust_error": 1.3776884338262085e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16507, 16298], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63885991542132, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16507, 16298], "wall_seconds": 1.9378816630000415, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16365, 16394], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638818817871464, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16365, 16394], "wall_seconds": 2.428641242000026, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16398, 16281], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638838085071033, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16398, 16281], "wall_seconds": 2.190429358000017, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16277, 16441], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638845336301845, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16277, 16441], "wall_seconds": 2.214288295000017, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16356, 16393], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638819570366465, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16356, 16393], "wall_seconds": 2.2780538129999854, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16345, 16357], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638822150085225, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16345, 16357], "wall_seconds": 2.2190561319999915, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16283, 16303], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.6388491807422, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16283, 16303], "wall_seconds": 5.3415558479999845, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16339, 16274], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638844269058684, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16339, 16274], "wall_seconds": 2.1832078360000082, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16427, 16274], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63884394123744, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16427, 16274], "wall_seconds": 5.510770981000007, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16319, 16487], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638845589577457, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16319, 16487], "wall_seconds": 2.2535464219999994, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16295, 16358], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883397226286, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16295, 16358], "wall_seconds": 2.4404119590000164, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32632, 32463], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.33199418464112, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32632, 32463], "wall_seconds": 2.7005350489999955, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16340, 16425], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638824696282278, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16340, 16425], "wall_seconds": 2.27274063699997, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16457, 16492], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638849611064636, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16457, 16492], "wall_seconds": 4.4913571490000095, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16388, 16365], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638818661412422, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16388, 16365], "wall_seconds": 6.310004533999972, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16327, 16360], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638825083719553, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16327, 16360], "wall_seconds": 2.3694844690000423, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16282, 16383], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883734001305, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16282, 16383], "wall_seconds": 4.320964231999994, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32950, 32497], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.331991876304038, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32950, 32497], "wall_seconds": 3.7039844679999874, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16348, 16381], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638820389917328, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16348, 16381], "wall_seconds": 3.933317020000004, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16412, 16342], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638822705145245, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16412, 16342], "wall_seconds": 6.659879621000016, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [33079, 32931], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.331999665184032, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [33079, 32931], "wall_seconds": 7.727812219999976, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16292, 16412], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638835184851597, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16292, 16412], "wall_seconds": 3.7146376629999622, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16407, 16517], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63885189327456, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16407, 16517], "wall_seconds": 2.643894490999969, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16429, 16352], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638823638316417, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16429, 16352], "wall_seconds": 3.8697763440000017, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16316, 16247], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63886153247692, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16316, 16247], "wall_seconds": 2.2416809830000375, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16482, 16484], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63885447442859, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16482, 16484], "wall_seconds": 6.254802632999997, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16402, 16464], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638830483522682, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16402, 16464], "wall_seconds": 3.7368263690000276, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16284, 16371], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883690040924, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16284, 16371], "wall_seconds": 6.095381901000053, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16408, 16468], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883217480148, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16408, 16468], "wall_seconds": 3.1229969149999874, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16379, 16317], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638826367088093, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16379, 16317], "wall_seconds": 2.8179328770000325, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16507, 16298], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63885991542132, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16507, 16298], "wall_seconds": 2.3996638880000205, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16365, 16394], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638818817871464, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16365, 16394], "wall_seconds": 4.444506641000032, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16398, 16281], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638838085071033, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16398, 16281], "wall_seconds": 2.4671818809999877, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16277, 16441], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638845336301845, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16277, 16441], "wall_seconds": 2.9529549169999996, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16356, 16393], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638819570366465, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16356, 16393], "wall_seconds": 4.907138131000011, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16345, 16357], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638822150085225, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16345, 16357], "wall_seconds": 2.4319572590000007, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16283, 16303], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.6388491807422, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16283, 16303], "wall_seconds": 2.866321641000013, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16339, 16274], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638844269058684, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16339, 16274], "wall_seconds": 2.8229087290000052, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16427, 16274], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63884394123744, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16427, 16274], "wall_seconds": 3.05714565400001, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16319, 16487], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638845589577457, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16319, 16487], "wall_seconds": 6.525323119999996, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16295, 16358], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883397226286, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16295, 16358], "wall_seconds": 3.4386769799999684, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32632, 32463], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.33199418464112, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32632, 32463], "wall_seconds": 4.738521753000043, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16340, 16425], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638824696282278, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16340, 16425], "wall_seconds": 3.8955866989999777, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16457, 16492], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638849611064636, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16457, 16492], "wall_seconds": 2.8683317100000068, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16388, 16365], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638818661412422, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16388, 16365], "wall_seconds": 4.850378665999983, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16327, 16360], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638825083719553, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16327, 16360], "wall_seconds": 4.868190939999977, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16282, 16383], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883734001305, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16282, 16383], "wall_seconds": 3.7429156979999902, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [32950, 32497], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.331991876304038, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [32950, 32497], "wall_seconds": 3.5276289779999956, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16348, 16381], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638820389917328, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16348, 16381], "wall_seconds": 5.645838621999985, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16412, 16342], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638822705145245, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16412, 16342], "wall_seconds": 5.163570369000013, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 131072.0, "queries": 131072, "counts": [65536, 65536], "successes": [33079, 32931], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 21.331999665184032, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [65536, 65536], "all_successes": [33079, 32931], "wall_seconds": 4.288250742999992, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16292, 16412], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638835184851597, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16292, 16412], "wall_seconds": 5.665074328000003, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16407, 16517], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63885189327456, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16407, 16517], "wall_seconds": 5.194852012000013, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16429, 16352], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638823638316417, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16429, 16352], "wall_seconds": 4.937411624000049, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16316, 16247], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63886153247692, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16316, 16247], "wall_seconds": 5.226245799000026, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16482, 16484], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63885447442859, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16482, 16484], "wall_seconds": 4.179656141999999, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16402, 16464], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638830483522682, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16402, 16464], "wall_seconds": 3.164961945000016, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16284, 16371], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883690040924, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16284, 16371], "wall_seconds": 2.9029421260000277, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16408, 16468], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.63883217480148, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16408, 16468], "wall_seconds": 3.028966271999991, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [16379, 16317], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.638826367088093, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [16379, 16317], "wall_seconds": 4.147738835999974, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -2.3674361907772336e-05, "estimate_rational": "-1261079423488827253355698717843093622399/53267726006791024464651127590884564671660032", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9964125, 13494542], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189021532022373, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9964125, 13494542], "wall_seconds": 6.3936840000000075, "robust_error": 2.3674361907772336e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.00018559149990798215, "estimate_rational": "1265412907067373352198954240621976535479423/6818269735924198063636127622137850476932104192", "cost": 87401809.0, "queries": 36797218, "counts": [19929021, 16868197], "successes": [9967586, 13490462], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188567357089042, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929021, 16868197], "all_successes": [9967586, 13490462], "wall_seconds": 4.191515831999993, "robust_error": 0.00018559149990798215, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 4.202052802111042e-05, "estimate_rational": "1193780317638120117191897255941303095853/28409455422320839903137105726381778207244288", "cost": 87401788.0, "queries": 36797218, "counts": [19929028, 16868190], "successes": [9965210, 13492910], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188839683829933, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929028, 16868190], "all_successes": [9965210, 13492910], "wall_seconds": 4.4348853159999635, "robust_error": 4.202052802111042e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16773060, 26845003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793469061478646, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16773060, 26845003], "wall_seconds": 6.622779543999968, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 4.405306587129458e-05, "estimate_rational": "834348982895518030725145935149154611775/18939634878833445424184223246289715511427072", "cost": 87401752.0, "queries": 36797218, "counts": [19929040, 16868178], "successes": [9965249, 13497536], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.1893550506097, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929040, 16868178], "all_successes": [9965249, 13497536], "wall_seconds": 4.0899656170000185, "robust_error": 4.405306587129458e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 5.964143591008996e-05, "estimate_rational": "25415710722163592238487390391620760433707/426141831334812598547056585895726673108664320", "cost": 87401788.0, "queries": 36797218, "counts": [19929028, 16868190], "successes": [9965502, 13492196], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188760387533687, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929028, 16868190], "all_successes": [9965502, 13492196], "wall_seconds": 5.793544941999983, "robust_error": 5.964143591008996e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.00018397192138913885, "estimate_rational": "2508740184996066257879228221372497526582145/13636538478551622495842660251134692181401403392", "cost": 87401785.0, "queries": 36797218, "counts": [19929029, 16868189], "successes": [9967560, 13495722], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18915235213467, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929029, 16868189], "all_successes": [9967560, 13495722], "wall_seconds": 4.141566485999988, "robust_error": 0.00018397192138913885, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782010, 26841257], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793259765922905, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782010, 26841257], "wall_seconds": 4.629019532000029, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 87401779.0, "queries": 36797218, "counts": [19929031, 16868187], "successes": [9964508, 13492293], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188771407125042, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929031, 16868187], "all_successes": [9964508, 13492293], "wall_seconds": 6.513715160000004, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.00027402074191832206, "estimate_rational": "747338919045707037075133661232557152756965/2727307844704937899449068827216124698955874304", "cost": 87401803.0, "queries": 36797218, "counts": [19929023, 16868195], "successes": [9969051, 13492015], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188739966511267, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929023, 16868195], "all_successes": [9969051, 13492015], "wall_seconds": 3.9069291030000386, "robust_error": 0.00027402074191832206, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.0002030678968674303, "estimate_rational": "-57690483637597071669915415561812864940013/284094554223208399031371057263817782072442880", "cost": 87401788.0, "queries": 36797218, "counts": [19929028, 16868190], "successes": [9961151, 13493636], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188920394244818, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929028, 16868190], "all_successes": [9961151, 13493636], "wall_seconds": 7.573224777000007, "robust_error": 0.0002030678968674303, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 6.235293297014709e-05, "estimate_rational": "77241833214093008084296235883524977989/1238784280621960914166574170848594608783360", "cost": 87401758.0, "queries": 36797218, "counts": [19929038, 16868180], "successes": [9965551, 13496702], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189262079849204, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929038, 16868180], "all_successes": [9965551, 13496702], "wall_seconds": 6.287615376999952, "robust_error": 6.235293297014709e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 4.4132621075513146e-05, "estimate_rational": "5015134833132986847502924104881281868593/113637819619909672571175792891036958619336704", "cost": 87401782.0, "queries": 36797218, "counts": [19929030, 16868188], "successes": [9965246, 13492793], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188826856706353, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929030, 16868188], "all_successes": [9965246, 13492793], "wall_seconds": 6.760147679999989, "robust_error": 4.4132621075513146e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16771144, 26839321], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79315168250132, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16771144, 26839321], "wall_seconds": 9.237259680999955, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -1.4071983211941157e-05, "estimate_rational": "-183104140068660276344694625420857811277/13011964078615611363111732010424079231221760", "cost": 87401782.0, "queries": 36797218, "counts": [19929030, 16868188], "successes": [9964282, 13494628], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189030753587023, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929030, 16868188], "all_successes": [9964282, 13494628], "wall_seconds": 5.10355286999993, "robust_error": 1.4071983211941157e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0001468551514454993, "estimate_rational": "61114378103453445732125714668416825659/416154132162902928268609947163795579207680", "cost": 87401788.0, "queries": 36797218, "counts": [19929028, 16868190], "successes": [9966946, 13493767], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188934923308306, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929028, 16868190], "all_successes": [9966946, 13493767], "wall_seconds": 7.347240692000071, "robust_error": 0.0001468551514454993, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 4.345999905928822e-05, "estimate_rational": "592643917073145422194696366120901257137909/13636537733575634827457050525647712463838248960", "cost": 87401767.0, "queries": 36797218, "counts": [19929035, 16868183], "successes": [9965237, 13495321], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189108222762407, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929035, 16868183], "all_successes": [9965237, 13495321], "wall_seconds": 4.237050267999962, "robust_error": 4.345999905928822e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -0.0001468776508048423, "estimate_rational": "-125181415353495492458312083649661562153127/852283616108656391434418041454153034746560512", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9962086, 13496629], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.1892536447674, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9962086, 13496629], "wall_seconds": 4.100328709999985, "robust_error": 0.0001468776508048423, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00016234308021832654, "estimate_rational": "-276724722633128116701817213194112484248587/1704567402940586187155668017010077936847421440", "cost": 87401803.0, "queries": 36797218, "counts": [19929023, 16868195], "successes": [9961822, 13491861], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18872279995809, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929023, 16868195], "all_successes": [9961822, 13491861], "wall_seconds": 6.2180686320000405, "robust_error": 0.00016234308021832654, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": -3.221556476843663e-05, "estimate_rational": "-439308772573187062786335119864383301615033/13636537981901288568805912194203488859046543360", "cost": 87401773.0, "queries": 36797218, "counts": [19929033, 16868185], "successes": [9963983, 13493831], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188942428393187, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929033, 16868185], "all_successes": [9963983, 13493831], "wall_seconds": 4.608987763999949, "robust_error": 3.221556476843663e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 1.343052928411446e-05, "estimate_rational": "14088148413087784451429356015002199417645/1048964498350124807372512327010360937030877184", "cost": 87401785.0, "queries": 36797218, "counts": [19929029, 16868189], "successes": [9964737, 13491868], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188724046520896, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929029, 16868189], "all_successes": [9964737, 13491868], "wall_seconds": 5.550204119, "robust_error": 1.343052928411446e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 5.170281150734465e-05, "estimate_rational": "7344243058669586409851770551358571663887/142047266764715481899218726889034172736733184", "cost": 87401764.0, "queries": 36797218, "counts": [19929036, 16868182], "successes": [9965374, 13495104], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189084180640265, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929036, 16868182], "all_successes": [9965374, 13495104], "wall_seconds": 4.617024502000049, "robust_error": 5.170281150734465e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780245, 26842560], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793332527035506, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780245, 26842560], "wall_seconds": 4.965353768999989, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 4.2389968401882566e-05, "estimate_rational": "6021379259381359639187027002593780550551/142047269351442731905736340242358839124426752", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9965219, 13493768], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18893551315245, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9965219, 13493768], "wall_seconds": 6.481845589999921, "robust_error": 4.2389968401882566e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -5.857519506814306e-05, "estimate_rational": "-57054489842734733334346060660063031417831/974038409541116773389789323260550890274160640", "cost": 87401767.0, "queries": 36797218, "counts": [19929035, 16868183], "successes": [9963548, 13496572], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189247362844064, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929035, 16868183], "all_successes": [9963548, 13496572], "wall_seconds": 6.222845466999956, "robust_error": 5.857519506814306e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.00010362405337425323, "estimate_rational": "-22079272339688960977632742659845654565167/213070919547476891873701061307426388884586496", "cost": 87401794.0, "queries": 36797218, "counts": [19929026, 16868192], "successes": [9962796, 13491019], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188629560096995, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929026, 16868192], "all_successes": [9962796, 13491019], "wall_seconds": 4.496350629000062, "robust_error": 0.00010362405337425323, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": -4.807556138858509e-05, "estimate_rational": "-3414501108893083157849470385849927693013/71023634675721365952868170121179419562213376", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9963721, 13494765], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189046323334082, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9963721, 13494765], "wall_seconds": 4.30427304400007, "robust_error": 4.807556138858509e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.00010928390792464606, "estimate_rational": "372563553875232153948804969094632648124077/3409134619637905623960665062783673045350350848", "cost": 87401785.0, "queries": 36797218, "counts": [19929029, 16868189], "successes": [9966324, 13494608], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18902846224457, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929029, 16868189], "all_successes": [9966324, 13494608], "wall_seconds": 5.5816239040000255, "robust_error": 0.00010928390792464606, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.00017214061469282197, "estimate_rational": "9780842060861636995546717374817217911435/56818909809954836285587896445518479309668352", "cost": 87401782.0, "queries": 36797218, "counts": [19929030, 16868188], "successes": [9967365, 13495085], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18908159902668, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929030, 16868188], "all_successes": [9967365, 13495085], "wall_seconds": 4.146504918000005, "robust_error": 0.00017214061469282197, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -5.010492116477128e-05, "estimate_rational": "-85407208345591982254041910325536330280485/1704567263257999218127840139807354171642871808", "cost": 87401776.0, "queries": 36797218, "counts": [19929032, 16868186], "successes": [9963686, 13492324], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18877493746295, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [19929032, 16868186], "all_successes": [9963686, 13492324], "wall_seconds": 6.081228127000031, "robust_error": 5.010492116477128e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid:pooled", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -2.3674361907772336e-05, "estimate_rational": "-1261079423488827253355698717843093622399/53267726006791024464651127590884564671660032", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9964125, 13494542], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189021532022373, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9964125, 13494542], "wall_seconds": 5.235642666000103, "robust_error": 2.3674361907772336e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782744, 26837410], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79304500253612, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782744, 26837410], "wall_seconds": 5.104946874999996, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780536, 26844538], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79344305975754, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780536, 26844538], "wall_seconds": 7.954166719, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16773060, 26845003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793469061478646, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16773060, 26845003], "wall_seconds": 5.414022958000032, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 4.405306587129458e-05, "estimate_rational": "834348982895518030725145935149154611775/18939634878833445424184223246289715511427072", "cost": 87401752.0, "queries": 36797218, "counts": [19929040, 16868178], "successes": [9965249, 13497536], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.1893550506097, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929040, 16868178], "all_successes": [9965249, 13497536], "wall_seconds": 6.452278770000021, "robust_error": 4.405306587129458e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16773421, 26844257], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793427360838702, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16773421, 26844257], "wall_seconds": 5.361628773999996, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782226, 26843960], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79341078170229, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782226, 26843960], "wall_seconds": 4.83665765100011, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16782010, 26841257], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793259765922905, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16782010, 26841257], "wall_seconds": 7.061884460999977, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 87401779.0, "queries": 36797218, "counts": [19929031, 16868187], "successes": [9964508, 13492293], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188771407125042, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929031, 16868187], "all_successes": [9964508, 13492293], "wall_seconds": 7.900919292000026, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16777597, 26838953], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.7931310727905, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16777597, 26838953], "wall_seconds": 4.769200173000058, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16774806, 26842744], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793342800916573, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16774806, 26842744], "wall_seconds": 5.4074678010000525, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 6.235293297014709e-05, "estimate_rational": "77241833214093008084296235883524977989/1238784280621960914166574170848594608783360", "cost": 87401758.0, "queries": 36797218, "counts": [19929038, 16868180], "successes": [9965551, 13496702], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189262079849204, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929038, 16868180], "all_successes": [9965551, 13496702], "wall_seconds": 4.70359625399999, "robust_error": 6.235293297014709e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16775678, 26843186], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793367490448173, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16775678, 26843186], "wall_seconds": 6.431178584000008, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16771144, 26839321], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79315168250132, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16771144, 26839321], "wall_seconds": 6.505831113999989, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16774113, 26841598], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793278788543514, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16774113, 26841598], "wall_seconds": 5.669113626000012, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16777557, 26842532], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79333094665251, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16777557, 26842532], "wall_seconds": 6.259774006999919, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16779465, 26847804], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79362565231659, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16779465, 26847804], "wall_seconds": 5.708808514999987, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780452, 26846442], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793549496750433, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780452, 26846442], "wall_seconds": 5.698434075000023, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16772802, 26839098], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79313920192173, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16772802, 26839098], "wall_seconds": 3.309023431000014, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": -3.221556476843663e-05, "estimate_rational": "-439308772573187062786335119864383301615033/13636537981901288568805912194203488859046543360", "cost": 87401773.0, "queries": 36797218, "counts": [19929033, 16868185], "successes": [9963983, 13493831], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.188942428393187, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929033, 16868185], "all_successes": [9963983, 13493831], "wall_seconds": 7.21322439100004, "robust_error": 3.221556476843663e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16778710, 26840183], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793199750421433, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16778710, 26840183], "wall_seconds": 4.170555214000046, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 5.170281150734465e-05, "estimate_rational": "7344243058669586409851770551358571663887/142047266764715481899218726889034172736733184", "cost": 87401764.0, "queries": 36797218, "counts": [19929036, 16868182], "successes": [9965374, 13495104], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189084180640265, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929036, 16868182], "all_successes": [9965374, 13495104], "wall_seconds": 8.423312617999954, "robust_error": 5.170281150734465e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16780245, 26842560], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793332527035506, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16780245, 26842560], "wall_seconds": 6.370525981000014, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 4.2389968401882566e-05, "estimate_rational": "6021379259381359639187027002593780550551/142047269351442731905736340242358839124426752", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9965219, 13493768], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18893551315245, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9965219, 13493768], "wall_seconds": 6.454133823999996, "robust_error": 4.2389968401882566e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16779312, 26843726], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793397668329984, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16779312, 26843726], "wall_seconds": 11.075935325000046, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16776679, 26841593], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.79327849267014, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16776679, 26841593], "wall_seconds": 7.856701598999962, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": -4.807556138858509e-05, "estimate_rational": "-3414501108893083157849470385849927693013/71023634675721365952868170121179419562213376", "cost": 87401770.0, "queries": 36797218, "counts": [19929034, 16868184], "successes": [9963721, 13494765], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.189046323334082, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929034, 16868184], "all_successes": [9963721, 13494765], "wall_seconds": 8.794363836000002, "robust_error": 4.807556138858509e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16777468, 26846387], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.793546403035325, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16777468, 26846387], "wall_seconds": 6.543035342000053, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 167772160.0, "queries": 67108864, "counts": [33554432, 33554432], "successes": [16778435, 26845865], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.7935172206453, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [33554432, 33554432], "all_successes": [16778435, 26845865], "wall_seconds": 5.356455048999919, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -5.010492116477128e-05, "estimate_rational": "-85407208345591982254041910325536330280485/1704567263257999218127840139807354171642871808", "cost": 87401776.0, "queries": 36797218, "counts": [19929032, 16868186], "successes": [9963686, 13492324], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 27.18877493746295, "pilot_cost": null, "pilot_mode": "calibrated", "boundary": "hybrid", "all_counts": [19929032, 16868186], "all_successes": [9963686, 13492324], "wall_seconds": 6.837982630999932, "robust_error": 5.010492116477128e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid:pooled", "replication": 29, "seed": 2026103129}


==> anc/Supplement_A/experiments/results/v09_pooled_summary.json <==
[
  {
    "case": "near_stratum",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 228134.03333333333,
    "median_cost": 262144.0,
    "p90_cost": 262144.0,
    "ratio_to_original_cold": 0.5936352160954795,
    "ratio_to_original_cold_bootstrap95": [
      0.5629388554219444,
      0.6198042050797606
    ],
    "ratio_to_same_pilot_hybrid": 0.693227580325119,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "near_stratum",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 235929.6,
    "median_cost": 262144.0,
    "p90_cost": 262144.0,
    "ratio_to_original_cold": 0.613920321457167,
    "ratio_to_original_cold_bootstrap95": [
      0.5801437558143887,
      0.6459176021770396
    ],
    "ratio_to_same_pilot_hybrid": 0.6407514600003802,
    "pathwise_dominance_passed": 30,
    "strict_savings": 25,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "nonzero_fallback",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 6075.733333333334,
    "median_cost": 6144.0,
    "p90_cost": 8192.0,
    "ratio_to_original_cold": 1.0,
    "ratio_to_original_cold_bootstrap95": [
      1.0,
      1.0
    ],
    "ratio_to_same_pilot_hybrid": 1.0,
    "pathwise_dominance_passed": 30,
    "strict_savings": 0,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "nonzero_fallback",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 6075.733333333334,
    "median_cost": 6144.0,
    "p90_cost": 8192.0,
    "ratio_to_original_cold": 1.0,
    "ratio_to_original_cold_bootstrap95": [
      1.0,
      1.0
    ],
    "ratio_to_same_pilot_hybrid": 1.0,
    "pathwise_dominance_passed": 30,
    "strict_savings": 0,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_coarse",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 14853.233333333334,
    "median_cost": 16384.0,
    "p90_cost": 16384.0,
    "ratio_to_original_cold": 0.6416009606800785,
    "ratio_to_original_cold_bootstrap95": [
      0.6264000143851195,
      0.6573422056554382
    ],
    "ratio_to_same_pilot_hybrid": 0.7192117670035171,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_coarse",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 16384.0,
    "median_cost": 16384.0,
    "p90_cost": 16384.0,
    "ratio_to_original_cold": 0.707724029096857,
    "ratio_to_original_cold_bootstrap95": [
      0.6697465351129521,
      0.7527913792896446
    ],
    "ratio_to_same_pilot_hybrid": 0.8418701602999437,
    "pathwise_dominance_passed": 30,
    "strict_savings": 15,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_small",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 41033338.0,
    "median_cost": 37283636.0,
    "p90_cost": 67108864.0,
    "ratio_to_original_cold": 0.672971492955948,
    "ratio_to_original_cold_bootstrap95": [
      0.6592733091653061,
      0.688231204475828
    ],
    "ratio_to_same_pilot_hybrid": 0.829653571356652,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_small",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 58096439.86666667,
    "median_cost": 67108864.0,
    "p90_cost": 67108864.0,
    "ratio_to_original_cold": 0.9528166553863137,
    "ratio_to_original_cold_bootstrap95": [
      0.8694297898896488,
      1.0422584092440186
    ],
    "ratio_to_same_pilot_hybrid": 0.8484628686174625,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_tiny",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 4618614362.866667,
    "median_cost": 4481672286.0,
    "p90_cost": 4481672286.0,
    "ratio_to_original_cold": 0.6509421995160531,
    "ratio_to_original_cold_bootstrap95": [
      0.6446492092040098,
      0.6627958683775587
    ],
    "ratio_to_same_pilot_hybrid": 0.8355395110450197,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_tiny",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 5714150977.8,
    "median_cost": 4481672286.0,
    "p90_cost": 8589934592.0,
    "ratio_to_original_cold": 0.8053458707791485,
    "ratio_to_original_cold_bootstrap95": [
      0.7234408708206989,
      0.901848165318583
    ],
    "ratio_to_same_pilot_hybrid": 0.8563055941414202,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_tiny_L30",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 6456534714.533334,
    "median_cost": 6304149009.0,
    "p90_cost": 6304149009.0,
    "ratio_to_original_cold": 0.699617953512536,
    "ratio_to_original_cold_bootstrap95": [
      0.6921729427545666,
      0.7049786064453234
    ],
    "ratio_to_same_pilot_hybrid": 0.8727559228775421,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "one_fair_tiny_L30",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 8437548886.466666,
    "median_cost": 8589934592.0,
    "p90_cost": 8589934592.0,
    "ratio_to_original_cold": 0.914276921848541,
    "ratio_to_original_cold_bootstrap95": [
      0.8686321443198247,
      0.9520723222740212
    ],
    "ratio_to_same_pilot_hybrid": 0.7614897991869309,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "two_fair",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 72089.6,
    "median_cost": 65536.0,
    "p90_cost": 72089.6000000001,
    "ratio_to_original_cold": 0.49668575764576955,
    "ratio_to_original_cold_bootstrap95": [
      0.4527866992014899,
      0.541099176407766
    ],
    "ratio_to_same_pilot_hybrid": 0.5819305877028373,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "two_fair",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 72089.6,
    "median_cost": 65536.0,
    "p90_cost": 72089.6000000001,
    "ratio_to_original_cold": 0.49668575764576955,
    "ratio_to_original_cold_bootstrap95": [
      0.4525423292849084,
      0.5418346357943071
    ],
    "ratio_to_same_pilot_hybrid": 0.42339962004043924,
    "pathwise_dominance_passed": 30,
    "strict_savings": 29,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "unequal_costs",
    "method": "adaptive:hybrid:pooled",
    "runs": 30,
    "mean_cost": 98117830.6,
    "median_cost": 87401783.5,
    "p90_cost": 167772160.0,
    "ratio_to_original_cold": 0.8407535051950993,
    "ratio_to_original_cold_bootstrap95": [
      0.8316660954997726,
      0.8510155158851086
    ],
    "ratio_to_same_pilot_hybrid": 0.9218729494364131,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  },
  {
    "case": "unequal_costs",
    "method": "calibrated:hybrid:pooled",
    "runs": 30,
    "mean_cost": 143661042.4,
    "median_cost": 167772160.0,
    "p90_cost": 167772160.0,
    "ratio_to_original_cold": 1.2310048461036989,
    "ratio_to_original_cold_bootstrap95": [
      1.102394604192268,
      1.365298308270552
    ],
    "ratio_to_same_pilot_hybrid": 0.932728609309066,
    "pathwise_dominance_passed": 30,
    "strict_savings": 30,
    "stopped": 30,
    "failures": 0,
    "pooled_returns": 30
  }
]


==> anc/Supplement_A/experiments/results/v09_protocol.json <==
{
  "cases": [
    [
      "one_fair_coarse",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".05",
      "0",
      10.0
    ],
    [
      "one_fair_small",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "one_fair_tiny",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".0001",
      "0",
      10.0
    ],
    [
      "one_fair_tiny_L30",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".0001",
      "0",
      30.0
    ],
    [
      "two_fair",
      [
        0.5,
        0.5
      ],
      [
        1,
        1
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "near_stratum",
      [
        0.5,
        0.516
      ],
      [
        1,
        1
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "unequal_costs",
      [
        0.5,
        0.8
      ],
      [
        1,
        4
      ],
      ".001",
      "0",
      10.0
    ],
    [
      "nonzero_fallback",
      [
        0.8,
        0.8
      ],
      [
        1,
        1
      ],
      ".25",
      "0",
      2.995732273553991
    ]
  ],
  "methods": [
    [
      "adaptive",
      "cold"
    ],
    [
      "adaptive",
      "hybrid"
    ],
    [
      "calibrated",
      "checkpoint"
    ],
    [
      "calibrated",
      "hybrid"
    ]
  ],
  "replications": 30,
  "seed_start": 2026103100,
  "total_runs": 960,
  "query_cap": 17592186044416,
  "primary_comparison": "adaptive:hybrid versus adaptive:cold; identical pilot policy",
  "interpretation": "Exploratory study specified before recorded campaign; not externally preregistered. All cases retained. Shared seed labels do not guarantee identical prefixes under differing batch sizes.",
  "driver_sha256": "e0a0df017abb9989a4728004e064a00c893d02f3194c997a320cb04000f24e72",
  "auditor_sha256": "78d75b16e3f04bc00a06d777e5fbd76673b9f0f23326d80632f36e75b07f801a"
}


==> anc/Supplement_A/experiments/results/v09_runs.jsonl <==
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [117656, 54634], "successes": [59065, 28258], "pilot_counts": [131072, 131072], "pilot_successes": [65606, 67735], "weight": 0.6828962023661386, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0936881380000614, "checkpoint": 65, "boundary_winner": "cold", "boundary_value": 21.534152384798126, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.534152384798126}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [72793, 40489], "successes": [36403, 20835], "pilot_counts": [131072, 131072], "pilot_successes": [65257, 67395], "weight": 0.6425834196150845, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.877112779999834, "checkpoint": 62, "boundary_winner": "cold", "boundary_value": 21.14409923339614, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.14409923339614}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [121514, 50776], "successes": [61028, 26111], "pilot_counts": [131072, 131072], "pilot_successes": [65500, 68048], "weight": 0.7052888805302624, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.865712121999877, "checkpoint": 65, "boundary_winner": "cold", "boundary_value": 21.513482944801677, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.513482944801677}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 244354.0, "pilot_cost": 131072.0, "queries": 244354, "counts": [75537, 37745], "successes": [37690, 19366], "pilot_counts": [65536, 65536], "pilot_successes": [32729, 33757], "weight": 0.6668041516191325, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.971992576000048, "checkpoint": 62, "boundary_winner": "cold", "boundary_value": 21.127431522586367, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.127431522586367}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [100939, 48878], "successes": [50242, 25129], "pilot_counts": [131072, 131072], "pilot_successes": [65712, 67709], "weight": 0.6737508150408291, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.782800436000116, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.401673294401583, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.401673294401583}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [99975, 49842], "successes": [50075, 25699], "pilot_counts": [131072, 131072], "pilot_successes": [65642, 67549], "weight": 0.6673121865717724, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.996974590000036, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.406720447048595, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.406720447048595}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [132217, 65917], "successes": [65758, 33949], "pilot_counts": [131072, 131072], "pilot_successes": [65667, 67574], "weight": 0.6673127616371897, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0571223830002054, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.686223092480247, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.686223092480247}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [78541, 34741], "successes": [39263, 17919], "pilot_counts": [131072, 131072], "pilot_successes": [65516, 67842], "weight": 0.6933223167128261, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.88357907600016, "checkpoint": 62, "boundary_winner": "cold", "boundary_value": 21.105620350619944, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.105620350619944}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [116588, 55702], "successes": [58368, 28881], "pilot_counts": [131072, 131072], "pilot_successes": [65627, 67666], "weight": 0.6766972355463983, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1913051510000514, "checkpoint": 65, "boundary_winner": "cold", "boundary_value": 21.53935597307258, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.53935597307258}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 329206.0, "pilot_cost": 131072.0, "queries": 329206, "counts": [125545, 72589], "successes": [62940, 37526], "pilot_counts": [65536, 65536], "pilot_successes": [32875, 33609], "weight": 0.6336385505589653, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.095963976999883, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.708654422538203, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.708654422538203}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [101339, 48478], "successes": [50760, 24989], "pilot_counts": [131072, 131072], "pilot_successes": [65737, 67772], "weight": 0.6764207697370359, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.107023003999984, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.399613852790733, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.399613852790733}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [134202, 63932], "successes": [67428, 32864], "pilot_counts": [131072, 131072], "pilot_successes": [65195, 67925], "weight": 0.6773313414850564, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.3011953610000546, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.678326763000598, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.678326763000598}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [103745, 46072], "successes": [51894, 23880], "pilot_counts": [131072, 131072], "pilot_successes": [65525, 67820], "weight": 0.6924772999417504, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6149269070001537, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.386085649591603, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.386085649591603}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [87680, 42595], "successes": [43978, 21891], "pilot_counts": [131072, 131072], "pilot_successes": [65523, 67536], "weight": 0.6730396972414363, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9576696020001236, "checkpoint": 63, "boundary_winner": "cold", "boundary_value": 21.26245465213908, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.26245465213908}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [102432, 47385], "successes": [51484, 24200], "pilot_counts": [131072, 131072], "pilot_successes": [65714, 67855], "weight": 0.6837134707291347, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.926256278999972, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.393338501602535, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.393338501602535}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [100812, 49005], "successes": [50491, 25277], "pilot_counts": [131072, 131072], "pilot_successes": [65401, 67656], "weight": 0.672900858712176, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2786750919999577, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.402433592914875, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.402433592914875}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [98763, 51054], "successes": [49538, 26208], "pilot_counts": [131072, 131072], "pilot_successes": [65435, 67434], "weight": 0.6592261588243677, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7849360239999896, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.41250649876213, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.41250649876213}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [119676, 52614], "successes": [59630, 27086], "pilot_counts": [131072, 131072], "pilot_successes": [65732, 68038], "weight": 0.694620555673666, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.057309436999958, "checkpoint": 65, "boundary_winner": "cold", "boundary_value": 21.523670103631563, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.523670103631563}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 329206.0, "pilot_cost": 131072.0, "queries": 329206, "counts": [135506, 62628], "successes": [67633, 32531], "pilot_counts": [65536, 65536], "pilot_successes": [32769, 33841], "weight": 0.6839120049173832, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9078514699999687, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.67320880787481, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.67320880787481}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [101703, 48114], "successes": [50854, 24944], "pilot_counts": [131072, 131072], "pilot_successes": [65502, 67640], "weight": 0.678849517429071, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0189971460001743, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.397837895399316, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.397837895399316}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [85715, 44560], "successes": [42886, 23018], "pilot_counts": [131072, 131072], "pilot_successes": [65808, 67588], "weight": 0.6579590057691531, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1854972040000575, "checkpoint": 63, "boundary_winner": "cold", "boundary_value": 21.273826662385673, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.273826662385673}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 329206.0, "pilot_cost": 131072.0, "queries": 329206, "counts": [132432, 65702], "successes": [66072, 34066], "pilot_counts": [65536, 65536], "pilot_successes": [32799, 33760], "weight": 0.6683952207351436, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8255408830000306, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.685622946397324, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.685622946397324}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [135171, 62963], "successes": [67222, 32498], "pilot_counts": [131072, 131072], "pilot_successes": [65762, 67881], "weight": 0.6822195986248543, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.124055023999972, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.674417175751806, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.674417175751806}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [101097, 48720], "successes": [50414, 25068], "pilot_counts": [131072, 131072], "pilot_successes": [65476, 67608], "weight": 0.6748050626795749, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9885005739999997, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.40085367627046, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.40085367627046}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [104143, 45674], "successes": [52041, 23551], "pilot_counts": [131072, 131072], "pilot_successes": [65379, 68007], "weight": 0.6951344003782133, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1044192540000495, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.383479612989838, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.383479612989838}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 280889.0, "pilot_cost": 131072.0, "queries": 280889, "counts": [102054, 47763], "successes": [51112, 24706], "pilot_counts": [65536, 65536], "pilot_successes": [32780, 33832], "weight": 0.6811892403876357, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0925616960000752, "checkpoint": 64, "boundary_winner": "cold", "boundary_value": 21.39581719832935, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.39581719832935}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229578.0, "pilot_cost": 131072.0, "queries": 229578, "counts": [64050, 34456], "successes": [32041, 17641], "pilot_counts": [65536, 65536], "pilot_successes": [32840, 33679], "weight": 0.6502114066483868, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.682586429999901, "checkpoint": 61, "boundary_winner": "cold", "boundary_value": 20.99931436298972, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.99931436298972}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 261347.0, "pilot_cost": 131072.0, "queries": 261347, "counts": [86621, 43654], "successes": [43308, 22601], "pilot_counts": [65536, 65536], "pilot_successes": [32733, 33740], "weight": 0.6649108004763578, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5546989740000754, "checkpoint": 63, "boundary_winner": "cold", "boundary_value": 21.268893308353668, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.268893308353668}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 358926.0, "pilot_cost": 131072.0, "queries": 358926, "counts": [149986, 77868], "successes": [75335, 40347], "pilot_counts": [65536, 65536], "pilot_successes": [32813, 33705], "weight": 0.658254528230029, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.211766864000083, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.83278229587987, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.83278229587987}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [87745, 42530], "successes": [43921, 21947], "pilot_counts": [131072, 131072], "pilot_successes": [65611, 67605], "weight": 0.6735363699481683, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9666552610001418, "checkpoint": 63, "boundary_winner": "cold", "boundary_value": 21.262183388542624, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.262183388542624}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 347801.0, "pilot_cost": 262144.0, "queries": 347801, "counts": [58495, 27162], "successes": [29294, 14019], "pilot_counts": [131072, 131072], "pilot_successes": [65606, 67735], "weight": 0.6828962023661386, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.921753006000017, "checkpoint": 60, "boundary_winner": "localized", "boundary_value": 12.095041542789959, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.933874168239875, "localized": 12.095041542789959, "checkpoint": 28.91248029506049}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [63298, 35208], "successes": [31572, 18168], "pilot_counts": [131072, 131072], "pilot_successes": [65257, 67395], "weight": 0.6425834196150845, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.3844522870001583, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.36605585063592, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.103045160121187, "localized": 12.36605585063592, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [69475, 29031], "successes": [34911, 14924], "pilot_counts": [131072, 131072], "pilot_successes": [65500, 68048], "weight": 0.7052888805302624, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6519646790000024, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 14.037015701698921, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.053042888344976, "localized": 14.037015701698921, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229578.0, "pilot_cost": 131072.0, "queries": 229578, "counts": [65684, 32822], "successes": [32740, 16893], "pilot_counts": [65536, 65536], "pilot_successes": [32729, 33757], "weight": 0.6668041516191325, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7791738380001334, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.40928193885322, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.08637981939092, "localized": 12.40928193885322, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 336628.0, "pilot_cost": 262144.0, "queries": 336628, "counts": [50183, 24301], "successes": [25048, 12511], "pilot_counts": [131072, 131072], "pilot_successes": [65712, 67709], "weight": 0.6737508150408291, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8495822279999174, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.518023990073676, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.801516589001565, "localized": 12.518023990073676, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 336628.0, "pilot_cost": 262144.0, "queries": 336628, "counts": [49704, 24780], "successes": [24834, 12791], "pilot_counts": [131072, 131072], "pilot_successes": [65642, 67549], "weight": 0.6673121865717724, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0717118519999076, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.166267620696017, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.80656280532863, "localized": 12.166267620696017, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [75594, 37688], "successes": [37576, 19375], "pilot_counts": [131072, 131072], "pilot_successes": [65667, 67574], "weight": 0.6673127616371897, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7171502159999363, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 13.746235976181447, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.225735457464822, "localized": 13.746235976181447, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [68296, 30210], "successes": [34194, 15567], "pilot_counts": [131072, 131072], "pilot_successes": [65516, 67842], "weight": 0.6933223167128261, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7425228380000135, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.426561602302803, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.064448812212053, "localized": 12.426561602302803, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [66659, 31847], "successes": [33339, 16527], "pilot_counts": [131072, 131072], "pilot_successes": [65627, 67666], "weight": 0.6766972355463983, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.165827173000025, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.506866987657766, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.07895221776753, "localized": 12.506866987657766, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 280889.0, "pilot_cost": 131072.0, "queries": 280889, "counts": [94930, 54887], "successes": [47721, 28440], "pilot_counts": [65536, 65536], "pilot_successes": [32875, 33609], "weight": 0.6336385505589653, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0616202939997947, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 14.325855463721622, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.52783597466606, "localized": 14.325855463721622, "checkpoint": 29.052517809175665}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 336628.0, "pilot_cost": 262144.0, "queries": 336628, "counts": [50382, 24102], "successes": [25200, 12459], "pilot_counts": [131072, 131072], "pilot_successes": [65737, 67772], "weight": 0.6764207697370359, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.853533170999981, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.173096548302944, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.79951593732566, "localized": 12.173096548302944, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [116697, 55593], "successes": [58717, 28623], "pilot_counts": [131072, 131072], "pilot_successes": [65195, 67925], "weight": 0.6773313414850564, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1304502030000094, "checkpoint": 65, "boundary_winner": "localized", "boundary_value": 17.264531364966228, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.637233211036182, "localized": 17.264531364966228, "checkpoint": 29.08619041972603}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [90212, 40063], "successes": [45227, 20843], "pilot_counts": [131072, 131072], "pilot_successes": [65525, 67820], "weight": 0.6924772999417504, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5544839369999863, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.896277497484324, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.345091749303773, "localized": 12.896277497484324, "checkpoint": 29.01832707732372}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 318464.0, "pilot_cost": 262144.0, "queries": 318464, "counts": [37905, 18415], "successes": [18938, 9406], "pilot_counts": [131072, 131072], "pilot_successes": [65523, 67536], "weight": 0.6730396972414363, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.735124528000142, "checkpoint": 57, "boundary_winner": "localized", "boundary_value": 12.637664103590046, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.522349567964906, "localized": 12.637664103590046, "checkpoint": 28.801338300875752}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [77452, 35830], "successes": [39008, 18326], "pilot_counts": [131072, 131072], "pilot_successes": [65714, 67855], "weight": 0.6837134707291347, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0719290810000075, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 14.83260220567987, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.212474356765718, "localized": 14.83260220567987, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [76227, 37055], "successes": [38115, 19188], "pilot_counts": [131072, 131072], "pilot_successes": [65401, 67656], "weight": 0.672900858712176, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.048263076000012, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.409253555815436, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.221657479135068, "localized": 12.409253555815436, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 326912.0, "pilot_cost": 262144.0, "queries": 326912, "counts": [42697, 22071], "successes": [21355, 11283], "pilot_counts": [131072, 131072], "pilot_successes": [65435, 67434], "weight": 0.6592261588243677, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9291371270001036, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 12.468852397960555, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.672431784622248, "localized": 12.468852397960555, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [78688, 34594], "successes": [39233, 17838], "pilot_counts": [131072, 131072], "pilot_successes": [65732, 68038], "weight": 0.694620555673666, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.942923065999821, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 13.626814763167214, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.203042053402193, "localized": 13.626814763167214, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [50940, 23544], "successes": [25482, 12182], "pilot_counts": [65536, 65536], "pilot_successes": [32769, 33841], "weight": 0.6839120049173832, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.664866181999969, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.27318416032093, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.793345331531004, "localized": 12.27318416032093, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [76901, 36381], "successes": [38549, 18863], "pilot_counts": [131072, 131072], "pilot_successes": [65502, 67640], "weight": 0.678849517429071, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9521650560000126, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.712501551529472, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.21693230171746, "localized": 12.712501551529472, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 347801.0, "pilot_cost": 262144.0, "queries": 347801, "counts": [56359, 29298], "successes": [28128, 15143], "pilot_counts": [131072, 131072], "pilot_successes": [65808, 67588], "weight": 0.6579590057691531, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0965763709998555, "checkpoint": 60, "boundary_winner": "localized", "boundary_value": 12.84537979348172, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.953172129890646, "localized": 12.84537979348172, "checkpoint": 28.91248029506049}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 261347.0, "pilot_cost": 131072.0, "queries": 261347, "counts": [87075, 43200], "successes": [43424, 22461], "pilot_counts": [65536, 65536], "pilot_successes": [32799, 33760], "weight": 0.6683952207351436, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.628607609000028, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.901852925578407, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.36506164446184, "localized": 13.901852925578407, "checkpoint": 29.01832707732372}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [88876, 41399], "successes": [44196, 21411], "pilot_counts": [131072, 131072], "pilot_successes": [65762, 67881], "weight": 0.6822195986248543, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.073471789000223, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 14.313991572150128, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.353813943810177, "localized": 14.313991572150128, "checkpoint": 29.01832707732372}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 336628.0, "pilot_cost": 262144.0, "queries": 336628, "counts": [50262, 24222], "successes": [25070, 12477], "pilot_counts": [131072, 131072], "pilot_successes": [65476, 67608], "weight": 0.6748050626795749, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.76972941300005, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.100281930619563, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.800693025139054, "localized": 12.100281930619563, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [68475, 30031], "successes": [34141, 15470], "pilot_counts": [131072, 131072], "pilot_successes": [65379, 68007], "weight": 0.6951344003782133, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.876975673000061, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.785299890231586, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.062779687399782, "localized": 12.785299890231586, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 244354.0, "pilot_cost": 131072.0, "queries": 244354, "counts": [77166, 36116], "successes": [38700, 18734], "pilot_counts": [65536, 65536], "pilot_successes": [32780, 33832], "weight": 0.6811892403876357, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7422681250000096, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.81357902479178, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.21501575451982, "localized": 12.81357902479178, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [55695, 29962], "successes": [27930, 15356], "pilot_counts": [65536, 65536], "pilot_successes": [32840, 33679], "weight": 0.6502114066483868, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5988937119998354, "checkpoint": 60, "boundary_winner": "localized", "boundary_value": 12.375274819374132, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.958198457136437, "localized": 12.375274819374132, "checkpoint": 28.91248029506049}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [49525, 24959], "successes": [24746, 12903], "pilot_counts": [65536, 65536], "pilot_successes": [32733, 33740], "weight": 0.6649108004763578, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.639909520999936, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.401986179232086, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.808409623500474, "localized": 12.401986179232086, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.00042600531150609736, "estimate_rational": "21302093177265253661321919467019885/50004290091956656881665150668446367744", "cost": 280889.0, "pilot_cost": 131072.0, "queries": 280889, "counts": [98618, 51199], "successes": [49669, 26498], "pilot_counts": [65536, 65536], "pilot_successes": [32813, 33705], "weight": 0.658254528230029, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "main_fallback", "certified": true, "wall_seconds": 2.708283996999853, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 13.839759491168598, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.51208416775662, "localized": 13.839759491168598, "checkpoint": 29.052517809175665}, "robust_error": 0.00042600531150609736, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [66347, 32159], "successes": [33249, 16633], "pilot_counts": [131072, 131072], "pilot_successes": [65611, 67605], "weight": 0.6735363699481683, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9541624209998645, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.239628537440616, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.08135750577574, "localized": 12.239628537440616, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [178940, 83092], "successes": [89888, 42972], "pilot_counts": [131072, 131072], "pilot_successes": [65606, 67735], "weight": 0.6828962023749043, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7773174649998964, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [110711, 61579], "successes": [55464, 31692], "pilot_counts": [131072, 131072], "pilot_successes": [65257, 67395], "weight": 0.6425834196370764, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.307010042999991, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [139742, 58392], "successes": [70166, 29985], "pilot_counts": [131072, 131072], "pilot_successes": [65500, 68048], "weight": 0.7052888805005078, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6939646240000457, "checkpoint": 66, "boundary_winner": "checkpoint", "boundary_value": 27.898680058038888, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.898680058038888}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [147784, 80070], "successes": [73540, 41277], "pilot_counts": [131072, 131072], "pilot_successes": [65328, 67401], "weight": 0.648593086993225, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.444876495999779, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.00013827868850069985, "estimate_rational": "179495999976124965727041916919/1298074214633706907132624082305024", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65712, 67709], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.836490987000161, "robust_error": 0.00013827868850069985, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [152050, 75804], "successes": [76142, 39146], "pilot_counts": [131072, 131072], "pilot_successes": [65642, 67549], "weight": 0.6673121865580486, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.750546170000007, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [152050, 75804], "successes": [75713, 39017], "pilot_counts": [131072, 131072], "pilot_successes": [65667, 67574], "weight": 0.6673127616354363, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.514402687999791, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [119452, 52838], "successes": [59680, 27152], "pilot_counts": [131072, 131072], "pilot_successes": [65516, 67842], "weight": 0.6933223167136663, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.520727473000079, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [154188, 73666], "successes": [77114, 38222], "pilot_counts": [131072, 131072], "pilot_successes": [65627, 67666], "weight": 0.676697235518812, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.8123422879998543, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.00015628773240951356, "estimate_rational": "811492302017449001151614915931/5192296858534827628530496329220096", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65740, 67625], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.111864790000027, "robust_error": 0.00015628773240951356, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.00016086892482397109, "estimate_rational": "3341116851997521417326536518003/20769187434139310514121985316880384", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65737, 67772], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.3326991530000214, "robust_error": 0.00016086892482397109, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 722422.0, "pilot_cost": 524288.0, "queries": 722422, "counts": [130999, 67135], "successes": [65819, 34487], "pilot_counts": [262144, 262144], "pilot_successes": [130239, 135551], "weight": 0.661166727580982, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7288981350000086, "checkpoint": 66, "boundary_winner": "checkpoint", "boundary_value": 27.898680058038888, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.898680058038888}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [137203, 60931], "successes": [68588, 31630], "pilot_counts": [131072, 131072], "pilot_successes": [65525, 67820], "weight": 0.6924772999136004, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9447828080001273, "checkpoint": 66, "boundary_winner": "checkpoint", "boundary_value": 27.898680058038888, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.898680058038888}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [115958, 56332], "successes": [58061, 28915], "pilot_counts": [131072, 131072], "pilot_successes": [65523, 67536], "weight": 0.6730396972346038, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.573662651999939, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0001459009264947535, "estimate_rational": "1515121844592058820350387364593/10384593717069655257060992658440192", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65714, 67855], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.935313484000062, "robust_error": 0.0001459009264947535, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [115934, 56356], "successes": [57993, 29043], "pilot_counts": [131072, 131072], "pilot_successes": [65401, 67656], "weight": 0.6729008587061123, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 4.0505639109999265, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [113578, 58712], "successes": [56931, 30191], "pilot_counts": [131072, 131072], "pilot_successes": [65435, 67434], "weight": 0.6592261588103022, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.350837621999972, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [156855, 70999], "successes": [78095, 36703], "pilot_counts": [262144, 262144], "pilot_successes": [131247, 135669], "weight": 0.6884041600858816, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6908914509999704, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [116756, 55534], "successes": [58375, 28740], "pilot_counts": [131072, 131072], "pilot_successes": [65661, 67714], "weight": 0.6776730972232823, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2772271690000707, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [134503, 63631], "successes": [67263, 33063], "pilot_counts": [131072, 131072], "pilot_successes": [65502, 67640], "weight": 0.6788495174407827, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6419564069999524, "checkpoint": 66, "boundary_winner": "checkpoint", "boundary_value": 27.898680058038888, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.898680058038888}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0002060404112842547, "estimate_rational": "133727872530307432269815560993/649037107316853453566312041152512", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65808, 67588], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.642655115000025, "robust_error": 0.0002060404112842547, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [154505, 73349], "successes": [77118, 38051], "pilot_counts": [131072, 131072], "pilot_successes": [65486, 67645], "weight": 0.6780879009420706, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.529409686000008, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.00018661313294814115, "estimate_rational": "968950783967975507732548004759/5192296858534827628530496329220096", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65762, 67881], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.5961860280001474, "robust_error": 0.00018661313294814115, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [116262, 56028], "successes": [58009, 28875], "pilot_counts": [131072, 131072], "pilot_successes": [65476, 67608], "weight": 0.67480506268259, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.692599330999883, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 722422.0, "pilot_cost": 524288.0, "queries": 722422, "counts": [135137, 62997], "successes": [67497, 32559], "pilot_counts": [262144, 262144], "pilot_successes": [130754, 135623], "weight": 0.6820471913788559, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 3.778670752999915, "checkpoint": 66, "boundary_winner": "checkpoint", "boundary_value": 27.898680058038888, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.898680058038888}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [114921, 57369], "successes": [57530, 29610], "pilot_counts": [131072, 131072], "pilot_successes": [65523, 67452], "weight": 0.6670203417179819, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.731698035999898, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.00012799302265122542, "estimate_rational": "664577769426334825426098746215/5192296858534827628530496329220096", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65697, 67749], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.54426386199998, "robust_error": 0.00012799302265122542, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [101055, 48762], "successes": [50477, 25054], "pilot_counts": [131072, 131072], "pilot_successes": [65688, 67696], "weight": 0.6745258559367503, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.113982291000184, "checkpoint": 64, "boundary_winner": "checkpoint", "boundary_value": 27.831837488433322, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.831837488433322}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [173729, 88303], "successes": [87235, 45698], "pilot_counts": [131072, 131072], "pilot_successes": [65682, 67530], "weight": 0.6630058687927353, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.4552807600000506, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 434434.0, "pilot_cost": 262144.0, "queries": 434434, "counts": [116043, 56247], "successes": [58047, 28949], "pilot_counts": [131072, 131072], "pilot_successes": [65611, 67605], "weight": 0.6735363699777845, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.4698705989999326, "checkpoint": 65, "boundary_winner": "checkpoint", "boundary_value": 27.865510098983687, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.865510098983687}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 347801.0, "pilot_cost": 262144.0, "queries": 347801, "counts": [58495, 27162], "successes": [29294, 14019], "pilot_counts": [131072, 131072], "pilot_successes": [65606, 67735], "weight": 0.6828962023749043, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.477061097999922, "checkpoint": 60, "boundary_winner": "localized", "boundary_value": 12.095041542789959, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.933874168239875, "localized": 12.095041542789959, "checkpoint": 28.91248029506049}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [63298, 35208], "successes": [31572, 18168], "pilot_counts": [131072, 131072], "pilot_successes": [65257, 67395], "weight": 0.6425834196370764, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2841685759999564, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.36605585063592, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.103045160121187, "localized": 12.36605585063592, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [69475, 29031], "successes": [34911, 14924], "pilot_counts": [131072, 131072], "pilot_successes": [65500, 68048], "weight": 0.7052888805005078, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.426257150000083, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 14.037015701698921, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.053042888344976, "localized": 14.037015701698921, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 347801.0, "pilot_cost": 262144.0, "queries": 347801, "counts": [55556, 30101], "successes": [27727, 15481], "pilot_counts": [131072, 131072], "pilot_successes": [65328, 67401], "weight": 0.648593086993225, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.511340838999956, "checkpoint": 60, "boundary_winner": "localized", "boundary_value": 12.10698647989688, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.959356345348628, "localized": 12.10698647989688, "checkpoint": 28.91248029506049}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.00013827868850069985, "estimate_rational": "179495999976124965727041916919/1298074214633706907132624082305024", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65712, 67709], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.63703511600005, "robust_error": 0.00013827868850069985, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 336628.0, "pilot_cost": 262144.0, "queries": 336628, "counts": [49704, 24780], "successes": [24834, 12791], "pilot_counts": [131072, 131072], "pilot_successes": [65642, 67549], "weight": 0.6673121865580486, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6308917249999695, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.166267620696017, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.80656280532863, "localized": 12.166267620696017, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [75594, 37688], "successes": [37576, 19375], "pilot_counts": [131072, 131072], "pilot_successes": [65667, 67574], "weight": 0.6673127616354363, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 6.569241664000003, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 13.746235976181447, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.225735457464822, "localized": 13.746235976181447, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [68296, 30210], "successes": [34194, 15567], "pilot_counts": [131072, 131072], "pilot_successes": [65516, 67842], "weight": 0.6933223167136663, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.277946767000003, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.426561602302803, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.064448812212053, "localized": 12.426561602302803, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [66659, 31847], "successes": [33339, 16527], "pilot_counts": [131072, 131072], "pilot_successes": [65627, 67666], "weight": 0.676697235518812, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 6.511652701999992, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.506866987657766, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.07895221776753, "localized": 12.506866987657766, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.00015628773240951356, "estimate_rational": "811492302017449001151614915931/5192296858534827628530496329220096", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65740, 67625], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 5.036396685999989, "robust_error": 0.00015628773240951356, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.00016086892482397109, "estimate_rational": "3341116851997521417326536518003/20769187434139310514121985316880384", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65737, 67772], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.784619634999956, "robust_error": 0.00016086892482397109, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 696578.0, "pilot_cost": 524288.0, "queries": 696578, "counts": [113912, 58378], "successes": [57317, 29972], "pilot_counts": [262144, 262144], "pilot_successes": [130239, 135551], "weight": 0.661166727580982, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 7.173955510999974, "checkpoint": 65, "boundary_winner": "localized", "boundary_value": 19.759738225737284, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.649514144816102, "localized": 19.759738225737284, "checkpoint": 29.08619041972603}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [90212, 40063], "successes": [45227, 20843], "pilot_counts": [131072, 131072], "pilot_successes": [65525, 67820], "weight": 0.6924772999136004, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 4.666871284000024, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.896277497484324, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.345091749303773, "localized": 12.896277497484324, "checkpoint": 29.01832707732372}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 318464.0, "pilot_cost": 262144.0, "queries": 318464, "counts": [37905, 18415], "successes": [18938, 9406], "pilot_counts": [131072, 131072], "pilot_successes": [65523, 67536], "weight": 0.6730396972346038, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.3448904439999865, "checkpoint": 57, "boundary_winner": "localized", "boundary_value": 12.637664103590046, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.522349567964906, "localized": 12.637664103590046, "checkpoint": 28.801338300875752}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0001459009264947535, "estimate_rational": "1515121844592058820350387364593/10384593717069655257060992658440192", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65714, 67855], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.929523121999978, "robust_error": 0.0001459009264947535, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [76227, 37055], "successes": [38115, 19188], "pilot_counts": [131072, 131072], "pilot_successes": [65401, 67656], "weight": 0.6729008587061123, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 6.005667738, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.409253555815436, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.221657479135068, "localized": 12.409253555815436, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 326912.0, "pilot_cost": 262144.0, "queries": 326912, "counts": [42697, 22071], "successes": [21355, 11283], "pilot_counts": [131072, 131072], "pilot_successes": [65435, 67434], "weight": 0.6592261588103022, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 4.991211195000005, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 12.468852397960555, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.672431784622248, "localized": 12.468852397960555, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [89682, 40593], "successes": [44701, 20956], "pilot_counts": [262144, 262144], "pilot_successes": [131247, 135669], "weight": 0.6884041600858816, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 5.928500133, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.791674637478307, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.34842479148921, "localized": 12.791674637478307, "checkpoint": 29.01832707732372}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [66755, 31751], "successes": [33244, 16395], "pilot_counts": [131072, 131072], "pilot_successes": [65661, 67714], "weight": 0.6776730972232823, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 4.97764368899999, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.881013623025398, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.077987293830958, "localized": 12.881013623025398, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [76901, 36381], "successes": [38549, 18863], "pilot_counts": [131072, 131072], "pilot_successes": [65502, 67640], "weight": 0.6788495174407827, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 8.328657696999926, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.712501551529472, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.21693230171746, "localized": 12.712501551529472, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0002060404112842547, "estimate_rational": "133727872530307432269815560993/649037107316853453566312041152512", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65808, 67588], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 8.461897822000026, "robust_error": 0.0002060404112842547, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [88338, 41937], "successes": [44065, 21814], "pilot_counts": [131072, 131072], "pilot_successes": [65486, 67645], "weight": 0.6780879009420706, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.9368470509999725, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.309398889413046, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.357444214029055, "localized": 13.309398889413046, "checkpoint": 29.01832707732372}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.00018661313294814115, "estimate_rational": "968950783967975507732548004759/5192296858534827628530496329220096", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65762, 67881], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 6.901541448000046, "robust_error": 0.00018661313294814115, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 336628.0, "pilot_cost": 262144.0, "queries": 336628, "counts": [50262, 24222], "successes": [25070, 12477], "pilot_counts": [131072, 131072], "pilot_successes": [65476, 67608], "weight": 0.67480506268259, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.29935383399993, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 12.100281930619563, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.800693025139054, "localized": 12.100281930619563, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 622794.0, "pilot_cost": 524288.0, "queries": 622794, "counts": [67186, 31320], "successes": [33501, 16206], "pilot_counts": [262144, 262144], "pilot_successes": [130754, 135623], "weight": 0.6820471913788559, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 5.240266654999914, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 11.965177106342951, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.07443995598912, "localized": 11.965177106342951, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [75561, 37721], "successes": [37878, 19560], "pilot_counts": [131072, 131072], "pilot_successes": [65523, 67452], "weight": 0.6670203417179819, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.331609856, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 13.23493150851282, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.226232028538565, "localized": 13.23493150851282, "checkpoint": 28.983602028985825}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.00012799302265122542, "estimate_rational": "664577769426334825426098746215/5192296858534827628530496329220096", "cost": 262144.0, "pilot_cost": 262144.0, "queries": 262144, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [131072, 131072], "pilot_successes": [65697, 67749], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "pilot_fallback", "certified": true, "wall_seconds": 5.076556793999998, "robust_error": 0.00012799302265122542, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [66445, 32061], "successes": [33178, 16629], "pilot_counts": [131072, 131072], "pilot_successes": [65688, 67696], "weight": 0.6745258559367503, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 4.907016138000017, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.648313336203058, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.08067248366714, "localized": 12.648313336203058, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [99329, 50488], "successes": [49929, 26160], "pilot_counts": [131072, 131072], "pilot_successes": [65682, 67530], "weight": 0.6630058687927353, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.308627958999978, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 13.134381672959131, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.50871401525657, "localized": 13.134381672959131, "checkpoint": 29.052517809175665}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [66347, 32159], "successes": [33249, 16633], "pilot_counts": [131072, 131072], "pilot_successes": [65611, 67605], "weight": 0.6735363699777845, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.367792849000011, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.239628537440616, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.08135750577574, "localized": 12.239628537440616, "checkpoint": 28.948325697525178}, "robust_error": 0.0, "robust_failure": false, "case": "near_stratum", "theta": [0.5, 0.516], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.2458598997430926, "estimate_rational": "735896875066452950415628495610453626106272032966993/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1629, 1640], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3741329639999549, "robust_error": 0.2458598997430926, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.22945700935716262, "estimate_rational": "11252538997128776046300594720419064581847810019048598265/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3245], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.8562660139999707, "robust_error": 0.22945700935716262, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.24174659663712084, "estimate_rational": "11855218603708556195412204184909715574623488823947736065/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1630, 1627], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4026150960000905, "robust_error": 0.24174659663712084, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.2482933235532051, "estimate_rational": "2972721962281704781815932536311807427683343148876761/11972621413014756705924586149611790497021399392059392", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1635, 1641], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.262512959999981, "robust_error": 0.2482933235532051, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.23922201078234331, "estimate_rational": "11731413273629206193515591007736072860114418371598254601/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1608, 1642], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.35054556099999, "robust_error": 0.23922201078234331, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.23192132914814512, "estimate_rational": "11373388888039119459294167815505879422075807606630607745/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3278, 3294], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.760411492000003, "robust_error": 0.23192132914814512, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.22281983544586892, "estimate_rational": "10927052935592488225183053671413045489788911630239997625/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3261, 3256], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4428012329999547, "robust_error": 0.22281983544586892, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.2290754522723592, "estimate_rational": "44935309968541087699724104047446271659417492665287479529/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3290, 3265], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5466980240000794, "robust_error": 0.2290754522723592, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.23343452755535357, "estimate_rational": "11447595922006873723188911199156967837651577122318049313/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3295, 3286], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.6559773349999887, "robust_error": 0.23343452755535357, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.22851524233416343, "estimate_rational": "700397179793986902964506658621475997439357721943770785/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1597, 1621], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.263084670000012, "robust_error": 0.22851524233416343, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.24473405866795972, "estimate_rational": "12001723315413091421660300786224097445608923075664820049/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1618, 1648], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.950079856000002, "robust_error": 0.24473405866795972, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.23003291774362236, "estimate_rational": "45123125848892295536423214053435130509661521751199214161/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3303, 3258], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3987428660000205, "robust_error": 0.23003291774362236, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.24193883954024026, "estimate_rational": "11864646168245951779293930553866934042833085664001790345/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1611, 1647], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.205771258000027, "robust_error": 0.24193883954024026, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.23104381162690155, "estimate_rational": "708147222125770025538604315640257805703682083664793273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3304], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.464032381000038, "robust_error": 0.23104381162690155, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.22925903131364575, "estimate_rational": "11242830182124649730638135293216270406712353034357327065/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3281, 3275], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5142173399999592, "robust_error": 0.22925903131364575, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.2492548795784406, "estimate_rational": "12223423727776779486900862940983025562195023265658283545/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1626, 1653], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.2883699360000946, "robust_error": 0.2492548795784406, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.2389743442402416, "estimate_rational": "732454233859040378746116859335063715291416055632303257/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1634, 1615], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.2844291390000535, "robust_error": 0.2389743442402416, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.22298440751428314, "estimate_rational": "43740494105377424067142020398058545859974681836568959409/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3260, 3258], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.8932387290000179, "robust_error": 0.22298440751428314, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.24509874876486293, "estimate_rational": "187806369776980614490302170041613579083645440088932577/766247770432944429179173513575154591809369561091801088", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1647, 1620], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.344689614999993, "robust_error": 0.24509874876486293, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.22100933842855894, "estimate_rational": "43353065680830298138059849718043059783455991111472985641/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3243], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.3510332130000506, "robust_error": 0.22100933842855894, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.2396948952675101, "estimate_rational": "717444058917530188863203646370614229891301230098129/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1623, 1628], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.190740030000029, "robust_error": 0.2396948952675101, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.23056607804727372, "estimate_rational": "45227710269745087422860039272023729950537039810569630569/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3267, 3297], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.46415962399999, "robust_error": 0.23056607804727372, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.22794564664126438, "estimate_rational": "2794605496300233894196976155168552835719549559886844785/12259964326927110866866776217202473468949912977468817408", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1583, 1634], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.2206904949999853, "robust_error": 0.22794564664126438, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.24851776616751925, "estimate_rational": "190426184238837450433689583073798949711520194101433961/766247770432944429179173513575154591809369561091801088", "cost": 2048.0, "pilot_cost": 2048.0, "queries": 2048, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [1024, 1024], "pilot_successes": [804, 795], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 10, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.675313394999989, "robust_error": 0.24851776616751925, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.24552132496181384, "estimate_rational": "12040330742126865237660783819786696357597357095804753769/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1638, 1630], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5164373549999937, "robust_error": 0.24552132496181384, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.23610546109728203, "estimate_rational": "11578578121781417885468427536364024065964521613400241385/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3284], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4624939280000717, "robust_error": 0.23610546109728203, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.24997435181778502, "estimate_rational": "12258706543731085754052189801190031150406735021562729833/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1652, 1629], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.587869671999897, "robust_error": 0.24997435181778502, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.24317244337803992, "estimate_rational": "11925141924425888834980423620911929329238511104527480825/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3349, 3290], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5670263079999813, "robust_error": 0.24317244337803992, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.22726303699392114, "estimate_rational": "696559181593647364852326308745599381463083492184171273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3265, 3279], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.629954616999953, "robust_error": 0.22726303699392114, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.2319259098778674, "estimate_rational": "45494454105484264903558473867484648538121183075615796001/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3291, 3281], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.6384044939999285, "robust_error": 0.2319259098778674, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.2458598997430926, "estimate_rational": "735896875066452950415628495610453626106272032966993/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1629, 1640], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.5109642280000344, "robust_error": 0.2458598997430926, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.22945700935716262, "estimate_rational": "11252538997128776046300594720419064581847810019048598265/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3245], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.284124845000065, "robust_error": 0.22945700935716262, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.24174659663712084, "estimate_rational": "11855218603708556195412204184909715574623488823947736065/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1630, 1627], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.2292080310000983, "robust_error": 0.24174659663712084, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.2482933235532051, "estimate_rational": "2972721962281704781815932536311807427683343148876761/11972621413014756705924586149611790497021399392059392", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1635, 1641], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4321754430000055, "robust_error": 0.2482933235532051, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.23922201078234331, "estimate_rational": "11731413273629206193515591007736072860114418371598254601/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1608, 1642], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3930212129999973, "robust_error": 0.23922201078234331, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.23192132914814512, "estimate_rational": "11373388888039119459294167815505879422075807606630607745/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3278, 3294], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.6032496089999313, "robust_error": 0.23192132914814512, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.22281983544586892, "estimate_rational": "10927052935592488225183053671413045489788911630239997625/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3261, 3256], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.713130842000055, "robust_error": 0.22281983544586892, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.2290754522723592, "estimate_rational": "44935309968541087699724104047446271659417492665287479529/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3290, 3265], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.6044822370000702, "robust_error": 0.2290754522723592, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.23343452755535357, "estimate_rational": "11447595922006873723188911199156967837651577122318049313/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3295, 3286], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.6082156319999967, "robust_error": 0.23343452755535357, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.22851524233416343, "estimate_rational": "700397179793986902964506658621475997439357721943770785/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1597, 1621], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4292682029999924, "robust_error": 0.22851524233416343, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.24473405866795972, "estimate_rational": "12001723315413091421660300786224097445608923075664820049/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1618, 1648], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.2924752599999465, "robust_error": 0.24473405866795972, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.23003291774362236, "estimate_rational": "45123125848892295536423214053435130509661521751199214161/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3303, 3258], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.1252178189999995, "robust_error": 0.23003291774362236, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.24193883954024026, "estimate_rational": "11864646168245951779293930553866934042833085664001790345/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1611, 1647], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.815249534999907, "robust_error": 0.24193883954024026, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.23104381162690155, "estimate_rational": "708147222125770025538604315640257805703682083664793273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3304], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5022838739999997, "robust_error": 0.23104381162690155, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.22925903131364575, "estimate_rational": "11242830182124649730638135293216270406712353034357327065/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3281, 3275], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5319392569999764, "robust_error": 0.22925903131364575, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.2492548795784406, "estimate_rational": "12223423727776779486900862940983025562195023265658283545/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1626, 1653], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3697069349999538, "robust_error": 0.2492548795784406, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.2389743442402416, "estimate_rational": "732454233859040378746116859335063715291416055632303257/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1634, 1615], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.375533140000016, "robust_error": 0.2389743442402416, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.22298440751428314, "estimate_rational": "43740494105377424067142020398058545859974681836568959409/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3260, 3258], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.240879253000003, "robust_error": 0.22298440751428314, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.24509874876486293, "estimate_rational": "187806369776980614490302170041613579083645440088932577/766247770432944429179173513575154591809369561091801088", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1647, 1620], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.76192855599993, "robust_error": 0.24509874876486293, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.22100933842855894, "estimate_rational": "43353065680830298138059849718043059783455991111472985641/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3243], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4405105710000043, "robust_error": 0.22100933842855894, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.2396948952675101, "estimate_rational": "717444058917530188863203646370614229891301230098129/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1623, 1628], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3216366230000176, "robust_error": 0.2396948952675101, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.23056607804727372, "estimate_rational": "45227710269745087422860039272023729950537039810569630569/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3267, 3297], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.8871744410000701, "robust_error": 0.23056607804727372, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.22794564664126438, "estimate_rational": "2794605496300233894196976155168552835719549559886844785/12259964326927110866866776217202473468949912977468817408", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1583, 1634], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5537034520000361, "robust_error": 0.22794564664126438, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.24851776616751925, "estimate_rational": "190426184238837450433689583073798949711520194101433961/766247770432944429179173513575154591809369561091801088", "cost": 2048.0, "pilot_cost": 2048.0, "queries": 2048, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [1024, 1024], "pilot_successes": [804, 795], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 10, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.0019539010000926, "robust_error": 0.24851776616751925, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.24552132496181384, "estimate_rational": "12040330742126865237660783819786696357597357095804753769/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1638, 1630], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.988985865000018, "robust_error": 0.24552132496181384, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.23610546109728203, "estimate_rational": "11578578121781417885468427536364024065964521613400241385/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3284], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.750534425000069, "robust_error": 0.23610546109728203, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.24997435181778502, "estimate_rational": "12258706543731085754052189801190031150406735021562729833/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1652, 1629], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5208995479999885, "robust_error": 0.24997435181778502, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.24317244337803992, "estimate_rational": "11925141924425888834980423620911929329238511104527480825/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3349, 3290], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3320620949999693, "robust_error": 0.24317244337803992, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.22726303699392114, "estimate_rational": "696559181593647364852326308745599381463083492184171273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3265, 3279], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3639191350000601, "robust_error": 0.22726303699392114, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.2319259098778674, "estimate_rational": "45494454105484264903558473867484648538121183075615796001/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3291, 3281], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.518585865000091, "robust_error": 0.2319259098778674, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.2458598997430926, "estimate_rational": "735896875066452950415628495610453626106272032966993/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1629, 1640], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.758592197999974, "robust_error": 0.2458598997430926, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.22945700935716262, "estimate_rational": "11252538997128776046300594720419064581847810019048598265/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3245], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.507183163000036, "robust_error": 0.22945700935716262, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.24174659663712084, "estimate_rational": "11855218603708556195412204184909715574623488823947736065/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1630, 1627], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4252996200000325, "robust_error": 0.24174659663712084, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.2482933235532051, "estimate_rational": "2972721962281704781815932536311807427683343148876761/11972621413014756705924586149611790497021399392059392", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1635, 1641], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.273405132999983, "robust_error": 0.2482933235532051, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.23922201078234331, "estimate_rational": "11731413273629206193515591007736072860114418371598254601/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1608, 1642], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.2581099860000222, "robust_error": 0.23922201078234331, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.23192132914814512, "estimate_rational": "11373388888039119459294167815505879422075807606630607745/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3278, 3294], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4942241710000417, "robust_error": 0.23192132914814512, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.22281983544586892, "estimate_rational": "10927052935592488225183053671413045489788911630239997625/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3261, 3256], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.830024592000086, "robust_error": 0.22281983544586892, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.2290754522723592, "estimate_rational": "44935309968541087699724104047446271659417492665287479529/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3290, 3265], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.657822885000087, "robust_error": 0.2290754522723592, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.23343452755535357, "estimate_rational": "11447595922006873723188911199156967837651577122318049313/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3295, 3286], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.714011336999988, "robust_error": 0.23343452755535357, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.22851524233416343, "estimate_rational": "700397179793986902964506658621475997439357721943770785/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1597, 1621], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.330107049999924, "robust_error": 0.22851524233416343, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.24473405866795972, "estimate_rational": "12001723315413091421660300786224097445608923075664820049/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1618, 1648], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.361359478000054, "robust_error": 0.24473405866795972, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.23003291774362236, "estimate_rational": "45123125848892295536423214053435130509661521751199214161/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3303, 3258], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.0516424429999915, "robust_error": 0.23003291774362236, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.24193883954024026, "estimate_rational": "11864646168245951779293930553866934042833085664001790345/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1611, 1647], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.815765938000027, "robust_error": 0.24193883954024026, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.23104381162690155, "estimate_rational": "708147222125770025538604315640257805703682083664793273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3304], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.0248975410000867, "robust_error": 0.23104381162690155, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.22925903131364575, "estimate_rational": "11242830182124649730638135293216270406712353034357327065/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3281, 3275], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.265816823000023, "robust_error": 0.22925903131364575, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.2492548795784406, "estimate_rational": "12223423727776779486900862940983025562195023265658283545/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1626, 1653], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4675615639999933, "robust_error": 0.2492548795784406, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.2389743442402416, "estimate_rational": "732454233859040378746116859335063715291416055632303257/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1634, 1615], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.3634359870000026, "robust_error": 0.2389743442402416, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.22298440751428314, "estimate_rational": "43740494105377424067142020398058545859974681836568959409/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3260, 3258], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.6423324559999628, "robust_error": 0.22298440751428314, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.24509874876486293, "estimate_rational": "187806369776980614490302170041613579083645440088932577/766247770432944429179173513575154591809369561091801088", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1647, 1620], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4560927640000045, "robust_error": 0.24509874876486293, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.22100933842855894, "estimate_rational": "43353065680830298138059849718043059783455991111472985641/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3243], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.3175675500000352, "robust_error": 0.22100933842855894, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.2396948952675101, "estimate_rational": "717444058917530188863203646370614229891301230098129/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1623, 1628], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.1917636130000346, "robust_error": 0.2396948952675101, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.23056607804727372, "estimate_rational": "45227710269745087422860039272023729950537039810569630569/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3267, 3297], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5510497190000478, "robust_error": 0.23056607804727372, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.22794564664126438, "estimate_rational": "2794605496300233894196976155168552835719549559886844785/12259964326927110866866776217202473468949912977468817408", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1583, 1634], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.1385439960000667, "robust_error": 0.22794564664126438, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.24851776616751925, "estimate_rational": "190426184238837450433689583073798949711520194101433961/766247770432944429179173513575154591809369561091801088", "cost": 2048.0, "pilot_cost": 2048.0, "queries": 2048, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [1024, 1024], "pilot_successes": [804, 795], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 10, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4167444659999546, "robust_error": 0.24851776616751925, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.24552132496181384, "estimate_rational": "12040330742126865237660783819786696357597357095804753769/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1638, 1630], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5792208039999878, "robust_error": 0.24552132496181384, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.23610546109728203, "estimate_rational": "11578578121781417885468427536364024065964521613400241385/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3284], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.5046734559999777, "robust_error": 0.23610546109728203, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.24997435181778502, "estimate_rational": "12258706543731085754052189801190031150406735021562729833/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1652, 1629], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.2554825880000635, "robust_error": 0.24997435181778502, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.24317244337803992, "estimate_rational": "11925141924425888834980423620911929329238511104527480825/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3349, 3290], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.3280785430000606, "robust_error": 0.24317244337803992, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.22726303699392114, "estimate_rational": "696559181593647364852326308745599381463083492184171273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3265, 3279], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3546119029999772, "robust_error": 0.22726303699392114, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.2319259098778674, "estimate_rational": "45494454105484264903558473867484648538121183075615796001/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3291, 3281], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.345579968999914, "robust_error": 0.2319259098778674, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.2458598997430926, "estimate_rational": "735896875066452950415628495610453626106272032966993/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1629, 1640], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.5347702310000386, "robust_error": 0.2458598997430926, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.22945700935716262, "estimate_rational": "11252538997128776046300594720419064581847810019048598265/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3245], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4177306709999584, "robust_error": 0.22945700935716262, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.24174659663712084, "estimate_rational": "11855218603708556195412204184909715574623488823947736065/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1630, 1627], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.329309875999911, "robust_error": 0.24174659663712084, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.2482933235532051, "estimate_rational": "2972721962281704781815932536311807427683343148876761/11972621413014756705924586149611790497021399392059392", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1635, 1641], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.1941251360000251, "robust_error": 0.2482933235532051, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.23922201078234331, "estimate_rational": "11731413273629206193515591007736072860114418371598254601/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1608, 1642], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.229965016000051, "robust_error": 0.23922201078234331, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.23192132914814512, "estimate_rational": "11373388888039119459294167815505879422075807606630607745/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3278, 3294], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3685292070000514, "robust_error": 0.23192132914814512, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.22281983544586892, "estimate_rational": "10927052935592488225183053671413045489788911630239997625/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3261, 3256], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.7289478530000224, "robust_error": 0.22281983544586892, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.2290754522723592, "estimate_rational": "44935309968541087699724104047446271659417492665287479529/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3290, 3265], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.6665073090000533, "robust_error": 0.2290754522723592, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.23343452755535357, "estimate_rational": "11447595922006873723188911199156967837651577122318049313/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3295, 3286], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.915326692000008, "robust_error": 0.23343452755535357, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.22851524233416343, "estimate_rational": "700397179793986902964506658621475997439357721943770785/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1597, 1621], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.1952301329999955, "robust_error": 0.22851524233416343, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.24473405866795972, "estimate_rational": "12001723315413091421660300786224097445608923075664820049/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1618, 1648], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3195385889999898, "robust_error": 0.24473405866795972, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.23003291774362236, "estimate_rational": "45123125848892295536423214053435130509661521751199214161/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3303, 3258], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.4523667140000498, "robust_error": 0.23003291774362236, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.24193883954024026, "estimate_rational": "11864646168245951779293930553866934042833085664001790345/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1611, 1647], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.180448826999964, "robust_error": 0.24193883954024026, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.23104381162690155, "estimate_rational": "708147222125770025538604315640257805703682083664793273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3304], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.5395448609999676, "robust_error": 0.23104381162690155, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.22925903131364575, "estimate_rational": "11242830182124649730638135293216270406712353034357327065/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3281, 3275], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.843986190999999, "robust_error": 0.22925903131364575, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.2492548795784406, "estimate_rational": "12223423727776779486900862940983025562195023265658283545/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1626, 1653], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.3345296259999486, "robust_error": 0.2492548795784406, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.2389743442402416, "estimate_rational": "732454233859040378746116859335063715291416055632303257/3064991081731777716716694054300618367237478244367204352", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1634, 1615], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.9088922679999314, "robust_error": 0.2389743442402416, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.22298440751428314, "estimate_rational": "43740494105377424067142020398058545859974681836568959409/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3260, 3258], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.248198431999981, "robust_error": 0.22298440751428314, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.24509874876486293, "estimate_rational": "187806369776980614490302170041613579083645440088932577/766247770432944429179173513575154591809369561091801088", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1647, 1620], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.7336509379999825, "robust_error": 0.24509874876486293, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.22100933842855894, "estimate_rational": "43353065680830298138059849718043059783455991111472985641/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3263, 3243], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.630352182000024, "robust_error": 0.22100933842855894, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.2396948952675101, "estimate_rational": "717444058917530188863203646370614229891301230098129/2993155353253689176481146537402947624255349848014848", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1623, 1628], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.725014688999977, "robust_error": 0.2396948952675101, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.23056607804727372, "estimate_rational": "45227710269745087422860039272023729950537039810569630569/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3267, 3297], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.0971137349999935, "robust_error": 0.23056607804727372, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.22794564664126438, "estimate_rational": "2794605496300233894196976155168552835719549559886844785/12259964326927110866866776217202473468949912977468817408", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1583, 1634], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.988537496000049, "robust_error": 0.22794564664126438, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.24851776616751925, "estimate_rational": "190426184238837450433689583073798949711520194101433961/766247770432944429179173513575154591809369561091801088", "cost": 2048.0, "pilot_cost": 2048.0, "queries": 2048, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [1024, 1024], "pilot_successes": [804, 795], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 10, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.5285176010000896, "robust_error": 0.24851776616751925, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.24552132496181384, "estimate_rational": "12040330742126865237660783819786696357597357095804753769/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1638, 1630], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.6825212060000467, "robust_error": 0.24552132496181384, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.23610546109728203, "estimate_rational": "11578578121781417885468427536364024065964521613400241385/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3313, 3284], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.0939152770000646, "robust_error": 0.23610546109728203, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.24997435181778502, "estimate_rational": "12258706543731085754052189801190031150406735021562729833/49039857307708443467467104868809893875799651909875269632", "cost": 4096.0, "pilot_cost": 4096.0, "queries": 4096, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [2048, 2048], "pilot_successes": [1652, 1629], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 11, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.287745287000007, "robust_error": 0.24997435181778502, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.24317244337803992, "estimate_rational": "11925141924425888834980423620911929329238511104527480825/49039857307708443467467104868809893875799651909875269632", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3349, 3290], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.7341166520000115, "robust_error": 0.24317244337803992, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.22726303699392114, "estimate_rational": "696559181593647364852326308745599381463083492184171273/3064991081731777716716694054300618367237478244367204352", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3265, 3279], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.4654588470000363, "robust_error": 0.22726303699392114, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.2319259098778674, "estimate_rational": "45494454105484264903558473867484648538121183075615796001/196159429230833773869868419475239575503198607639501078528", "cost": 8192.0, "pilot_cost": 8192.0, "queries": 8192, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [4096, 4096], "pilot_successes": [3291, 3281], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 12, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.7469281129999672, "robust_error": 0.2319259098778674, "robust_failure": false, "case": "nonzero_fallback", "theta": [0.8, 0.8], "costs": [1, 1], "epsilon": ".25", "rho": "0", "L": 2.995732273553991, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.013158100858630492, "estimate_rational": "83455275898248331317007498385221/6342501611355974432586969821216768", "cost": 18717.0, "pilot_cost": 8192.0, "queries": 18717, "counts": [8773, 1752], "successes": [4465, 1392], "pilot_counts": [4096, 4096], "pilot_successes": [2046, 3245], "weight": 0.8335327890101759, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "main_fallback", "certified": true, "wall_seconds": 2.502071818000104, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.72917633213253, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.72917633213253}, "robust_error": 0.013158100858630492, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6625, 1333], "successes": [3319, 1027], "pilot_counts": [4096, 4096], "pilot_successes": [2036, 3245], "weight": 0.8325849163308325, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3941761690000476, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.41208409595025, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.41208409595025}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.014048282541931101, "estimate_rational": "24122334929458657720138501377285/1717102062651336705622678842638336", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8789, 1736], "successes": [4477, 1390], "pilot_counts": [8192, 8192], "pilot_successes": [4052, 6554], "weight": 0.8351346006819842, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 2.4598822140001175, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.736889549496304, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.736889549496304}, "robust_error": 0.014048282541931101, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8761, 1764], "successes": [4324, 1414], "pilot_counts": [8192, 8192], "pilot_successes": [4062, 6496], "weight": 0.8324390904817179, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.555698608000057, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.74488910137223, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.74488910137223}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7642, 1510], "successes": [3865, 1192], "pilot_counts": [8192, 8192], "pilot_successes": [4111, 6527], "weight": 0.8350190580095591, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.2379109890000564, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.576752150879933, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.576752150879933}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6673, 1285], "successes": [3378, 994], "pilot_counts": [4096, 4096], "pilot_successes": [2045, 3294], "weight": 0.8386032124182056, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3345748479998747, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.402232838079957, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.402232838079957}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6657, 1301], "successes": [3334, 1041], "pilot_counts": [8192, 8192], "pilot_successes": [4104, 6549], "weight": 0.8365012500967441, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.2174409399999604, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.452698729467986, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.452698729467986}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8795, 1730], "successes": [4360, 1390], "pilot_counts": [8192, 8192], "pilot_successes": [4058, 6558], "weight": 0.8356223658372576, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6073420500001703, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.74064201177442, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.74064201177442}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5026, 991], "successes": [2509, 771], "pilot_counts": [8192, 8192], "pilot_successes": [4158, 6573], "weight": 0.8353293782077014, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.497812854999893, "checkpoint": 41, "boundary_winner": "cold", "boundary_value": 18.13777741395668, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.13777741395668}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5004, 1013], "successes": [2505, 789], "pilot_counts": [8192, 8192], "pilot_successes": [4119, 6472], "weight": 0.8316313643712161, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.356985469000165, "checkpoint": 41, "boundary_winner": "cold", "boundary_value": 18.147956832202826, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.147956832202826}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6653, 1305], "successes": [3329, 1061], "pilot_counts": [4096, 4096], "pilot_successes": [2039, 3274], "weight": 0.8359987329020016, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.114504458000056, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.479221573201247, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.479221573201247}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -0.012458743546898953, "estimate_rational": "-464546105573944359932342227057/37286753983275653879961621626880", "cost": 18717.0, "pilot_cost": 8192.0, "queries": 18717, "counts": [8785, 1740], "successes": [4320, 1399], "pilot_counts": [4096, 4096], "pilot_successes": [2052, 3258], "weight": 0.8347519351637304, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "main_fallback", "certified": true, "wall_seconds": 2.2497524469999917, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.7441208047444, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.7441208047444}, "robust_error": 0.012458743546898953, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -0.020995229141801623, "estimate_rational": "-4233722971953851955613981795567283/201651667784110306288721050290094080", "cost": 28488.0, "pilot_cost": 16384.0, "queries": 28488, "counts": [10085, 2019], "successes": [4904, 1643], "pilot_counts": [8192, 8192], "pilot_successes": [4152, 6529], "weight": 0.8332166159162905, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 2.1567404420000003, "checkpoint": 46, "boundary_winner": "cold", "boundary_value": 18.907137649714013, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.907137649714013}, "robust_error": 0.020995229141801623, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -0.015489201133229123, "estimate_rational": "-1393507105672934313265923289805/89966363900035547443087678636032", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8809, 1716], "successes": [4314, 1378], "pilot_counts": [8192, 8192], "pilot_successes": [4141, 6589], "weight": 0.8369441502149225, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 2.3669820000000072, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.736712085306117, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.736712085306117}, "robust_error": 0.015489201133229123, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6648, 1310], "successes": [3334, 1055], "pilot_counts": [8192, 8192], "pilot_successes": [4056, 6556], "weight": 0.8354246104346318, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.4271338340001876, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.46538512991226, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.46538512991226}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6656, 1302], "successes": [3346, 1036], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6553], "weight": 0.836486877636243, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.563744458999963, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.444795592337414, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.444795592337414}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7615, 1537], "successes": [3777, 1238], "pilot_counts": [8192, 8192], "pilot_successes": [4031, 6517], "weight": 0.8321207336986025, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.238858951999873, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.61337778106175, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.61337778106175}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6658, 1300], "successes": [3307, 1034], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6575], "weight": 0.8366562979445303, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.442339941, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.443614374335507, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.443614374335507}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.018288952292490203, "estimate_rational": "-694395525905585154019935244651051/37968032000975655777407406459322368", "cost": 18717.0, "pilot_cost": 8192.0, "queries": 18717, "counts": [8778, 1747], "successes": [4283, 1407], "pilot_counts": [4096, 4096], "pilot_successes": [2057, 3256], "weight": 0.8340725703997267, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "main_fallback", "certified": true, "wall_seconds": 2.333748130999993, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.748514682804867, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.748514682804867}, "robust_error": 0.018288952292490203, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7611, 1541], "successes": [3760, 1226], "pilot_counts": [8192, 8192], "pilot_successes": [4164, 6511], "weight": 0.8316388764546508, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3893639719999555, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.595870453264908, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.595870453264908}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7641, 1511], "successes": [3810, 1224], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6523], "weight": 0.8348968514573946, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3451394210001126, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.61562909562022, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.61562909562022}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8839, 1686], "successes": [4500, 1336], "pilot_counts": [8192, 8192], "pilot_successes": [4096, 6608], "weight": 0.8398684279282121, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.1726048339999124, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.70996147125404, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.70996147125404}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 17344.0, "pilot_cost": 8192.0, "queries": 17344, "counts": [7663, 1489], "successes": [3847, 1207], "pilot_counts": [4096, 4096], "pilot_successes": [2054, 3284], "weight": 0.8373135209847945, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.607543353999972, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.610855534888632, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.610855534888632}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6648, 1310], "successes": [3308, 1048], "pilot_counts": [4096, 4096], "pilot_successes": [2051, 3263], "weight": 0.8353777202700368, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.342580233000035, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.455188498094934, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.455188498094934}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7657, 1495], "successes": [3870, 1187], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 6582], "weight": 0.8367109108146085, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9366670090000753, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.580825620109774, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.580825620109774}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7645, 1507], "successes": [3868, 1195], "pilot_counts": [8192, 8192], "pilot_successes": [4049, 6562], "weight": 0.8354256844508738, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3562467940000715, "checkpoint": 44, "boundary_winner": "cold", "boundary_value": 18.582233658059085, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.582233658059085}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6624, 1334], "successes": [3303, 1065], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6497], "weight": 0.8324467015261959, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.4344439940000484, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.459370538424817, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.459370538424817}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8823, 1702], "successes": [4379, 1398], "pilot_counts": [8192, 8192], "pilot_successes": [4033, 6630], "weight": 0.8382821227139369, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.1480387809999684, "checkpoint": 45, "boundary_winner": "cold", "boundary_value": 18.770816875582643, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.770816875582643}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5016, 1001], "successes": [2510, 781], "pilot_counts": [8192, 8192], "pilot_successes": [4149, 6534], "weight": 0.8336327588222551, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.213006926999924, "checkpoint": 41, "boundary_winner": "cold", "boundary_value": 18.145388397065393, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.145388397065393}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6668, 1290], "successes": [3342, 1044], "pilot_counts": [8192, 8192], "pilot_successes": [4075, 6589], "weight": 0.8380024483602236, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5632413089999773, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.467014396042405, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.467014396042405}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.017150344321469713, "estimate_rational": "46648570273500961434801701220211/2719978642942100939128201386393600", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6633, 1325], "successes": [3391, 1072], "pilot_counts": [4096, 4096], "pilot_successes": [2046, 3245], "weight": 0.8335327890101759, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "main_fallback", "certified": true, "wall_seconds": 2.905704782000157, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 13.999251773750949, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.576127735709544, "localized": 13.999251773750949, "checkpoint": 28.193417933360685}, "robust_error": 0.017150344321469713, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12741.0, "pilot_cost": 8192.0, "queries": 12741, "counts": [3787, 762], "successes": [1903, 589], "pilot_counts": [4096, 4096], "pilot_successes": [2036, 3245], "weight": 0.8325849163308325, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.938607958000148, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 13.021933197749968, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.955763751210878, "localized": 13.021933197749968, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20933.0, "pilot_cost": 16384.0, "queries": 20933, "counts": [3799, 750], "successes": [1904, 594], "pilot_counts": [8192, 8192], "pilot_successes": [4052, 6554], "weight": 0.8351346006819842, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9645151409999926, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 12.385454583715633, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.980987883135352, "localized": 12.385454583715633, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5760, 1160], "successes": [2845, 918], "pilot_counts": [8192, 8192], "pilot_successes": [4062, 6496], "weight": 0.8324390904817179, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.879230387000007, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.156719635193895, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.405773898621774, "localized": 12.156719635193895, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5778, 1142], "successes": [2928, 905], "pilot_counts": [8192, 8192], "pilot_successes": [4111, 6527], "weight": 0.8350190580095591, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.683924028000092, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.34331895801048, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.40146865053925, "localized": 12.34331895801048, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6673, 1285], "successes": [3378, 994], "pilot_counts": [4096, 4096], "pilot_successes": [2045, 3294], "weight": 0.8386032124182056, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.1340812660000665, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 15.431050968949043, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.500845126748068, "localized": 15.431050968949043, "checkpoint": 28.193417933360685}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5033, 984], "successes": [2526, 798], "pilot_counts": [8192, 8192], "pilot_successes": [4104, 6549], "weight": 0.8365012500967441, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0038819559999865, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 12.466034926580523, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.29313085805096, "localized": 12.466034926580523, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.013450506799542782, "estimate_rational": "-13695207618604067055164702152765/1018192683941812779611643233435648", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5782, 1138], "successes": [2839, 911], "pilot_counts": [8192, 8192], "pilot_successes": [4058, 6558], "weight": 0.8356223658372576, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 3.0205855490000886, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.252393040046261, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.414861617908244, "localized": 12.252393040046261, "checkpoint": 28.142904184386513}, "robust_error": 0.013450506799542782, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20933.0, "pilot_cost": 16384.0, "queries": 20933, "counts": [3800, 749], "successes": [1898, 586], "pilot_counts": [8192, 8192], "pilot_successes": [4158, 6573], "weight": 0.8353293782077014, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.674176449000015, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 13.205211401914603, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.963971437321156, "localized": 13.205211401914603, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20933.0, "pilot_cost": 16384.0, "queries": 20933, "counts": [3783, 766], "successes": [1898, 601], "pilot_counts": [8192, 8192], "pilot_successes": [4119, 6472], "weight": 0.8316313643712161, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.229458961000091, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 12.093725491129945, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.976643061649785, "localized": 12.093725491129945, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13424.0, "pilot_cost": 8192.0, "queries": 13424, "counts": [4374, 858], "successes": [2188, 700], "pilot_counts": [4096, 4096], "pilot_successes": [2039, 3274], "weight": 0.8359987329020016, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5700923469998997, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.900084359499886, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.16460196426918, "localized": 12.900084359499886, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -0.018470697647053686, "estimate_rational": "-61459575080905678810348156208441/3327409513993602225690360036720640", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6643, 1315], "successes": [3240, 1058], "pilot_counts": [4096, 4096], "pilot_successes": [2052, 3258], "weight": 0.8347519351637304, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "main_fallback", "certified": true, "wall_seconds": 2.1281092570000055, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 13.565919044260466, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.564305742193945, "localized": 13.565919044260466, "checkpoint": 28.193417933360685}, "robust_error": 0.018470697647053686, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -0.013802029792815045, "estimate_rational": "-265252931300945823223635895747499/19218400139885886077671454015488000", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7625, 1527], "successes": [3744, 1242], "pilot_counts": [8192, 8192], "pilot_successes": [4152, 6529], "weight": 0.8332166159162905, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 2.141693348999979, "checkpoint": 44, "boundary_winner": "localized", "boundary_value": 15.278261709366088, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.72533972986769, "localized": 15.278261709366088, "checkpoint": 28.242808780661612}, "robust_error": 0.013802029792815045, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6660, 1298], "successes": [3285, 1047], "pilot_counts": [8192, 8192], "pilot_successes": [4141, 6589], "weight": 0.8369441502149225, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.335251999999855, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 13.28477323679907, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.56289498482419, "localized": 13.28477323679907, "checkpoint": 28.193417933360685}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4371, 861], "successes": [2190, 689], "pilot_counts": [8192, 8192], "pilot_successes": [4056, 6556], "weight": 0.8354246104346318, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.2875138249999054, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.254722472762568, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.135003053012774, "localized": 12.254722472762568, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5033, 984], "successes": [2535, 781], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6553], "weight": 0.836486877636243, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6336970569998357, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 12.219410579990335, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.26022303859157, "localized": 12.219410579990335, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5007, 1010], "successes": [2496, 819], "pilot_counts": [8192, 8192], "pilot_successes": [4031, 6517], "weight": 0.8321207336986025, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.223020783000038, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 13.014906260616188, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.303393875550494, "localized": 13.014906260616188, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4377, 855], "successes": [2190, 684], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6575], "weight": 0.8366562979445303, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.301139852999995, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.159632550156488, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.131759493727337, "localized": 12.159632550156488, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.018053167170493815, "estimate_rational": "-195942050569682926677725116170945/10853610821813667996431748954062848", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [6637, 1321], "successes": [3239, 1063], "pilot_counts": [4096, 4096], "pilot_successes": [2057, 3256], "weight": 0.8340725703997267, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "main_fallback", "certified": true, "wall_seconds": 2.1818866940000134, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 13.73247988784446, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.56636724887705, "localized": 13.73247988784446, "checkpoint": 28.193417933360685}, "robust_error": 0.018053167170493815, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4351, 881], "successes": [2176, 708], "pilot_counts": [8192, 8192], "pilot_successes": [4164, 6511], "weight": 0.8316388764546508, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.2693560529999104, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.630663136975711, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.150630913955656, "localized": 12.630663136975711, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5777, 1143], "successes": [2897, 938], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6523], "weight": 0.8348968514573946, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3513845859999947, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 14.03300346448458, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.457173397211363, "localized": 14.03300346448458, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6683, 1275], "successes": [3404, 1019], "pilot_counts": [8192, 8192], "pilot_successes": [4096, 6608], "weight": 0.8398684279282121, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0280701890001183, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 12.997112457480936, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.54159499404845, "localized": 12.997112457480936, "checkpoint": 28.193417933360685}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 15112.0, "pilot_cost": 8192.0, "queries": 15112, "counts": [5794, 1126], "successes": [2930, 910], "pilot_counts": [4096, 4096], "pilot_successes": [2054, 3284], "weight": 0.8373135209847945, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.1498500269999568, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.557787416815327, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.425276181508313, "localized": 12.557787416815327, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12741.0, "pilot_cost": 8192.0, "queries": 12741, "counts": [3800, 749], "successes": [1896, 587], "pilot_counts": [4096, 4096], "pilot_successes": [2051, 3263], "weight": 0.8353777202700368, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.717832685000076, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 12.533159136370115, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.96619460632352, "localized": 12.533159136370115, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6658, 1300], "successes": [3385, 1028], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 6582], "weight": 0.8367109108146085, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.4497121320000588, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 14.068287971611701, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.53410968329186, "localized": 14.068287971611701, "checkpoint": 28.193417933360685}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.015352928734863953, "estimate_rational": "16552101857647969128686922044125/1078107124933166256846348497190912", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6648, 1310], "successes": [3394, 1035], "pilot_counts": [8192, 8192], "pilot_successes": [4049, 6562], "weight": 0.8354256844508738, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 1.80979384200009, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 14.520604666944198, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.536052780510577, "localized": 14.520604666944198, "checkpoint": 28.193417933360685}, "robust_error": 0.015352928734863953, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4355, 877], "successes": [2193, 695], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6497], "weight": 0.8324467015261959, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.161448914999937, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.059434568359551, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.12822534077579, "localized": 12.059434568359551, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6671, 1287], "successes": [3308, 1050], "pilot_counts": [8192, 8192], "pilot_successes": [4033, 6630], "weight": 0.8382821227139369, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7979195150001033, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 12.412867105172024, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.578150127235016, "localized": 12.412867105172024, "checkpoint": 28.193417933360685}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5016, 1001], "successes": [2510, 781], "pilot_counts": [8192, 8192], "pilot_successes": [4149, 6534], "weight": 0.8336327588222551, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0186924839999847, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 13.13039907212325, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.2440006857335, "localized": 13.13039907212325, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4384, 848], "successes": [2175, 673], "pilot_counts": [8192, 8192], "pilot_successes": [4075, 6589], "weight": 0.8380024483602236, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0231353540000327, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.338080748846005, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.116821471929498, "localized": 12.338080748846005, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 32392.0, "pilot_cost": 16384.0, "queries": 32392, "counts": [13350, 2658], "successes": [6780, 2116], "pilot_counts": [8192, 8192], "pilot_successes": [4132, 6526], "weight": 0.8339925887223755, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 3.001711061999913, "checkpoint": 48, "boundary_winner": "checkpoint", "boundary_value": 27.209394479118554, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.209394479118554}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8789, 1736], "successes": [4412, 1358], "pilot_counts": [8192, 8192], "pilot_successes": [4093, 6518], "weight": 0.8350888367952463, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.803118766000125, "checkpoint": 45, "boundary_winner": "checkpoint", "boundary_value": 27.070445250963424, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.070445250963424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -0.007187094837135327, "estimate_rational": "-145771601347068893349855535207/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4052, 6554], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.866231485000071, "robust_error": 0.007187094837135327, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 28488.0, "pilot_cost": 16384.0, "queries": 28488, "counts": [10076, 2028], "successes": [4996, 1617], "pilot_counts": [8192, 8192], "pilot_successes": [4062, 6496], "weight": 0.8324390904827449, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9472876659999656, "checkpoint": 46, "boundary_winner": "checkpoint", "boundary_value": 27.11773371142875, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.11773371142875}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 28488.0, "pilot_cost": 16384.0, "queries": 28488, "counts": [10107, 1997], "successes": [5082, 1585], "pilot_counts": [8192, 8192], "pilot_successes": [4111, 6527], "weight": 0.8350190580102416, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.429810376999967, "checkpoint": 46, "boundary_winner": "checkpoint", "boundary_value": 27.11773371142875, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.11773371142875}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8806, 1719], "successes": [4415, 1372], "pilot_counts": [8192, 8192], "pilot_successes": [4120, 6566], "weight": 0.8366760178068826, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.4927994050001416, "checkpoint": 45, "boundary_winner": "checkpoint", "boundary_value": 27.070445250963424, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.070445250963424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 30304.0, "pilot_cost": 16384.0, "queries": 30304, "counts": [11644, 2276], "successes": [5773, 1798], "pilot_counts": [8192, 8192], "pilot_successes": [4104, 6549], "weight": 0.8365012500973293, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.34488393599986, "checkpoint": 47, "boundary_winner": "checkpoint", "boundary_value": 27.164036707429382, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.164036707429382}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.006216111180730681, "estimate_rational": "-252155426218836979545638559429/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4058, 6558], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.342326213999968, "robust_error": 0.006216111180730681, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.010197603306211734, "estimate_rational": "413663934464277794588914225639/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4158, 6573], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.6389182220000293, "robust_error": 0.010197603306211734, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 25536.0, "pilot_cost": 16384.0, "queries": 25536, "counts": [7611, 1541], "successes": [3802, 1204], "pilot_counts": [8192, 8192], "pilot_successes": [4119, 6472], "weight": 0.8316313643709804, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8096319879998646, "checkpoint": 44, "boundary_winner": "checkpoint", "boundary_value": 27.02212845991927, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.02212845991927}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.006880469135338472, "estimate_rational": "-279104986536435890682276707037/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 6562], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.4616198229998645, "robust_error": 0.006880469135338472, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8812, 1713], "successes": [4396, 1370], "pilot_counts": [8192, 8192], "pilot_successes": [4069, 6580], "weight": 0.8372732691276699, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.638496411999995, "checkpoint": 45, "boundary_winner": "checkpoint", "boundary_value": 27.070445250963424, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.070445250963424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.009063628926385077, "estimate_rational": "45958058595111944216451209113/5070602400912917605986812821504", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4152, 6529], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.179841018000161, "robust_error": 0.009063628926385077, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.007444473477994957, "estimate_rational": "301983720728430140732866491135/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4141, 6589], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.701995232999934, "robust_error": 0.007444473477994957, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -0.006538498699963896, "estimate_rational": "-33154127206402923154118264025/5070602400912917605986812821504", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4056, 6556], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.6847901910000473, "robust_error": 0.006538498699963896, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8804, 1721], "successes": [4399, 1375], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6553], "weight": 0.8364868776364548, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.756050903999949, "checkpoint": 45, "boundary_winner": "checkpoint", "boundary_value": 27.070445250963424, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.070445250963424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -0.010473717707776081, "estimate_rational": "-424864465244268293395076355625/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4031, 6517], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.0657139990000815, "robust_error": 0.010473717707776081, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.005760889734693666, "estimate_rational": "58422362640264567415291107035/10141204801825835211973625643008", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6575], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.5312960559999738, "robust_error": 0.005760889734693666, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00657193314030345, "estimate_rational": "-66647319919723681580190571805/10141204801825835211973625643008", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4056, 6570], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.7946308699999918, "robust_error": 0.00657193314030345, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.010932762705580905, "estimate_rational": "221742771294118955318085753807/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4164, 6511], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.593579355999964, "robust_error": 0.010932762705580905, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 28488.0, "pilot_cost": 16384.0, "queries": 28488, "counts": [10105, 1999], "successes": [5075, 1617], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6523], "weight": 0.8348968514580497, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5478497250001055, "checkpoint": 46, "boundary_winner": "checkpoint", "boundary_value": 27.11773371142875, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.11773371142875}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 32392.0, "pilot_cost": 16384.0, "queries": 32392, "counts": [13444, 2564], "successes": [6808, 2051], "pilot_counts": [8192, 8192], "pilot_successes": [4096, 6608], "weight": 0.8398684279278442, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.179189941000004, "checkpoint": 48, "boundary_winner": "checkpoint", "boundary_value": 27.209394479118554, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.209394479118554}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 30304.0, "pilot_cost": 16384.0, "queries": 30304, "counts": [11654, 2266], "successes": [5824, 1815], "pilot_counts": [8192, 8192], "pilot_successes": [4093, 6559], "weight": 0.8372449369394271, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1124540749999596, "checkpoint": 47, "boundary_winner": "checkpoint", "boundary_value": 27.164036707429382, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.164036707429382}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 32392.0, "pilot_cost": 16384.0, "queries": 32392, "counts": [13364, 2644], "successes": [6579, 2100], "pilot_counts": [8192, 8192], "pilot_successes": [4068, 6535], "weight": 0.8348500872223371, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.952032720000034, "checkpoint": 48, "boundary_winner": "checkpoint", "boundary_value": 27.209394479118554, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.209394479118554}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -0.006930621448813942, "estimate_rational": "-281139406065396321690522383829/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 6582], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.8707290940001258, "robust_error": 0.006930621448813942, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.00769957287322304, "estimate_rational": "-156165890787874875771315581177/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4049, 6562], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.0867044109998005, "robust_error": 0.00769957287322304, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8761, 1764], "successes": [4387, 1393], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6497], "weight": 0.8324467015270118, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3938248179999846, "checkpoint": 45, "boundary_winner": "checkpoint", "boundary_value": 27.070445250963424, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.070445250963424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -0.010576491407979805, "estimate_rational": "-214516730906148984345571954527/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4033, 6630], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.7150673379999262, "robust_error": 0.010576491407979805, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.008593898104015419, "estimate_rational": "697219845750744794461030356263/81129638414606681695789005144064", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4149, 6534], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.482867280000164, "robust_error": 0.008593898104015419, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 26909.0, "pilot_cost": 16384.0, "queries": 26909, "counts": [8820, 1705], "successes": [4409, 1373], "pilot_counts": [8192, 8192], "pilot_successes": [4075, 6589], "weight": 0.8380024483593321, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6009755590000623, "checkpoint": 45, "boundary_winner": "checkpoint", "boundary_value": 27.070445250963424, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.070445250963424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.016175417436745967, "estimate_rational": "531112106787454538462472886793875/32834522439026412287371319741251584", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5771, 1149], "successes": [2948, 919], "pilot_counts": [8192, 8192], "pilot_successes": [4132, 6526], "weight": 0.8339925887223755, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 2.473580069000036, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.43714923734353, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.417472277609548, "localized": 12.43714923734353, "checkpoint": 28.142904184386513}, "robust_error": 0.016175417436745967, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5024, 993], "successes": [2537, 762], "pilot_counts": [8192, 8192], "pilot_successes": [4093, 6518], "weight": 0.8350888367952463, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5970279260000098, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 14.36200713588982, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.22075357931718, "localized": 14.36200713588982, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -0.007187094837135327, "estimate_rational": "-145771601347068893349855535207/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4052, 6554], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.537122224000086, "robust_error": 0.007187094837135327, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5760, 1160], "successes": [2845, 918], "pilot_counts": [8192, 8192], "pilot_successes": [4062, 6496], "weight": 0.8324390904827449, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.753207031000102, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.156719635193895, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.405773898621774, "localized": 12.156719635193895, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5778, 1142], "successes": [2928, 905], "pilot_counts": [8192, 8192], "pilot_successes": [4111, 6527], "weight": 0.8350190580102416, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3615873670000838, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.34331895801048, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.40146865053925, "localized": 12.34331895801048, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.013593601700642879, "estimate_rational": "220358750252425112294909491709243/16210475715350976222566510160248832", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5789, 1131], "successes": [2949, 887], "pilot_counts": [8192, 8192], "pilot_successes": [4120, 6566], "weight": 0.8366760178068826, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "main_fallback", "certified": true, "wall_seconds": 2.4048255029999837, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 13.31299717157179, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.383495541186008, "localized": 13.31299717157179, "checkpoint": 28.142904184386513}, "robust_error": 0.013593601700642879, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5033, 984], "successes": [2526, 798], "pilot_counts": [8192, 8192], "pilot_successes": [4104, 6549], "weight": 0.8365012500973293, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.344430027000044, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 12.466034926580523, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.29313085805096, "localized": 12.466034926580523, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.006216111180730681, "estimate_rational": "-252155426218836979545638559429/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4058, 6558], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.644220265000058, "robust_error": 0.006216111180730681, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.010197603306211734, "estimate_rational": "413663934464277794588914225639/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4158, 6573], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.6822779120000177, "robust_error": 0.010197603306211734, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20933.0, "pilot_cost": 16384.0, "queries": 20933, "counts": [3783, 766], "successes": [1898, 601], "pilot_counts": [8192, 8192], "pilot_successes": [4119, 6472], "weight": 0.8316313643709804, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5520862910000233, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 12.093725491129945, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.976643061649785, "localized": 12.093725491129945, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.006880469135338472, "estimate_rational": "-279104986536435890682276707037/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 6562], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.2567215420001503, "robust_error": 0.006880469135338472, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5794, 1126], "successes": [2867, 892], "pilot_counts": [8192, 8192], "pilot_successes": [4069, 6580], "weight": 0.8372732691276699, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.4047140679999757, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 12.520743693255435, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.395260608711908, "localized": 12.520743693255435, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.009063628926385077, "estimate_rational": "45958058595111944216451209113/5070602400912917605986812821504", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4152, 6529], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.1479622890001338, "robust_error": 0.009063628926385077, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.007444473477994957, "estimate_rational": "301983720728430140732866491135/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4141, 6589], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.2587659910000184, "robust_error": 0.007444473477994957, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -0.006538498699963896, "estimate_rational": "-33154127206402923154118264025/5070602400912917605986812821504", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4056, 6556], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.417314782000176, "robust_error": 0.006538498699963896, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 22401.0, "pilot_cost": 16384.0, "queries": 22401, "counts": [5033, 984], "successes": [2535, 781], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6553], "weight": 0.8364868776364548, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5892324910000752, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 12.219410579990335, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.26022303859157, "localized": 12.219410579990335, "checkpoint": 28.09121527812552}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -0.010473717707776081, "estimate_rational": "-424864465244268293395076355625/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4031, 6517], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.151234686999942, "robust_error": 0.010473717707776081, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.005760889734693666, "estimate_rational": "58422362640264567415291107035/10141204801825835211973625643008", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6575], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.41259280700001, "robust_error": 0.005760889734693666, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00657193314030345, "estimate_rational": "-66647319919723681580190571805/10141204801825835211973625643008", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4056, 6570], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.5649435000000267, "robust_error": 0.00657193314030345, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.010932762705580905, "estimate_rational": "221742771294118955318085753807/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4164, 6511], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.1069481910001286, "robust_error": 0.010932762705580905, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 23304.0, "pilot_cost": 16384.0, "queries": 23304, "counts": [5777, 1143], "successes": [2897, 938], "pilot_counts": [8192, 8192], "pilot_successes": [4109, 6523], "weight": 0.8348968514580497, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.385479450000048, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 14.03300346448458, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.457173397211363, "localized": 14.03300346448458, "checkpoint": 28.142904184386513}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 24342.0, "pilot_cost": 16384.0, "queries": 24342, "counts": [6683, 1275], "successes": [3404, 1019], "pilot_counts": [8192, 8192], "pilot_successes": [4096, 6608], "weight": 0.8398684279278442, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.2846867650000604, "checkpoint": 43, "boundary_winner": "localized", "boundary_value": 12.997112457480936, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.54159499404845, "localized": 12.997112457480936, "checkpoint": 28.193417933360685}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4380, 852], "successes": [2198, 681], "pilot_counts": [8192, 8192], "pilot_successes": [4093, 6559], "weight": 0.8372449369394271, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6997962240000106, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.08703784327308, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.129037708398105, "localized": 12.08703784327308, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 20933.0, "pilot_cost": 16384.0, "queries": 20933, "counts": [3797, 752], "successes": [1901, 591], "pilot_counts": [8192, 8192], "pilot_successes": [4068, 6535], "weight": 0.8348500872223371, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.714503387999912, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 12.404328697219059, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.971486923441738, "localized": 12.404328697219059, "checkpoint": 27.984083930171423}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -0.006930621448813942, "estimate_rational": "-281139406065396321690522383829/40564819207303340847894502572032", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4054, 6582], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.790003673000001, "robust_error": 0.006930621448813942, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.00769957287322304, "estimate_rational": "-156165890787874875771315581177/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4049, 6562], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.288001251999958, "robust_error": 0.00769957287322304, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4355, 877], "successes": [2193, 695], "pilot_counts": [8192, 8192], "pilot_successes": [4131, 6497], "weight": 0.8324467015270118, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.465174215000161, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.059434568359551, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.12822534077579, "localized": 12.059434568359551, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": -0.010576491407979805, "estimate_rational": "-214516730906148984345571954527/20282409603651670423947251286016", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4033, 6630], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 1.791851048000126, "robust_error": 0.010576491407979805, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.008593898104015419, "estimate_rational": "697219845750744794461030356263/81129638414606681695789005144064", "cost": 16384.0, "pilot_cost": 16384.0, "queries": 16384, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [8192, 8192], "pilot_successes": [4149, 6534], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.5427780089999032, "robust_error": 0.008593898104015419, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 21616.0, "pilot_cost": 16384.0, "queries": 21616, "counts": [4384, 848], "successes": [2175, 673], "pilot_counts": [8192, 8192], "pilot_successes": [4075, 6589], "weight": 0.8380024483593321, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 13, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6792264089999662, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 12.338080748846005, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.116821471929498, "localized": 12.338080748846005, "checkpoint": 28.038295223693016}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_coarse", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".05", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0002805516134137064, "estimate_rational": "34229626760884935971019932319914172639171/122008304797767515531044014831928736374325248", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610043, 2334968], "successes": [10309805, 1867565], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.898236391959769, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.244397924000168, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216778755830656, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216778755830656}, "robust_error": 0.0002805516134137064, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609925, 2335086], "successes": [10305323, 1868106], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391435, 13417837], "weight": 0.8982312231239361, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2518956480000725, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217159473115487, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217159473115487}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609995, 2335016], "successes": [10304831, 1867952], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390279, 13420281], "weight": 0.8982342972247211, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.533077093999964, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217067492379446, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217067492379446}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0001524948488876278, "estimate_rational": "2325712699098345657408854570840050625975/15251090224117303690022096712678278527188992", "cost": 90053875.0, "pilot_cost": 67108864.0, "queries": 90053875, "counts": [20610034, 2334977], "successes": [10307617, 1867596], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8982359683158595, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.889490935999902, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216799478566024, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216799478566024}, "robust_error": 0.0001524948488876278, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -0.00010953767758169356, "estimate_rational": "-26728302177208682563802632448152129996353/244010122975947048842974457332789413618384896", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610113, 2334898], "successes": [10303192, 1868705], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8982394429006505, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.7796841320000567, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217726340470758, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217726340470758}, "robust_error": 0.00010953767758169356, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": -7.374187790863161e-05, "estimate_rational": "-1124665387382957913876080309642397023253/15251379803162212753695971188447718137659392", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609984, 2335027], "successes": [10303736, 1868354], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389946, 13419453], "weight": 0.8982338128098931, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.939551424000001, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217385453576394, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217385453576394}, "robust_error": 7.374187790863161e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 9.547390139173801e-05, "estimate_rational": "11648679638373978901613349462528312469639/122009046122231853332828907213989015910875136", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610027, 2334984], "successes": [10306642, 1867301], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391758, 13423075], "weight": 0.8982356589253845, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.178040069999952, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216559798555014, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216559798555014}, "robust_error": 9.547390139173801e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -9.40524527060144e-05, "estimate_rational": "-3530895776915483207388219058721088114519/37541772440025818106265032349179489959280640", "cost": 90053875.0, "pilot_cost": 67108864.0, "queries": 90053875, "counts": [20609990, 2335021], "successes": [10303394, 1868763], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8982340507472294, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2338138590000653, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217717141267993, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217717141267993}, "robust_error": 9.40524527060144e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -0.0002146270260661441, "estimate_rational": "-20949318041245453948916354777503580695705/97608015286897094131933527980413804817154048", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610006, 2335005], "successes": [10301348, 1868455], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8982347682977946, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.205559429999994, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217476682951588, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217476682951588}, "robust_error": 0.0002146270260661441, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": -7.286134622904061e-05, "estimate_rational": "-550379193147378129871756693407953893/7553788416388214325814306520863361466368", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609951, 2335060], "successes": [10303733, 1867528], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391509, 13419183], "weight": 0.898232371071998, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.827029136000192, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216707452292347, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216707452292347}, "robust_error": 7.286134622904061e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609998, 2335013], "successes": [10305436, 1867688], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386413, 13420856], "weight": 0.8982344089631922, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6336037080000096, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216856982535106, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216856982535106}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.00010570945328992206, "estimate_rational": "137937716682267878941264590586701399687/1304875887532551792838813649870033612963840", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610095, 2334916], "successes": [10306846, 1869048], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8982386388275724, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.933898445000068, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.21799438943804, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.21799438943804}, "robust_error": 0.00010570945328992206, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610000, 2335011], "successes": [10305063, 1868123], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389378, 13419742], "weight": 0.898234506803855, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5847997809999015, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217207078091445, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217207078091445}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -9.997496938905071e-05, "estimate_rational": "-24396331267689558754735986990569925773049/244024393473447297066814814310093733045993472", "cost": 90053875.0, "pilot_cost": 67108864.0, "queries": 90053875, "counts": [20609959, 2335052], "successes": [10303274, 1867260], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8982326946328547, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.875378994999892, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.21649629303844, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.21649629303844}, "robust_error": 9.997496938905071e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 9.284067595402955e-05, "estimate_rational": "4530972970168855609889569898110055006495/48803748180510727051134523105543379910393856", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610020, 2334991], "successes": [10306592, 1868013], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386587, 13421763], "weight": 0.8982353526809953, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2812687779999123, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217127795746276, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217127795746276}, "robust_error": 9.284067595402955e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 9.861062864357188e-05, "estimate_rational": "24063015059117899396205073820688668784223/244020501543435706699661808643936340714455040", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610001, 2335010], "successes": [10306682, 1867532], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390907, 13421082], "weight": 0.8982345312359076, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.614633953000066, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216733234357264, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216733234357264}, "robust_error": 9.861062864357188e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -5.087138043545812e-05, "estimate_rational": "-8275597188565863058934222575662616923475/162676874850395191267054028400491681449771008", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610057, 2334954], "successes": [10304161, 1867452], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389423, 13422563], "weight": 0.898236990769931, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1139814900000147, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216694358689466, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216694358689466}, "robust_error": 5.087138043545812e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610066, 2334945], "successes": [10305190, 1867500], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386944, 13423719], "weight": 0.8982373718915893, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5147203340000033, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216736906325682, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216736906325682}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00015863383752282652, "estimate_rational": "-5955479105302931793916822312675195268507/37542299917229018360321236570178991406710784", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609953, 2335058], "successes": [10302277, 1869009], "pilot_counts": [16777216, 16777216], "pilot_successes": [8385901, 13419108], "weight": 0.8982324530363052, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1697597150000547, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.21789839461968, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.21789839461968}, "robust_error": 0.00015863383752282652, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610037, 2334974], "successes": [10305525, 1868310], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.8982360954332123, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.903689043000213, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.21737410407195, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.21737410407195}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -0.00025301143343017964, "estimate_rational": "-15435076279155654900593675725877537408625/61005449713856811574134335225217242196082688", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609987, 2335024], "successes": [10300681, 1867842], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389494, 13419187], "weight": 0.8982339218730085, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.035354095999992, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216975664731486, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216975664731486}, "robust_error": 0.00025301143343017964, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610061, 2334950], "successes": [10304694, 1868437], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8982371717847127, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.77170560400009, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217487093816448, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217487093816448}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 90053875.0, "pilot_cost": 67108864.0, "queries": 90053875, "counts": [20610019, 2334992], "successes": [10305323, 1868208], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.8982353096955373, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.799321808000059, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217283972446438, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217283972446438}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0001446728236790914, "estimate_rational": "70605304743912350317506042468363823234333/488034331178375041114962948013523782340706304", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610037, 2334974], "successes": [10307482, 1868492], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8982360910341051, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3550030389999392, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217520465774662, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217520465774662}, "robust_error": 0.0001446728236790914, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -0.00015076355467732452, "estimate_rational": "-1839418220145596421847884214100654464831/12200682214494461728357310934641030505431040", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610075, 2334936], "successes": [10302470, 1868384], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387223, 13423909], "weight": 0.898237754794739, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2976144880001357, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217450855629394, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217450855629394}, "robust_error": 0.00015076355467732452, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.00022377355954097166, "estimate_rational": "-94802478955396039570955537496909186097/423653621767759613063712238653012648656896", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20609958, 2335053], "successes": [10301163, 1867522], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387225, 13418231], "weight": 0.8982326855058023, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.257052690000137, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.21670586258023, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.21670586258023}, "robust_error": 0.00022377355954097166, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610050, 2334961], "successes": [10304434, 1868911], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8982366952055942, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5347452159999193, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217863547757908, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217863547757908}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.00015342384586485063, "estimate_rational": "9359576977362622411151638467018722660617/61004708391988622201616856657422210824142848", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610019, 2334992], "successes": [10307625, 1867699], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390777, 13421842], "weight": 0.8982353098743027, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.979726393999954, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.216875326727834, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.216875326727834}, "robust_error": 0.00015342384586485063, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -0.00021824052231282935, "estimate_rational": "-7607802240264106314228551932510051226081/34859714225568817639492628092044328438857728", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610028, 2334983], "successes": [10301296, 1868160], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390748, 13422271], "weight": 0.8982357151788686, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.0851937899999484, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217249547045252, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217249547045252}, "robust_error": 0.00021824052231282935, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 56499443.0, "pilot_cost": 33554432.0, "queries": 56499443, "counts": [20610012, 2334999], "successes": [10304991, 1867904], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8982350105296532, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6256855060000817, "checkpoint": 100, "boundary_winner": "cold", "boundary_value": 26.217036647481358, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.217036647481358}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0002700645331598915, "estimate_rational": "15907743823843490567514992114819995579/58903491094202003949247225268688622977024", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246832, 1160892], "successes": [5125704, 928772], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.898236391959769, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.446713698999929, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.511911028485972, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61700450129704, "localized": 12.511911028485972, "checkpoint": 29.91364798478584}, "robust_error": 0.0002700645331598915, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": -0.00012735953441674018, "estimate_rational": "-2539963889527115968865401181561893269491/19943256711476029894531419256850265900318720", "cost": 46673315.0, "pilot_cost": 33554432.0, "queries": 46673315, "counts": [11783790, 1335093], "successes": [5890654, 1068184], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391435, 13417837], "weight": 0.8982312231239361, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.208106330999954, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 13.521460028479561, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.756848252156445, "localized": 13.521460028479561, "checkpoint": 29.93655830389999}, "robust_error": 0.00012735953441674018, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246809, 1160915], "successes": [5123849, 928504], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390279, 13420281], "weight": 0.8982342972247211, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 4.585471830000188, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.142942381036796, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616550860671126, "localized": 12.142942381036796, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -0.00011675305460694256, "estimate_rational": "-1774981039216325269038719957622641349259/15202865956628928324814036318871552524288000", "cost": 77028624.0, "pilot_cost": 67108864.0, "queries": 77028624, "counts": [8910285, 1009475], "successes": [4454282, 807364], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8982359683158595, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.074243305999971, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.137680785750513, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.476748949484737, "localized": 12.137680785750513, "checkpoint": 29.890498999338238}, "robust_error": 0.00011675305460694256, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246867, 1160857], "successes": [5123518, 928643], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8982394429006505, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.348465611999927, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.237954995342468, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61682789606727, "localized": 12.237954995342468, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": -0.00027439633527623423, "estimate_rational": "-33235297894464476587307951969895876387/121121507913021392360611626954503565082624", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246803, 1160921], "successes": [5121075, 928438], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389946, 13419453], "weight": 0.8982338128098931, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.841070919999993, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.309202351153544, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616439088109075, "localized": 13.309202351153544, "checkpoint": 29.91364798478584}, "robust_error": 0.00027439633527623423, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246824, 1160900], "successes": [5123761, 928296], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391758, 13423075], "weight": 0.8982356589253845, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9372000759999537, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.029289633659953, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61622919034487, "localized": 13.029289633659953, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.000170333907293274, "estimate_rational": "-856188675693701972697182062388255278981/5026531060662813928299286900738694773211136", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246806, 1160918], "successes": [5121961, 928956], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8982340507472294, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6431630929998846, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.440107368032091, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617278178107007, "localized": 13.440107368032091, "checkpoint": 29.91364798478584}, "robust_error": 0.000170333907293274, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -0.00019813228797486824, "estimate_rational": "-15805129450468957376895903417767705779841/79770589700522372764219200979847257593479168", "cost": 46673315.0, "pilot_cost": 33554432.0, "queries": 46673315, "counts": [11783836, 1335047], "successes": [5889991, 1068804], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8982347682977946, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.8568446120000317, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 14.453534075423844, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.75775759928301, "localized": 14.453534075423844, "checkpoint": 29.93655830389999}, "robust_error": 0.00019813228797486824, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.00018327312185506797, "estimate_rational": "3684965634139581550734062409329129097389/20106416024569305654779060938335929229115392", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246787, 1160937], "successes": [5124949, 928181], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391509, 13419183], "weight": 0.898232371071998, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.4368343070000265, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.450536466464117, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616010552268346, "localized": 12.450536466464117, "checkpoint": 29.91364798478584}, "robust_error": 0.00018327312185506797, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -7.566064025606605e-05, "estimate_rational": "-65109890823055886277905233416321280225/860551676574475344687268131249278599299072", "cost": 43474192.0, "pilot_cost": 33554432.0, "queries": 43474192, "counts": [8910269, 1009491], "successes": [4454577, 807455], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386413, 13420856], "weight": 0.8982344089631922, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.643828276000022, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.108127372501027, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.476901038186877, "localized": 12.108127372501027, "checkpoint": 29.890498999338238}, "robust_error": 7.566064025606605e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.00011589040747019165, "estimate_rational": "124822199187845668149393530231796099975/1077071018323508616114868034609210565066752", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246858, 1160866], "successes": [5124409, 929374], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8982386388275724, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9456695049998416, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.822544342603765, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61800269538594, "localized": 12.822544342603765, "checkpoint": 29.91364798478584}, "robust_error": 0.00011589040747019165, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -0.00011744990951753039, "estimate_rational": "-272475398615299713304645969380558176561/2319928552815364075008962067198492354281472", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246811, 1160913], "successes": [5122412, 929240], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389378, 13419742], "weight": 0.898234506803855, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1480127600000287, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.387683159295385, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617742439282697, "localized": 13.387683159295385, "checkpoint": 29.91364798478584}, "robust_error": 0.00011744990951753039, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -0.00010820887280565306, "estimate_rational": "-849877980045488328225913085610465035/7854050763211433403493707746185427550208", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246790, 1160934], "successes": [5122479, 929076], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8982326946328547, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.119389282999919, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.660639548111963, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617457687194715, "localized": 12.660639548111963, "checkpoint": 29.91364798478584}, "robust_error": 0.00010820887280565306, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246821, 1160903], "successes": [5123515, 928336], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386587, 13421763], "weight": 0.8982353526809953, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5855484809999325, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.655144048214646, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616290914342606, "localized": 12.655144048214646, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0002695639487458486, "estimate_rational": "12294584927587967445668975937231983203609/45609158735019119098902884899229757998104576", "cost": 43474192.0, "pilot_cost": 33554432.0, "queries": 43474192, "counts": [8910271, 1009489], "successes": [4457122, 807410], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390907, 13421082], "weight": 0.8982345312359076, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3443390400000226, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.176774020826985, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.476819731033892, "localized": 12.176774020826985, "checkpoint": 29.890498999338238}, "robust_error": 0.0002695639487458486, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -7.252415862353633e-05, "estimate_rational": "-2916285979877750375702375607354917584741/40211234921260095114254850089126122791895040", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246839, 1160885], "successes": [5122804, 928053], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389423, 13422563], "weight": 0.898236990769931, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.92829231099995, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.480882911461343, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61585158467728, "localized": 13.480882911461343, "checkpoint": 29.91364798478584}, "robust_error": 7.252415862353633e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 8.990438061256089e-05, "estimate_rational": "11297351133002412093199371737097242109/125659629219713630603588715129187499769856", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246844, 1160880], "successes": [5124184, 928605], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386944, 13423719], "weight": 0.8982373718915893, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.988589897000111, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.584224971853418, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61674563716153, "localized": 12.584224971853418, "checkpoint": 29.91364798478584}, "robust_error": 8.990438061256089e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.0002800689283256464, "estimate_rational": "-2111691782803749736158625583909795120633/7539900250371252753412979942764815826550784", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246788, 1160936], "successes": [5121023, 929045], "pilot_counts": [16777216, 16777216], "pilot_successes": [8385901, 13419108], "weight": 0.8982324530363052, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.0559661629999937, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.707497308581882, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617405789210892, "localized": 12.707497308581882, "checkpoint": 29.91364798478584}, "robust_error": 0.0002800689283256464, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246829, 1160895], "successes": [5123726, 928850], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.8982360954332123, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.377414327999986, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.138868642517322, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617127724563783, "localized": 12.138868642517322, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -0.00016009524922212847, "estimate_rational": "-603543729126521847020490703302427867179/3769904054361531198857627099191371020369920", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246804, 1160920], "successes": [5122044, 928353], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389494, 13419187], "weight": 0.8982339218730085, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6946751430000404, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.605346634932282, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61630292913928, "localized": 12.605346634932282, "checkpoint": 29.91364798478584}, "robust_error": 0.00016009524922212847, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246841, 1160883], "successes": [5123397, 928965], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8982371717847127, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.589086262999899, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.193376227225638, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617324630795473, "localized": 12.193376227225638, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.00011785863759623454, "estimate_rational": "27769395365742906605835162970576053181/235616123960948546511221928975547257323520", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246820, 1160904], "successes": [5124408, 928994], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.8982353096955373, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.963993447000121, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.184758849219941, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617352398543133, "localized": 12.184758849219941, "checkpoint": 29.91364798478584}, "robust_error": 0.00011785863759623454, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.00022211384516549577, "estimate_rational": "13397310341356059131092326768146813534857/60317313093984752274564721236149530861240320", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246829, 1160895], "successes": [5125296, 928823], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8982360910341051, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.830500516000029, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.509111039373373, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617084149512095, "localized": 12.509111039373373, "checkpoint": 29.91364798478584}, "robust_error": 0.00022211384516549577, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -0.00018803142423139005, "estimate_rational": "-945115474403508245155457899373572471755/5026369811678160084830163727570927265775616", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246848, 1160876], "successes": [5121831, 928803], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387223, 13423909], "weight": 0.898237754794739, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.05297250600006, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.1364339244527, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61706911925414, "localized": 12.1364339244527, "checkpoint": 29.91364798478584}, "robust_error": 0.00018803142423139005, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.00033714034344662226, "estimate_rational": "-508400135377211228731741052239487822111/1507977746536595213470791887267602089639936", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246790, 1160934], "successes": [5120535, 928334], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387225, 13418231], "weight": 0.8982326855058023, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.8866404629998215, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.626789322545505, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616259746725614, "localized": 12.626789322545505, "checkpoint": 29.91364798478584}, "robust_error": 0.00033714034344662226, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.00011090022229278609, "estimate_rational": "2211605840556342437854174471860570527335/19942303043518826174158161450814339496804352", "cost": 46673315.0, "pilot_cost": 33554432.0, "queries": 46673315, "counts": [11783862, 1335021], "successes": [5893009, 1069015], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8982366952055942, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.0139719829999194, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 14.385538315174239, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.758076034374103, "localized": 14.385538315174239, "checkpoint": 29.93655830389999}, "robust_error": 0.00011090022229278609, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.00019066341479328768, "estimate_rational": "287509598558419324431634910158308702383/1507943193350070697671820345443502446870528", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246820, 1160904], "successes": [5125025, 928889], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390777, 13421842], "weight": 0.8982353098743027, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9371187909998753, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.13907407623004, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617182615652418, "localized": 12.13907407623004, "checkpoint": 29.91364798478584}, "robust_error": 0.00019066341479328768, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -0.00022491898888813973, "estimate_rational": "-37424966959017737789009722799565209945/166393096216658323810721589768823194517504", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246825, 1160899], "successes": [5121507, 928696], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390748, 13422271], "weight": 0.8982357151788686, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.7778858289998425, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.322488382985002, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616875335068073, "localized": 13.322488382985002, "checkpoint": 29.91364798478584}, "robust_error": 0.00022491898888813973, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.00010735720313723687, "estimate_rational": "1850159253512525792191075891320022726255/17233675984902755647012184660320408081268736", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246817, 1160907], "successes": [5124318, 928819], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8982350105296532, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.7048667639999167, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.310364375714641, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61706669989841, "localized": 12.310364375714641, "checkpoint": 29.91364798478584}, "robust_error": 0.00010735720313723687, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.00027902961157293116, "estimate_rational": "2251154748967074297886150410425091880813/8067798741061862147344527143865166740848640", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701550, 2685213], "successes": [11856245, 2148016], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.8982363919279758, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.393144936999988, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00027902961157293116, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701436, 2685327], "successes": [11851897, 2148539], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782744, 26837410], "weight": 0.8982320485909681, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6310942780000914, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -0.0002571826259923923, "estimate_rational": "-247012279471520539633277021619885947535/960454768351371345535699834060803615490048", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701542, 2685221], "successes": [11845731, 2148299], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780536, 26844538], "weight": 0.8982360811567733, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.525604422000015, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0002571826259923923, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.00015062162459510427, "estimate_rational": "4050631224420682407881037191793205360551/26892760155186524962341274158093017035046912", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701539, 2685224], "successes": [11853723, 2147814], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8982359683927464, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2429690760000085, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00015062162459510427, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -0.0001446370414978795, "estimate_rational": "-15558284389602893242648008952797607941305/107567772601536455115894173507862122050093056", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701631, 2685132], "successes": [11847983, 2148789], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8982394429694466, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.073613255000055, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0001446370414978795, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701534, 2685229], "successes": [11849523, 2148524], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773421, 26844257], "weight": 0.8982357737301642, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.814285947999906, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.00012214673679670848, "estimate_rational": "3941862810555273094902566292882186474767/32271535973292540807473619899250217806987264", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701518, 2685245], "successes": [11853155, 2147540], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782226, 26843960], "weight": 0.8982351754248888, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.141856068999914, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00012214673679670848, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701489, 2685274], "successes": [11849627, 2148818], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8982340507347866, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.622803938000061, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -0.00017544689003579208, "estimate_rational": "-7549279092946849701632621227300085291613/43028856717874889099720166197977341742809088", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701508, 2685255], "successes": [11847317, 2148615], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8982347682873374, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2534461099999135, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00017544689003579208, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": -0.00016959802774017853, "estimate_rational": "-109464210821885802135751955702117936532893/645433277028334451649824691921503913127182336", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701506, 2685257], "successes": [11847430, 2148475], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777597, 26838953], "weight": 0.8982347141661874, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.036775129000034, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00016959802774017853, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701530, 2685233], "successes": [11850140, 2147132], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774806, 26842744], "weight": 0.8982356290910417, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.8896671039999546, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 6.392329638021573e-05, "estimate_rational": "6876134293408873683978953358064155812433/107568518564963093850483647749501794847293440", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701610, 2685153], "successes": [11852056, 2149352], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8982386388200296, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2058289369999784, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 6.392329638021573e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701544, 2685219], "successes": [11852028, 2148557], "pilot_counts": [33554432, 33554432], "pilot_successes": [16775678, 26843186], "weight": 0.8982361604954504, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.834734722000121, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -0.00010306270758789942, "estimate_rational": "-66521265280408819855754788696897977885273/645444572894367391234090654502461149481533440", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701453, 2685310], "successes": [11848705, 2147651], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8982326945658412, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1960095900001306, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00010306270758789942, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701510, 2685253], "successes": [11851818, 2147761], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774113, 26841598], "weight": 0.8982348517055584, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 4.25467020300016, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 6.531375951111973e-05, "estimate_rational": "42155075261011074737134142015468967829035/645424112415916531772728466978152990940069888", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701549, 2685214], "successes": [11852055, 2147946], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777557, 26842532], "weight": 0.8982363272089301, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.887991171000067, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 6.531375951111973e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701591, 2685172], "successes": [11850048, 2148067], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779465, 26847804], "weight": 0.8982379479295471, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.502260901999989, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701565, 2685198], "successes": [11850613, 2147820], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780452, 26846442], "weight": 0.8982369628443212, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7839680619999854, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00014173294109992744, "estimate_rational": "-11435041841175372799644472527058023257783/80680198635779426334392257622313991491551232", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701467, 2685296], "successes": [11847959, 2149245], "pilot_counts": [33554432, 33554432], "pilot_successes": [16772802, 26839098], "weight": 0.8982332314875926, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.4807853199999954, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00014173294109992744, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701543, 2685220], "successes": [11851492, 2148176], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.898236095385683, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.776460393999969, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -0.0002661062430199034, "estimate_rational": "-1201074505764136557139002518086423094939/4513514948517394093037663748168547634774016", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701509, 2685254], "successes": [11845535, 2147605], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778710, 26840183], "weight": 0.898234836710724, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9773195700001907, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0002661062430199034, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701571, 2685192], "successes": [11850990, 2148310], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8982371718460493, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.8588285280000036, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701522, 2685241], "successes": [11850248, 2148366], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.8982353096851231, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.8592749749998347, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 9.650307016117901e-05, "estimate_rational": "10380925396447348581777783708345794034337/107570934055353590699998381414810004934885376", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701542, 2685221], "successes": [11852662, 2148371], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8982360910877858, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3868904650000786, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 9.650307016117901e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -9.445186045954462e-05, "estimate_rational": "-15240397181395014616005549827722803146131/161356241234895986904339283037418031278981120", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701545, 2685218], "successes": [11848922, 2148503], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779312, 26843726], "weight": 0.8982361877039232, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.473473199999944, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 9.445186045954462e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.00013553037936689838, "estimate_rational": "-14579158387065705582419462137769678145065/107571147186108185384326334344298210468560896", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701536, 2685227], "successes": [11848110, 2147688], "pilot_counts": [33554432, 33554432], "pilot_successes": [16776679, 26841593], "weight": 0.8982358330832062, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1017422429999897, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00013553037936689838, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701558, 2685205], "successes": [11851152, 2149108], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8982366952770603, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7863374710000244, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 6.602798908111274e-05, "estimate_rational": "887821018872412275687033711178266122537/13446131424383676635735404094127991852892160", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701595, 2685168], "successes": [11852093, 2147286], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777468, 26846387], "weight": 0.8982380803643896, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2044749730000603, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 6.602798908111274e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -0.00013520420311490246, "estimate_rational": "-10652244665901548422705587885405960579/78786342587654648930682510531682908504064", "cost": 93495627.0, "pilot_cost": 67108864.0, "queries": 93495627, "counts": [23701579, 2685184], "successes": [11848140, 2148299], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778435, 26845865], "weight": 0.8982374776444728, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.217045429000109, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.00013520420311490246, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 59941195.0, "pilot_cost": 33554432.0, "queries": 59941195, "counts": [23701514, 2685249], "successes": [11851847, 2148113], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8982350104945455, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7817910620001385, "checkpoint": 101, "boundary_winner": "checkpoint", "boundary_value": 28.82701503242426, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.82701503242426}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0002700645331598915, "estimate_rational": "15907743823843490567514992114819995579/58903491094202003949247225268688622977024", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246832, 1160892], "successes": [5125704, 928772], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.8982363919279758, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.035415232000105, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.511911028485972, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61700450129704, "localized": 12.511911028485972, "checkpoint": 29.91364798478584}, "robust_error": 0.0002700645331598915, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": -0.0001285008918206574, "estimate_rational": "-1464404314774851922472523706643167859125/11396063436031647994288750551364545076527104", "cost": 80227747.0, "pilot_cost": 67108864.0, "queries": 80227747, "counts": [11783801, 1335082], "successes": [5890649, 1068340], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782744, 26837410], "weight": 0.8982320485909681, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3171814959998756, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 13.847453631842372, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.757076283178304, "localized": 13.847453631842372, "checkpoint": 29.93655830389999}, "robust_error": 0.0001285008918206574, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -0.0001354675833194006, "estimate_rational": "-2723680212387250725783869387342729685073/20105771031328250758188240412049843620413440", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246829, 1160895], "successes": [5122266, 928494], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780536, 26844538], "weight": 0.8982360811567733, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.920010328999979, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.812063316307842, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616552915147256, "localized": 12.812063316307842, "checkpoint": 29.91364798478584}, "robust_error": 0.0001354675833194006, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -0.00011675305460694256, "estimate_rational": "-1774981039216325269038719957622641349259/15202865956628928324814036318871552524288000", "cost": 77028624.0, "pilot_cost": 67108864.0, "queries": 77028624, "counts": [8910285, 1009475], "successes": [4454282, 807364], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8982359683927464, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.3310062870000365, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.137680785750513, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.476748949484737, "localized": 12.137680785750513, "checkpoint": 29.890498999338238}, "robust_error": 0.00011675305460694256, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246867, 1160857], "successes": [5123518, 928643], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8982394429694466, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.448790304000113, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.237954995342468, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61682789606727, "localized": 12.237954995342468, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": -0.00021827307803296055, "estimate_rational": "-41828346767550272089244334106908908115/191633100813440390245443522687108936368128", "cost": 77028624.0, "pilot_cost": 67108864.0, "queries": 77028624, "counts": [8910283, 1009477], "successes": [4453535, 807793], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773421, 26844257], "weight": 0.8982357737301642, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.557231869999896, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.096448630867423, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.47754371344772, "localized": 12.096448630867423, "checkpoint": 29.890498999338238}, "robust_error": 0.00021827307803296055, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246819, 1160905], "successes": [5123757, 928290], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782226, 26843960], "weight": 0.8982351754248888, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7472261880000133, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.673798650775263, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61621499381032, "localized": 12.673798650775263, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.000170333907293274, "estimate_rational": "-856188675693701972697182062388255278981/5026531060662813928299286900738694773211136", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246806, 1160918], "successes": [5121961, 928956], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8982340507347866, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9224370609999824, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.440107368032091, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617278178107007, "localized": 13.440107368032091, "checkpoint": 29.91364798478584}, "robust_error": 0.000170333907293274, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": -0.00019813228797486824, "estimate_rational": "-15805129450468957376895903417767705779841/79770589700522372764219200979847257593479168", "cost": 46673315.0, "pilot_cost": 33554432.0, "queries": 46673315, "counts": [11783836, 1335047], "successes": [5889991, 1068804], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8982347682873374, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2705061940000633, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 14.453534075423844, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.75775759928301, "localized": 14.453534075423844, "checkpoint": 29.93655830389999}, "robust_error": 0.00019813228797486824, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0001313271737914744, "estimate_rational": "3960699532739598774377303284794306954621/30159025115613378520438430637997785702465536", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246813, 1160911], "successes": [5124521, 928198], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777597, 26838953], "weight": 0.8982347141661874, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.088047829999823, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.450498705107568, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.6160614268853, "localized": 12.450498705107568, "checkpoint": 29.91364798478584}, "robust_error": 0.0001313271737914744, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -7.53833262754543e-05, "estimate_rational": "-6876279788344920773219122221421450216579/91217516234540551926363409003202603271585792", "cost": 77028624.0, "pilot_cost": 67108864.0, "queries": 77028624, "counts": [8910281, 1009479], "successes": [4454585, 807436], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774806, 26842744], "weight": 0.8982356290910417, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.267950724000002, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 11.971108319858708, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.47687832281579, "localized": 11.971108319858708, "checkpoint": 29.890498999338238}, "robust_error": 7.53833262754543e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.00011589040747019165, "estimate_rational": "124822199187845668149393530231796099975/1077071018323508616114868034609210565066752", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246858, 1160866], "successes": [5124409, 929374], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8982386388200296, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.092134501999908, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.822544342603765, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61800269538594, "localized": 12.822544342603765, "checkpoint": 29.91364798478584}, "robust_error": 0.00011589040747019165, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -0.00011748008184569243, "estimate_rational": "-21089516269492523229487765093531552173/179515675663157520047186585965349337825280", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246830, 1160894], "successes": [5122421, 929215], "pilot_counts": [33554432, 33554432], "pilot_successes": [16775678, 26843186], "weight": 0.8982361604954504, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3307946259999426, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.666216662924466, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617719319511785, "localized": 12.666216662924466, "checkpoint": 29.91364798478584}, "robust_error": 0.00011748008184569243, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -0.00010820887280565306, "estimate_rational": "-849877980045488328225913085610465035/7854050763211433403493707746185427550208", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246790, 1160934], "successes": [5122479, 929076], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8982326945658412, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3838703330000044, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.660639548111963, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617457687194715, "localized": 12.660639548111963, "checkpoint": 29.91364798478584}, "robust_error": 0.00010820887280565306, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246815, 1160909], "successes": [5123840, 928353], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774113, 26841598], "weight": 0.8982348517055584, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.9791603799999393, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.471574823730368, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61631287104394, "localized": 12.471574823730368, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0002610471976111356, "estimate_rational": "123012730237231332984000122266681831949/471227928753616031593977802149508983816192", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246832, 1160892], "successes": [5125628, 928699], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777557, 26842532], "weight": 0.8982363272089301, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.806261733999918, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.607442073000222, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61688657410587, "localized": 12.607442073000222, "checkpoint": 29.91364798478584}, "robust_error": 0.0002610471976111356, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -7.164764903136862e-05, "estimate_rational": "-6138528920764643418149667956835600029/85676627269055061013168608599431603814400", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246850, 1160874], "successes": [5122817, 928037], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779465, 26847804], "weight": 0.8982379479295471, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1666002079998634, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.897043651806829, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.615835790937723, "localized": 13.897043651806829, "checkpoint": 29.91364798478584}, "robust_error": 7.164764903136862e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 9.009882251131591e-05, "estimate_rational": "988086795854029561310100455246425860001/10966700433070935031160413660670760761425920", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246839, 1160885], "successes": [5124184, 928174], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780452, 26846442], "weight": 0.8982369628443212, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.30812595600014, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.995591506602727, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616046313976582, "localized": 12.995591506602727, "checkpoint": 29.91364798478584}, "robust_error": 9.009882251131591e-05, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00027740482148467545, "estimate_rational": "-65362246959656757898257359912890095607/235620443112116324836606887856927294881792", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246796, 1160928], "successes": [5121050, 929099], "pilot_counts": [33554432, 33554432], "pilot_successes": [16772802, 26839098], "weight": 0.8982332314875926, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.474064826999893, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.769628644298562, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617500481017604, "localized": 12.769628644298562, "checkpoint": 29.91364798478584}, "robust_error": 0.00027740482148467545, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246829, 1160895], "successes": [5123726, 928850], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.898236095385683, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 4.034896948999858, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.138868642517322, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617127724563783, "localized": 12.138868642517322, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -0.00016003593877588274, "estimate_rational": "-1287072139713550611780209601191988501583/8042394411895131108308454061864326279462912", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246815, 1160909], "successes": [5122050, 928342], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778710, 26840183], "weight": 0.898234836710724, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1088106629999857, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.621821625859615, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61629517744613, "localized": 12.621821625859615, "checkpoint": 29.91364798478584}, "robust_error": 0.00016003593877588274, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246841, 1160883], "successes": [5123397, 928965], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8982371718460493, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5464595200000986, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.193376227225638, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617324630795473, "localized": 12.193376227225638, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.00011785863759623454, "estimate_rational": "27769395365742906605835162970576053181/235616123960948546511221928975547257323520", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246820, 1160904], "successes": [5124408, 928994], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.8982353096851231, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2519605790000696, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.184758849219941, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617352398543133, "localized": 12.184758849219941, "checkpoint": 29.91364798478584}, "robust_error": 0.00011785863759623454, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.00022211384516549577, "estimate_rational": "13397310341356059131092326768146813534857/60317313093984752274564721236149530861240320", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246829, 1160895], "successes": [5125296, 928823], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8982360910877858, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.352600511999981, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.509111039373373, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617084149512095, "localized": 12.509111039373373, "checkpoint": 29.91364798478584}, "robust_error": 0.00022211384516549577, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -0.00018758651292591645, "estimate_rational": "-353584555938511009344277067455728741661/1884914594463153960495459152636168047165440", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246830, 1160894], "successes": [5121827, 929007], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779312, 26843726], "weight": 0.8982361877039232, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.322036662000073, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.896538578330867, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617382588408926, "localized": 12.896538578330867, "checkpoint": 29.91364798478584}, "robust_error": 0.00018758651292591645, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -0.0003359136437708055, "estimate_rational": "-1688454570970169716125582947412259266797/5026454275617948471823654273354512430268416", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246826, 1160898], "successes": [5120564, 928305], "pilot_counts": [33554432, 33554432], "pilot_successes": [16776679, 26841593], "weight": 0.8982358330832062, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2021971500000745, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.330956117859458, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616245654334936, "localized": 13.330956117859458, "checkpoint": 29.91364798478584}, "robust_error": 0.0003359136437708055, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.00011090022229278609, "estimate_rational": "2211605840556342437854174471860570527335/19942303043518826174158161450814339496804352", "cost": 46673315.0, "pilot_cost": 33554432.0, "queries": 46673315, "counts": [11783862, 1335021], "successes": [5893009, 1069015], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8982366952770603, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1678842740000164, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 14.385538315174239, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.758076034374103, "localized": 14.385538315174239, "checkpoint": 29.93655830389999}, "robust_error": 0.00011090022229278609, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0002209042340861006, "estimate_rational": "237930638791835873469185317664966054953/1077075954547340001238788086362512079978496", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246852, 1160872], "successes": [5125297, 928861], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777468, 26846387], "weight": 0.8982380803643896, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1774455020001824, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.434294123149977, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.617166538669355, "localized": 12.434294123149977, "checkpoint": 29.91364798478584}, "robust_error": 0.0002209042340861006, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -0.00020151261216630974, "estimate_rational": "-1215455077744770745966844660432284994803/6031657595414659907898516738203824215293952", "cost": 78516588.0, "pilot_cost": 67108864.0, "queries": 78516588, "counts": [10246845, 1160879], "successes": [5121715, 928695], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778435, 26845865], "weight": 0.8982374776444728, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.182252832999893, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.609102163728897, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.616891907615894, "localized": 12.609102163728897, "checkpoint": 29.91364798478584}, "robust_error": 0.00020151261216630974, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.00010735720313723687, "estimate_rational": "1850159253512525792191075891320022726255/17233675984902755647012184660320408081268736", "cost": 44962156.0, "pilot_cost": 33554432.0, "queries": 44962156, "counts": [10246817, 1160907], "successes": [5124318, 928819], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8982350104945455, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3219503450000047, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.310364375714641, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.61706669989841, "localized": 12.310364375714641, "checkpoint": 29.91364798478584}, "robust_error": 0.00010735720313723687, "robust_failure": false, "case": "one_fair_small", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 4.959652427528714e-06, "estimate_rational": "157592220816697096538095959385877315820799279/31774851790415047366443231893512489564116669693952", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956529, 266186287], "successes": [1195488138, 212952999], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073740856, 1717977912], "weight": 0.8998223637412693, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9466556400000172, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962069137164562, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962069137164562}, "robust_error": 4.959652427528714e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.5489477535096948e-05, "estimate_rational": "1754836060773108205911753866434738647363012577/68845509224613999254758666050542821362333716054016", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956542, 266186274], "successes": [1195529012, 212957001], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073772993, 1718010737], "weight": 0.8998223685420305, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.616618380999853, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962097383929446, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962097383929446}, "robust_error": 2.5489477535096948e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -1.61321035119088e-05, "estimate_rational": "-208241774919189959826058819651145174953416435/12908532031514975480372863719630649692233607938048", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956564, 266186252], "successes": [1195446170, 212960984], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073747771, 1718000731], "weight": 0.8998223767366544, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7397343919999457, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96212553414348, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96212553414348}, "robust_error": 1.61321035119088e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956581, 266186235], "successes": [1195479271, 212948729], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073725024, 1718019852], "weight": 0.8998223834404318, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.593965966000042, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96203926426626, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96203926426626}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 1.289566262515614e-05, "estimate_rational": "197290745225499236253878568153089531844729933/15299000211174526295397921090063667184762915651584", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956578, 266186238], "successes": [1195503966, 212938106], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073729245, 1718015287], "weight": 0.8998223819755683, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.830751444000043, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.961964435915668, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.961964435915668}, "robust_error": 1.289566262515614e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 1.1282224872863589e-05, "estimate_rational": "1165096062676246481666971405538375801567785113/103268289349432956778484341143576541610440331886592", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956468, 266186348], "successes": [1195500692, 212961063], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073761113, 1717962642], "weight": 0.8998223408949463, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7775529840000672, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96212570967951, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96212570967951}, "robust_error": 1.1282224872863589e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.259767068308859e-05, "estimate_rational": "81308747084293127330656791940993333632782533/6454268342912305662962453087898375258400652001280", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956456, 266186360], "successes": [1195503307, 212953041], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073771877, 1717965910], "weight": 0.8998223363313026, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.710292105999997, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96206914366622, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96206914366622}, "robust_error": 1.259767068308859e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -3.205712789273939e-05, "estimate_rational": "-52967746417149880906004276223247874741729938027/1652292326198895927528361001938838513236418045673472", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956523, 266186293], "successes": [1195414445, 212955123], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073738334, 1717977577], "weight": 0.8998223613185455, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8348701959998834, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962084078083418, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962084078083418}, "robust_error": 3.205712789273939e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 5.681037600298345e-06, "estimate_rational": "2346683966492319633572885947455036510231284659/413073127058529160222138430974074840331240477818880", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956490, 266186326], "successes": [1195489556, 212943193], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714137, 1717979956], "weight": 0.8998223491133327, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.015690955999844, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.961999911394816, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.961999911394816}, "robust_error": 5.681037600298345e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956556, 266186260], "successes": [1195484150, 212949588], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073764648, 1718010602], "weight": 0.8998223736849784, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.920870630999843, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962045215900464, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962045215900464}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.9095031910757144e-05, "estimate_rational": "-10516858723106774233952085357227368461946498555/550764134475319983681510336169137216468583823966208", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956509, 266186307], "successes": [1195440240, 212951357], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073720831, 1717985394], "weight": 0.8998223563634308, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.873317871999916, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962057491193015, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962057491193015}, "robust_error": 1.9095031910757144e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956588, 266186228], "successes": [1195477291, 212940922], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750784, 1718016395], "weight": 0.8998223858141614, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.9340306740000415, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96198430606499, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96198430606499}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 8.425141485458105e-06, "estimate_rational": "87004975121177298408265208416126456080354535/10326826590550311572416724340036073712356713037824", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956536, 266186280], "successes": [1195495043, 212940952], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073745373, 1717983831], "weight": 0.899822366248171, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.394238120999944, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96198431128368, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96198431128368}, "robust_error": 8.425141485458105e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -9.41472991896696e-06, "estimate_rational": "-972242884634087170443995080519663974509461083/103268271421722036854313117716047503501618325749760", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956520, 266186296], "successes": [1195459517, 212950917], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223604118533, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6845921070000713, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962054434933297, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962054434933297}, "robust_error": 9.41472991896696e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -3.8142928783265886e-06, "estimate_rational": "-700258543868341161120336429280504624188902731/183588037470148189720121160905808944847396053975040", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956521, 266186295], "successes": [1195470666, 212940996], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.8998223608510768, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.027698230999931, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.961984561605277, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.961984561605277}, "robust_error": 3.8142928783265886e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956473, 266186343], "successes": [1195483607, 212954793], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757057, 1717961505], "weight": 0.8998223425907067, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.99368007399994, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96208155345737, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96208155345737}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -1.3005950985344607e-05, "estimate_rational": "-1343101959868710971096886668360339633458792261/103268262457866247830414096357582026327002458357760", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956546, 266186270], "successes": [1195452381, 212952324], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750199, 1717993830], "weight": 0.8998223700911566, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8167065140000886, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96206444967657, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96206444967657}, "robust_error": 1.3005950985344607e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -3.750275342044611e-05, "estimate_rational": "-61965514997906834317534290229534168296137525167/1652292414458397585612948415745680040942000693837824", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956507, 266186309], "successes": [1195403595, 212953712], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757358, 1717979393], "weight": 0.8998223552965305, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8030455309999525, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962074074719567, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962074074719567}, "robust_error": 3.750275342044611e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956581, 266186235], "successes": [1195483499, 212951445], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754576, 1718017294], "weight": 0.8998223832213048, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.594306475000167, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962058396177234, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962058396177234}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": -4.695685561364459e-06, "estimate_rational": "-7758646358992321585565255258732095459374879797/1652292568912522288806111532453833539641031528546304", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956479, 266186337], "successes": [1195468891, 212948798], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073778620, 1717982093], "weight": 0.8998223447610002, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7957754650001334, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96203934580898, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96203934580898}, "robust_error": 4.695685561364459e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 5.20655456206511e-06, "estimate_rational": "4301375074418017045444072819628421611797741551/826146163099447963764180500969419256618209022836736", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956523, 266186293], "successes": [1195488628, 212941624], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754178, 1717986038], "weight": 0.8998223614419482, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.103276998000183, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96198899223614, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96198899223614}, "robust_error": 5.20655456206511e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956500, 266186316], "successes": [1195478720, 212949810], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714961, 1717984757], "weight": 0.8998223526662846, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.872947827999951, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962046557574393, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962046557574393}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 6.815320214755274e-06, "estimate_rational": "56304520179242606322825232934209685599284741/8261463644414307199828384478618359128477629677568", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956450, 266186366], "successes": [1195491794, 212945388], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073723006, 1717952552], "weight": 0.8998223338895012, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6795723780001026, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962015212286513, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962015212286513}, "robust_error": 6.815320214755274e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -1.0287778785124266e-05, "estimate_rational": "-2124802930625928285220324519887174805939544991/206536607659013041465995430509059574112085438627840", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956426, 266186390], "successes": [1195457730, 212943498], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073695847, 1717962694], "weight": 0.8998223249815686, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8435213660000045, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962001805817504, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962001805817504}, "robust_error": 1.0287778785124266e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -4.377533947922339e-06, "estimate_rational": "-7232968357750137034890860272922213751425086823/1652292921950506324268532844111360285743337355345920", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956415, 266186401], "successes": [1195469493, 212954363], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073777716, 1717948312], "weight": 0.8998223209077305, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6992321840000386, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.96207829406168, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.96207829406168}, "robust_error": 4.377533947922339e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -1.0259078143888134e-05, "estimate_rational": "-529718569484611426449363968631451282191000697/51634129505114673742402791736065318607417864355840", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956556, 266186260], "successes": [1195457856, 212958491], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073746908, 1717996893], "weight": 0.8998223736864233, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.84440592299984, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962107936627895, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962107936627895}, "robust_error": 1.0259078143888134e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 3.88330898266134e-06, "estimate_rational": "1604090456275303547610855993764077184413679907/413073093961216443439573116513064292820360663924736", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956514, 266186302], "successes": [1195485988, 212950464], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223580846644, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.142607504000125, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962051219989743, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962051219989743}, "robust_error": 3.88330898266134e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 2.4063249753943794e-05, "estimate_rational": "9939879433765185428783525926228894842658850943/413073027766588766802199600545507672624186813054976", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956562, 266186254], "successes": [1195526192, 212941736], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073722826, 1718012856], "weight": 0.8998223762552481, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.741239928999903, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.961989936387976, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.961989936387976}, "robust_error": 2.4063249753943794e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -8.0141914027465e-06, "estimate_rational": "-22989213157317832170764805528558295192907479/2868563028010451918950242720649345468906543775744", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956527, 266186289], "successes": [1195462308, 212947329], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073715924, 1717998271], "weight": 0.899822362889675, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8357667960001436, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962029188947984, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962029188947984}, "robust_error": 8.0141914027465e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -1.9602814470080026e-05, "estimate_rational": "-506087187952301896296472582720458666963797019/25817067683048669064076158661140208167136553598976", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956522, 266186294], "successes": [1195439237, 212954207], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073753689, 1717984270], "weight": 0.8998223611304622, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.853532114000018, "checkpoint": 134, "boundary_winner": "cold", "boundary_value": 30.962077620009687, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 30.962077620009687}, "robust_error": 1.9602814470080026e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -9.428643606834218e-06, "estimate_rational": "-3440221123969559788392925688454646340754735/364869144218789277809594351150530119282265686016", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849118, 100069285], "successes": [449417503, 80057995], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073740856, 1717977912], "weight": 0.8998223637412693, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 5.671589684999844, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.324906822493398, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082367973749037, "localized": 12.324906822493398, "checkpoint": 30.55007409401925}, "robust_error": 9.428643606834218e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 1.834062262576467e-05, "estimate_rational": "269835765514628781714834934477643779163291/14712464839419734691736646833893282923109416960", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849123, 100069280], "successes": [449438287, 80057942], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073772993, 1718010737], "weight": 0.8998223685420305, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 5.508377748999919, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.04924215530084, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082367033614016, "localized": 12.04924215530084, "checkpoint": 30.55007409401925}, "robust_error": 1.834062262576467e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -8.624442910348538e-06, "estimate_rational": "-20978618271831198835872709010647279137158009/2432460680638141510358055133692305826184289058816", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849131, 100069272], "successes": [449418111, 80056651], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073747771, 1718000731], "weight": 0.8998223767366544, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 5.211563350999995, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.125198170154954, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082342924960113, "localized": 12.125198170154954, "checkpoint": 30.55007409401925}, "robust_error": 8.624442910348538e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -4.5446456987036456e-06, "estimate_rational": "-132656055387928466764343552361745665833873037/29189526353125490483753287469631829703246395473920", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849138, 100069265], "successes": [449421168, 80058423], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073725024, 1718019852], "weight": 0.8998223834404318, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 5.367142547999947, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.07507165242675, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082376205738772, "localized": 12.07507165242675, "checkpoint": 30.55007409401925}, "robust_error": 4.5446456987036456e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 2.5032792527290885e-05, "estimate_rational": "3865378508634590718038882600520347051866029433/154412597173109404498194920628885359047297126629376", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676507, 115079657], "successes": [516859802, 92058759], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073729245, 1718015287], "weight": 0.8998223819755683, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.806177274999982, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 14.094044021949237, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222000825126845, "localized": 14.094044021949237, "checkpoint": 30.567300967948103}, "robust_error": 2.5032792527290885e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 1.2766250401237622e-05, "estimate_rational": "6844689569714803270300115957131434010104939/536155045889687897928357723569670737287782072320", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676460, 115079704], "successes": [516849216, 92069916], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073761113, 1717962642], "weight": 0.8998223408949463, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9357859050001025, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.45013169495104, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222182181606456, "localized": 13.45013169495104, "checkpoint": 30.567300967948103}, "robust_error": 1.2766250401237622e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 2.7483835501185297e-05, "estimate_rational": "25070014859070993760120263740347436317542521/912173079262892508159131480899387640646662619136", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849091, 100069312], "successes": [449445114, 80056964], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073771877, 1717965910], "weight": 0.8998223363313026, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6109778909999477, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.27497612995677, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.08234836911852, "localized": 12.27497612995677, "checkpoint": 30.55007409401925}, "robust_error": 2.7483835501185297e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -3.7713814531266427e-05, "estimate_rational": "-177718783123555149113008611075966095350783/4712299334670015389346861567662500408889180160", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676484, 115079680], "successes": [516805784, 92066273], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073738334, 1717977577], "weight": 0.8998223613185455, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7294141790000594, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.488201361004979, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222123032142253, "localized": 13.488201361004979, "checkpoint": 30.567300967948103}, "robust_error": 3.7713814531266427e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 1.3385886946277047e-05, "estimate_rational": "64592192481653627774495386594375557824247269/4825395040380073709319894673411156917117266165760", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676470, 115079694], "successes": [516849757, 92062217], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714137, 1717979956], "weight": 0.8998223491133327, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.1520779519999, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.85582232386198, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22205681532795, "localized": 12.85582232386198, "checkpoint": 30.567300967948103}, "robust_error": 1.3385886946277047e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 1.1651495897598746e-05, "estimate_rational": "1417090319829874938481306317017420554533727/121623037272143120025482431764624158077149511680", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849128, 100069275], "successes": [449433284, 80056566], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073764648, 1718010602], "weight": 0.8998223736849784, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9465938970001844, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 11.990495515541907, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082341300611898, "localized": 11.990495515541907, "checkpoint": 30.55007409401925}, "robust_error": 1.1651495897598746e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -2.3678131536277526e-05, "estimate_rational": "-172788402548012668414014514636687341123155153/7297383338008814750028974466808687617465141690368", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849111, 100069292], "successes": [449406834, 80055189], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073720831, 1717985394], "weight": 0.8998223563634308, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.678858850999859, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.115466105607043, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082315320155566, "localized": 12.115466105607043, "checkpoint": 30.55007409401925}, "robust_error": 2.3678131536277526e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -2.6441148351707214e-05, "estimate_rational": "-644388609782757962911541709298722381572565/24370674117909556329325159597515405545141436416", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676512, 115079652], "successes": [516815496, 92060568], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750784, 1718016395], "weight": 0.8998223858141614, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.033172478999859, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.549066546132673, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222030337860097, "localized": 13.549066546132673, "checkpoint": 30.567300967948103}, "robust_error": 2.6441148351707214e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -9.129586360718867e-06, "estimate_rational": "-66622085475219636170686651754460229777739415/7297382689961627753515411394610972126909518839808", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849121, 100069282], "successes": [449417728, 80056823], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073745373, 1717983831], "weight": 0.899822366248171, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.5063590239999485, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.168760656362839, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082346042530105, "localized": 12.168760656362839, "checkpoint": 30.55007409401925}, "robust_error": 9.129586360718867e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -1.315775078661095e-05, "estimate_rational": "-2031722848462533141548035652666517335248023483/154412625790873887897376940780211192404684572721152", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676483, 115079681], "successes": [516826917, 92065841], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223604118533, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 5.237724387000071, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.680514476728828, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222115981631458, "localized": 12.680514476728828, "checkpoint": 30.567300967948103}, "robust_error": 1.315775078661095e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 5.018015266629226e-06, "estimate_rational": "36618379695809715010016659401869863078946343/7297383078789941898534871188489962120179016007680", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849115, 100069288], "successes": [449428313, 80056410], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.8998223608510768, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.236875026000007, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.08613907396829, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082338240105074, "localized": 12.08613907396829, "checkpoint": 30.55007409401925}, "robust_error": 5.018015266629226e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 1.285555983499194e-05, "estimate_rational": "375247839216233322575115545941832946651783533/29189536981099397142357821840161758076549141102592", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849097, 100069306], "successes": [449434169, 80058081], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757057, 1717961505], "weight": 0.8998223425907067, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9068653440001526, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.441375124257082, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.08236936393066, "localized": 12.441375124257082, "checkpoint": 30.55007409401925}, "robust_error": 1.285555983499194e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -2.207470308832472e-05, "estimate_rational": "-85215314446995927142506793707982613418276661/3860315316859967132434113520773530968694810738688", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676494, 115079670], "successes": [516819249, 92067440], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750199, 1717993830], "weight": 0.8998223700911566, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.515517761999945, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.993484657218811, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22214214025686, "localized": 12.993484657218811, "checkpoint": 30.567300967948103}, "robust_error": 2.207470308832472e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -3.990335128521305e-05, "estimate_rational": "-6161581535291557031690963597837919165985715665/154412632945314775093813811750799366871696619339776", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676477, 115079687], "successes": [516803895, 92064324], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757358, 1717979393], "weight": 0.8998223552965305, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.642362121000133, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 14.323370465500345, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22209120995077, "localized": 14.323370465500345, "checkpoint": 30.567300967948103}, "robust_error": 3.990335128521305e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 1.5570701691568313e-05, "estimate_rational": "75134764089673971183133805311931673540956017/4825393587134238439012622645734865688679038320640", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676509, 115079655], "successes": [516851655, 92068193], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754576, 1718017294], "weight": 0.8998223832213048, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.471951274000048, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.291306285008721, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222154549336953, "localized": 12.291306285008721, "checkpoint": 30.567300967948103}, "robust_error": 1.5570701691568313e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676465, 115079699], "successes": [516835087, 92058258], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073778620, 1717982093], "weight": 0.8998223447610002, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.55507873800002, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.290868584821782, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.221992279009875, "localized": 13.290868584821782, "checkpoint": 30.567300967948103}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -1.3451578445669289e-05, "estimate_rational": "-1487292728192679048397280335113010106665549/110566409302806413333532625695104125256249376768", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849116, 100069287], "successes": [449414490, 80053688], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754178, 1717986038], "weight": 0.8998223614419482, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.4110998920000384, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.439891475592205, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082287250083947, "localized": 12.439891475592205, "checkpoint": 30.55007409401925}, "robust_error": 1.3451578445669289e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 6.473210952428211e-06, "estimate_rational": "62471598120686944720440337331613076309343961/9650789782658448977751778257875435095272026275840", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676474, 115079690], "successes": [516843808, 92067566], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714961, 1717984757], "weight": 0.8998223526662846, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.5958620070000507, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.859484913920156, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22214400950203, "localized": 12.859484913920156, "checkpoint": 30.567300967948103}, "robust_error": 6.473210952428211e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 9.211441490580709e-06, "estimate_rational": "22224425130889264508190843457259229010101149/2412697855554439568824756765709329156779943133184", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676452, 115079712], "successes": [516846153, 92069207], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073723006, 1717952552], "weight": 0.8998223338895012, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1931201630000032, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.75679034399844, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222170552170407, "localized": 13.75679034399844, "checkpoint": 30.567300967948103}, "robust_error": 9.211441490580709e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -4.127333910246479e-06, "estimate_rational": "-1659668407231172822202227754212510205659191/402116340311331825529160311744319399167644401664", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676442, 115079722], "successes": [516834669, 92067984], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073695847, 1717962694], "weight": 0.8998223249815686, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.454335244000049, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.246142762070173, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222150527977874, "localized": 13.246142762070173, "checkpoint": 30.567300967948103}, "robust_error": 4.127333910246479e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 2.1145136517219233e-05, "estimate_rational": "3265077212156089707311842937027728493246481445/154412680641584967946838025534011405956798822219776", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676437, 115079727], "successes": [516856417, 92066840], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073777716, 1717948312], "weight": 0.8998223209077305, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1097218490001524, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.693005227094513, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.2221318392704, "localized": 12.693005227094513, "checkpoint": 30.567300967948103}, "robust_error": 2.1145136517219233e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -3.5856999161584074e-05, "estimate_rational": "-1384193188044848367738350495753262290901844551/38603151976192815253226788434016252365142132523008", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676498, 115079666], "successes": [516807390, 92067135], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073746908, 1717996893], "weight": 0.8998223736864233, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.181176829000151, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.675202327794644, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222137207600166, "localized": 13.675202327794644, "checkpoint": 30.567300967948103}, "robust_error": 3.5856999161584074e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 1.1573905278015195e-05, "estimate_rational": "337836888125572099236154701456043913073521713/29189532833597514595201905944304206607912397701120", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849113, 100069290], "successes": [449433218, 80057678], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223580846644, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.60109027600015, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.380123517252105, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.08236198040337, "localized": 12.380123517252105, "checkpoint": 30.55007409401925}, "robust_error": 1.1573905278015195e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 3.734031945611943e-05, "estimate_rational": "1270881942644921409396097416114101602779603483/34035111674349798933770397757689459849793636401152", "cost": 5616036885.0, "pilot_cost": 4294967296.0, "queries": 5616036885, "counts": [1188727976, 132341613], "successes": [594400951, 105870394], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073722826, 1718012856], "weight": 0.8998223762552481, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2521498099999917, "checkpoint": 129, "boundary_winner": "localized", "boundary_value": 14.932660167736115, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.361802669105526, "localized": 14.932660167736115, "checkpoint": 30.58439532221419}, "robust_error": 3.734031945611943e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -6.283082928554469e-06, "estimate_rational": "-183400248924481985146657719568496934527702445/29189531796722017996928634296201676088271565750272", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849117, 100069286], "successes": [449419856, 80055021], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073715924, 1717998271], "weight": 0.899822362889675, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.439421304999996, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.074637116970198, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082312234980304, "localized": 12.074637116970198, "checkpoint": 30.55007409401925}, "robust_error": 6.283082928554469e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -3.0688526644781395e-05, "estimate_rational": "-296168498804618236917517313247542099583372569/9650789111929617993586058798763199525292785795072", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676483, 115079681], "successes": [516811826, 92061379], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073753689, 1717984270], "weight": 0.8998223611304622, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3043152170000667, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.489891562002262, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222043283673063, "localized": 13.489891562002262, "checkpoint": 30.567300967948103}, "robust_error": 3.0688526644781395e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956528, 266186288], "successes": [1195488139, 212953000], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073740856, 1717977912], "weight": 0.8998223632960584, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.837819495000076, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.5492395365569655e-05, "estimate_rational": "21060442932019905813688327541283629551982689597/826146096904820474049493892255657263519903023890432", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956547, 266186269], "successes": [1195529022, 212955923], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147519344, 3436005607], "weight": 0.8998223706391759, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.017375206999986, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 2.5492395365569655e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -1.6132033826567348e-05, "estimate_rational": "-8884944046034993570523013131311406893497200025/550764035183378655648136969471596913272190899585024", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956563, 266186253], "successes": [1195446169, 212960985], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073747771, 1718000731], "weight": 0.8998223763899695, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.825744279999981, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.6132033826567348e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956581, 266186235], "successes": [1195479271, 212948728], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073725024, 1718019852], "weight": 0.899822383311669, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.8660149669999555, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 1.2896661389615965e-05, "estimate_rational": "121074151498651912750955453094237832727294793/9388022825514941230464990042059057095376585621504", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956579, 266186237], "successes": [1195503969, 212938104], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073729245, 1718015287], "weight": 0.8998223826471444, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9765746640000543, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.2896661389615965e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 1.1283005092165994e-05, "estimate_rational": "116517662680898297862179920196730363522059887/10326828865990562993040543854846945622559436046336", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956470, 266186346], "successes": [1195500695, 212961061], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073761113, 1717962642], "weight": 0.8998223414054334, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.417563943999994, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.1283005092165994e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.6364922959819633e-05, "estimate_rational": "27039639694610960891626814611345255360015820787/1652292513750335362115270544621122429278904431673344", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956489, 266186327], "successes": [1195510825, 212950223], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147503791, 3435930308], "weight": 0.8998223487679967, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7720658330001697, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.6364922959819633e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -3.2056992480504294e-05, "estimate_rational": "-26483761338276479688554088805213292870674060305/826146163099447963764180500969419256618209022836736", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956523, 266186293], "successes": [1195414444, 212955123], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073738334, 1717977577], "weight": 0.8998223615306066, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7554772319999756, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 3.2056992480504294e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 1.3781919590855006e-05, "estimate_rational": "22771760284356295770518966166960658834079194189/1652292348263771466664632460226411979894725608996864", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956519, 266186297], "successes": [1195505698, 212948935], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147458487, 3435966154], "weight": 0.8998223599033371, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.6206231139999545, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.3781919590855006e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956554, 266186262], "successes": [1195484147, 212949590], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073764648, 1718010602], "weight": 0.8998223731291773, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.933092745000067, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.9094400823078904e-05, "estimate_rational": "-1971845832663423430127767806401234080481805859/103268274869358820373242313567877250677617647943680", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956510, 266186306], "successes": [1195440241, 212951356], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073720831, 1717985394], "weight": 0.8998223564394301, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.799669582999968, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.9094400823078904e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956587, 266186229], "successes": [1195477291, 212940921], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750784, 1718016395], "weight": 0.8998223856230103, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.994263715999978, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 8.424722556141192e-06, "estimate_rational": "13920103872195471915131442380391668585786237397/1652292260004268811659048207732665774333847750574080", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956535, 266186281], "successes": [1195495042, 212940951], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073745373, 1717983831], "weight": 0.8998223659108648, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.593772905999913, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 8.424722556141192e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -9.413035666621272e-06, "estimate_rational": "-972067928613541321199861944474666579958951845/103268272111249396154247386153827267202066354798592", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956518, 266186298], "successes": [1195459519, 212950918], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223596029915, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.613583302999814, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 9.413035666621272e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956523, 266186293], "successes": [1195470670, 212940993], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.899822361272094, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.088009052999951, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956474, 266186342], "successes": [1195483607, 212954792], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757057, 1717961505], "weight": 0.8998223430616815, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.119651222999892, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -1.3006194223008121e-05, "estimate_rational": "-191875296942798065745149979297557840514769191/14752608922552321118630585193940289475286065479680", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956546, 266186270], "successes": [1195452380, 212952322], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750199, 1717993830], "weight": 0.8998223700455686, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.732626816999982, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.3006194223008121e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -3.750301197114569e-05, "estimate_rational": "-15491485549816623788731874582526667349539507983/413073103614599396403237103936420010235500173459456", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956507, 266186309], "successes": [1195403593, 212953712], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757358, 1717979393], "weight": 0.8998223555113556, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.946632382999951, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 3.750301197114569e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956583, 266186233], "successes": [1195483499, 212951444], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754576, 1718017294], "weight": 0.8998223839592817, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.43877906900002, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956518, 266186298], "successes": [1195468907, 212948767], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147523908, 3435978194], "weight": 0.8998223595774718, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.520193780999989, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956525, 266186291], "successes": [1195488628, 212941621], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754178, 1717986038], "weight": 0.8998223621314929, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.9735484670000005, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 5.914755307248226e-06, "estimate_rational": "888445927003223145203330615149611395998145413/150208399308502026882447833375439340340683357552640", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956511, 266186305], "successes": [1195490031, 212950428], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147441675, 3435971829], "weight": 0.899822356810922, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.435797257999866, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 5.914755307248226e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 6.814180230248277e-06, "estimate_rational": "469125848856648175905065690088361045304651581/68845529910434349888295890060656378609827426861056", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956452, 266186364], "successes": [1195491793, 212945388], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073723006, 1717952552], "weight": 0.8998223345651277, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.655459058000133, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 6.814180230248277e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956477, 266186339], "successes": [1195470903, 212943451], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147469147, 3435912022], "weight": 0.8998223440216507, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.62249594900004, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956435, 266186381], "successes": [1195469510, 212954358], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147562665, 3435923463], "weight": 0.8998223285023638, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.165637479999987, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -1.0259627929759782e-05, "estimate_rational": "-16951902573789905905375212047530448908392453695/1652292138647450490646282992995816015940175081242624", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956557, 266186259], "successes": [1195457855, 212958493], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073746908, 1717996893], "weight": 0.899822374203231, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8482335539999895, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.0259627929759782e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956515, 266186301], "successes": [1195485989, 212950462], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223585897688, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.101749303000133, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 2.4062771156617588e-05, "estimate_rational": "155307526121106397105737952582448035357155399/6454266015757487740186431859815324846116803969024", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956564, 266186252], "successes": [1195526193, 212941735], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073722826, 1718012856], "weight": 0.8998223770398674, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3763768590001746, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 2.4062771156617588e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956552, 266186264], "successes": [1195467685, 212947290], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480502, 3435982591], "weight": 0.8998223723793015, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.605838620999975, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -1.9601922667943893e-05, "estimate_rational": "-4048513313889547467887039655803117267447937039/206536541464389352512609269289121665337092428791808", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956522, 266186294], "successes": [1195439238, 212954209], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073753689, 1717984270], "weight": 0.8998223611795109, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.843088218000048, "checkpoint": 134, "boundary_winner": "checkpoint", "boundary_value": 29.44726821315823, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 29.44726821315823}, "robust_error": 1.9601922667943893e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -9.42864323671456e-06, "estimate_rational": "-17201104944621584759339918067362354656005891/1824345721093946389047971755752650596411328430080", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849118, 100069285], "successes": [449417503, 80057994], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073740856, 1717977912], "weight": 0.8998223632960584, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.42698892400017, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.324728610769142, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082367955008614, "localized": 12.324728610769142, "checkpoint": 30.55007409401925}, "robust_error": 9.42864323671456e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 1.8351085924751873e-05, "estimate_rational": "11903545956651986759970517603461889185375929/648656216066022081035576439800685419244709478400", "cost": 9588852995.0, "pilot_cost": 8589934592.0, "queries": 9588852995, "counts": [898849125, 100069278], "successes": [449438295, 80059494], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147519344, 3436005607], "weight": 0.8998223706391759, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 6.2338132669999595, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.309149584618375, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082396141357933, "localized": 12.309149584618375, "checkpoint": 30.55007409401925}, "robust_error": 1.8351085924751873e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -8.624442910348538e-06, "estimate_rational": "-20978618271831198835872709010647279137158009/2432460680638141510358055133692305826184289058816", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849131, 100069272], "successes": [449418111, 80056651], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073747771, 1718000731], "weight": 0.8998223763899695, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.972283715000003, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.125198170154954, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082342924960113, "localized": 12.125198170154954, "checkpoint": 30.55007409401925}, "robust_error": 8.624442910348538e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -4.544645533900467e-06, "estimate_rational": "-132656050577401730010824307662625376915277173/29189526353125490483753287469631829703246395473920", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849138, 100069265], "successes": [449421168, 80058422], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073725024, 1718019852], "weight": 0.899822383311669, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.433962458000224, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.074983571399724, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.08237618699776, "localized": 12.074983571399724, "checkpoint": 30.55007409401925}, "robust_error": 4.544645533900467e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 2.5034534549551106e-05, "estimate_rational": "60400741702574581036245547840793228228574725/2412696812198476852677713082498553713674019667968", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676508, 115079656], "successes": [516859804, 92058757], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073729245, 1718015287], "weight": 0.8998223826471444, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.21517723199986, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 14.094553460268544, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22200080171946, "localized": 14.094553460268544, "checkpoint": 30.567300967948103}, "robust_error": 2.5034534549551106e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 1.2767993359025634e-05, "estimate_rational": "328589952598285456242878580344531718778645675/25735442003970558449253652767922753572230850936832", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676461, 115079703], "successes": [516849218, 92069915], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073761113, 1717962642], "weight": 0.8998223414054334, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.166784043000007, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.450061522822313, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222182174486438, "localized": 13.450061522822313, "checkpoint": 30.567300967948103}, "robust_error": 1.2767993359025634e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.922084219083251e-05, "estimate_rational": "423991576209334719242826541798950637979433691/22058948926367020853059657248058571520068875714560", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676469, 115079695], "successes": [516854779, 92062956], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147503791, 3435930308], "weight": 0.8998223487679967, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 5.445361105999837, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.1297147403102, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222068846122045, "localized": 12.1297147403102, "checkpoint": 30.567300967948103}, "robust_error": 1.922084219083251e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -3.7713814531266427e-05, "estimate_rational": "-177718783123555149113008611075966095350783/4712299334670015389346861567662500408889180160", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676484, 115079680], "successes": [516805784, 92066273], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073738334, 1717977577], "weight": 0.8998223615306066, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.804317998999977, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.488201361004979, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222123032142253, "localized": 13.488201361004979, "checkpoint": 30.567300967948103}, "robust_error": 3.7713814531266427e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676482, 115079682], "successes": [516840176, 92064402], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147458487, 3435966154], "weight": 0.8998223599033371, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 6.9393723149999005, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.032042211472481, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222092524526307, "localized": 12.032042211472481, "checkpoint": 30.567300967948103}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 1.1648823538226868e-05, "estimate_rational": "18890203991551793532493576249447785850289509/1621640496961908267006432423528322107695326822400", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849128, 100069275], "successes": [449433282, 80056566], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073764648, 1718010602], "weight": 0.8998223731291773, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.257163141000092, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 11.990500749423363, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082341300611812, "localized": 11.990500749423363, "checkpoint": 30.55007409401925}, "robust_error": 1.1648823538226868e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -2.3678131536277526e-05, "estimate_rational": "-172788402548012668414014514636687341123155153/7297383338008814750028974466808687617465141690368", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849111, 100069292], "successes": [449406834, 80055189], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073720831, 1717985394], "weight": 0.8998223564394301, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.809122729999899, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.115466105607043, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082315320155566, "localized": 12.115466105607043, "checkpoint": 30.55007409401925}, "robust_error": 2.3678131536277526e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -2.6439985985427214e-05, "estimate_rational": "-46393940313571854217075633405096342394237255/1754688536489488055711411491021109199250183421952", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676512, 115079652], "successes": [516815497, 92060567], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750784, 1718016395], "weight": 0.8998223856230103, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.283443620000071, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.549239829463808, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222030321570113, "localized": 13.549239829463808, "checkpoint": 30.567300967948103}, "robust_error": 2.6439985985427214e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -9.130254209086516e-06, "estimate_rational": "-133253919224041591987675627060362348498817967/14594765509532694366667026866581757876132254842880", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849120, 100069283], "successes": [449417727, 80056823], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073745373, 1717983831], "weight": 0.8998223659108648, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.959309745999917, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.168700138723203, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082346031979036, "localized": 12.168700138723203, "checkpoint": 30.55007409401925}, "robust_error": 9.130254209086516e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -1.3154845686034931e-05, "estimate_rational": "-84636428330847137328033675270790524960653409/6433859457636696205020312185160156547735013556224", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676482, 115079682], "successes": [516826919, 92065841], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223596029915, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.082833092999863, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.68026863545174, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22211597245603, "localized": 12.68026863545174, "checkpoint": 30.567300967948103}, "robust_error": 1.3154845686034931e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 5.021355491316873e-06, "estimate_rational": "73285508539034341516411554301936803603444385/14594766027970446560026306591753744533824917733376", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849116, 100069287], "successes": [449428316, 80056408], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.899822361272094, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.277693021000005, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.086060277624808, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082338213179053, "localized": 12.086060277624808, "checkpoint": 30.55007409401925}, "robust_error": 5.021355491316873e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 1.2854891579787478e-05, "estimate_rational": "2345177061399996627034170590188322192526625/182434604511753339693368012331697267856872833024", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849098, 100069305], "successes": [449434169, 80058080], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757057, 1717961505], "weight": 0.8998223430616815, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.015707584999973, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.441324439261818, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082369355742756, "localized": 12.441324439261818, "checkpoint": 30.55007409401925}, "robust_error": 1.2854891579787478e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -2.2075864323187526e-05, "estimate_rational": "-94688663533025888380961942298884652374126051/4289239240955519036037903911970589965216456376320", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676494, 115079670], "successes": [516819248, 92067439], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750199, 1717993830], "weight": 0.8998223700455686, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.405097948000048, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.993372989486826, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222142123960158, "localized": 12.993372989486826, "checkpoint": 30.567300967948103}, "robust_error": 2.2075864323187526e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -3.99045133011299e-05, "estimate_rational": "-6161760965228803075547011271872792189973283509/154412632945314775093813811750799366871696619339776", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676477, 115079687], "successes": [516803894, 92064324], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757358, 1717979393], "weight": 0.8998223555113556, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.80741914500004, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 14.323479714135098, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222091209950896, "localized": 14.323479714135098, "checkpoint": 30.567300967948103}, "robust_error": 3.99045133011299e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 1.556895915631699e-05, "estimate_rational": "300505420364420789164775576501496010019272771/19301574199486092366160722847463769016884128645120", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676510, 115079654], "successes": [516851654, 92068193], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754576, 1718017294], "weight": 0.8998223839592817, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7418229800000518, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.291395030924525, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22215455851444, "localized": 12.291395030924525, "checkpoint": 30.567300967948103}, "robust_error": 1.556895915631699e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676482, 115079682], "successes": [516835093, 92058244], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147523908, 3435978194], "weight": 0.8998223595774718, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 4.596690516000081, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.004567450266443, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22199220684287, "localized": 13.004567450266443, "checkpoint": 30.567300967948103}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": -1.3452245995151882e-05, "estimate_rational": "-196332381106406139033468903281052360090346621/14594765898361008998464317148100838044135782875136", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849117, 100069286], "successes": [449414490, 80053686], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754178, 1717986038], "weight": 0.8998223621314929, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.880913562999922, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.440037197187495, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082287223161725, "localized": 12.440037197187495, "checkpoint": 30.55007409401925}, "robust_error": 1.3452245995151882e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 2.0263526130064702e-05, "estimate_rational": "9657235797336756728836410678949124043200413/476582196768234466208164834642703313138832375808", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676478, 115079686], "successes": [516855678, 92067467], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147441675, 3435971829], "weight": 0.899822356810922, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.515724217999832, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.471977601224676, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222142433334103, "localized": 13.471977601224676, "checkpoint": 30.567300967948103}, "robust_error": 2.0263526130064702e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 9.209699076763372e-06, "estimate_rational": "1422094146638048794124493845007868453634947593/154412661563077389266126759364178929250405546196992", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676453, 115079711], "successes": [516846152, 92069208], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073723006, 1717952552], "weight": 0.8998223345651277, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8429521670000213, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.75739932083969, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222170577647347, "localized": 13.75739932083969, "checkpoint": 30.567300967948103}, "robust_error": 9.209699076763372e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -8.054706986978785e-06, "estimate_rational": "-38867144947523506576490521894130965393911781/4825395263956345106096750551920865097668991385600", "cost": 9738690756.0, "pilot_cost": 8589934592.0, "queries": 9738690756, "counts": [1033676464, 115079700], "successes": [516831300, 92067961], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147469147, 3435912022], "weight": 0.8998223440216507, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7873954780000076, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 12.838611605577888, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222150355107747, "localized": 12.838611605577888, "checkpoint": 30.567300967948103}, "robust_error": 8.054706986978785e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 1.4271927216642797e-05, "estimate_rational": "104147749768872827500226572914922360957135301/7297385152540852018331677927452966671519412387840", "cost": 9588852995.0, "pilot_cost": 8589934592.0, "queries": 9588852995, "counts": [898849083, 100069320], "successes": [449435222, 80057992], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147562665, 3435923463], "weight": 0.8998223285023638, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.60523044699994, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.381361105131685, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082367548348543, "localized": 12.381361105131685, "checkpoint": 30.55007409401925}, "robust_error": 1.4271927216642797e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -3.5858163606817595e-05, "estimate_rational": "-173029767412645756242815915548718136641223515/4825393997024101906653348554252031545642766565376", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676498, 115079666], "successes": [516807389, 92067137], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073746908, 1717996893], "weight": 0.899822374203231, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7632558920001884, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.675585103950395, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.22213724019323, "localized": 13.675585103950395, "checkpoint": 30.567300967948103}, "robust_error": 3.5858163606817595e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 1.1575241081486141e-05, "estimate_rational": "7508352880107700650636632444576773924065065/648656285191055879893375687651204591286942171136", "cost": 5293885699.0, "pilot_cost": 4294967296.0, "queries": 5293885699, "counts": [898849113, 100069290], "successes": [449433219, 80057677], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223585897688, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.421909653000057, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 12.379972386991112, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.08236196166342, "localized": 12.379972386991112, "checkpoint": 30.55007409401925}, "robust_error": 1.1575241081486141e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 3.7341835483114645e-05, "estimate_rational": "33445619269966530210060228497897369595400325/895660827521188130717391031046571662340880596992", "cost": 5616036885.0, "pilot_cost": 4294967296.0, "queries": 5616036885, "counts": [1188727977, 132341612], "successes": [594400953, 105870394], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073722826, 1718012856], "weight": 0.8998223770398674, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6437246389998563, "checkpoint": 129, "boundary_winner": "localized", "boundary_value": 14.932654484479889, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.361802677080437, "localized": 14.932654484479889, "checkpoint": 30.58439532221419}, "robust_error": 3.7341835483114645e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -9.909266306541429e-06, "estimate_rational": "-144623409125144097560496801506514837066304077/14594764602266615534323971498101800073663302598656", "cost": 9588852995.0, "pilot_cost": 8589934592.0, "queries": 9588852995, "counts": [898849127, 100069276], "successes": [449417147, 80054992], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480502, 3435982591], "weight": 0.8998223723793015, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.133670510999991, "checkpoint": 127, "boundary_winner": "localized", "boundary_value": 11.994542696187818, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.082311797192485, "localized": 11.994542696187818, "checkpoint": 30.55007409401925}, "robust_error": 9.909266306541429e-06, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -3.0687946322134355e-05, "estimate_rational": "-19281438538157714931745105853743663282851/628306577956002051912914875688333387851890688", "cost": 5443723460.0, "pilot_cost": 4294967296.0, "queries": 5443723460, "counts": [1033676484, 115079680], "successes": [516811827, 92061379], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073753689, 1717984270], "weight": 0.8998223611795109, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9073624019999897, "checkpoint": 128, "boundary_winner": "localized", "boundary_value": 13.489757912642698, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 31.222043292844123, "localized": 13.489757912642698, "checkpoint": 30.567300967948103}, "robust_error": 3.0687946322134355e-05, "robust_failure": false, "case": "one_fair_tiny", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797916, 465561479], "successes": [2090890420, 372455294], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073740856, 1717977912], "weight": 0.8998223637412693, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.954177795000078, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521113555382286, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521113555382286}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.0354138291125803e-05, "estimate_rational": "6051644127621114266328073091621620430167723445/297317628536481410294275610643058415634694960840704", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797938, 465561457], "successes": [2090969842, 372453449], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073772993, 1718010737], "weight": 0.8998223685420305, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.948032418000139, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521106174708606, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521106174708606}, "robust_error": 2.0354138291125803e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797976, 465561419], "successes": [2090884424, 372449079], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073747771, 1718000731], "weight": 0.8998223767366544, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.671410699000035, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52108866004451, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52108866004451}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181798007, 465561388], "successes": [2090917094, 372449616], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073725024, 1718019852], "weight": 0.8998223834404318, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.085743921999892, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52109089306979, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52109089306979}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181798000, 465561395], "successes": [2090885973, 372430884], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073729245, 1718015287], "weight": 0.8998223819755683, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.413324383000145, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52101544617654, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52101544617654}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 6.417644968038308e-06, "estimate_rational": "32437350692933720177587656152444197061450308315/5054400929699434651035734363266383617432910720663552", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797809, 465561586], "successes": [2090921248, 372470472], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073761113, 1717962642], "weight": 0.8998223408949463, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.06507819400008, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52117445322166, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52117445322166}, "robust_error": 6.417644968038308e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.2358514104780483e-05, "estimate_rational": "905288227316146773909912150270054243186968749/73252190323265956548184420702930261942451277135872", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797788, 465561607], "successes": [2090941927, 372451224], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073771877, 1717965910], "weight": 0.8998223363313026, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.55819521300009, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52109687281547, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52109687281547}, "robust_error": 1.2358514104780483e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -1.1144063277904193e-05, "estimate_rational": "-14081638394592591735195885632670821670285674643/1263600003287208018406271516265330182449038903738368", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797904, 465561491], "successes": [2090860150, 372459125], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073738334, 1717977577], "weight": 0.8998223613185455, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.0048489760001758, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52112895916387, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52112895916387}, "robust_error": 1.1144063277904193e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 7.5078585722532084e-06, "estimate_rational": "18973862261340266579461289720053090807608875327/2527200276715649105148713606754353551536748750700544", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797848, 465561547], "successes": [2090925067, 372449899], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714137, 1717979956], "weight": 0.8998223491133327, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.376614782999923, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52109167233405, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52109167233405}, "robust_error": 7.5078585722532084e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797962, 465561433], "successes": [2090896362, 372450771], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073764648, 1718010602], "weight": 0.8998223736849784, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.062366656999984, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52109544270977, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52109544270977}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.930812527313766e-05, "estimate_rational": "-112952538100616524328323584555990742682095043/5850000272049260656687365733297796978010738393088", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797881, 465561514], "successes": [2090831709, 372452013], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073720831, 1717985394], "weight": 0.8998223563634308, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.964781971999855, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52110026174045, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52110026174045}, "robust_error": 1.930812527313766e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181798018, 465561377], "successes": [2090894425, 372430860], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750784, 1718016395], "weight": 0.8998223858141614, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.633007371000076, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52101539032511, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52101539032511}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797927, 465561468], "successes": [2090889580, 372437845], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073745373, 1717983831], "weight": 0.899822366248171, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.751160338999853, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52104330909742, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52104330909742}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797900, 465561495], "successes": [2090892387, 372459483], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223604118533, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 4.8344420199998694, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521130391953406, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521130391953406}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797902, 465561493], "successes": [2090915931, 372444147], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.8998223608510768, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.081255583000029, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52106862992617, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52106862992617}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797817, 465561578], "successes": [2090903355, 372452295], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757057, 1717961505], "weight": 0.8998223425907067, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.864734807000104, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52110125187003, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52110125187003}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -7.64762723984896e-06, "estimate_rational": "-38654164196524245859410448813502091665460376969/5054399617584873327250533099157602087897579651072000", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797945, 465561450], "successes": [2090872344, 372456052], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750199, 1717993830], "weight": 0.8998223700911566, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.210576899999978, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521116674291235, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521116674291235}, "robust_error": 7.64762723984896e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -2.4362933725336065e-05, "estimate_rational": "-41046673041038577896995704262706140030362977773/1684800094430022392447208394979148100129795870818304", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797876, 465561519], "successes": [2090814107, 372454492], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757358, 1717979393], "weight": 0.8998223552965305, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.4208130080000956, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52111023523293, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52111023523293}, "robust_error": 2.4362933725336065e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181798006, 465561389], "successes": [2090886993, 372457113], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754576, 1718017294], "weight": 0.8998223832213048, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.624703569000076, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52112108612182, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52112108612182}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797827, 465561568], "successes": [2090907257, 372441720], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073778620, 1717982093], "weight": 0.8998223447610002, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.563218708000022, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521058686313935, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521058686313935}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797905, 465561490], "successes": [2090913056, 372442481], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754178, 1717986038], "weight": 0.8998223614419482, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.982399191000013, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52106192767762, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52106192767762}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 6.620111974795703e-06, "estimate_rational": "929463794646155474887792024118076992022867477/140400011085135582656675679824127241600284032499712", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797864, 465561531], "successes": [2090921984, 372448620], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714961, 1717984757], "weight": 0.8998223526662846, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.013744868999993, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52108655755701, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52108655755701}, "robust_error": 6.620111974795703e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 5.889022686944573e-06, "estimate_rational": "29765483562048319783742966586630902571520764385/5054401238432258652679473036734137310878855675772928", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797777, 465561618], "successes": [2090919396, 372440249], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073723006, 1717952552], "weight": 0.8998223338895012, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6405957109998326, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521052649453, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521052649453}, "robust_error": 5.889022686944573e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797822, 465561573], "successes": [2090890613, 372449569], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147469147, 3435912022], "weight": 0.8998223435900421, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.062486732000025, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521090284257824, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521090284257824}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797717, 465561678], "successes": [2090888976, 372453080], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073777716, 1717948312], "weight": 0.8998223209077305, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.522214991999817, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52110418677544, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52110418677544}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -8.646077084483809e-06, "estimate_rational": "-21850363645671890775301686684904246000073661617/2527199726785273204597659208300336746397593558319104", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797962, 465561433], "successes": [2090868875, 372451545], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073746908, 1717996893], "weight": 0.8998223736864233, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7376339990000815, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52109856011213, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52109856011213}, "robust_error": 8.646077084483809e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797889, 465561506], "successes": [2090907140, 372446042], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223580846644, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.993004023999902, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52107623186296, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52107623186296}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 2.1803787560850256e-05, "estimate_rational": "9183754117416685659995095293395669647982627543/421199944816310542062959457576020495309222199689216", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797974, 465561421], "successes": [2090974919, 372432566], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073722826, 1718012856], "weight": 0.8998223762552481, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7678956110000854, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52102216017371, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52102216017371}, "robust_error": 2.1803787560850256e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797912, 465561483], "successes": [2090885427, 372450369], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073715924, 1717998271], "weight": 0.899822362889675, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.86503112399987, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.52109371030292, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.52109371030292}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -1.0048177378819504e-05, "estimate_rational": "-384753848277052414497421466650700603526905471/38290909263611616647161028535648795343455952830464", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797903, 465561492], "successes": [2090863966, 372462264], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073753689, 1717984270], "weight": 0.8998223611304622, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.171623442000055, "checkpoint": 138, "boundary_winner": "cold", "boundary_value": 51.521141601068656, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 51.521141601068656}, "robust_error": 1.0048177378819504e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 4.959752796442085e-06, "estimate_rational": "19237720950200661981302342494371583579433/3878766087697149336724027330751036323744710656", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956529, 266186287], "successes": [1195488138, 212952999], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073740856, 1717977912], "weight": 0.8998223637412693, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.094602184999985, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.54196942932951, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06068142583267, "localized": 32.54196942932951, "checkpoint": 51.51556371501387}, "robust_error": 4.959752796442085e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.5490008935381743e-05, "estimate_rational": "22498367247388679878036593154076466000224845/882634733648897426343059821160805402081201487872", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956542, 266186274], "successes": [1195529012, 212957001], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073772993, 1718010737], "weight": 0.8998223685420305, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7065627020001557, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.59037273774261, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060709672597554, "localized": 32.59037273774261, "checkpoint": 51.51556371501387}, "robust_error": 2.5490008935381743e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -1.9294142836253434e-05, "estimate_rational": "-10540179462423856142589469145638258172022147837/546289076010104042048200994234632670016327877918720", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600049, 306114190], "successes": [1374755854, 244900368], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073747771, 1718000731], "weight": 0.8998223767366544, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.778221175999988, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 33.569693875525836, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20047057891083, "localized": 33.569693875525836, "checkpoint": 51.53077697093424}, "robust_error": 1.9294142836253434e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956581, 266186235], "successes": [1195479271, 212948729], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073725024, 1718019852], "weight": 0.8998223834404318, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 4.435323842999878, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.57456049086307, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06065155293437, "localized": 32.57456049086307, "checkpoint": 51.51556371501387}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 6.026562077543773e-06, "estimate_rational": "1316897950374908006032993065415324532276747665/218515620254198390709900792994641238255607677452288", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600065, 306114174], "successes": [1374813832, 244881113], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073729245, 1718015287], "weight": 0.8998223819755683, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.5711482520000573, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.375246261645295, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200352695211826, "localized": 34.375246261645295, "checkpoint": 51.53077697093424}, "robust_error": 6.026562077543773e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 6.868878135104757e-06, "estimate_rational": "13897756621966925972481666361826669237222719/2023293520224168500551316808938776165834943365120", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749599939, 306114300], "successes": [1374815694, 244903005], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073761113, 1717962642], "weight": 0.8998223408949463, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.001559929999985, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.31351283866919, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200486354867714, "localized": 34.31351283866919, "checkpoint": 51.53077697093424}, "robust_error": 6.868878135104757e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.2597950974830316e-05, "estimate_rational": "1300968898598536431281733509904085592282604343/103268293486596890607399249406374004134410432020480", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956456, 266186360], "successes": [1195503307, 212953041], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073771877, 1717965910], "weight": 0.8998223363313026, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.354066786999965, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.70122574007288, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06068143233433, "localized": 32.70122574007288, "checkpoint": 51.51556371501387}, "robust_error": 1.2597950974830316e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -2.3493646667199464e-05, "estimate_rational": "-118836335936107022503266343394058287116904079/5058232875444567703611876861494384582404798939136", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600002, 306114237], "successes": [1374746217, 244900754], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073738334, 1717977577], "weight": 0.8998223613185455, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.057811839999886, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.06854223778702, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200472781834605, "localized": 34.06854223778702, "checkpoint": 51.53077697093424}, "robust_error": 2.3493646667199464e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 8.146608507644243e-06, "estimate_rational": "2225202166220516155691629136410504492801097353/273144605406351908414916276979570458553453484441600", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749599964, 306114275], "successes": [1374818635, 244886949], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714137, 1717979956], "weight": 0.8998223491133327, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.306577220000008, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 33.31234256891867, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200388087426525, "localized": 33.31234256891867, "checkpoint": 51.53077697093424}, "robust_error": 8.146608507644243e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 2.9495511231938985e-06, "estimate_rational": "103744894194107763604471749774842374840377/35173112741903728707358849956447764718949498880", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956556, 266186260], "successes": [1195484150, 212949588], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073764648, 1718010602], "weight": 0.8998223736849784, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.277862348999861, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.433407721850315, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060657504568574, "localized": 32.433407721850315, "checkpoint": 51.51556371501387}, "robust_error": 2.9495511231938985e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.9095377833852112e-05, "estimate_rational": "-10517049245140769736998925137646021790041867763/550764134475319983681510336169137216468583823966208", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956509, 266186307], "successes": [1195440240, 212951357], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073720831, 1717985394], "weight": 0.8998223563634308, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.993390813999895, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.37448111254716, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066977986112, "localized": 32.37448111254716, "checkpoint": 51.51556371501387}, "robust_error": 1.9095377833852112e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -1.0120143792908285e-05, "estimate_rational": "-1382130888081640154782185722874832046720516375/136572257901134927435799291303205129143797963292672", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600077, 306114162], "successes": [1374776866, 244883039], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750784, 1718016395], "weight": 0.8998223858141614, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.037254146000123, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.047773509705024, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20036453121398, "localized": 34.047773509705024, "checkpoint": 51.53077697093424}, "robust_error": 1.0120143792908285e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 8.425350823230897e-06, "estimate_rational": "174014273832111566982765053155662828463051295/20653653181100623144833448680072147424713426075648", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956536, 266186280], "successes": [1195495043, 212940952], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073745373, 1717983831], "weight": 0.899822366248171, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.4750988600001165, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.90695963750455, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060596599951786, "localized": 32.90695963750455, "checkpoint": 51.51556371501387}, "robust_error": 8.425350823230897e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -9.414967763345086e-06, "estimate_rational": "-972267446411883627100839525837945523159786781/103268271421722036854313117716047503501618325749760", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956520, 266186296], "successes": [1195459517, 212950917], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223604118533, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.782108508999954, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.94036706773041, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066672360141, "localized": 32.94036706773041, "checkpoint": 51.51556371501387}, "robust_error": 9.414967763345086e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -3.814377188563017e-06, "estimate_rational": "-700274022219185665929228949038552486919194901/183588037470148189720121160905808944847396053975040", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956521, 266186295], "successes": [1195470666, 212940996], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.8998223608510768, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.091158411999913, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.68933060498864, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060596850273384, "localized": 32.68933060498864, "checkpoint": 51.51556371501387}, "robust_error": 3.814377188563017e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 2.6978399647373277e-06, "estimate_rational": "247645611952331037949375539732160533517334909/91794033444990788643909273082318557577471332450304", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956473, 266186343], "successes": [1195483607, 212954793], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757057, 1717961505], "weight": 0.8998223425907067, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.137898317999998, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 33.09904716548929, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06069384212548, "localized": 33.09904716548929, "checkpoint": 51.51556371501387}, "robust_error": 2.6978399647373277e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -1.300625295499663e-05, "estimate_rational": "-1343133143749990463123569659785384115812452141/103268262457866247830414096357582026327002458357760", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956546, 266186270], "successes": [1195452381, 212952324], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073750199, 1717993830], "weight": 0.8998223700911566, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.69591504899995, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.777974364966134, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06067673834468, "localized": 32.777974364966134, "checkpoint": 51.51556371501387}, "robust_error": 1.300625295499663e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -3.4630498886276195e-05, "estimate_rational": "-1182391678945993713944981353687458269918039547/34143073792522424919522085555272747715122467700736", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749599983, 306114256], "successes": [1374720708, 244894660], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073757358, 1717979393], "weight": 0.8998223552965305, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.896480024999846, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 35.57510354507896, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200435384992346, "localized": 35.57510354507896, "checkpoint": 51.53077697093424}, "robust_error": 3.4630498886276195e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 2.616326060421804e-06, "estimate_rational": "41170806051427927342875372298303564051268921/15736114345316107374311173439513782370081508950016", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956581, 266186235], "successes": [1195483499, 212951445], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754576, 1718017294], "weight": 0.8998223832213048, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.855639755000084, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.27418621970112, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06067068484534, "localized": 32.27418621970112, "checkpoint": 51.51556371501387}, "robust_error": 2.616326060421804e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749599951, 306114288], "successes": [1374802983, 244890308], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073778620, 1717982093], "weight": 0.8998223447610002, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.104760894000037, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 32.892740859427896, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20040861560242, "localized": 32.892740859427896, "checkpoint": 51.53077697093424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 5.206675972804108e-06, "estimate_rational": "1075368844358549790156874675543531542836688399/206536540774861990941045125242354814154552255709184", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956523, 266186293], "successes": [1195488628, 212941624], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073754178, 1717986038], "weight": 0.8998223614419482, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.192196433999925, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.78566267717408, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06060128090425, "localized": 32.78566267717408, "checkpoint": 51.51556371501387}, "robust_error": 5.206675972804108e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956500, 266186316], "successes": [1195478720, 212949810], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073714961, 1717984757], "weight": 0.8998223526662846, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.317638580999983, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.60057874859267, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060658846242504, "localized": 32.60057874859267, "checkpoint": 51.51556371501387}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 6.815471698368668e-06, "estimate_rational": "563057716556073836851562955503210565373056723/82614636444143071998283844786183591284776296775680", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956450, 266186366], "successes": [1195491794, 212945388], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073723006, 1717952552], "weight": 0.8998223338895012, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.170141058999889, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.699213772575945, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060627500954624, "localized": 32.699213772575945, "checkpoint": 51.51556371501387}, "robust_error": 6.815471698368668e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -3.6841250623572845e-06, "estimate_rational": "-2113629348765500875752360184081114382202163/573712703285131342209574683116148651529510846464", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956476, 266186340], "successes": [1195470903, 212943452], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147469147, 3435912022], "weight": 0.8998223435900421, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.398627000000033, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.0787736755854, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06061396862982, "localized": 32.0787736755854, "checkpoint": 51.51556371501387}, "robust_error": 3.6841250623572845e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -1.0397431636722069e-05, "estimate_rational": "-1622858897541164564449031380760871169184893627/156082670628916281542459038933946873203907002105856", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749599878, 306114361], "successes": [1374776136, 244898913], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073777716, 1717948312], "weight": 0.8998223209077305, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.031597873999999, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 35.31593924953368, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20046107483841, "localized": 35.31593924953368, "checkpoint": 51.53077697093424}, "robust_error": 1.0397431636722069e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -1.2888482484800579e-05, "estimate_rational": "-176020934804855881578996579238776401984068627/13657227296730847852361468104881330669025377648640", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600039, 306114200], "successes": [1374770512, 244896178], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073746908, 1717996893], "weight": 0.8998223736864233, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6792893560000266, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 32.78739937427147, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20044487557972, "localized": 32.78739937427147, "checkpoint": 51.53077697093424}, "robust_error": 1.2888482484800579e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 3.883379276691808e-06, "estimate_rational": "1604119492847955822419831251509814229449604343/413073093961216443439573116513064292820360663924736", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956514, 266186302], "successes": [1195485988, 212950464], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223580846644, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.287711086999934, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.373332394748665, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066350865785, "localized": 32.373332394748665, "checkpoint": 51.51556371501387}, "robust_error": 3.883379276691808e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 2.2443811959203112e-05, "estimate_rational": "113526012671532009267140457987194755614908375/5058232214647500248537465345337148503946833166336", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600047, 306114192], "successes": [1374851415, 244878741], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073722826, 1718012856], "weight": 0.8998223762552481, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7716122199999518, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 36.475940156856915, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20033810875893, "localized": 36.475940156856915, "checkpoint": 51.53077697093424}, "robust_error": 2.2443811959203112e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -8.014338274624662e-06, "estimate_rational": "-735668302993836298547723641265946246845216361/91794016896334461406407767060779055005009400823808", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956527, 266186289], "successes": [1195462308, 212947329], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073715924, 1717998271], "weight": 0.899822362889675, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.140977110999984, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.39098491302662, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060641477616095, "localized": 32.39098491302662, "checkpoint": 51.51556371501387}, "robust_error": 8.014338274624662e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -2.0716222665706466e-05, "estimate_rational": "-22634095430932823387263752698469837428385196949/1092578304267852488053108704209824074875327020531712", "cost": 7350681535.0, "pilot_cost": 4294967296.0, "queries": 7350681535, "counts": [2749600001, 306114238], "successes": [1374752574, 244899062], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073753689, 1717984270], "weight": 0.8998223611304622, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.169568338999852, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.10017035599636, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200462412393705, "localized": 34.10017035599636, "checkpoint": 51.53077697093424}, "robust_error": 2.0716222665706466e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797907, 465561488], "successes": [2090879729, 372457483], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147456480, 3435973240], "weight": 0.8998223617967958, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.7805708659998345, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.035684020687943e-05, "estimate_rational": "8574300397307116183383391838972859393286567995/421199965720097390503644103602656436736955225473024", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797948, 465561447], "successes": [2090969855, 372457374], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147519344, 3436005607], "weight": 0.8998223706391759, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.803649964999977, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 2.035684020687943e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797905, 465561490], "successes": [2090884379, 372449126], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147453362, 3435975097], "weight": 0.8998223615073209, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.47879477399988, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797951, 465561444], "successes": [2090917045, 372449661], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480980, 3435979111], "weight": 0.8998223712956086, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.668350691000114, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": -7.866530738112814e-07, "estimate_rational": "-31317418640855463065850057063037754274952979/39810965829097533719111762432129135184453845385216", "cost": 12631116674.0, "pilot_cost": 8589934592.0, "queries": 12631116674, "counts": [3636345984, 404836098], "successes": [1818170610, 323858893], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147439270, 3435973111], "weight": 0.8998223565345465, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.498622562000037, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 7.866530738112814e-07, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797829, 465561566], "successes": [2090915009, 372470444], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147532933, 3435944821], "weight": 0.899822345058167, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 6.000685587999897, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797846, 465561549], "successes": [2090903619, 372451572], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147503791, 3435930308], "weight": 0.8998223487679967, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 4.848033649999934, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797876, 465561519], "successes": [2090883140, 372459145], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147452469, 3435958324], "weight": 0.8998223553145869, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.146879630000058, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797898, 465561497], "successes": [2090906196, 372448440], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147458487, 3435966154], "weight": 0.8998223599033371, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 6.100868324999965, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797967, 465561428], "successes": [2090896366, 372445200], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147482688, 3435987624], "weight": 0.8998223748186714, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.421965025999953, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.9308535848032777e-05, "estimate_rational": "-6099566362189139371571719249795707782926110469/315899994188869823070726667729698402240191633817600", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797915, 465561480], "successes": [2090831724, 372451957], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480167, 3435958345], "weight": 0.8998223637178069, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.28866230299991, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 1.9308535848032777e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -1.8691698469823822e-07, "estimate_rational": "-11162016526874735231089850814528805360973765/59716437994625655860142086975035839114990994849792", "cost": 12631116674.0, "pilot_cost": 8589934592.0, "queries": 12631116674, "counts": [3636346066, 404836016], "successes": [1818172467, 323856269], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147466893, 3436006837], "weight": 0.8998223768142125, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.855160795000074, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 1.8691698469823822e-07, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": -1.3918274770766158e-06, "estimate_rational": "-5319359897034312100956899732644044445941506681/3821852912551386101795658115398186445547975357759488", "cost": 12631116674.0, "pilot_cost": 8589934592.0, "queries": 12631116674, "counts": [3636345961, 404836121], "successes": [1818168766, 323858312], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147505303, 3435937735], "weight": 0.8998223509320348, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.9463972360001662, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 1.3918274770766158e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797896, 465561499], "successes": [2090892387, 372459485], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223596029915, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.275522834999947, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8942326691.0, "pilot_cost": 4294967296.0, "queries": 8942326691, "counts": [4181797904, 465561491], "successes": [2090915935, 372444144], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.899822361272094, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "zero_glr", "certified": true, "wall_seconds": 5.639269221999939, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 1.039644831667151e-05, "estimate_rational": "2189492088056172498734532768814649562480855555/210600006979802192973007427799630391449044943634432", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797888, 465561507], "successes": [2090935145, 372452238], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147482532, 3435939569], "weight": 0.899822357805581, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.638162520000151, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 1.039644831667151e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -7.64770234236289e-06, "estimate_rational": "-1932727392638861388856209242312375172931243307/252720007410972506716422388070624505554070593863680", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797890, 465561505], "successes": [2090872315, 372450749], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147504369, 3435957800], "weight": 0.8998223582996634, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.021624848999863, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 7.64770234236289e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -1.6706209953487358e-05, "estimate_rational": "-28146621528325445197454488589825894177778967431/1684799940063601502413117246620371209197107768459264", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797924, 465561471], "successes": [2090840791, 372454455], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147498525, 3435973111], "weight": 0.8998223654767838, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.178367993999927, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 1.6706209953487358e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797993, 465561402], "successes": [2090914855, 372457121], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147499384, 3436015875], "weight": 0.8998223803136782, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 4.962344581000025, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797896, 465561499], "successes": [2090907287, 372441665], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147523908, 3435978194], "weight": 0.8998223595774718, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.487188327000013, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 1.4472275369776552e-06, "estimate_rational": "16966535679830662225709662135224816184731275/11723474883060231241141053727268758968099758145536", "cost": 12631116674.0, "pilot_cost": 8589934592.0, "queries": 12631116674, "counts": [3636345973, 404836109], "successes": [1818177369, 323851459], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147484628, 3435927973], "weight": 0.8998223537525686, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.525626188999922, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 1.4472275369776552e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797883, 465561512], "successes": [2090921394, 372451684], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147441675, 3435971829], "weight": 0.899822356810922, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.561269893000144, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797739, 465561656], "successes": [2090919379, 372448602], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147415471, 3435906502], "weight": 0.8998223257992758, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.035188030000199, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -4.5170132929932355e-06, "estimate_rational": "-130783041446442498349003185664590622011507995/28953432935278799501550439923848839795561293938688", "cost": 12631116674.0, "pilot_cost": 8589934592.0, "queries": 12631116674, "counts": [3636345933, 404836149], "successes": [1818159289, 323859816], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147469147, 3435912022], "weight": 0.8998223440216507, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.646153644999913, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 4.5170132929932355e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797752, 465561643], "successes": [2090889000, 372453063], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147562665, 3435923463], "weight": 0.8998223285023638, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 4.795819424000001, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -8.64586214582788e-06, "estimate_rational": "-2299981315411873702379474143285209120133097347/266021048753564206619484216641852376108607861686272", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797913, 465561482], "successes": [2090868851, 372451585], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147482441, 3435954910], "weight": 0.8998223631943325, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.973594266999953, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 8.64586214582788e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 6.002856380079544e-06, "estimate_rational": "5601082172521645810697180747852544609806499/933069495233771619451434055849847339669405040640", "cost": 8336149378.0, "pilot_cost": 4294967296.0, "queries": 8336149378, "counts": [3636345992, 404836090], "successes": [1818191172, 323863967], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223585897688, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.480756392000103, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 6.002856380079544e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 2.4563203504559553e-05, "estimate_rational": "93876936018274106230995284239678799125615885221/3821852308508870583332396078319082687991179028463616", "cost": 12631116674.0, "pilot_cost": 8589934592.0, "queries": 12631116674, "counts": [3636346033, 404836049], "successes": [1818247396, 323856131], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147459168, 3435990695], "weight": 0.8998223687741115, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.2043585789999725, "checkpoint": 137, "boundary_winner": "checkpoint", "boundary_value": 50.42437647237108, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.42437647237108}, "robust_error": 2.4563203504559553e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797956, 465561439], "successes": [2090892667, 372450313], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480502, 3435982591], "weight": 0.8998223723793015, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.240282814000011, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -1.0069778663054516e-05, "estimate_rational": "-50896694070255595694577969067517782423864098681/5054400476248089759122375316703128013317743870738432", "cost": 13237293987.0, "pilot_cost": 8589934592.0, "queries": 13237293987, "counts": [4181797856, 465561539], "successes": [2090863867, 372462303], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147532945, 3435961434], "weight": 0.8998223509204987, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.341122577000078, "checkpoint": 138, "boundary_winner": "checkpoint", "boundary_value": 50.4392613731836, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 50.4392613731836}, "robust_error": 1.0069778663054516e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 6.6005149481817345e-06, "estimate_rational": "6311331111939755931335825174285972423191405/956187685580252910742795712401548654656018710528", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956524, 266186292], "successes": [1195491402, 212951799], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147456480, 3435973240], "weight": 0.8998223617967958, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.885565822999979, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.5591915654581, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06067295254225, "localized": 32.5591915654581, "checkpoint": 51.51556371501387}, "robust_error": 6.6005149481817345e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 2.5493509493341964e-05, "estimate_rational": "42122726728660900475042116979713707933030348835/1652292193809640948098987784511314527039806047780864", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956547, 266186269], "successes": [1195529022, 212955923], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147519344, 3436005607], "weight": 0.8998223706391759, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 5.347837254000069, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.82506861302898, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06070209756254, "localized": 32.82506861302898, "checkpoint": 51.51556371501387}, "robust_error": 2.5493509493341964e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -1.929818630422737e-05, "estimate_rational": "-5271194901626836991105007498269236193993076235/273144575274006655995041350520696767449859142713344", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749600002, 306114237], "successes": [1374755821, 244900397], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147453362, 3435975097], "weight": 0.8998223615073209, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.906563960000085, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 33.10399278202529, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200470594437206, "localized": 33.10399278202529, "checkpoint": 51.53077697093424}, "robust_error": 1.929818630422737e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956549, 266186267], "successes": [1195479234, 212948756], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480980, 3435979111], "weight": 0.8998223712956086, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.609456620999936, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.05009332645693, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060651616212425, "localized": 32.05009332645693, "checkpoint": 51.51556371501387}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 6.0239050524046346e-06, "estimate_rational": "1096931372453615499582080522966265727387161839/182096391445569052079788310151648608014456005328896", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749599987, 306114252], "successes": [1374813787, 244881168], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147439270, 3435973111], "weight": 0.8998223565345465, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 5.060754133000046, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 33.851358813185165, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.200352763131804, "localized": 33.851358813185165, "checkpoint": 51.53077697093424}, "robust_error": 6.0239050524046346e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749599952, 306114287], "successes": [1374812192, 244902982], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147532933, 3435944821], "weight": 0.899822345058167, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "zero_glr", "certified": true, "wall_seconds": 5.782140457000196, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.00732004523896, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20048625877717, "localized": 34.00732004523896, "checkpoint": 51.53077697093424}, "robust_error": 0.0, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 1.6365561319616906e-05, "estimate_rational": "13520347225862535791915935198806671228896168739/826146256875167681057635272310561214639452215836672", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956489, 266186327], "successes": [1195510825, 212950223], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147503791, 3435930308], "weight": 0.8998223487679967, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.487310609000133, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.45307273569314, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066171220789, "localized": 32.45307273569314, "checkpoint": 51.51556371501387}, "robust_error": 1.6365561319616906e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -1.471942868264461e-05, "estimate_rational": "-6080200089373763123473653715494691711515477391/413073103614599396403237103936420010235500173459456", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956507, 266186309], "successes": [1195448952, 212955133], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147452469, 3435958324], "weight": 0.8998223553145869, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.563489418000017, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.66880192222257, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06069637260651, "localized": 32.66880192222257, "checkpoint": 51.51556371501387}, "robust_error": 1.471942868264461e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 1.3782546703658497e-05, "estimate_rational": "5693199114510750292474220981921014624546595027/413073087065942866666158115056602994973681402249216", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956519, 266186297], "successes": [1195505698, 212948935], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147458487, 3435966154], "weight": 0.8998223599033371, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 5.437337967999838, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.967661343541586, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06065275835886, "localized": 32.967661343541586, "checkpoint": 51.51556371501387}, "robust_error": 1.3782546703658497e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 2.951010625356728e-06, "estimate_rational": "4875931624785176140159265302148857479294008067/1652292127615012336848179732274784771354292937293824", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956559, 266186257], "successes": [1195484154, 212955162], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147482688, 3435987624], "weight": 0.8998223748186714, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.899839375000056, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.37594426990817, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060696782908096, "localized": 32.37594426990817, "checkpoint": 51.51556371501387}, "robust_error": 2.951010625356728e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -1.9096492258690124e-05, "estimate_rational": "-31552986984307725301263880350295866202196302189/1652292293101582463055048058462649457334066824085504", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956529, 266186287], "successes": [1195440248, 212951312], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480167, 3435958345], "weight": 0.8998223637178069, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.78792267200015, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.85878834997786, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066954219043, "localized": 32.85878834997786, "checkpoint": 51.51556371501387}, "robust_error": 1.9096492258690124e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -3.631335311766228e-06, "estimate_rational": "-375001665512846157179611655995317105704753835/103268256252119803842982909757045197537868863504384", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956564, 266186252], "successes": [1195471052, 212941195], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147466893, 3436006837], "weight": 0.8998223768142125, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 5.0137446759999875, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 33.118403302120534, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060598422193074, "localized": 33.118403302120534, "checkpoint": 51.51556371501387}, "robust_error": 3.631335311766228e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 8.414627440318564e-06, "estimate_rational": "6951712823567478523655334105554850439325743521/826146240326511478435258371124884796798902185492480", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956495, 266186321], "successes": [1195495001, 212942333], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147505303, 3435937735], "weight": 0.8998223509320348, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.1960149000001365, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.277456005918204, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06060616316824, "localized": 32.277456005918204, "checkpoint": 51.51556371501387}, "robust_error": 8.414627440318564e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": -9.413460725091815e-06, "estimate_rational": "-121513977958417585060239708525982730436854825/12908534013906174519280923269228408400258294349824", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956518, 266186298], "successes": [1195459519, 212950918], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147522058, 3435976678], "weight": 0.8998223596029915, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.309044649000043, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.94021510155073, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060666722713215, "localized": 32.94021510155073, "checkpoint": 51.51556371501387}, "robust_error": 9.413460725091815e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": -3.8128703613826043e-06, "estimate_rational": "-6299976438903687987167902303595749610078593527/1652292326198895927528361001938838513236418045673472", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956523, 266186293], "successes": [1195470670, 212940993], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741134, 1717974807], "weight": 0.899822361272094, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.874963510000043, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.68950564395008, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06059683707502, "localized": 32.68950564395008, "checkpoint": 51.51556371501387}, "robust_error": 3.8128703613826043e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": -9.983819082802896e-06, "estimate_rational": "-1499653473400239716760565614738864828887215867/150208398305553147236375808328449393087936097943552", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956513, 266186303], "successes": [1195458382, 212954761], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147482532, 3435939569], "weight": 0.899822357805581, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.936416214000019, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.922205855309436, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06069377548915, "localized": 32.922205855309436, "checkpoint": 51.51556371501387}, "robust_error": 9.983819082802896e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": -1.3007652662384957e-05, "estimate_rational": "-179103710416198128588027216860938809529554851/13769103086072057689367951516306194917209099206656", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956515, 266186301], "successes": [1195452363, 212952947], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147504369, 3435957800], "weight": 0.8998223582996634, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 3.970846613000049, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 33.06136048352899, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06068100417777, "localized": 33.06136048352899, "checkpoint": 51.51556371501387}, "robust_error": 1.3007652662384957e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -2.8647231774851165e-05, "estimate_rational": "-372611223015507425468095906208579371028184349/13006884083739476816729384448810303526183265894400", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749600014, 306114225], "successes": [1374734421, 244894636], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147498525, 3435973111], "weight": 0.8998223654767838, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.17258556999991, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.67971425785834, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20043534437242, "localized": 34.67971425785834, "checkpoint": 51.53077697093424}, "robust_error": 2.8647231774851165e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -1.8904722348191766e-06, "estimate_rational": "-1561806122535428679051882590516783122290037077/826146025193972339362104375663435831918764528500736", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956573, 266186243], "successes": [1195474523, 212951450], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147499384, 3436015875], "weight": 0.8998223803136782, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.295153549000133, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.127630824880676, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06067068833223, "localized": 32.127630824880676, "checkpoint": 51.51556371501387}, "robust_error": 1.8904722348191766e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": -4.6975413568490514e-06, "estimate_rational": "-4331312313329781762903296908795114485606347/922038143850441037091494519230600600018449596416", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956518, 266186298], "successes": [1195468907, 212948767], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147523908, 3435978194], "weight": 0.8998223595774718, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.521745710000005, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.58851444960135, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06065157078438, "localized": 32.58851444960135, "checkpoint": 51.51556371501387}, "robust_error": 4.6975413568490514e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 5.202159822050816e-06, "estimate_rational": "2865163109186605879261044314343830661132149335/550764145507757597480740309268095093882847729025024", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956503, 266186313], "successes": [1195488609, 212942225], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147484628, 3435927973], "weight": 0.8998223537525686, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.6631432819999645, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.2701961062691, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06060543421691, "localized": 32.2701961062691, "checkpoint": 51.51556371501387}, "robust_error": 5.202159822050816e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 5.915006873927486e-06, "estimate_rational": "888483714431434140010346248930744287438224783/150208399308502026882447833375439340340683357552640", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956511, 266186305], "successes": [1195490031, 212950428], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147441675, 3435971829], "weight": 0.899822356810922, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.722535373000028, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.73184108839621, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066324319578, "localized": 32.73184108839621, "checkpoint": 51.51556371501387}, "robust_error": 5.915006873927486e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 8.892573149673737e-06, "estimate_rational": "4857917769331565456153959838799350388675216449/546289323412515263500665332966054928910399345524736", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749599893, 306114346], "successes": [1374820308, 244884102], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147415471, 3435906502], "weight": 0.8998223257992758, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.21500848300002, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 33.95370645101136, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20037040670099, "localized": 33.95370645101136, "checkpoint": 51.53077697093424}, "robust_error": 8.892573149673737e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": -3.684376185222611e-06, "estimate_rational": "-468282110197633536950861106331370065510056659/127099429226535354756670571354034170719038538252288", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956477, 266186339], "successes": [1195470903, 212943451], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147469147, 3435912022], "weight": 0.8998223440216507, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.6417855869999585, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.07878119045812, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06061396555184, "localized": 32.07878119045812, "checkpoint": 51.51556371501387}, "robust_error": 3.684376185222611e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": -1.0394636976830483e-05, "estimate_rational": "-2839239534655767359525200226458379664167109159/273144655362606446199467779118440635740285176905728", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749599901, 306114338], "successes": [1374776154, 244898906], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147562665, 3435923463], "weight": 0.8998223285023638, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.316011085000127, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 35.68571079299754, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20046111129537, "localized": 35.68571079299754, "checkpoint": 51.53077697093424}, "robust_error": 1.0394636976830483e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": -1.2887611513543523e-05, "estimate_rational": "-3520181122066669015809838352384102810327032255/273144571309224316168305613109098707610315463327744", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749600007, 306114232], "successes": [1374770498, 244896205], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147482441, 3435954910], "weight": 0.8998223631943325, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.217814581000084, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 32.802296607895975, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20044493060183, "localized": 32.802296607895975, "checkpoint": 51.53077697093424}, "robust_error": 1.2887611513543523e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 3.8836303690344996e-06, "estimate_rational": "802111603491541390063630529344191306456229583/206536546291080865340519272744592923758136488099840", "cost": 6952110112.0, "pilot_cost": 4294967296.0, "queries": 6952110112, "counts": [2390956515, 266186301], "successes": [1195485989, 212950462], "pilot_counts": [2147483648, 2147483648], "pilot_successes": [1073741393, 1717970786], "weight": 0.8998223585897688, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 31, "rule": "main_fallback", "certified": true, "wall_seconds": 4.946562766999932, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.373249873244305, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.06066349853558, "localized": 32.373249873244305, "checkpoint": 51.51556371501387}, "robust_error": 3.8836303690344996e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 2.2441115276807496e-05, "estimate_rational": "2451867403788959263434372879341263547891816025/109257823131585695754986015063227794902206103158784", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749600024, 306114215], "successes": [1374851398, 244877925], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147459168, 3435990695], "weight": 0.8998223687741115, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.02714196199986, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 36.1124868064975, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20033303285301, "localized": 36.1124868064975, "checkpoint": 51.53077697093424}, "robust_error": 2.2441115276807496e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": -5.319768530855624e-06, "estimate_rational": "-549363241855117976968201340440014104937353371/103268260389284111517271632527431914257574667485184", "cost": 11247077408.0, "pilot_cost": 8589934592.0, "queries": 11247077408, "counts": [2390956552, 266186264], "successes": [1195467685, 212947290], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147480502, 3435982591], "weight": 0.8998223723793015, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.951673751000044, "checkpoint": 134, "boundary_winner": "localized", "boundary_value": 32.14174364185038, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.060641302004825, "localized": 32.14174364185038, "checkpoint": 51.51556371501387}, "robust_error": 5.319768530855624e-06, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": -1.3997552400510523e-05, "estimate_rational": "-7352607424029777772569690076088969843477839/525278078170410089723427958418615075319635247104", "cost": 11645648831.0, "pilot_cost": 8589934592.0, "queries": 11645648831, "counts": [2749599970, 306114269], "successes": [1374767940, 244899088], "pilot_counts": [4294967296, 4294967296], "pilot_successes": [2147532945, 3435961434], "weight": 0.8998223509204987, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 32, "rule": "main_fallback", "certified": true, "wall_seconds": 4.713962326000001, "checkpoint": 135, "boundary_winner": "localized", "boundary_value": 34.56542111849302, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 52.20046246441458, "localized": 34.56542111849302, "checkpoint": 51.53077697093424}, "robust_error": 1.3997552400510523e-05, "robust_failure": false, "case": "one_fair_tiny_L30", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".0001", "rho": "0", "L": 30.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 187392.0, "pilot_cost": 131072.0, "queries": 187392, "counts": [29409, 26911], "successes": [14715, 13508], "pilot_counts": [65536, 65536], "pilot_successes": [32741, 32626], "weight": 0.5221769015296454, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6992075559999194, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.486298929255035, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.486298929255035}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [27964, 28356], "successes": [14031, 14210], "pilot_counts": [32768, 32768], "pilot_successes": [16365, 16394], "weight": 0.49652363067589034, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.4393071629999667, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.48726001876218, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.48726001876218}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 114510.0, "pilot_cost": 65536.0, "queries": 114510, "counts": [26164, 22810], "successes": [13099, 11388], "pilot_counts": [32768, 32768], "pilot_successes": [16398, 16281], "weight": 0.5342527542879509, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.671300093999889, "checkpoint": 56, "boundary_winner": "cold", "boundary_value": 20.3451749818023, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.3451749818023}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 140020.0, "pilot_cost": 65536.0, "queries": 140020, "counts": [35805, 38679], "successes": [17703, 19256], "pilot_counts": [32768, 32768], "pilot_successes": [16277, 16441], "weight": 0.4807083974633818, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.123900937999906, "checkpoint": 59, "boundary_winner": "cold", "boundary_value": 20.76612368792825, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.76612368792825}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [27747, 28573], "successes": [13871, 14237], "pilot_counts": [32768, 32768], "pilot_successes": [16356, 16393], "weight": 0.4926619535139476, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.760400828999991, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.487174021330524, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.487174021330524}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [27899, 28421], "successes": [14019, 14250], "pilot_counts": [32768, 32768], "pilot_successes": [16345, 16357], "weight": 0.49536497176590577, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.499818697999899, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.4872488763789, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.4872488763789}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [42183, 43474], "successes": [20893, 21804], "pilot_counts": [65536, 65536], "pilot_successes": [32821, 32782], "weight": 0.49246891509649493, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7254850259998875, "checkpoint": 60, "boundary_winner": "cold", "boundary_value": 20.90649400088323, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.90649400088323}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [29571, 26749], "successes": [14759, 13315], "pilot_counts": [32768, 32768], "pilot_successes": [16339, 16274], "weight": 0.5250589864355469, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9123417989999325, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.48603027638311, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.48603027638311}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [29615, 26705], "successes": [14732, 13375], "pilot_counts": [32768, 32768], "pilot_successes": [16427, 16274], "weight": 0.5258268648211442, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0538090620000276, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.485953482817045, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.485953482817045}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 130304.0, "pilot_cost": 65536.0, "queries": 130304, "counts": [33334, 31434], "successes": [16820, 15723], "pilot_counts": [32768, 32768], "pilot_successes": [16319, 16487], "weight": 0.5146688223216452, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6803854409999985, "checkpoint": 58, "boundary_winner": "cold", "boundary_value": 20.626642324168245, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.626642324168245}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [26792, 29528], "successes": [13375, 14653], "pilot_counts": [32768, 32768], "pilot_successes": [16295, 16358], "weight": 0.47570925611887926, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6044005159999415, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.48612378797715, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.48612378797715}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [39665, 34819], "successes": [20049, 17455], "pilot_counts": [65536, 65536], "pilot_successes": [32632, 32463], "weight": 0.5325329680166311, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8867691020000166, "checkpoint": 59, "boundary_winner": "cold", "boundary_value": 20.764739404597428, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.764739404597428}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 114510.0, "pilot_cost": 65536.0, "queries": 114510, "counts": [24430, 24544], "successes": [12203, 12252], "pilot_counts": [32768, 32768], "pilot_successes": [16340, 16425], "weight": 0.49884116906220954, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8219193319998794, "checkpoint": 56, "boundary_winner": "cold", "boundary_value": 20.347522475832992, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.347522475832992}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 180046.0, "pilot_cost": 131072.0, "queries": 180046, "counts": [24402, 24572], "successes": [12169, 12294], "pilot_counts": [65536, 65536], "pilot_successes": [32841, 32832], "weight": 0.4982617640729795, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8892661540000972, "checkpoint": 56, "boundary_winner": "cold", "boundary_value": 20.347521001509655, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.347521001509655}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 140020.0, "pilot_cost": 65536.0, "queries": 140020, "counts": [37674, 36810], "successes": [18991, 18277], "pilot_counts": [32768, 32768], "pilot_successes": [16388, 16365], "weight": 0.5057935598568115, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.918470642999864, "checkpoint": 59, "boundary_winner": "cold", "boundary_value": 20.766787513216727, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.766787513216727}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 130304.0, "pilot_cost": 65536.0, "queries": 130304, "counts": [31559, 33209], "successes": [15705, 16696], "pilot_counts": [32768, 32768], "pilot_successes": [16327, 16360], "weight": 0.48725926817429055, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.980580603999897, "checkpoint": 58, "boundary_winner": "cold", "boundary_value": 20.626732297644388, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.626732297644388}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 130304.0, "pilot_cost": 65536.0, "queries": 130304, "counts": [29869, 34899], "successes": [15079, 17438], "pilot_counts": [32768, 32768], "pilot_successes": [16282, 16383], "weight": 0.4611698369238765, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.558575195000003, "checkpoint": 58, "boundary_winner": "cold", "boundary_value": 20.624053044773152, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.624053044773152}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [33496, 31272], "successes": [16657, 15726], "pilot_counts": [65536, 65536], "pilot_successes": [32950, 32497], "weight": 0.5171738037968034, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0899623790000987, "checkpoint": 58, "boundary_winner": "cold", "boundary_value": 20.626472032545312, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.626472032545312}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 114510.0, "pilot_cost": 65536.0, "queries": 114510, "counts": [23863, 25111], "successes": [11964, 12564], "pilot_counts": [32768, 32768], "pilot_successes": [16348, 16381], "weight": 0.48725928822290243, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7221793829999115, "checkpoint": 56, "boundary_winner": "cold", "boundary_value": 20.34720255807662, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.34720255807662}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [28465, 27855], "successes": [14153, 13918], "pilot_counts": [32768, 32768], "pilot_successes": [16412, 16342], "weight": 0.5054074029407862, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7383935809998547, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.487232732490078, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.487232732490078}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 180046.0, "pilot_cost": 131072.0, "queries": 180046, "counts": [23091, 25883], "successes": [11560, 12942], "pilot_counts": [65536, 65536], "pilot_successes": [33079, 32931], "weight": 0.4714875640050541, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.122753277000129, "checkpoint": 56, "boundary_winner": "cold", "boundary_value": 20.345896655740344, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.345896655740344}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 130304.0, "pilot_cost": 65536.0, "queries": 130304, "counts": [30786, 33982], "successes": [15347, 17130], "pilot_counts": [32768, 32768], "pilot_successes": [16292, 16412], "weight": 0.47532513359738926, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.749746952000123, "checkpoint": 58, "boundary_winner": "cold", "boundary_value": 20.62584962088092, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.62584962088092}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 114510.0, "pilot_cost": 65536.0, "queries": 114510, "counts": [26556, 22418], "successes": [13319, 11187], "pilot_counts": [32768, 32768], "pilot_successes": [16407, 16517], "weight": 0.5422534586410411, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8043990620001296, "checkpoint": 56, "boundary_winner": "cold", "boundary_value": 20.34394810269119, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.34394810269119}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 140020.0, "pilot_cost": 65536.0, "queries": 140020, "counts": [36868, 37616], "successes": [18318, 18720], "pilot_counts": [32768, 32768], "pilot_successes": [16429, 16352], "weight": 0.494978775393656, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.90266179199989, "checkpoint": 59, "boundary_winner": "cold", "boundary_value": 20.766777508732858, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.766777508732858}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [39736, 34748], "successes": [19743, 17459], "pilot_counts": [65536, 65536], "pilot_successes": [32611, 32437], "weight": 0.5334889532367108, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.915752728000143, "checkpoint": 59, "boundary_winner": "cold", "boundary_value": 20.76458176849529, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.76458176849529}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [32422, 32346], "successes": [16371, 16173], "pilot_counts": [65536, 65536], "pilot_successes": [32780, 32753], "weight": 0.5005794160129484, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9186703310001576, "checkpoint": 58, "boundary_winner": "cold", "boundary_value": 20.627078566103467, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.627078566103467}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 151193.0, "pilot_cost": 65536.0, "queries": 151193, "counts": [44876, 40781], "successes": [22587, 20164], "pilot_counts": [32768, 32768], "pilot_successes": [16402, 16464], "weight": 0.5239065361111596, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.807462565999913, "checkpoint": 60, "boundary_winner": "cold", "boundary_value": 20.90549831239013, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.90549831239013}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [26274, 30046], "successes": [13177, 15029], "pilot_counts": [32768, 32768], "pilot_successes": [16284, 16371], "weight": 0.466511530585096, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.695476118999977, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.48503267418366, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.48503267418366}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [29463, 26857], "successes": [14804, 13435], "pilot_counts": [32768, 32768], "pilot_successes": [16408, 16468], "weight": 0.5231379920811529, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.790880643000037, "checkpoint": 57, "boundary_winner": "cold", "boundary_value": 20.48621622842967, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.48621622842967}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 140020.0, "pilot_cost": 65536.0, "queries": 140020, "counts": [39023, 35461], "successes": [19668, 17672], "pilot_counts": [32768, 32768], "pilot_successes": [16379, 16317], "weight": 0.5239065032774368, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9149767769999926, "checkpoint": 59, "boundary_winner": "cold", "boundary_value": 20.765690092436422, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.765690092436422}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [14621, 13380], "successes": [7294, 6699], "pilot_counts": [65536, 65536], "pilot_successes": [32741, 32626], "weight": 0.5221769015296454, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.183979708999914, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.176778368321212, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.886152793157052, "localized": 12.176778368321212, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [15989, 16212], "successes": [8028, 8105], "pilot_counts": [32768, 32768], "pilot_successes": [16365, 16394], "weight": 0.49652363067589034, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0412170829999923, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.348128631365215, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.026860343019127, "localized": 12.348128631365215, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [17203, 14998], "successes": [8633, 7477], "pilot_counts": [32768, 32768], "pilot_successes": [16398, 16281], "weight": 0.5342527542879509, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2107780610001555, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.293462738704218, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.024536974865413, "localized": 12.293462738704218, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [15479, 16722], "successes": [7680, 8361], "pilot_counts": [32768, 32768], "pilot_successes": [16277, 16441], "weight": 0.4807083974633818, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.4131207159998667, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.265385235520645, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.026159636478152, "localized": 12.265385235520645, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [15864, 16337], "successes": [7937, 8119], "pilot_counts": [32768, 32768], "pilot_successes": [16356, 16393], "weight": 0.4926619535139476, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0492579490000935, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.458764715396207, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.026786216267023, "localized": 12.458764715396207, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [21096, 21490], "successes": [10595, 10822], "pilot_counts": [32768, 32768], "pilot_successes": [16345, 16357], "weight": 0.49536497176590577, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9021886040000027, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.096413988371426, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.306373676012324, "localized": 13.096413988371426, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [31896, 32872], "successes": [15741, 16519], "pilot_counts": [65536, 65536], "pilot_successes": [32821, 32782], "weight": 0.49246891509649493, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5859270649998507, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 14.712967507937057, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.725626284627733, "localized": 14.712967507937057, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 102567.0, "pilot_cost": 65536.0, "queries": 102567, "counts": [19443, 17588], "successes": [9660, 8784], "pilot_counts": [32768, 32768], "pilot_successes": [16339, 16274], "weight": 0.5250589864355469, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.785370966999835, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.495642331612762, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.165385893565723, "localized": 12.495642331612762, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [16932, 15269], "successes": [8505, 7621], "pilot_counts": [32768, 32768], "pilot_successes": [16427, 16274], "weight": 0.5258268648211442, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7705680579999807, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.340582611143367, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.02555260306955, "localized": 12.340582611143367, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [21918, 20668], "successes": [11057, 10322], "pilot_counts": [32768, 32768], "pilot_successes": [16319, 16487], "weight": 0.5146688223216452, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.010356525000134, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.738249316809409, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.305990619145543, "localized": 13.738249316809409, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [15318, 16883], "successes": [7656, 8400], "pilot_counts": [32768, 32768], "pilot_successes": [16295, 16358], "weight": 0.47570925611887926, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.69831793000003, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.385643046433538, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.02570548867873, "localized": 12.385643046433538, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [34491, 30277], "successes": [17441, 15184], "pilot_counts": [65536, 65536], "pilot_successes": [32632, 32463], "weight": 0.5325329680166311, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2901556890001302, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 16.47302215356643, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.7235907178571, "localized": 16.47302215356643, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93537.0, "pilot_cost": 65536.0, "queries": 93537, "counts": [13968, 14033], "successes": [6983, 7024], "pilot_counts": [32768, 32768], "pilot_successes": [16340, 16425], "weight": 0.49884116906220954, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.82557303700014, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.18924622372858, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.8871301084341, "localized": 12.18924622372858, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [21219, 21367], "successes": [10545, 10677], "pilot_counts": [65536, 65536], "pilot_successes": [32841, 32832], "weight": 0.4982617640729795, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.8907847529999344, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.679045322944118, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.306393493477554, "localized": 12.679045322944118, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 102567.0, "pilot_cost": 65536.0, "queries": 102567, "counts": [18730, 18301], "successes": [9436, 9146], "pilot_counts": [32768, 32768], "pilot_successes": [16388, 16365], "weight": 0.5057935598568115, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.880778656000075, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.563081035595136, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.166583033902505, "localized": 12.563081035595136, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 93537.0, "pilot_cost": 65536.0, "queries": 93537, "counts": [13644, 14357], "successes": [6814, 7173], "pilot_counts": [32768, 32768], "pilot_successes": [16327, 16360], "weight": 0.48725926817429055, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.044824646000052, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.175528122077106, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.88680897432331, "localized": 12.175528122077106, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [25973, 30347], "successes": [13137, 15095], "pilot_counts": [32768, 32768], "pilot_successes": [16282, 16383], "weight": 0.4611698369238765, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.838598042000058, "checkpoint": 57, "boundary_winner": "localized", "boundary_value": 14.916326012640095, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.582943770588386, "localized": 14.916326012640095, "checkpoint": 28.801338300875752}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [22024, 20562], "successes": [10946, 10331], "pilot_counts": [65536, 65536], "pilot_successes": [32950, 32497], "weight": 0.5171738037968034, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6537221820001378, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 14.521997147520336, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.305821096109806, "localized": 14.521997147520336, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [15690, 16511], "successes": [7823, 8280], "pilot_counts": [32768, 32768], "pilot_successes": [16348, 16381], "weight": 0.48725928822290243, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.808080658000108, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.247843546113335, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.026558796503355, "localized": 12.247843546113335, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [21523, 21063], "successes": [10685, 10595], "pilot_counts": [32768, 32768], "pilot_successes": [16412, 16342], "weight": 0.5054074029407862, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8810829319997993, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.270775995062433, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.306365977464665, "localized": 13.270775995062433, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [17460, 19571], "successes": [8765, 9751], "pilot_counts": [65536, 65536], "pilot_successes": [33079, 32931], "weight": 0.4714875640050541, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1350315299998783, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.792071857051404, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.16500828349967, "localized": 12.792071857051404, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [20242, 22344], "successes": [10095, 11281], "pilot_counts": [32768, 32768], "pilot_successes": [16292, 16412], "weight": 0.47532513359738926, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6849011970000447, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.78048348348122, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.305212295275616, "localized": 12.78048348348122, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 97737.0, "pilot_cost": 65536.0, "queries": 97737, "counts": [17461, 14740], "successes": [8733, 7421], "pilot_counts": [32768, 32768], "pilot_successes": [16407, 16517], "weight": 0.5422534586410411, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.748583718000191, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.205438755197976, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.02331721220049, "localized": 12.205438755197976, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [21079, 21507], "successes": [10449, 10703], "pilot_counts": [32768, 32768], "pilot_successes": [16429, 16352], "weight": 0.494978775393656, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1301773680002043, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.165056874389192, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.306378260600283, "localized": 13.165056874389192, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 187392.0, "pilot_cost": 131072.0, "queries": 187392, "counts": [30046, 26274], "successes": [14862, 13206], "pilot_counts": [65536, 65536], "pilot_successes": [32611, 32437], "weight": 0.5334889532367108, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9617143850000502, "checkpoint": 57, "boundary_winner": "localized", "boundary_value": 14.721336832280235, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.583711469070074, "localized": 14.721336832280235, "checkpoint": 28.801338300875752}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [21318, 21268], "successes": [10682, 10547], "pilot_counts": [65536, 65536], "pilot_successes": [32780, 32753], "weight": 0.5005794160129484, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8280322849998356, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.57784879323223, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.30641597263205, "localized": 12.57784879323223, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 114510.0, "pilot_cost": 65536.0, "queries": 114510, "counts": [25658, 23316], "successes": [12827, 11490], "pilot_counts": [32768, 32768], "pilot_successes": [16402, 16464], "weight": 0.5239065361111596, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8228585609999755, "checkpoint": 56, "boundary_winner": "localized", "boundary_value": 14.896460934032643, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.445094910010962, "localized": 14.896460934032643, "checkpoint": 28.76302032746334}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [19867, 22719], "successes": [10020, 11326], "pilot_counts": [32768, 32768], "pilot_successes": [16284, 16371], "weight": 0.466511530585096, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8458408970000164, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.679882316611458, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.304175887688302, "localized": 13.679882316611458, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108122.0, "pilot_cost": 65536.0, "queries": 108122, "counts": [22278, 20308], "successes": [11206, 10137], "pilot_counts": [32768, 32768], "pilot_successes": [16408, 16468], "weight": 0.5231379920811529, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.732552460999841, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.719485274313804, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.305329399229777, "localized": 12.719485274313804, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 121856.0, "pilot_cost": 65536.0, "queries": 121856, "counts": [29506, 26814], "successes": [14942, 13420], "pilot_counts": [32768, 32768], "pilot_successes": [16379, 16317], "weight": 0.5239065032774368, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "zero_glr", "certified": true, "wall_seconds": 2.772600182000133, "checkpoint": 57, "boundary_winner": "localized", "boundary_value": 13.935988595327993, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.58482685189132, "localized": 13.935988595327993, "checkpoint": 28.801338300875752}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [44728, 40929], "successes": [22441, 20587], "pilot_counts": [65536, 65536], "pilot_successes": [32741, 32626], "weight": 0.5221769015321052, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5570871110001008, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [35133, 39351], "successes": [17699, 19664], "pilot_counts": [65536, 65536], "pilot_successes": [32607, 32754], "weight": 0.4716796732546723, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.222434067999984, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [45057, 40600], "successes": [22720, 20337], "pilot_counts": [65536, 65536], "pilot_successes": [32756, 32621], "weight": 0.5260186533065684, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.951609922999978, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229578.0, "pilot_cost": 131072.0, "queries": 229578, "counts": [51910, 46596], "successes": [25684, 23215], "pilot_counts": [65536, 65536], "pilot_successes": [32729, 32947], "weight": 0.5269780538644042, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1692092169998887, "checkpoint": 61, "boundary_winner": "checkpoint", "boundary_value": 27.727645376782835, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.727645376782835}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [44300, 41357], "successes": [22072, 20522], "pilot_counts": [65536, 65536], "pilot_successes": [32790, 32657], "weight": 0.5171735536710883, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5680776750000405, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [37098, 37386], "successes": [18564, 18769], "pilot_counts": [65536, 65536], "pilot_successes": [32732, 32742], "weight": 0.49806863327486706, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2363411440001073, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [42183, 43474], "successes": [20893, 21804], "pilot_counts": [65536, 65536], "pilot_successes": [32821, 32782], "weight": 0.492468915096563, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.14889442599997, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [45418, 40239], "successes": [22785, 20011], "pilot_counts": [65536, 65536], "pilot_successes": [32688, 32531], "weight": 0.5302363978288245, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0835982400001285, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [32359, 32409], "successes": [16174, 16238], "pilot_counts": [65536, 65536], "pilot_successes": [32847, 32691], "weight": 0.49961372171921914, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1610491859999, "checkpoint": 58, "boundary_winner": "checkpoint", "boundary_value": 27.618326370884162, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.618326370884162}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229578.0, "pilot_cost": 131072.0, "queries": 229578, "counts": [51172, 47334], "successes": [25727, 23789], "pilot_counts": [65536, 65536], "pilot_successes": [32875, 32976], "weight": 0.5194840510611071, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2545081950001986, "checkpoint": 61, "boundary_winner": "checkpoint", "boundary_value": 27.727645376782835, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.727645376782835}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [38765, 35719], "successes": [19370, 17730], "pilot_counts": [65536, 65536], "pilot_successes": [32732, 32626], "weight": 0.5204460432096305, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2733803339999668, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [45615, 40042], "successes": [23033, 20041], "pilot_counts": [65536, 65536], "pilot_successes": [32632, 32463], "weight": 0.5325329680124303, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.928430366999919, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [43738, 41919], "successes": [21897, 20774], "pilot_counts": [65536, 65536], "pilot_successes": [32728, 32673], "weight": 0.5106189137354183, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5527505079999173, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [32271, 32497], "successes": [16105, 16270], "pilot_counts": [65536, 65536], "pilot_successes": [32841, 32832], "weight": 0.49826176407302036, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5587826580001547, "checkpoint": 58, "boundary_winner": "checkpoint", "boundary_value": 27.618326370884162, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.618326370884162}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229578.0, "pilot_cost": 131072.0, "queries": 229578, "counts": [47808, 50698], "successes": [24090, 25189], "pilot_counts": [65536, 65536], "pilot_successes": [32858, 32754], "weight": 0.4853312941422476, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7982993050000005, "checkpoint": 61, "boundary_winner": "checkpoint", "boundary_value": 27.727645376782835, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.727645376782835}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [35304, 39180], "successes": [17613, 19592], "pilot_counts": [65536, 65536], "pilot_successes": [32607, 32794], "weight": 0.4739813271240171, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.8241287240000474, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [38277, 36207], "successes": [19283, 18113], "pilot_counts": [65536, 65536], "pilot_successes": [32646, 32962], "weight": 0.5138977215274111, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.309464508000019, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [44300, 41357], "successes": [21972, 20747], "pilot_counts": [65536, 65536], "pilot_successes": [32950, 32497], "weight": 0.5171738037950564, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.424670540000079, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [37616, 36868], "successes": [18793, 18453], "pilot_counts": [65536, 65536], "pilot_successes": [32769, 32741], "weight": 0.505021215591774, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0941491759999735, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [37889, 36595], "successes": [18882, 18326], "pilot_counts": [65536, 65536], "pilot_successes": [32743, 32698], "weight": 0.5086892068091727, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1017820859999574, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0001741310742996775, "estimate_rational": "113017528757438761786319471345/649037107316853453566312041152512", "cost": 131072.0, "pilot_cost": 131072.0, "queries": 131072, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [65536, 65536], "pilot_successes": [33079, 32931], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.1573583030001373, "robust_error": 0.0001741310742996775, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [43226, 42431], "successes": [21628, 21370], "pilot_counts": [65536, 65536], "pilot_successes": [32799, 32823], "weight": 0.5046350246012611, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1735126109999783, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [34350, 40134], "successes": [17154, 20101], "pilot_counts": [65536, 65536], "pilot_successes": [32998, 32796], "weight": 0.46116976465173787, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.289353353000024, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [37688, 36796], "successes": [18754, 18381], "pilot_counts": [65536, 65536], "pilot_successes": [32838, 32667], "weight": 0.5059866487082865, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.756207409999888, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.00017064570895950756, "estimate_rational": "886043178552899650759652559049/5192296858534827628530496329220096", "cost": 131072.0, "pilot_cost": 131072.0, "queries": 131072, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [65536, 65536], "pilot_successes": [32611, 32437], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.7698831529999097, "robust_error": 0.00017064570895950756, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [37285, 37199], "successes": [18760, 18618], "pilot_counts": [65536, 65536], "pilot_successes": [32780, 32753], "weight": 0.5005794160129937, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.023572467999884, "checkpoint": 59, "boundary_winner": "checkpoint", "boundary_value": 27.655366837848156, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.655366837848156}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [43259, 42398], "successes": [21641, 20999], "pilot_counts": [65536, 65536], "pilot_successes": [32840, 32670], "weight": 0.5050212266356876, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.438712764999991, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [43474, 42183], "successes": [21601, 21025], "pilot_counts": [65536, 65536], "pilot_successes": [32733, 32842], "weight": 0.5075310892620272, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.206892322000158, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 216729.0, "pilot_cost": 131072.0, "queries": 216729, "counts": [43391, 42266], "successes": [21825, 21179], "pilot_counts": [65536, 65536], "pilot_successes": [32813, 32847], "weight": 0.5065658456909692, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.073351544000161, "checkpoint": 60, "boundary_winner": "checkpoint", "boundary_value": 27.691799974318144, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.691799974318144}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 229578.0, "pilot_cost": 131072.0, "queries": 229578, "counts": [49101, 49405], "successes": [24722, 24528], "pilot_counts": [65536, 65536], "pilot_successes": [32832, 32712], "weight": 0.49845489886758465, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.393809013000009, "checkpoint": 61, "boundary_winner": "checkpoint", "boundary_value": 27.727645376782835, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.727645376782835}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [14621, 13380], "successes": [7294, 6699], "pilot_counts": [65536, 65536], "pilot_successes": [32741, 32626], "weight": 0.5221769015321052, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.611044622999998, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.176778368321212, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.886152793157052, "localized": 12.176778368321212, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 163273.0, "pilot_cost": 131072.0, "queries": 163273, "counts": [15189, 17012], "successes": [7639, 8509], "pilot_counts": [65536, 65536], "pilot_successes": [32607, 32754], "weight": 0.4716796732546723, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.94764064900005, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.731008767389643, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.025287961974602, "localized": 12.731008767389643, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [22401, 20185], "successes": [11225, 10193], "pilot_counts": [65536, 65536], "pilot_successes": [32756, 32621], "weight": 0.5260186533065684, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0692081980000694, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.73722867897208, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.30507732831153, "localized": 13.73722867897208, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 180046.0, "pilot_cost": 131072.0, "queries": 180046, "counts": [25808, 23166], "successes": [12785, 11542], "pilot_counts": [65536, 65536], "pilot_successes": [32729, 32947], "weight": 0.5269780538644042, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.232351645000108, "checkpoint": 56, "boundary_winner": "localized", "boundary_value": 13.399908494552463, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.444727368512176, "localized": 13.399908494552463, "checkpoint": 28.76302032746334}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [14481, 13520], "successes": [7243, 6735], "pilot_counts": [65536, 65536], "pilot_successes": [32790, 32657], "weight": 0.5171735536710883, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.673246605000031, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 11.986525642663587, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.88654995947634, "localized": 11.986525642663587, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [18444, 18587], "successes": [9260, 9344], "pilot_counts": [65536, 65536], "pilot_successes": [32732, 32742], "weight": 0.49806863327486706, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.357207573000096, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.517394160187134, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.166637070438956, "localized": 12.517394160187134, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [31896, 32872], "successes": [15741, 16519], "pilot_counts": [65536, 65536], "pilot_successes": [32821, 32782], "weight": 0.492468915096563, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2062281050000365, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 14.712967507937057, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.725626284627733, "localized": 14.712967507937057, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [19635, 17396], "successes": [9765, 8688], "pilot_counts": [65536, 65536], "pilot_successes": [32688, 32531], "weight": 0.5302363978288245, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2862003840000398, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.358635624887508, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.1648053011042, "localized": 12.358635624887508, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [13990, 14011], "successes": [6976, 6997], "pilot_counts": [65536, 65536], "pilot_successes": [32847, 32691], "weight": 0.49961372171921914, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.061294631999999, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.144356994336508, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.887136364342975, "localized": 12.144356994336508, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [19237, 17794], "successes": [9701, 8887], "pilot_counts": [65536, 65536], "pilot_successes": [32875, 32976], "weight": 0.5194840510611071, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.342356213999892, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.640980773619807, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.165899007670678, "localized": 12.640980773619807, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 163273.0, "pilot_cost": 131072.0, "queries": 163273, "counts": [16759, 15442], "successes": [8386, 7678], "pilot_counts": [65536, 65536], "pilot_successes": [32732, 32626], "weight": 0.5204460432096305, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1407907120001255, "checkpoint": 53, "boundary_winner": "localized", "boundary_value": 12.044385419504048, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.026054417590917, "localized": 12.044385419504048, "checkpoint": 28.643934720147534}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [34491, 30277], "successes": [17441, 15184], "pilot_counts": [65536, 65536], "pilot_successes": [32632, 32463], "weight": 0.5325329680124303, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.491529077999985, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 16.47302215356643, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.7235907178571, "localized": 16.47302215356643, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [14298, 13703], "successes": [7161, 6834], "pilot_counts": [65536, 65536], "pilot_successes": [32728, 32673], "weight": 0.5106189137354183, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9068741869998576, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.03536868727831, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.88691112345865, "localized": 12.03536868727831, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [21219, 21367], "successes": [10545, 10677], "pilot_counts": [65536, 65536], "pilot_successes": [32841, 32832], "weight": 0.49826176407302036, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.066429535999987, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.679045322944118, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.306393493477554, "localized": 12.679045322944118, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 195840.0, "pilot_cost": 131072.0, "queries": 195840, "counts": [31434, 33334], "successes": [15853, 16515], "pilot_counts": [65536, 65536], "pilot_successes": [32858, 32754], "weight": 0.4853312941422476, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5456079370001135, "checkpoint": 58, "boundary_winner": "localized", "boundary_value": 13.398641011583685, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.725291429209477, "localized": 13.398641011583685, "checkpoint": 28.83900669162651}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [13272, 14729], "successes": [6631, 7343], "pilot_counts": [65536, 65536], "pilot_successes": [32607, 32794], "weight": 0.4739813271240171, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.436883466999916, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.163713860499549, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.885781459592454, "localized": 12.163713860499549, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [19030, 18001], "successes": [9506, 8967], "pilot_counts": [65536, 65536], "pilot_successes": [32646, 32962], "weight": 0.5138977215274111, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8197925179999856, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.753943788857601, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.166242486553028, "localized": 12.753943788857601, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [22024, 20562], "successes": [10946, 10331], "pilot_counts": [65536, 65536], "pilot_successes": [32950, 32497], "weight": 0.5171738037950564, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.148687099999961, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 14.521997147520336, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.305821096109806, "localized": 14.521997147520336, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 159073.0, "pilot_cost": 131072.0, "queries": 159073, "counts": [14141, 13860], "successes": [7063, 6949], "pilot_counts": [65536, 65536], "pilot_successes": [32769, 32741], "weight": 0.505021215591774, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2189391360000172, "checkpoint": 52, "boundary_winner": "localized", "boundary_value": 12.065023139444245, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.887086195614565, "localized": 12.065023139444245, "checkpoint": 28.602777751613814}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [18837, 18194], "successes": [9337, 9117], "pilot_counts": [65536, 65536], "pilot_successes": [32743, 32698], "weight": 0.5086892068091727, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2364745249999487, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.629826266569813, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.1665103786025, "localized": 12.629826266569813, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0001741310742996775, "estimate_rational": "113017528757438761786319471345/649037107316853453566312041152512", "cost": 131072.0, "pilot_cost": 131072.0, "queries": 131072, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [65536, 65536], "pilot_successes": [33079, 32931], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.1250708169998234, "robust_error": 0.0001741310742996775, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [21490, 21096], "successes": [10751, 10651], "pilot_counts": [65536, 65536], "pilot_successes": [32799, 32823], "weight": 0.5046350246012611, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1317362899999353, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.596104098757195, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.30638590567886, "localized": 12.596104098757195, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [19639, 22947], "successes": [9757, 11419], "pilot_counts": [65536, 65536], "pilot_successes": [32998, 32796], "weight": 0.46116976465173787, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.4181959830000324, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 13.693237967457122, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.303386748345652, "localized": 13.693237967457122, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 180046.0, "pilot_cost": 131072.0, "queries": 180046, "counts": [24780, 24194], "successes": [12308, 12048], "pilot_counts": [65536, 65536], "pilot_successes": [32838, 32667], "weight": 0.5059866487082865, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.595352240000011, "checkpoint": 56, "boundary_winner": "localized", "boundary_value": 12.80654361377158, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.446094183501604, "localized": 12.80654361377158, "checkpoint": 28.76302032746334}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.00017064570895950756, "estimate_rational": "886043178552899650759652559049/5192296858534827628530496329220096", "cost": 131072.0, "pilot_cost": 131072.0, "queries": 131072, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [65536, 65536], "pilot_successes": [32611, 32437], "weight": 0.5, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "pilot_fallback", "certified": true, "wall_seconds": 2.8469503659998736, "robust_error": 0.00017064570895950756, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [21318, 21268], "successes": [10682, 10547], "pilot_counts": [65536, 65536], "pilot_successes": [32780, 32753], "weight": 0.5005794160129937, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1770188109999253, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.57784879323223, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.30641597263205, "localized": 12.57784879323223, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 187392.0, "pilot_cost": 131072.0, "queries": 187392, "counts": [28443, 27877], "successes": [14310, 13781], "pilot_counts": [65536, 65536], "pilot_successes": [32840, 32670], "weight": 0.5050212266356876, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.302582933999929, "checkpoint": 57, "boundary_winner": "localized", "boundary_value": 12.985089323232897, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.58592055063802, "localized": 12.985089323232897, "checkpoint": 28.801338300875752}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 173658.0, "pilot_cost": 131072.0, "queries": 173658, "counts": [21614, 20972], "successes": [10732, 10421], "pilot_counts": [65536, 65536], "pilot_successes": [32733, 32842], "weight": 0.5075310892620272, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.221175425999945, "checkpoint": 55, "boundary_winner": "localized", "boundary_value": 12.9214524066952, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.306310529673727, "localized": 12.9214524066952, "checkpoint": 28.724029972117485}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 168103.0, "pilot_cost": 131072.0, "queries": 168103, "counts": [18759, 18272], "successes": [9461, 9141], "pilot_counts": [65536, 65536], "pilot_successes": [32813, 32847], "weight": 0.5065658456909692, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.292641971999956, "checkpoint": 54, "boundary_winner": "localized", "boundary_value": 12.455695440815218, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.166572703520654, "localized": 12.455695440815218, "checkpoint": 28.68434321367073}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 205556.0, "pilot_cost": 131072.0, "queries": 205556, "counts": [37127, 37357], "successes": [18771, 18471], "pilot_counts": [65536, 65536], "pilot_successes": [32832, 32712], "weight": 0.49845489886758465, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 16, "rule": "zero_glr", "certified": true, "wall_seconds": 3.316261632000078, "checkpoint": 59, "boundary_winner": "localized", "boundary_value": 14.301454326966207, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.865528891714202, "localized": 14.301454326966207, "checkpoint": 28.8760471585905}, "robust_error": 0.0, "robust_failure": false, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -0.00012490053412520503, "estimate_rational": "-4582746578398888341464491868732009028075/36691168780791359593477192290544245152940032", "cost": 105517381.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392477, 559706], "successes": [9694251, 447709], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.8965007447531143, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 5.0577348230000325, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472303574178646, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472303574178646}, "robust_error": 0.00012490053412520503, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": -9.168802563173387e-05, "estimate_rational": "-10093823362529384688124834387997140273853/110088785236486118955660698374983491136782336", "cost": 105517621.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392397, 559786], "successes": [9694740, 447831], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391435, 13417837], "weight": 0.8964872180769992, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.346445606999964, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47256719380641, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47256719380641}, "robust_error": 9.168802563173387e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 8.901745603486172e-05, "estimate_rational": "36838502069053846950598081716529015847/413834586045986993101351728504073523036160", "cost": 105517483.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392443, 559740], "successes": [9697637, 447857], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390279, 13420281], "weight": 0.8964950382738892, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.6320276850000255, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47273774566377, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47273774566377}, "robust_error": 8.901745603486172e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -0.00010466755603681907, "estimate_rational": "-1440185589432244272654395827327746772025/13759618013108359047336970163306152712994816", "cost": 189403515.0, "pilot_cost": 167772160.0, "queries": 87061047, "counts": [19392459, 559724], "successes": [9694567, 448035], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8964977202543628, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.642821736999963, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.473364328375098, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.473364328375098}, "robust_error": 0.00010466755603681907, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.00017181939281653364, "estimate_rational": "1575959670185293307166705934285575739383/9172187401849808113817558255587615760711680", "cost": 105517267.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392515, 559668], "successes": [9698986, 448029], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8965072681864672, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.368395317000022, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.473446297407982, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.473446297407982}, "robust_error": 0.00017181939281653364, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.00011192006426578395, "estimate_rational": "95505452808228291634641864338783825509/853336293494481901281990732743463554514944", "cost": 105517489.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392441, 559742], "successes": [9698005, 447398], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389946, 13419453], "weight": 0.8964945866445208, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.3653247469999314, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.471199810863, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.471199810863}, "robust_error": 0.00011192006426578395, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.00011028347385173454, "estimate_rational": "337220600037931486048671917198316957299/3057761859145749567841841809476919184326656", "cost": 105517474.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392446, 559737], "successes": [9697971, 448407], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391758, 13423075], "weight": 0.8964954869755173, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.16224118699995, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.474593586464152, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.474593586464152}, "robust_error": 0.00011028347385173454, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.00018883902885993926, "estimate_rational": "-53576610481042412291373374379116270363/283715770010551436119386942015293311942656", "cost": 189403590.0, "pilot_cost": 167772160.0, "queries": 87061047, "counts": [19392434, 559749], "successes": [9693213, 447796], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8964934522917597, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.461671899999942, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472517047267356, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472517047267356}, "robust_error": 0.00018883902885993926, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.00017169683034382987, "estimate_rational": "4724941005332919811295821655826274514215/27519092786226940248766806621296321787592704", "cost": 105517426.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392462, 559721], "successes": [9698968, 447419], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8964982975409818, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.603497229000027, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47130759037065, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47130759037065}, "robust_error": 0.00017169683034382987, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 105517582.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392410, 559773], "successes": [9696360, 448069], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391509, 13419183], "weight": 0.8964893721710461, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 4.692351683999959, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.473389271076716, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.473389271076716}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.00020816097018947643, "estimate_rational": "-1145723942142612864292413131156037786631/5504028642351777710058997469459124917895168", "cost": 105517492.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392440, 559743], "successes": [9692904, 447553], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386413, 13420856], "weight": 0.8964944655119756, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.587665146000063, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47171517668209, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47171517668209}, "robust_error": 0.00020816097018947643, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -0.00013747645579419854, "estimate_rational": "-2161682907671427019290629136462970355893/15724022671252551628340008380635961003868160", "cost": 105517297.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392505, 559678], "successes": [9694068, 447930], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8965055408293161, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.6377989439999965, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.473095381019274, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.473095381019274}, "robust_error": 0.00013747645579419854, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 105517450.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392454, 559729], "successes": [9696421, 447816], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389378, 13419742], "weight": 0.8964968154934944, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 5.532741104000024, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472620265763375, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472620265763375}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.0002290606254998279, "estimate_rational": "25216306050555983225998294799186441909771/110085729468048304637684529331374332659630080", "cost": 189403653.0, "pilot_cost": 167772160.0, "queries": 87061047, "counts": [19392413, 559770], "successes": [9699848, 447922], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8964898061389363, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.715612226999951, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472901299363105, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472901299363105}, "robust_error": 0.0002290606254998279, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 105517456.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392452, 559731], "successes": [9696485, 447679], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386587, 13421763], "weight": 0.8964965913294218, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 5.523736390999943, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472157930185954, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472157930185954}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 4.7284748670214565e-05, "estimate_rational": "162660381892041318327621252624638412473/3440017901469861068786873418411953073684480", "cost": 105517492.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392440, 559743], "successes": [9696972, 447835], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390907, 13421082], "weight": 0.896494549155969, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.8710925320000342, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472658550878577, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472658550878577}, "robust_error": 4.7284748670214565e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.00012979447285568082, "estimate_rational": "396855799604861809214326649664020147089/3057570872421724006352882689238458953629696", "cost": 105517366.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392482, 559701], "successes": [9698302, 448067], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389423, 13422563], "weight": 0.8965016463371075, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2662707490000003, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.473513860053558, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.473513860053558}, "robust_error": 0.00012979447285568082, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 105517375.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392479, 559704], "successes": [9696508, 447726], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386944, 13423719], "weight": 0.8965011156576538, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 4.998603622000019, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472364090752624, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472364090752624}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -7.113615511947544e-05, "estimate_rational": "-2610358509293231071567844525067346771941/36695243156016101545894843110458110886543360", "cost": 105517573.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392413, 559770], "successes": [9695077, 448132], "pilot_counts": [16777216, 16777216], "pilot_successes": [8385901, 13419108], "weight": 0.8964898282816718, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.7766895930000146, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47360652988325, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47360652988325}, "robust_error": 7.113615511947544e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 105517387.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392475, 559708], "successes": [9696621, 447777], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.8965004833330404, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.132969877999926, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472527663100358, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472527663100358}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.000153174842624464, "estimate_rational": "1405116574673215892006403146885489305745/9173285577437248703525525428430757552979968", "cost": 105517474.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392446, 559737], "successes": [9698661, 447693], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389494, 13419187], "weight": 0.8964954862656497, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.334468241000081, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472193948765522, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472193948765522}, "robust_error": 0.000153174842624464, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.00011470527298380455, "estimate_rational": "12625748706544330571974114419218171113619/110071214497061382652931486572111239397244928", "cost": 105517345.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392489, 559694], "successes": [9698066, 448052], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8965028671833041, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9520355190001055, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.473476184282895, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.473476184282895}, "robust_error": 0.00011470527298380455, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 8.164074882335918e-05, "estimate_rational": "4493405460886794567806315158542998484077/55038758532321721037945715546948815497986048", "cost": 189403524.0, "pilot_cost": 167772160.0, "queries": 87061047, "counts": [19392456, 559727], "successes": [9697526, 447873], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.8964972727927142, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.122241000000031, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472814994945377, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472814994945377}, "robust_error": 8.164074882335918e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.00019923654990929566, "estimate_rational": "10965332820036792235325959880262523974475/55036753171187039390215788435816367729410048", "cost": 105517381.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392477, 559706], "successes": [9699410, 447649], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8965008360148253, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.724091331000068, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.472102826746145, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.472102826746145}, "robust_error": 0.00019923654990929566, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 105517354.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392486, 559697], "successes": [9696678, 447618], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387223, 13423909], "weight": 0.8965022926679825, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 5.437703277999958, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47201535832267, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47201535832267}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.00013082694275678365, "estimate_rational": "1800228702770089276539122318021676345015/13760381958300738886586066328648424527757312", "cost": 105517531.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392427, 559756], "successes": [9698291, 448102], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387225, 13418231], "weight": 0.8964922946895476, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9803210100000115, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47353120963151, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47353120963151}, "robust_error": 0.00013082694275678365, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": -0.0001462131363272366, "estimate_rational": "-670587867267572209062984268699712282461/4586372224221654886591910493644818722324480", "cost": 105517372.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392480, 559703], "successes": [9693906, 447169], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8965013112814683, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.7812120889999505, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.470507400663102, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.470507400663102}, "robust_error": 0.0001462131363272366, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 7.225135912731359e-05, "estimate_rational": "132555550191435683620625992317272393089/1834644383060815940183069592789131229921280", "cost": 105517462.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392450, 559733], "successes": [9697374, 447836], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390777, 13421842], "weight": 0.8964962826935329, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.283934262999992, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47268004788258, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47268004788258}, "robust_error": 7.225135912731359e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0001221010605511927, "estimate_rational": "21539430923229936601091493659676941281/176406583415376710185495754832584198062080", "cost": 105517447.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392455, 559728], "successes": [9698163, 448383], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390748, 13422271], "weight": 0.8964971265153496, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.077261298000053, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.47452910301414, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.47452910301414}, "robust_error": 0.0001221010605511927, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 8.398754879014836e-05, "estimate_rational": "2311245107537052288969551642323681547563/27518901799502914687277847501057861556895744", "cost": 105517414.0, "pilot_cost": 83886080.0, "queries": 53506615, "counts": [19392466, 559717], "successes": [9697572, 447395], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8964989550048627, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.5848480660000632, "checkpoint": 99, "boundary_winner": "cold", "boundary_value": 25.471234727205882, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.471234727205882}, "robust_error": 8.398754879014836e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:cold", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -0.00014811853035151865, "estimate_rational": "-237063731639232801957371288510250194261/1600500160760623027590057713435445899034624", "cost": 94640659.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641487, 278273], "successes": [4819573, 222700], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.8965007447531143, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 6.442843639999978, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.411197796989809, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87284474966474, "localized": 12.411197796989809, "checkpoint": 29.890498999338238}, "robust_error": 0.00014811853035151865, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 94640779.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641447, 278313], "successes": [4820811, 222699], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391435, 13417837], "weight": 0.8964872180769992, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6513669380000238, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.481483578549076, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872691743645337, "localized": 12.481483578549076, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -0.00020074427219932893, "estimate_rational": "-42674024407100864630293004833323899007/212579038692210920080954908650542779596800", "cost": 94640710.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641470, 278290], "successes": [4819148, 222654], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390279, 13420281], "weight": 0.8964950382738892, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 6.013306182000065, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.90592090936119, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872472315628556, "localized": 12.90592090936119, "checkpoint": 29.890498999338238}, "robust_error": 0.00020074427219932893, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -0.0001630024605034917, "estimate_rational": "-3599993662311458311995694176675531397/22085517305638108592577479282472385511424", "cost": 178526766.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641478, 278282], "successes": [4819453, 222847], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8964977202543628, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 6.044059307999987, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.412035907534383, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.873806020902308, "localized": 12.412035907534383, "checkpoint": 29.890498999338238}, "robust_error": 0.0001630024605034917, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.00030775971835089234, "estimate_rational": "1046640737227065075368831722531727431739/3400837324765605925092663021614290670977024", "cost": 94640602.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641506, 278254], "successes": [4823187, 222588], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8965072681864672, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.4163839640000333, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.968440679948298, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872158899349852, "localized": 12.968440679948298, "checkpoint": 29.890498999338238}, "robust_error": 0.00030775971835089234, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 94640713.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641469, 278291], "successes": [4820775, 222477], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389946, 13419453], "weight": 0.8964945866445208, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 5.345255072999976, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.24877218743246, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.871278109791206, "localized": 12.24877218743246, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 0.0001516385069756132, "estimate_rational": "4126087110651436878781420515883864425785/27210021998666880205936662424845354063101952", "cost": 94640707.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641471, 278289], "successes": [4821933, 222779], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391758, 13423075], "weight": 0.8964954869755173, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.364794173000064, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.25255962152185, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.873319969603102, "localized": 12.25255962152185, "checkpoint": 29.890498999338238}, "robust_error": 0.0001516385069756132, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.0003358081791314991, "estimate_rational": "-1997695725934840590112916459648984902421/5948919204712291612826258585882769716412416", "cost": 181995175.0, "pilot_cost": 167772160.0, "queries": 80227747, "counts": [12750839, 368044], "successes": [6371904, 294418], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8964934522917597, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.106815378999954, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 15.196541110389882, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.151767147078825, "localized": 15.196541110389882, "checkpoint": 29.93655830389999}, "robust_error": 0.0003358081791314991, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 94640680.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641480, 278280], "successes": [4820893, 222470], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8964982975409818, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 9.631719265000015, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.17645725315846, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87127095591831, "localized": 12.17645725315846, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.00025635850243636035, "estimate_rational": "581327859030183440349854623343007560325/2267636351068539257922887937366549768175616", "cost": 94640758.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641454, 278306], "successes": [4822752, 222766], "pilot_counts": [16777216, 16777216], "pilot_successes": [8391509, 13419183], "weight": 0.8964893721710461, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.3178393219999407, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.341609284697205, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.873169803641712, "localized": 12.341609284697205, "checkpoint": 29.890498999338238}, "robust_error": 0.00025635850243636035, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.00024694786691837315, "estimate_rational": "-6719503788711745544895728333505509417191/27210211906518832925184142519269650262392832", "cost": 94640713.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641469, 278291], "successes": [4818776, 222400], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386413, 13420856], "weight": 0.8964944655119756, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.579941222000002, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.613365162378512, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.870761960042024, "localized": 12.613365162378512, "checkpoint": 29.890498999338238}, "robust_error": 0.00024694786691837315, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 8.985969410707011e-05, "estimate_rational": "1222414138324872592033297995544499172329/13603586685576016403735829602493115228225536", "cost": 94640617.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641501, 278259], "successes": [4821462, 222535], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8965055408293161, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.5712474560000373, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.19183205534315, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87178385353659, "localized": 12.19183205534315, "checkpoint": 29.890498999338238}, "robust_error": 8.985969410707011e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 6.057160272338709e-05, "estimate_rational": "14715461040510767142029324474803632889/242943233774282016537481090990262452224000", "cost": 94640695.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641475, 278285], "successes": [4821217, 222582], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389378, 13419742], "weight": 0.8964968154934944, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 7.8007315540000945, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.02886333248296, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872005523030534, "localized": 12.02886333248296, "checkpoint": 29.890498999338238}, "robust_error": 6.057160272338709e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.00032986116961920093, "estimate_rational": "3924779873302166720479356150604076445347/11898277926538063277664019024709936165683200", "cost": 181995217.0, "pilot_cost": 167772160.0, "queries": 80227747, "counts": [12750825, 368058], "successes": [6378856, 294682], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8964898061389363, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.8706569660000696, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 16.38526468870773, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.153076163038254, "localized": 16.38526468870773, "checkpoint": 29.93655830389999}, "robust_error": 0.00032986116961920093, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.00018567671007107972, "estimate_rational": "139198654027289004948865854656251149415/749682897623518596488097075470517558837248", "cost": 96253888.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087696, 320028], "successes": [5545538, 256032], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386587, 13421763], "weight": 0.8964965913294218, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.438109925000049, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.050022603521754, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.012133614865228, "localized": 13.050022603521754, "checkpoint": 29.91364798478584}, "robust_error": 0.00018567671007107972, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.00010468770887356775, "estimate_rational": "949524914152576873950728866110998470111/9070070635506277641728047506423216754130944", "cost": 94640713.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641469, 278291], "successes": [4821563, 222609], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390907, 13421082], "weight": 0.896494549155969, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 6.005483296999955, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.060666919561054, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872165448826745, "localized": 12.060666919561054, "checkpoint": 29.890498999338238}, "robust_error": 0.00010468770887356775, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 94640653.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641489, 278271], "successes": [4821088, 222616], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389423, 13422563], "weight": 0.8965016463371075, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 6.390739550000035, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.031198645072271, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872285453247187, "localized": 12.031198645072271, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -0.00016913003593305672, "estimate_rational": "-8987810518133357854506171265506259611/53141421442675142463561204782756553293824", "cost": 94640656.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641488, 278272], "successes": [4819403, 222400], "pilot_counts": [16777216, 16777216], "pilot_successes": [8386944, 13423719], "weight": 0.8965011156576538, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.0948579939999945, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.735759479614389, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.870830489605197, "localized": 12.735759479614389, "checkpoint": 29.890498999338238}, "robust_error": 0.00016913003593305672, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -0.00020024506731315737, "estimate_rational": "-2402092477171033652025714079594648967401/11995763538157331606057551117613813127446528", "cost": 96253957.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087673, 320051], "successes": [5542020, 256360], "pilot_counts": [16777216, 16777216], "pilot_successes": [8385901, 13419108], "weight": 0.8964898282816718, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 5.719831998000018, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.3680847386611, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.013988901089164, "localized": 13.3680847386611, "checkpoint": 29.91364798478584}, "robust_error": 0.00020024506731315737, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 96253849.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087709, 320015], "successes": [5544212, 255677], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.8965004833330404, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.495332312999949, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.062558952966526, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.0101020561743, "localized": 13.062558952966526, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.00025484934574959754, "estimate_rational": "2311485434730803700515263116409298790841/9070007332888960068645554141615118021033984", "cost": 94640707.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641471, 278289], "successes": [4822752, 222609], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389494, 13419187], "weight": 0.8964954862656497, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.389193632999991, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.33104558881008, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872172804563714, "localized": 12.33104558881008, "checkpoint": 29.890498999338238}, "robust_error": 0.00025484934574959754, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 96253825.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087717, 320007], "successes": [5543195, 256310], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8965028671833041, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 5.512450294000018, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.962660352028031, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.013835036393157, "localized": 12.962660352028031, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.00012495723886480316, "estimate_rational": "70833708901264231781688349311929567205/566863589054671754535553792737452738215936", "cost": 178526769.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641477, 278283], "successes": [4821727, 222645], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.8964972727927142, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7348230200000216, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 11.932412248370591, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87243715220475, "localized": 11.932412248370591, "checkpoint": 29.890498999338238}, "robust_error": 0.00012495723886480316, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 8.10090938169821e-05, "estimate_rational": "367356025085264730959412076414926153249/4534750455488431911505163521400430047264768", "cost": 94640659.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641487, 278273], "successes": [4821385, 222540], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8965008360148253, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.878659798999934, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.11304302687641, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.871766610191745, "localized": 12.11304302687641, "checkpoint": 29.890498999338238}, "robust_error": 8.10090938169821e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 6.086784426035228e-05, "estimate_rational": "1656099788248450152733552404366232448937/27208122915685222900658493987333996787269632", "cost": 94640647.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641491, 278269], "successes": [4821227, 222618], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387223, 13423909], "weight": 0.8965022926679825, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3078362720000314, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.25373761336809, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87230622338918, "localized": 12.25373761336809, "checkpoint": 29.890498999338238}, "robust_error": 6.086784426035228e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 4.023134171367527e-05, "estimate_rational": "22806876544872332856372310176440695019/566893262153370240417401983987507261341696", "cost": 94640734.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641462, 278298], "successes": [4821049, 222703], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387225, 13418231], "weight": 0.8964922946895476, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.609290673999908, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.358172872932727, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87277354567561, "localized": 12.358172872932727, "checkpoint": 29.890498999338238}, "robust_error": 4.023134171367527e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": -0.00023271004488050614, "estimate_rational": "-29075045052799997143702979595579123301/124941083087881691458205145633016359419904", "cost": 96253840.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087712, 320012], "successes": [5541732, 255748], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8965013112814683, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.5322470270000395, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.052296675440568, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.010524790508338, "localized": 13.052296675440568, "checkpoint": 29.91364798478584}, "robust_error": 0.00023271004488050614, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.00021791398733782537, "estimate_rational": "123528798205842224540261338143140725375/566869523682017355313292807396443862073344", "cost": 94640698.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641474, 278286], "successes": [4822462, 222583], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390777, 13421842], "weight": 0.8964962826935329, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6123896039999863, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.081512202645577, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872008674022823, "localized": 12.081512202645577, "checkpoint": 29.890498999338238}, "robust_error": 0.00021791398733782537, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0002682923727179999, "estimate_rational": "603398948073359595403472180076444762919/2249035043227217229965411612405349245517824", "cost": 96253882.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087698, 320026], "successes": [5546277, 256516], "pilot_counts": [16777216, 16777216], "pilot_successes": [8390748, 13422271], "weight": 0.8964971265153496, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.4426142949999985, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 14.431599207319156, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.014991672671343, "localized": 14.431599207319156, "checkpoint": 29.91364798478584}, "robust_error": 0.0002682923727179999, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 96253864.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087704, 320020], "successes": [5544042, 255664], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8964989550048627, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.0041480029999548, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.987916676132063, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.01001082240488, "localized": 12.987916676132063, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "adaptive:hybrid", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -8.612991261561889e-05, "estimate_rational": "-597053529124873278349402625941332379325/6932011318639175892907278143602176320077824", "cost": 108762077.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301349, 643662], "successes": [11149097, 514722], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.8965007447860439, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6589336729999786, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 8.612991261561889e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": -5.5923288671523656e-05, "estimate_rational": "-13753143385885679853431840435935316171/245928730455525422798598405293799009943552", "cost": 192648397.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301269, 643742], "successes": [11149611, 514930], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782744, 26837410], "weight": 0.8964889433841745, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.33968522400005, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 5.5923288671523656e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": 7.432067492088572e-05, "estimate_rational": "5409635903083009844652773375596829372075/72787766107365967642577522822249054283497472", "cost": 192648202.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301334, 643677], "successes": [11152025, 515197], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780536, 26844538], "weight": 0.8964985749295813, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.1185797090000733, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 7.432067492088572e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -0.0001811555559988433, "estimate_rational": "-313953038171863615171449816978902253485/1733057738366402858259117526896790405644288", "cost": 192648220.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301328, 643683], "successes": [11147354, 515208], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8964977202405618, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.336072562000027, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0001811555559988433, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.00018428891551908465, "estimate_rational": "13412784426439380828290562338904993657183/72781286865027842126073252947030890036330496", "cost": 108761945.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301393, 643618], "successes": [11154061, 515317], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8965072682021461, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.904975003000004, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00018428891551908465, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 6.8096464964308e-05, "estimate_rational": "550737159288356193358557590936007168447/8087602779043213338542548458851688559673344", "cost": 192648220.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301328, 643683], "successes": [11151913, 514458], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773421, 26844257], "weight": 0.8964976090965439, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.820518966999998, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 6.8096464964308e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 6.508263223869704e-05, "estimate_rational": "9474739008333532195936005854806598619625/145580144539698122602717800704639415764385792", "cost": 192648265.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301313, 643698], "successes": [11151844, 515495], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782226, 26843960], "weight": 0.8964955089022214, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.921437739999988, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 6.508263223869704e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.0001925532876405171, "estimate_rational": "-7008121308244679712639340309268679814513/36395749946001075557319550335020542040473600", "cost": 192648304.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301300, 643711], "successes": [11147126, 514910], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8964934523093147, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9789998019999757, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0001925532876405171, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.00018774460527036442, "estimate_rational": "1708193956446485287888296411728825330855/9098498217760106241235828824862791212990464", "cost": 108762128.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301332, 643679], "successes": [11154111, 514372], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8964982975600321, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 5.466483186999994, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00018774460527036442, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 7.00758236337105e-05, "estimate_rational": "318792859190987420025128122227299062427/4549255972463942454146152858400687935979520", "cost": 192648211.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301331, 643680], "successes": [11151944, 515497], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777597, 26838953], "weight": 0.8964981008809165, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6091106210000135, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 7.00758236337105e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.00020039439506594904, "estimate_rational": "-29172564728142639109896881067787314683775/145575751849456958777265979256363357613064192", "cost": 192648205.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301333, 643678], "successes": [11146999, 514884], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774806, 26842744], "weight": 0.8964983710634605, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.204174150999961, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00020039439506594904, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": -9.029013567398549e-05, "estimate_rational": "-3285775625626598151059572763425877929849/36391302339944318280755520412154725987778560", "cost": 108761981.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301381, 643630], "successes": [11149040, 515076], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8965055408577868, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.697874636999927, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 9.029013567398549e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 192648172.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301344, 643667], "successes": [11150824, 514899], "pilot_counts": [33554432, 33554432], "pilot_successes": [16775678, 26843186], "weight": 0.896500078333826, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 6.584427589999905, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.00015443895299259645, "estimate_rational": "351320844695079737753904981482261756737/2274820166075079976372689385143344614604800", "cost": 192648379.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301275, 643736], "successes": [11153463, 514996], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8964898061565981, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.368487396999967, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00015443895299259645, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 192648247.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301319, 643692], "successes": [11150338, 514894], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774113, 26841598], "weight": 0.8964963132215037, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 5.06281546699995, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 192648145.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301353, 643658], "successes": [11150174, 514879], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777557, 26842532], "weight": 0.8965013113335584, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7367902839999942, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.00015137136641823337, "estimate_rational": "459061871556764639540070855447178449475/3032686315907289792836021052945940944519168", "cost": 192648112.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301364, 643647], "successes": [11153446, 515307], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779465, 26847804], "weight": 0.8965030669454109, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.573281155000018, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00015137136641823337, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": 4.505448873691616e-05, "estimate_rational": "819839053763125068558287605991470711133/18196612074556203178842376501130904301731840", "cost": 192648166.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301346, 643665], "successes": [11151499, 514532], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780452, 26846442], "weight": 0.8965003781250921, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.131196079999995, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 4.505448873691616e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -7.435669196471482e-05, "estimate_rational": "-12948824463548935057513480058890952213/174144708719608767432808292538133312962560", "cost": 192648331.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301291, 643720], "successes": [11149287, 515254], "pilot_counts": [33554432, 33554432], "pilot_successes": [16772802, 26839098], "weight": 0.8964921231602031, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.812194986000009, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 7.435669196471482e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 108762083.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301347, 643664], "successes": [11150926, 514735], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.8965004833572546, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 6.623493348000011, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.00017453597559615087, "estimate_rational": "6352108969269958814428549605719867058957/36394267414345292282063723962162989903118336", "cost": 192648223.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301327, 643684], "successes": [11153855, 515058], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778710, 26840183], "weight": 0.8964975008393767, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.627781729999924, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00017453597559615087, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 7.604461766960182e-05, "estimate_rational": "49418532721094249038607325141100651265/649862333923586633197988813687450142507008", "cost": 108762035.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301363, 643648], "successes": [11152071, 515174], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8965028671506262, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.223300145000053, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 7.604461766960182e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": -3.7495221486470494e-05, "estimate_rational": "-90974349010812748179810898747408383179/2426291815442116332807033133600387482255360", "cost": 192648229.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301325, 643686], "successes": [11149977, 515095], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.896497272808891, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.750373216000071, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 3.7495221486470494e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 0.00018166609761662377, "estimate_rational": "26445540342720355611619409759317559794085/145572237691422693751052841015645702721634304", "cost": 108762077.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301349, 643662], "successes": [11154002, 514709], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8965008359846043, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 5.551072150999971, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00018166609761662377, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 5.898098145943402e-05, "estimate_rational": "8586084132288122962719255037209645412429/145573775136201580602536116614314015152144384", "cost": 192648178.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301342, 643669], "successes": [11151752, 514593], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779312, 26843726], "weight": 0.8964997103356895, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.594053336999991, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 5.898098145943402e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.00016186913102340337, "estimate_rational": "1071081537488569780446565526662304693649/6616959828700819901731534802999993203425280", "cost": 192648169.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301345, 643666], "successes": [11153629, 515268], "pilot_counts": [33554432, 33554432], "pilot_successes": [16776679, 26841593], "weight": 0.8965001890444481, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3374377279999408, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00016186913102340337, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": -0.00016039722775347797, "estimate_rational": "-23349242448142780772627430492282455367831/145571359151102831110353489638508398947336192", "cost": 108762065.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301353, 643658], "successes": [11147737, 514601], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8965013112898995, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.8416333640000175, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00016039722775347797, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 192648076.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301376, 643635], "successes": [11151295, 514950], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777468, 26846387], "weight": 0.8965048349574007, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 5.108081203999973, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 6.768501230828097e-05, "estimate_rational": "43985940070306158811424743446995056421/649862333923586633197988813687450142507008", "cost": 192648115.0, "pilot_cost": 167772160.0, "queries": 90053875, "counts": [22301363, 643648], "successes": [11151917, 515373], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778435, 26845865], "weight": 0.896502916847851, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.094298869999989, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 6.768501230828097e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.00013581604132622576, "estimate_rational": "205952114683230624354764803811690593163/1516404930317033024491670154024569561677824", "cost": 108762113.0, "pilot_cost": 83886080.0, "queries": 56499443, "counts": [22301337, 643674], "successes": [11153159, 514497], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8964989549837177, "pilot_mode": "calibrated", "boundary": "checkpoint", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 4.04697615300006, "checkpoint": 100, "boundary_winner": "checkpoint", "boundary_value": 28.805227841992732, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 28.805227841992732}, "robust_error": 0.00013581604132622576, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:checkpoint", "replication": 29, "seed": 2026103129}
{"stopped": true, "estimate": -0.00014811853035151865, "estimate_rational": "-237063731639232801957371288510250194261/1600500160760623027590057713435445899034624", "cost": 94640659.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641487, 278273], "successes": [4819573, 222700], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389238, 13421733], "weight": 0.8965007447860439, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.314421202999938, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.411197796989809, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87284474966474, "localized": 12.411197796989809, "checkpoint": 29.890498999338238}, "robust_error": 0.00014811853035151865, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 0, "seed": 2026103100}
{"stopped": true, "estimate": 4.3761089757714475e-05, "estimate_rational": "37213098915874219775129147779969154485/850369566249525683993686829637771464802304", "cost": 178526844.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641452, 278308], "successes": [4821072, 222691], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782744, 26837410], "weight": 0.8964889433841745, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.5233028530000183, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.272426137895534, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872656048060087, "localized": 12.272426137895534, "checkpoint": 29.890498999338238}, "robust_error": 4.3761089757714475e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 1, "seed": 2026103101}
{"stopped": true, "estimate": -0.00014603985626419894, "estimate_rational": "-5255100335406903159464538512362195954103/35984014705546991131427497005818373791023104", "cost": 180139947.0, "pilot_cost": 167772160.0, "queries": 78516588, "counts": [11087703, 320021], "successes": [5542523, 256095], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780536, 26844538], "weight": 0.8964985749295813, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.206952858999898, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.782638602347538, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.0125252936665, "localized": 12.782638602347538, "checkpoint": 29.91364798478584}, "robust_error": 0.00014603985626419894, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 2, "seed": 2026103102}
{"stopped": true, "estimate": -0.0001630024605034917, "estimate_rational": "-3599993662311458311995694176675531397/22085517305638108592577479282472385511424", "cost": 178526766.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641478, 278282], "successes": [4819453, 222847], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773060, 26845003], "weight": 0.8964977202405618, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.918901357999971, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.412035907534383, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.873806020902308, "localized": 12.412035907534383, "checkpoint": 29.890498999338238}, "robust_error": 0.0001630024605034917, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 3, "seed": 2026103103}
{"stopped": true, "estimate": 0.00030775971835089234, "estimate_rational": "1046640737227065075368831722531727431739/3400837324765605925092663021614290670977024", "cost": 94640602.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641506, 278254], "successes": [4823187, 222588], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388314, 13424867], "weight": 0.8965072682021461, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 2.7621524019999697, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.968440679948298, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872158899349852, "localized": 12.968440679948298, "checkpoint": 29.890498999338238}, "robust_error": 0.00030775971835089234, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 4, "seed": 2026103104}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 178526766.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641478, 278282], "successes": [4820772, 222489], "pilot_counts": [33554432, 33554432], "pilot_successes": [16773421, 26844257], "weight": 0.8964976090965439, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 4.708935577000034, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.351573910196501, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87139125683079, "localized": 12.351573910196501, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 5, "seed": 2026103105}
{"stopped": true, "estimate": 7.634431568588782e-05, "estimate_rational": "10819391979642465837126036499904027127/141718370024533751207851275374985859825664", "cost": 178526784.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641472, 278288], "successes": [4821339, 222765], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782226, 26843960], "weight": 0.8964955089022214, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.8685852029999523, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.226675950913892, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87322894863682, "localized": 12.226675950913892, "checkpoint": 29.890498999338238}, "robust_error": 7.634431568588782e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 6, "seed": 2026103106}
{"stopped": true, "estimate": -0.0003358081791314991, "estimate_rational": "-1997695725934840590112916459648984902421/5948919204712291612826258585882769716412416", "cost": 181995175.0, "pilot_cost": 167772160.0, "queries": 80227747, "counts": [12750839, 368044], "successes": [6371904, 294418], "pilot_counts": [33554432, 33554432], "pilot_successes": [16782010, 26841257], "weight": 0.8964934523093147, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.6888127359999316, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 15.196541110389882, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.151767147078825, "localized": 15.196541110389882, "checkpoint": 29.93655830389999}, "robust_error": 0.0003358081791314991, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 7, "seed": 2026103107}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 94640680.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641480, 278280], "successes": [4820893, 222470], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388739, 13419486], "weight": 0.8964982975600321, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.405534945999989, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.17645725315846, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87127095591831, "localized": 12.17645725315846, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 8, "seed": 2026103108}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 178526763.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641479, 278281], "successes": [4820572, 222818], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777597, 26838953], "weight": 0.8964981008809165, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6545702079999955, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.530652585064024, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.873613235310376, "localized": 12.530652585064024, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 9, "seed": 2026103109}
{"stopped": true, "estimate": -0.00024733633311001946, "estimate_rational": "-28040898728092163467616808068451245789/113371530884704640391426017974794300948480", "cost": 178526760.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641480, 278280], "successes": [4818781, 222520], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774806, 26842744], "weight": 0.8964983710634605, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.741792589000056, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.286141421353003, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87160682382587, "localized": 12.286141421353003, "checkpoint": 29.890498999338238}, "robust_error": 0.00024733633311001946, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 10, "seed": 2026103110}
{"stopped": true, "estimate": 8.985969410707011e-05, "estimate_rational": "1222414138324872592033297995544499172329/13603586685576016403735829602493115228225536", "cost": 94640617.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641501, 278259], "successes": [4821462, 222535], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388996, 13424045], "weight": 0.8965055408577868, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.865253454000026, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.19183205534315, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87178385353659, "localized": 12.19183205534315, "checkpoint": 29.890498999338238}, "robust_error": 8.985969410707011e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 11, "seed": 2026103111}
{"stopped": true, "estimate": 6.107817156311617e-05, "estimate_rational": "830928598580727389735568846489297988353/13604346320715790647797657338196594262016000", "cost": 178526745.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641485, 278275], "successes": [4821226, 222573], "pilot_counts": [33554432, 33554432], "pilot_successes": [16775678, 26843186], "weight": 0.896500078333826, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 5.070110335999971, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.08174902535321, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87198133319438, "localized": 12.08174902535321, "checkpoint": 29.890498999338238}, "robust_error": 6.107817156311617e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 12, "seed": 2026103112}
{"stopped": true, "estimate": 0.00032986116961920093, "estimate_rational": "3924779873302166720479356150604076445347/11898277926538063277664019024709936165683200", "cost": 181995217.0, "pilot_cost": 167772160.0, "queries": 80227747, "counts": [12750825, 368058], "successes": [6378856, 294682], "pilot_counts": [33554432, 33554432], "pilot_successes": [16771144, 26839321], "weight": 0.8964898061565981, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.238668725000025, "checkpoint": 96, "boundary_winner": "localized", "boundary_value": 16.38526468870773, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.153076163038254, "localized": 16.38526468870773, "checkpoint": 29.93655830389999}, "robust_error": 0.00032986116961920093, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 13, "seed": 2026103113}
{"stopped": true, "estimate": 0.00013254782809576926, "estimate_rational": "59621484827331672979644742732125380505/449811103538064718662677737862481867440128", "cost": 180139971.0, "pilot_cost": 167772160.0, "queries": 78516588, "counts": [11087695, 320029], "successes": [5545055, 255970], "pilot_counts": [33554432, 33554432], "pilot_successes": [16774113, 26841598], "weight": 0.8964963132215037, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.311253963000013, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.626798854998022, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.011767352433775, "localized": 12.626798854998022, "checkpoint": 29.91364798478584}, "robust_error": 0.00013254782809576926, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 14, "seed": 2026103114}
{"stopped": true, "estimate": 0.00013583664819460047, "estimate_rational": "1804638142267415153897584187657990025/13285355360668785615890301195689138323456", "cost": 178526736.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641488, 278272], "successes": [4821819, 222594], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777557, 26842532], "weight": 0.8965013113335584, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.543328577000011, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.078562087548203, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87213364213438, "localized": 12.078562087548203, "checkpoint": 29.890498999338238}, "robust_error": 0.00013583664819460047, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 15, "seed": 2026103115}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 178526718.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641494, 278266], "successes": [4821090, 222700], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779465, 26847804], "weight": 0.8965030669454109, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 4.010331591000067, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 11.967001465590553, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87287033662861, "localized": 11.967001465590553, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 16, "seed": 2026103116}
{"stopped": true, "estimate": -6.606292731417364e-05, "estimate_rational": "-224684951416188412128165549230090159759/3401074710898903448389371717201232253681664", "cost": 178526742.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641486, 278274], "successes": [4820220, 222551], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780452, 26846442], "weight": 0.8965003781250921, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.835932674999981, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.356995929224281, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.871836952937564, "localized": 12.356995929224281, "checkpoint": 29.890498999338238}, "robust_error": 6.606292731417364e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 17, "seed": 2026103117}
{"stopped": true, "estimate": -8.737692581134568e-05, "estimate_rational": "-524063748661286023753660745191990182049/5997736173423918757804770887379330000748544", "cost": 180140013.0, "pilot_cost": 167772160.0, "queries": 78516588, "counts": [11087681, 320043], "successes": [5543049, 256455], "pilot_counts": [33554432, 33554432], "pilot_successes": [16772802, 26839098], "weight": 0.8964921231602031, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.9670352470000125, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 14.075959610068674, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.014575715966632, "localized": 14.075959610068674, "checkpoint": 29.91364798478584}, "robust_error": 8.737692581134568e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 18, "seed": 2026103118}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 96253849.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087709, 320015], "successes": [5544212, 255677], "pilot_counts": [16777216, 16777216], "pilot_successes": [8389024, 13421217], "weight": 0.8965004833572546, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.7526751569999988, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.062558952966526, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.0101020561743, "localized": 13.062558952966526, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 19, "seed": 2026103119}
{"stopped": true, "estimate": 0.0002548725336832962, "estimate_rational": "1155823673561368053997724986366395994933/4534908712437374036284430341899621905727488", "cost": 178526769.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641477, 278283], "successes": [4822755, 222612], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778710, 26840183], "weight": 0.8964975008393767, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6397665680000273, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.330147585907008, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872214862008395, "localized": 12.330147585907008, "checkpoint": 29.890498999338238}, "robust_error": 0.0002548725336832962, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 20, "seed": 2026103120}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 96253825.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087717, 320007], "successes": [5543195, 256310], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388851, 13422275], "weight": 0.8965028671506262, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.4750863680000066, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.962660352028031, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.013835036393157, "localized": 12.962660352028031, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 21, "seed": 2026103121}
{"stopped": true, "estimate": 0.00012495723886480316, "estimate_rational": "70833708901264231781688349311929567205/566863589054671754535553792737452738215936", "cost": 178526769.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641477, 278283], "successes": [4821727, 222645], "pilot_counts": [33554432, 33554432], "pilot_successes": [16780245, 26842560], "weight": 0.896497272808891, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 4.236850939999954, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 11.932412248370591, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87243715220475, "localized": 11.932412248370591, "checkpoint": 29.890498999338238}, "robust_error": 0.00012495723886480316, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 22, "seed": 2026103122}
{"stopped": true, "estimate": 8.10090938169821e-05, "estimate_rational": "367356025085264730959412076414926153249/4534750455488431911505163521400430047264768", "cost": 94640659.0, "pilot_cost": 83886080.0, "queries": 43474192, "counts": [9641487, 278273], "successes": [4821385, 222540], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388785, 13421007], "weight": 0.8965008359846043, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2405028890000267, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.11304302687641, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.871766610191745, "localized": 12.11304302687641, "checkpoint": 29.890498999338238}, "robust_error": 8.10090938169821e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 23, "seed": 2026103123}
{"stopped": true, "estimate": 0.00018644078723296332, "estimate_rational": "79262934046684085916711404334346517275/425137306182057071788625061636758933864448", "cost": 178526748.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641484, 278276], "successes": [4822220, 222433], "pilot_counts": [33554432, 33554432], "pilot_successes": [16779312, 26843726], "weight": 0.8964997103356895, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.3846948670000074, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.444501685191426, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.871037255180294, "localized": 12.444501685191426, "checkpoint": 29.890498999338238}, "robust_error": 0.00018644078723296332, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 24, "seed": 2026103124}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 178526745.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641485, 278275], "successes": [4821070, 222684], "pilot_counts": [33554432, 33554432], "pilot_successes": [16776679, 26841593], "weight": 0.8965001890444481, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "zero_glr", "certified": true, "wall_seconds": 3.3560862929999757, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.031222452007826, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.872729401079237, "localized": 12.031222452007826, "checkpoint": 29.890498999338238}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 25, "seed": 2026103125}
{"stopped": true, "estimate": -0.00023271004488050614, "estimate_rational": "-29075045052799997143702979595579123301/124941083087881691458205145633016359419904", "cost": 96253840.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087712, 320012], "successes": [5541732, 255748], "pilot_counts": [16777216, 16777216], "pilot_successes": [8387957, 13422091], "weight": 0.8965013112898995, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "main_fallback", "certified": true, "wall_seconds": 3.7173476760000312, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.052296675440568, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.010524790508338, "localized": 13.052296675440568, "checkpoint": 29.91364798478584}, "robust_error": 0.00023271004488050614, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 26, "seed": 2026103126}
{"stopped": true, "estimate": 9.151267367504737e-05, "estimate_rational": "118562788448634504795610405166460800547/1295588727629568100139916167849874368233472", "cost": 178526703.0, "pilot_cost": 167772160.0, "queries": 77028624, "counts": [9641499, 278261], "successes": [4821474, 222554], "pilot_counts": [33554432, 33554432], "pilot_successes": [16777468, 26846387], "weight": 0.8965048349574007, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 2.673558635000063, "checkpoint": 94, "boundary_winner": "localized", "boundary_value": 12.059085910749186, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 25.87190440373835, "localized": 12.059085910749186, "checkpoint": 29.890498999338238}, "robust_error": 9.151267367504737e-05, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 27, "seed": 2026103127}
{"stopped": true, "estimate": 0.0002687924511032785, "estimate_rational": "2417955148271533148904380001670929420301/8995621485450418479922094054991297446412288", "cost": 180139905.0, "pilot_cost": 167772160.0, "queries": 78516588, "counts": [11087717, 320007], "successes": [5546294, 256409], "pilot_counts": [33554432, 33554432], "pilot_successes": [16778435, 26845865], "weight": 0.896502916847851, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 25, "rule": "main_fallback", "certified": true, "wall_seconds": 3.0068333920000896, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 13.9081901827671, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.01441975679336, "localized": 13.9081901827671, "checkpoint": 29.91364798478584}, "robust_error": 0.0002687924511032785, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 28, "seed": 2026103128}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 96253864.0, "pilot_cost": 83886080.0, "queries": 44962156, "counts": [11087704, 320020], "successes": [5544042, 255664], "pilot_counts": [16777216, 16777216], "pilot_successes": [8388596, 13419655], "weight": 0.8964989549837177, "pilot_mode": "calibrated", "boundary": "hybrid", "pilot_round": 24, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1912802939999665, "checkpoint": 95, "boundary_winner": "localized", "boundary_value": 12.987916676132063, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 26.01001082240488, "localized": 12.987916676132063, "checkpoint": 29.91364798478584}, "robust_error": 0.0, "robust_failure": false, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".001", "rho": "0", "L": 10.0, "method": "calibrated:hybrid", "replication": 29, "seed": 2026103129}


==> anc/Supplement_A/experiments/results/v09_summary.json <==
[
  {
    "case": "one_fair_coarse",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 23150.266666666666,
    "median_cost": 24342.0,
    "p90_cost": 26909.0,
    "mean_cost_bootstrap95": [
      21744.883333333335,
      24493.308333333334
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 14199.466666666667,
    "normalized_mean_cost": 6.693620634672537,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "one_fair_coarse",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 20652.1,
    "median_cost": 21616.0,
    "p90_cost": 24342.0,
    "mean_cost_bootstrap95": [
      19235.2475,
      21965.031666666666
    ],
    "cost_ratio_to_cold": 0.8920890760077638,
    "ratio_bootstrap95": [
      0.8744820378992948,
      0.9092646841689089
    ],
    "mean_pilot_cost": 14199.466666666667,
    "normalized_mean_cost": 5.971305847131524,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "one_fair_coarse",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 22533.266666666666,
    "median_cost": 20960.0,
    "p90_cost": 30512.800000000003,
    "mean_cost_bootstrap95": [
      20308.3,
      24818.7975
    ],
    "cost_ratio_to_cold": 0.9733480391874536,
    "ratio_bootstrap95": [
      0.8510921562666042,
      1.1097629230359551
    ],
    "mean_pilot_cost": 16384.0,
    "normalized_mean_cost": 6.515222519823192,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 15,
      "pilot_fallback": 15
    }
  },
  {
    "case": "one_fair_coarse",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 19461.433333333334,
    "median_cost": 18658.5,
    "p90_cost": 23304.0,
    "mean_cost_bootstrap95": [
      18340.962499999998,
      20607.794166666667
    ],
    "cost_ratio_to_cold": 0.8406569830729093,
    "ratio_bootstrap95": [
      0.7672016770448052,
      0.9242656037873237
    ],
    "mean_pilot_cost": 16384.0,
    "normalized_mean_cost": 5.627038928578386,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 15,
      "pilot_fallback": 15
    }
  },
  {
    "case": "one_fair_small",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 60973367.266666666,
    "median_cost": 56499443.0,
    "p90_cost": 90053875.0,
    "mean_cost_bootstrap95": [
      57617924.06666667,
      65447291.53333333
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 38028356.266666666,
    "normalized_mean_cost": 8.431135760322904,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "one_fair_small",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 49458399.766666666,
    "median_cost": 44962156.0,
    "p90_cost": 77177420.4,
    "mean_cost_bootstrap95": [
      46038478.1,
      53875285.4
    ],
    "cost_ratio_to_cold": 0.8111475876075639,
    "ratio_bootstrap95": [
      0.7991596135962139,
      0.8236583030572583
    ],
    "mean_pilot_cost": 38028356.266666666,
    "normalized_mean_cost": 6.838895432777787,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "one_fair_small",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 83429297.4,
    "median_cost": 93495627.0,
    "p90_cost": 93495627.0,
    "mean_cost_bootstrap95": [
      77836892.06666666,
      89021702.73333333
    ],
    "cost_ratio_to_cold": 1.3682907987535355,
    "ratio_bootstrap95": [
      1.2621260137299875,
      1.4867987856385352
    ],
    "mean_pilot_cost": 57042534.4,
    "normalized_mean_cost": 11.536245483891722,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 30
    }
  },
  {
    "case": "one_fair_small",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 68472577.9,
    "median_cost": 78516588.0,
    "p90_cost": 78516588.0,
    "mean_cost_bootstrap95": [
      62880172.56666667,
      73908747.0
    ],
    "cost_ratio_to_cold": 1.1229915776265986,
    "ratio_bootstrap95": [
      1.0268382659935682,
      1.2245764536784833
    ],
    "mean_pilot_cost": 57042534.4,
    "normalized_mean_cost": 9.46809444866905,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "one_fair_tiny",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 7095275688.533334,
    "median_cost": 6952110112.0,
    "p90_cost": 6952110112.0,
    "mean_cost_bootstrap95": [
      6952110112.0,
      7381606841.6
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 4438132872.533334,
    "normalized_mean_cost": 9.850172700554586,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "one_fair_tiny",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 5527703120.933333,
    "median_cost": 5443723460.0,
    "p90_cost": 5443723460.0,
    "mean_cost_bootstrap95": [
      5358815395.433333,
      5835511019.733334
    ],
    "cost_ratio_to_cold": 0.779068124141624,
    "ratio_bootstrap95": [
      0.7708185441688432,
      0.7903445370803278
    ],
    "mean_pilot_cost": 4438132872.533334,
    "normalized_mean_cost": 7.6739555682920955,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "one_fair_tiny",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 8240600300.8,
    "median_cost": 6952110112.0,
    "p90_cost": 11247077408.0,
    "mean_cost_bootstrap95": [
      7524772418.133333,
      8956428183.466667
    ],
    "cost_ratio_to_cold": 1.161420734379303,
    "ratio_bootstrap95": [
      1.0775796270950142,
      1.2623086933663676
    ],
    "mean_pilot_cost": 5583457484.8,
    "normalized_mean_cost": 11.440194811641073,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 30
    }
  },
  {
    "case": "one_fair_tiny",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 6673027733.2,
    "median_cost": 5443723460.0,
    "p90_cost": 9738690756.0,
    "mean_cost_bootstrap95": [
      5967938223.4,
      7398844799.933333
    ],
    "cost_ratio_to_cold": 0.940488858520927,
    "ratio_bootstrap95": [
      0.8524725607127055,
      1.042186339376552
    ],
    "mean_pilot_cost": 5583457484.8,
    "normalized_mean_cost": 9.26397767937858,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "one_fair_tiny_L30",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 9228657844.066668,
    "median_cost": 8942326691.0,
    "p90_cost": 8942326691.0,
    "mean_cost_bootstrap95": [
      8942326691.0,
      9658154573.666666
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 4581298449.066667,
    "normalized_mean_cost": 4.270629150477975,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "one_fair_tiny_L30",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 7397869834.266666,
    "median_cost": 6952110112.0,
    "p90_cost": 7350681535.0,
    "mean_cost_bootstrap95": [
      7098252967.1,
      7814080849.766666
    ],
    "cost_ratio_to_cold": 0.801619255937952,
    "ratio_bootstrap95": [
      0.7922957299391289,
      0.8117378699835722
    ],
    "mean_pilot_cost": 4581298449.066667,
    "normalized_mean_cost": 3.423418561993083,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "one_fair_tiny_L30",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 12809521460.9,
    "median_cost": 13237293987.0,
    "p90_cost": 13237293987.0,
    "mean_cost_bootstrap95": [
      12339612910.433332,
      13156470345.266666
    ],
    "cost_ratio_to_cold": 1.3880156440229885,
    "ratio_bootstrap95": [
      1.3119067705414549,
      1.4529886132852758
    ],
    "mean_pilot_cost": 8303603438.933333,
    "normalized_mean_cost": 5.927700070684036,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 30
    }
  },
  {
    "case": "one_fair_tiny_L30",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 11080317681.833334,
    "median_cost": 11247077408.0,
    "p90_cost": 11645648831.0,
    "mean_cost_bootstrap95": [
      10624249524.033333,
      11406505977.2
    ],
    "cost_ratio_to_cold": 1.200642376069576,
    "ratio_bootstrap95": [
      1.1324266993117473,
      1.258067958743811
    ],
    "mean_pilot_cost": 8303603438.933333,
    "normalized_mean_cost": 5.127498330541871,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "two_fair",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 145141.26666666666,
    "median_cost": 130304.0,
    "p90_cost": 196811.6,
    "mean_cost_bootstrap95": [
      134033.55166666667,
      157175.26666666666
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 83012.26666666666,
    "normalized_mean_cost": 7.260694285836827,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "two_fair",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 123880.06666666667,
    "median_cost": 108122.0,
    "p90_cost": 175031.40000000002,
    "mean_cost_bootstrap95": [
      112441.6525,
      136931.17666666667
    ],
    "cost_ratio_to_cold": 0.8535137491336027,
    "ratio_bootstrap95": [
      0.826927227593922,
      0.8778989581969718
    ],
    "mean_pilot_cost": 83012.26666666666,
    "normalized_mean_cost": 6.197102401217517,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "two_fair",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 207614.8,
    "median_cost": 216729.0,
    "p90_cost": 229578.0,
    "mean_cost_bootstrap95": [
      198537.2966666667,
      214554.3
    ],
    "cost_ratio_to_cold": 1.4304326038218398,
    "ratio_bootstrap95": [
      1.2898221689637375,
      1.5727805575207723
    ],
    "mean_pilot_cost": 131072.0,
    "normalized_mean_cost": 10.385933832843927,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 28,
      "pilot_fallback": 2
    }
  },
  {
    "case": "two_fair",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 170263.73333333334,
    "median_cost": 168103.0,
    "p90_cost": 195840.0,
    "mean_cost_bootstrap95": [
      164435.38416666666,
      175775.39583333334
    ],
    "cost_ratio_to_cold": 1.173089757610861,
    "ratio_bootstrap95": [
      1.07759468745662,
      1.2741081286424494
    ],
    "mean_pilot_cost": 131072.0,
    "normalized_mean_cost": 8.517446099858889,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 28,
      "pilot_fallback": 2
    }
  },
  {
    "case": "near_stratum",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 384300.0333333333,
    "median_cost": 411961.0,
    "p90_cost": 437018.4,
    "mean_cost_bootstrap95": [
      360894.2291666667,
      405496.43583333335
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 227191.46666666667,
    "normalized_mean_cost": 7.266746185381358,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "near_stratum",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 329089.6666666667,
    "median_cost": 347801.0,
    "p90_cost": 377125.30000000005,
    "mean_cost_bootstrap95": [
      306564.18916666665,
      349297.9741666666
    ],
    "cost_ratio_to_cold": 0.8563352540259126,
    "ratio_bootstrap95": [
      0.8321496293382095,
      0.8798930925089273
    ],
    "mean_pilot_cost": 227191.46666666667,
    "normalized_mean_cost": 6.222770940600377,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "near_stratum",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 441101.23333333334,
    "median_cost": 434434.0,
    "p90_cost": 544000.6000000003,
    "mean_cost_bootstrap95": [
      396256.3066666667,
      489810.8341666666
    ],
    "cost_ratio_to_cold": 1.1478043067218053,
    "ratio_bootstrap95": [
      1.0263399327966247,
      1.2737226131427184
    ],
    "mean_pilot_cost": 288358.4,
    "normalized_mean_cost": 8.340802567434974,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 23,
      "pilot_fallback": 7
    }
  },
  {
    "case": "near_stratum",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 368207.6666666667,
    "median_cost": 360650.0,
    "p90_cost": 433044.3000000003,
    "mean_cost_bootstrap95": [
      333246.60833333334,
      408803.555
    ],
    "cost_ratio_to_cold": 0.9581255132166265,
    "ratio_bootstrap95": [
      0.8625119551847807,
      1.0659327451973923
    ],
    "mean_pilot_cost": 288358.4,
    "normalized_mean_cost": 6.962454918283477,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 23,
      "pilot_fallback": 7
    }
  },
  {
    "case": "unequal_costs",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 116702255.76666667,
    "median_cost": 105517459.0,
    "p90_cost": 189403515.9,
    "mean_cost_bootstrap95": [
      108313628.56666666,
      127887075.93833333
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 95070890.66666667,
    "normalized_mean_cost": 16.06640714259253,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "cold": 30
    }
  },
  {
    "case": "unequal_costs",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 106433137.73333333,
    "median_cost": 94640713.0,
    "p90_cost": 178526766.3,
    "mean_cost_bootstrap95": [
      97767608.7075,
      117795396.15166666
    ],
    "cost_ratio_to_cold": 0.912005830856729,
    "ratio_bootstrap95": [
      0.9030561079640116,
      0.9214748660599336
    ],
    "mean_pilot_cost": 95070890.66666667,
    "normalized_mean_cost": 14.652656994962587,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "unequal_costs",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 167482369.0,
    "median_cost": 192648170.5,
    "p90_cost": 192648306.7,
    "mean_cost_bootstrap95": [
      153501336.16166666,
      181463375.44583333
    ],
    "cost_ratio_to_cold": 1.435125378680448,
    "ratio_bootstrap95": [
      1.2877469890945634,
      1.587248025624351
    ],
    "mean_pilot_cost": 142606336.0,
    "normalized_mean_cost": 23.05730863454736,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "checkpoint": 30
    }
  },
  {
    "case": "unequal_costs",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 154022339.36666667,
    "median_cost": 178526746.5,
    "p90_cost": 180139975.2,
    "mean_cost_bootstrap95": [
      139987542.08833334,
      167833969.47666666
    ],
    "cost_ratio_to_cold": 1.3197888794422057,
    "ratio_bootstrap95": [
      1.1848542626986556,
      1.4617251459889766
    ],
    "mean_pilot_cost": 142606336.0,
    "normalized_mean_cost": 21.204265479384443,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "localized": 30
    }
  },
  {
    "case": "nonzero_fallback",
    "method": "adaptive:cold",
    "runs": 30,
    "mean_cost": 6075.733333333334,
    "median_cost": 6144.0,
    "p90_cost": 8192.0,
    "mean_cost_bootstrap95": [
      5324.8,
      6826.666666666667
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 6075.733333333334,
    "normalized_mean_cost": null,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "pilot_fallback": 30
    }
  },
  {
    "case": "nonzero_fallback",
    "method": "adaptive:hybrid",
    "runs": 30,
    "mean_cost": 6075.733333333334,
    "median_cost": 6144.0,
    "p90_cost": 8192.0,
    "mean_cost_bootstrap95": [
      5324.8,
      6826.666666666667
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 6075.733333333334,
    "normalized_mean_cost": null,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "pilot_fallback": 30
    }
  },
  {
    "case": "nonzero_fallback",
    "method": "calibrated:checkpoint",
    "runs": 30,
    "mean_cost": 6075.733333333334,
    "median_cost": 6144.0,
    "p90_cost": 8192.0,
    "mean_cost_bootstrap95": [
      5324.8,
      6826.666666666667
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 6075.733333333334,
    "normalized_mean_cost": null,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "pilot_fallback": 30
    }
  },
  {
    "case": "nonzero_fallback",
    "method": "calibrated:hybrid",
    "runs": 30,
    "mean_cost": 6075.733333333334,
    "median_cost": 6144.0,
    "p90_cost": 8192.0,
    "mean_cost_bootstrap95": [
      5324.8,
      6826.666666666667
    ],
    "cost_ratio_to_cold": 1.0,
    "ratio_bootstrap95": [
      1.0,
      1.0
    ],
    "mean_pilot_cost": 6075.733333333334,
    "normalized_mean_cost": null,
    "stopped": 30,
    "failures": 0,
    "boundary_winners": {
      "pilot_fallback": 30
    }
  }
]


==> anc/Supplement_A/experiments/results/v10_protocol.json <==
{
  "cases": [
    [
      "one_fair",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".01",
      "0",
      10.0
    ],
    [
      "two_fair",
      [
        0.5,
        0.5
      ],
      [
        1,
        1
      ],
      ".01",
      "0",
      10.0
    ],
    [
      "unequal_costs",
      [
        0.5,
        0.8
      ],
      [
        1,
        4
      ],
      ".01",
      "0",
      10.0
    ],
    [
      "positive_rho",
      [
        0.5,
        0.8
      ],
      [
        1,
        1
      ],
      ".109",
      ".1",
      10.0
    ],
    [
      "near_nonzero",
      [
        0.503,
        0.8
      ],
      [
        1,
        1
      ],
      ".01",
      "0",
      10.0
    ],
    [
      "nonzero_positive_rho",
      [
        0.7,
        0.8
      ],
      [
        1,
        1
      ],
      ".18",
      ".05",
      10.0
    ]
  ],
  "methods": [
    "cold",
    "cold:pooled",
    "localized",
    "localized:pooled",
    "checkpoint",
    "checkpoint:pooled",
    "hybrid",
    "hybrid:pooled"
  ],
  "replications": 20,
  "seed_start": 202610300000,
  "query_cap": 268435456,
  "total_runs": 960,
  "stream_block": 65536,
  "risk": "main delta/2, hybrid splits three ways; pooled continues original pilot delta/2",
  "study": "Exploratory internal frozen protocol; reconstructed after session reset and same deterministic study rerun; not external preregistration.",
  "source_sha256": {
    "run_v10.py": "618ab21c171e82d0839a8b44e3808a33c3dc33d015e49528be103e18430c552c",
    "localized_audit.py": "b6c0b47b34bf80596c399a8092e642646928454627b82d439acf9926aa79d66e",
    "pooled_rescue.py": "0cd65b06e25aee7aa34424e180d246144bb8d5d81c1cc0d04c30e6ffd9e83179",
    "resolved_pilot.py": "996a496d4f995063d3637045f8d944794649a584ff6516456ff100e91b695aae",
    "adaptive_audit.py": "0e2dccedf948cb3991af0731440a0fad990bb67d359b26ef94582bddc54abe42",
    "certified_decision.py": "635d999a7ef532b83fa8f70e92f044823daf5d578ba8ebdddf496b50a4c1cc6b",
    "learned_audit.py": "607e0eee665e1b4e7cda6112ebe3d8c4d7e763dceb144442318b920e01c26a07",
    "mixture_audit.py": "2e65e149f52242fd07a961c3db2848b502aa22fbe91e049caa6585514bfda418",
    "sharp_audit.py": "09db9967133bd1e130baf723e24af4c3cbdf78fad421f63bf166855707f485d4",
    "two_ticket.py": "bc7448e8375bd44671f4a34698dab06a4a2f5e9f363e2aae0ca4c89f83dca9cf"
  }
}


==> anc/Supplement_A/experiments/results/v10_runs.jsonl <==
{"stopped": true, "estimate": -0.0015406493310086784, "estimate_rational": "-54404061167463060129219339537055293/35312423192268017891967722730932928512", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201282, 26572], "successes": [100398, 21227], "pilot_counts": [131072, 131072], "pilot_successes": [65719, 104813], "weight": 0.8833813087704475, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.2142519519999837, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.662623216596522, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.662623216596522}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 2, "seed": 202610300002, "observed_counts": [332354, 157644], "observed_successes": [166117, 126040]}
{"stopped": true, "estimate": -0.001552535125874618, "estimate_rational": "-124232778065605252223201744997022285/80019302620041475448903342058123558912", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [175056, 23078], "successes": [87314, 18368], "pilot_counts": [131072, 131072], "pilot_successes": [65407, 104907], "weight": 0.8835242341268236, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.4426920409999866, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.516928230229066, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.516928230229066}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 1, "seed": 202610300001, "observed_counts": [306128, 154150], "observed_successes": [152721, 123275]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201343, 26511], "successes": [100718, 21190], "pilot_counts": [131072, 131072], "pilot_successes": [65529, 104929], "weight": 0.8836519547517763, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.753620395999974, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.66244693308251, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.66244693308251}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 0, "seed": 202610300000, "observed_counts": [332415, 157583], "observed_successes": [166247, 126119]}
{"stopped": true, "estimate": 0.001736217747585914, "estimate_rational": "92676364875668353026370180267562413/53378307533446297331987268374164930560", "cost": 722422.0, "pilot_cost": 524288.0, "queries": 722422, "counts": [175040, 23094], "successes": [87759, 18390], "pilot_counts": [262144, 262144], "pilot_successes": [131477, 209786], "weight": 0.8834459325328855, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 2.787328362000011, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.517961649624507, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.517961649624507}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 3, "seed": 202610300003, "observed_counts": [437184, 285238], "observed_successes": [219236, 228176]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 722422.0, "pilot_cost": 524288.0, "queries": 722422, "counts": [175035, 23099], "successes": [87537, 18492], "pilot_counts": [262144, 262144], "pilot_successes": [131551, 209800], "weight": 0.8834206958655774, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 2.572791173999974, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.52592060822064, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.52592060822064}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 5, "seed": 202610300005, "observed_counts": [437179, 285243], "observed_successes": [219088, 228292]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [175073, 23061], "successes": [87514, 18409], "pilot_counts": [131072, 131072], "pilot_successes": [65620, 104953], "weight": 0.8836097086196921, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.804427302000022, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.520948805077733, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.520948805077733}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 4, "seed": 202610300004, "observed_counts": [306145, 154133], "observed_successes": [153134, 123362]}
{"stopped": true, "estimate": -0.0035066610918787033, "estimate_rational": "-141310436802371295558357497769271567/40297717144562676458036712665176342528", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201327, 26527], "successes": [100109, 21171], "pilot_counts": [131072, 131072], "pilot_successes": [65634, 104937], "weight": 0.883581467823561, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6147691339999994, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.660497789012762, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.660497789012762}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 6, "seed": 202610300006, "observed_counts": [332399, 157599], "observed_successes": [165743, 126108]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [175019, 23115], "successes": [87426, 18456], "pilot_counts": [131072, 131072], "pilot_successes": [65467, 104672], "weight": 0.8833371729051183, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8460157849999916, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.522276507940894, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.522276507940894}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 7, "seed": 202610300007, "observed_counts": [306091, 154187], "observed_successes": [152893, 123128]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201251, 26603], "successes": [100488, 21240], "pilot_counts": [131072, 131072], "pilot_successes": [65723, 104687], "weight": 0.8832482714375605, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.1428541649999886, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.662306065261383, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.662306065261383}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 9, "seed": 202610300009, "observed_counts": [332323, 157675], "observed_successes": [166211, 125927]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201343, 26511], "successes": [100699, 21279], "pilot_counts": [131072, 131072], "pilot_successes": [65595, 104973], "weight": 0.8836513874488626, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.351287415999991, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.66878478519166, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.66878478519166}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 8, "seed": 202610300008, "observed_counts": [332415, 157583], "observed_successes": [166294, 126252]}
{"stopped": true, "estimate": 0.002680318261927453, "estimate_rational": "70828659636081011422523226894365449/26425466200102361526293113243854438400", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201350, 26504], "successes": [101093, 21271], "pilot_counts": [262144, 262144], "pilot_successes": [130956, 210003], "weight": 0.8836808537324272, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 2.085662364000001, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.668507105751196, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.668507105751196}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 10, "seed": 202610300010, "observed_counts": [463494, 288648], "observed_successes": [232049, 231274]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201366, 26488], "successes": [100841, 21260], "pilot_counts": [131072, 131072], "pilot_successes": [65592, 105071], "weight": 0.883752097818021, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5280215059999875, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.668370258518053, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.668370258518053}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 11, "seed": 202610300011, "observed_counts": [332438, 157560], "observed_successes": [166433, 126331]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201354, 26500], "successes": [100732, 21247], "pilot_counts": [131072, 131072], "pilot_successes": [65514, 104990], "weight": 0.8837002306925371, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5228940890000047, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.666939392210505, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.666939392210505}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 12, "seed": 202610300012, "observed_counts": [332426, 157572], "observed_successes": [166246, 126237]}
{"stopped": true, "estimate": 0.0023596772955817354, "estimate_rational": "1999103537076743337189250107843396711/847193614491214024261994350506363846656", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201293, 26561], "successes": [101017, 21257], "pilot_counts": [131072, 131072], "pilot_successes": [65603, 104761], "weight": 0.8834299121186072, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.464148903000023, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.66517721761965, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.66517721761965}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 13, "seed": 202610300013, "observed_counts": [332365, 157633], "observed_successes": [166620, 126018]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 722422.0, "pilot_cost": 524288.0, "queries": 722422, "counts": [175047, 23087], "successes": [87593, 18475], "pilot_counts": [262144, 262144], "pilot_successes": [131609, 209962], "weight": 0.8834779358895495, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 2.525187302000006, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.52509327032471, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.52509327032471}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 14, "seed": 202610300014, "observed_counts": [437191, 285231], "observed_successes": [219202, 228437]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201312, 26542], "successes": [100638, 21273], "pilot_counts": [131072, 131072], "pilot_successes": [65353, 104944], "weight": 0.883514806327604, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.665636807999988, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.667078318102522, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.667078318102522}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 15, "seed": 202610300015, "observed_counts": [332384, 157614], "observed_successes": [165991, 126217]}
{"stopped": true, "estimate": 0.0016487124835024183, "estimate_rational": "116436262291269733085145188698556561/70622539379285864177821227852347998208", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201283, 26571], "successes": [100901, 21244], "pilot_counts": [262144, 262144], "pilot_successes": [130654, 209681], "weight": 0.8833866161163838, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6478610220000007, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.663855995572188, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.663855995572188}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 16, "seed": 202610300016, "observed_counts": [463427, 288715], "observed_successes": [231555, 230925]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [175062, 23072], "successes": [87457, 18437], "pilot_counts": [131072, 131072], "pilot_successes": [65556, 104844], "weight": 0.8835550937535341, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5875138630000265, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.522703553108986, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.522703553108986}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 17, "seed": 202610300017, "observed_counts": [306134, 154144], "observed_successes": [153013, 123281]}
{"stopped": true, "estimate": 0.0018459450071043513, "estimate_rational": "24421935599699940461949254448634937/13230045047771766377893277926655262720", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201310, 26544], "successes": [100941, 21358], "pilot_counts": [131072, 131072], "pilot_successes": [65428, 104870], "weight": 0.8835049757428299, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.5183679679999784, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.673135250182348, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.673135250182348}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 18, "seed": 202610300018, "observed_counts": [332382, 157616], "observed_successes": [166369, 126228]}
{"stopped": true, "estimate": -0.0018305744002079388, "estimate_rational": "-1550039927195718267329245416781062593/846750575677036658999088858722897756160", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201309, 26545], "successes": [100369, 21302], "pilot_counts": [262144, 262144], "pilot_successes": [131230, 209680], "weight": 0.8834997794790415, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 2.3224936100000093, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.669036546804655, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.669036546804655}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 19, "seed": 202610300019, "observed_counts": [463453, 288689], "observed_successes": [231599, 230982]}
{"stopped": true, "estimate": 0.000432017603782031, "estimate_rational": "102025430307057676470402167474858299/236160354147358555895502370965607677952", "cost": 311118.0, "queries": 311118, "counts": [174334, 136784], "successes": [87228, 109375], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41144541139306, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174334, 136784], "all_successes": [87228, 109375], "wall_seconds": 2.5077227869999774, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [174334, 136784], "observed_successes": [87228, 109375]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87120, 109443], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412447915859662, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174341, 136777], "all_successes": [87120, 109443], "wall_seconds": 2.7602114489999963, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [174341, 136777], "observed_successes": [87120, 109443]}
{"stopped": true, "estimate": 0.0006317077649678445, "estimate_rational": "238689663069345279182671293183542219/377848233481022969121187174667111104512", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87263, 109460], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412753119386835, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174348, 136770], "all_successes": [87263, 109460], "wall_seconds": 2.9167845169999964, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [174348, 136770], "observed_successes": [87263, 109460]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131477, 209786], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941873941051018, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131477, 209786], "wall_seconds": 3.0264546180000025, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [131477, 209786]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174346, 136772], "successes": [87149, 109534], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41375085764526, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174346, 136772], "all_successes": [87149, 109534], "wall_seconds": 2.5120858729999895, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [174346, 136772], "observed_successes": [87149, 109534]}
{"stopped": true, "estimate": 0.002243401174399307, "estimate_rational": "186374477924269829800034979248099/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131551, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941976191125914, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131551, 209800], "wall_seconds": 2.4031261430000086, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [131551, 209800]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 304730.0, "queries": 304730, "counts": [168700, 136030], "successes": [84334, 108895], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.393951072898975, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [168700, 136030], "all_successes": [84334, 108895], "wall_seconds": 2.5246164659999977, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [168700, 136030], "observed_successes": [84334, 108895]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174332, 136786], "successes": [87226, 109232], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.409477611948994, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174332, 136786], "all_successes": [87226, 109232], "wall_seconds": 3.045410503999989, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [174332, 136786], "observed_successes": [87226, 109232]}
{"stopped": true, "estimate": 0.0006543444348012976, "estimate_rational": "309053610972260878226882322597661129/472310291851278711401483968333888880640", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87266, 109547], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413951263997546, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174348, 136770], "all_successes": [87266, 109547], "wall_seconds": 2.4031753569999807, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [174348, 136770], "observed_successes": [87266, 109547]}
{"stopped": true, "estimate": 0.000720346919742693, "estimate_rational": "340237981404181686866211127506453273/472325170107917265101440659952322478080", "cost": 311118.0, "queries": 311118, "counts": [174328, 136790], "successes": [87266, 109259], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.40980440993887, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174328, 136790], "all_successes": [87266, 109259], "wall_seconds": 2.491617590000004, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [174328, 136790], "observed_successes": [87266, 109259]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130956, 210003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943429204165067, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [130956, 210003], "wall_seconds": 2.7093184290000067, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [262144, 262144], "observed_successes": [130956, 210003]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174352, 136766], "successes": [87196, 109652], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41544530871179, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174352, 136766], "all_successes": [87196, 109652], "wall_seconds": 2.623493031999999, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [174352, 136766], "observed_successes": [87196, 109652]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174350, 136768], "successes": [87198, 109529], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413722924916144, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174350, 136768], "all_successes": [87198, 109529], "wall_seconds": 2.6701426759999833, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [174350, 136768], "observed_successes": [87198, 109529]}
{"stopped": true, "estimate": 0.0018491877155358783, "estimate_rational": "3493622100871157024593303132509003541/1889273907413307752658010016656960520192", "cost": 311118.0, "queries": 311118, "counts": [174337, 136781], "successes": [87430, 109309], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41057924469264, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174337, 136781], "all_successes": [87430, 109309], "wall_seconds": 2.589069598000009, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [174337, 136781], "observed_successes": [87430, 109309]}
{"stopped": true, "estimate": 0.002520109834611157, "estimate_rational": "209362534038627775708020794096013/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131609, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943141823407558, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131609, 209962], "wall_seconds": 2.3483099059999972, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [131609, 209962]}
{"stopped": true, "estimate": -0.00044424495975344246, "estimate_rational": "-3357180492032251743900944544287317625/7557048016696686438335719850455448158208", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87108, 109524], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413561948690354, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174341, 136777], "all_successes": [87108, 109524], "wall_seconds": 2.5024970300000007, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [174341, 136777], "observed_successes": [87108, 109524]}
{"stopped": true, "estimate": 0.0009822417885448217, "estimate_rational": "7422824972586035250090617087192700453/7557024206415462351502871537879141580800", "cost": 311118.0, "queries": 311118, "counts": [174343, 136775], "successes": [87310, 109428], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41226360478993, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174343, 136775], "all_successes": [87310, 109428], "wall_seconds": 2.2428931550000186, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [174343, 136775], "observed_successes": [87310, 109428]}
{"stopped": true, "estimate": -0.00174757549810732, "estimate_rational": "-825408297216887224380884601610380501/472316245055410033223810747226317127680", "cost": 311118.0, "queries": 311118, "counts": [174340, 136778], "successes": [86924, 109501], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41323866107824, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174340, 136778], "all_successes": [86924, 109501], "wall_seconds": 2.609790194999988, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [174340, 136778], "observed_successes": [86924, 109501]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130654, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122865083848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [130654, 209681], "wall_seconds": 2.958355991000019, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [130654, 209681]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131230, 209680], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941111360653238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131230, 209680], "wall_seconds": 2.5403576789999818, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [131230, 209680]}
{"stopped": true, "estimate": 0.002343674358937526, "estimate_rational": "40833102425407836797979113679982869/17422685992911995953944358620271476736", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100101, 13181], "successes": [50235, 10499], "pilot_counts": [131072, 131072], "pilot_successes": [65529, 104929], "weight": 0.8836519547517763, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.883142681999999, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.034969369078794, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.034969369078794}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 0, "seed": 202610300000, "observed_counts": [231173, 144253], "observed_successes": [115764, 115428]}
{"stopped": true, "estimate": -0.0034447685491883475, "estimate_rational": "-2711302047261320446067470516323521/787078147209673722752266118140788736", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115082, 15193], "successes": [57233, 12169], "pilot_counts": [131072, 131072], "pilot_successes": [65719, 104813], "weight": 0.8833813087704475, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.666357065999989, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.168103987780677, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 13.168103987780677}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 2, "seed": 202610300002, "observed_counts": [246154, 146265], "observed_successes": [122952, 116982]}
{"stopped": true, "estimate": -0.0009547499353058807, "estimate_rational": "-19979576735272728150969622971627213/20926502319030496182997363029859893248", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100087, 13195], "successes": [49968, 10490], "pilot_counts": [131072, 131072], "pilot_successes": [65407, 104907], "weight": 0.8835242341268236, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 3.0519570050000198, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.107374778457805, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.107374778457805}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 1, "seed": 202610300001, "observed_counts": [231159, 144267], "observed_successes": [115375, 115397]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100097, 13185], "successes": [50112, 10527], "pilot_counts": [131072, 131072], "pilot_successes": [65620, 104953], "weight": 0.8836097086196921, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6870868869999924, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.225888537874676, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.225888537874676}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 4, "seed": 202610300004, "observed_counts": [231169, 144257], "observed_successes": [115732, 115480]}
{"stopped": true, "estimate": 0.0009314494509329209, "estimate_rational": "4030105869955101595016104554301749/4326703790440403918600829940963213312", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115091, 15184], "successes": [57631, 12024], "pilot_counts": [262144, 262144], "pilot_successes": [131477, 209786], "weight": 0.8834459325328855, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 3.633089353999992, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 14.126980061763906, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 14.126980061763906}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 3, "seed": 202610300003, "observed_counts": [377235, 277328], "observed_successes": [189108, 221810]}
{"stopped": true, "estimate": -0.0051051837186793245, "estimate_rational": "-62258973434531898177489767830178129/12195246413313772435905688359036518400", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [132375, 17442], "successes": [65655, 13895], "pilot_counts": [131072, 131072], "pilot_successes": [65634, 104937], "weight": 0.883581467823561, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6667617260000043, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 14.855287494897752, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 14.855287494897752}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 6, "seed": 202610300006, "observed_counts": [263447, 148514], "observed_successes": [131289, 118832]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100075, 13207], "successes": [50026, 10597], "pilot_counts": [262144, 262144], "pilot_successes": [131551, 209800], "weight": 0.8834206958655774, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 3.2710769130000017, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.592389543209142, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.592389543209142}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 5, "seed": 202610300005, "observed_counts": [362219, 275351], "observed_successes": [181577, 220397]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [87014, 11492], "successes": [43509, 9150], "pilot_counts": [131072, 131072], "pilot_successes": [65467, 104672], "weight": 0.8833371729051183, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.8637073879999946, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 11.206082703007938, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.206082703007938}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 7, "seed": 202610300007, "observed_counts": [218086, 142564], "observed_successes": [108976, 113822]}
{"stopped": true, "estimate": -0.0037859221553642303, "estimate_rational": "-3499713239548600036322129090948771/924401795897967956927395053044760576", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115065, 15210], "successes": [57190, 12120], "pilot_counts": [131072, 131072], "pilot_successes": [65723, 104687], "weight": 0.8832482714375605, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.2019265989999894, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.584177240363784, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 13.584177240363784}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 9, "seed": 202610300009, "observed_counts": [246137, 146282], "observed_successes": [122913, 116807]}
{"stopped": true, "estimate": 0.001325843475272557, "estimate_rational": "11456005743537698315789631908170195/8640541630438433622872464487094419456", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115117, 15158], "successes": [57676, 12202], "pilot_counts": [131072, 131072], "pilot_successes": [65595, 104973], "weight": 0.8836513874488626, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.8532739479999805, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 11.826445956480882, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.826445956480882}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 8, "seed": 202610300008, "observed_counts": [246189, 146230], "observed_successes": [123271, 117175]}
{"stopped": true, "estimate": 0.0014597993630021578, "estimate_rational": "15256154193226531927026718772717685/10450856864227841607054222686427283456", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100105, 13177], "successes": [50165, 10592], "pilot_counts": [262144, 262144], "pilot_successes": [130956, 210003], "weight": 0.8836808537324272, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 2.322447936000003, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.528917317681223, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.528917317681223}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 10, "seed": 202610300010, "observed_counts": [362249, 275321], "observed_successes": [181121, 220595]}
{"stopped": true, "estimate": 0.0030392250486057913, "estimate_rational": "882175542991290687009614040035407/290263316760954683535578370314076160", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100107, 13175], "successes": [50292, 10505], "pilot_counts": [131072, 131072], "pilot_successes": [65514, 104990], "weight": 0.8837002306925371, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.1691507129999934, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.264815335130285, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.264815335130285}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 12, "seed": 202610300012, "observed_counts": [231179, 144247], "observed_successes": [115806, 115495]}
{"stopped": true, "estimate": 0.0014633634877248341, "estimate_rational": "3192212490203502054915372958736675/2181421442437789598209290140848750592", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100076, 13206], "successes": [50153, 10536], "pilot_counts": [131072, 131072], "pilot_successes": [65603, 104761], "weight": 0.8834299121186072, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.1932444759999896, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.148532249798826, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.148532249798826}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 13, "seed": 202610300013, "observed_counts": [231148, 144278], "observed_successes": [115756, 115297]}
{"stopped": true, "estimate": 0.0024097265665473, "estimate_rational": "1711581734983120061881680847539/710280476940379786526121514762240", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100082, 13200], "successes": [50230, 10540], "pilot_counts": [262144, 262144], "pilot_successes": [131609, 209962], "weight": 0.8834779358895495, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 2.1487656840000113, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.11996895918248, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.11996895918248}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 14, "seed": 202610300014, "observed_counts": [362226, 275344], "observed_successes": [181839, 220502]}
{"stopped": true, "estimate": 0.001472150199145086, "estimate_rational": "51257063790323109975353717057969111/34817822135329231798305989389780516864", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100113, 13169], "successes": [50171, 10552], "pilot_counts": [131072, 131072], "pilot_successes": [65592, 105071], "weight": 0.883752097818021, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6473960999999804, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.087630889138218, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.087630889138218}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 11, "seed": 202610300011, "observed_counts": [231185, 144241], "observed_successes": [115763, 115623]}
{"stopped": true, "estimate": 0.0013956315862762045, "estimate_rational": "12082492031152622988539802740385685/8657364987984314083732288605473734656", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115083, 15192], "successes": [57667, 12154], "pilot_counts": [262144, 262144], "pilot_successes": [130654, 209681], "weight": 0.8833866161163838, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 2.5299142190000055, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.057560024393267, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.057560024393267}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 16, "seed": 202610300016, "observed_counts": [377227, 277336], "observed_successes": [188321, 221835]}
{"stopped": true, "estimate": 0.001730584140406807, "estimate_rational": "23948390247372222488590857038549777/13838327584432094827523158927474688000", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115100, 15175], "successes": [57705, 12161], "pilot_counts": [131072, 131072], "pilot_successes": [65353, 104944], "weight": 0.883514806327604, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6133215030000088, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.00769271717192, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.00769271717192}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 15, "seed": 202610300015, "observed_counts": [246172, 146247], "observed_successes": [123058, 117105]}
{"stopped": true, "estimate": 0.002117343853979508, "estimate_rational": "387535014560280248762118617796649355/183028851847523693686839503222013427712", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [132364, 17453], "successes": [66397, 14069], "pilot_counts": [131072, 131072], "pilot_successes": [65428, 104870], "weight": 0.8835049757428299, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.699432207000001, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 13.651403265506467, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 13.651403265506467}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 18, "seed": 202610300018, "observed_counts": [263436, 148525], "observed_successes": [131825, 118939]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100091, 13191], "successes": [50084, 10619], "pilot_counts": [131072, 131072], "pilot_successes": [65556, 104844], "weight": 0.8835550937535341, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.759267547999997, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.021038711174977, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.021038711174977}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 17, "seed": 202610300017, "observed_counts": [231163, 144263], "observed_successes": [115640, 115463]}
{"stopped": true, "estimate": -0.0037568305444912126, "estimate_rational": "-14442833362702143854588990072262949/3844419702102410387390064129417936896", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115098, 15177], "successes": [57212, 12144], "pilot_counts": [262144, 262144], "pilot_successes": [131230, 209680], "weight": 0.8834997794790415, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 2.418252088999992, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.901179235018803, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.901179235018803}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 19, "seed": 202610300019, "observed_counts": [377242, 277321], "observed_successes": [188442, 221824]}
{"stopped": true, "estimate": 0.0006317077649678445, "estimate_rational": "238689663069345279182671293183542219/377848233481022969121187174667111104512", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87263, 109460], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412753119386835, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174348, 136770], "all_successes": [87263, 109460], "wall_seconds": 2.9642261410000117, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [174348, 136770], "observed_successes": [87263, 109460]}
{"stopped": true, "estimate": 0.000432017603782031, "estimate_rational": "102025430307057676470402167474858299/236160354147358555895502370965607677952", "cost": 311118.0, "queries": 311118, "counts": [174334, 136784], "successes": [87228, 109375], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41144541139306, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174334, 136784], "all_successes": [87228, 109375], "wall_seconds": 2.6907922780000035, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [174334, 136784], "observed_successes": [87228, 109375]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87120, 109443], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412447915859662, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174341, 136777], "all_successes": [87120, 109443], "wall_seconds": 3.134070926999982, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [174341, 136777], "observed_successes": [87120, 109443]}
{"stopped": true, "estimate": 0.002243401174399307, "estimate_rational": "186374477924269829800034979248099/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131551, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941976191125914, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131551, 209800], "wall_seconds": 2.460024020999981, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [131551, 209800]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131477, 209786], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941873941051018, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131477, 209786], "wall_seconds": 3.373901518999986, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [131477, 209786]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174346, 136772], "successes": [87149, 109534], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41375085764526, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174346, 136772], "all_successes": [87149, 109534], "wall_seconds": 2.995869278000015, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [174346, 136772], "observed_successes": [87149, 109534]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 304730.0, "queries": 304730, "counts": [168700, 136030], "successes": [84334, 108895], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.393951072898975, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [168700, 136030], "all_successes": [84334, 108895], "wall_seconds": 2.8115038900000116, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [168700, 136030], "observed_successes": [84334, 108895]}
{"stopped": true, "estimate": 0.0006543444348012976, "estimate_rational": "309053610972260878226882322597661129/472310291851278711401483968333888880640", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87266, 109547], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413951263997546, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174348, 136770], "all_successes": [87266, 109547], "wall_seconds": 2.4759352400000125, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [174348, 136770], "observed_successes": [87266, 109547]}
{"stopped": true, "estimate": 0.000720346919742693, "estimate_rational": "340237981404181686866211127506453273/472325170107917265101440659952322478080", "cost": 311118.0, "queries": 311118, "counts": [174328, 136790], "successes": [87266, 109259], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.40980440993887, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174328, 136790], "all_successes": [87266, 109259], "wall_seconds": 2.5506508290000056, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [174328, 136790], "observed_successes": [87266, 109259]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174332, 136786], "successes": [87226, 109232], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.409477611948994, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174332, 136786], "all_successes": [87226, 109232], "wall_seconds": 3.072833212000006, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [174332, 136786], "observed_successes": [87226, 109232]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130956, 210003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943429204165067, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [130956, 210003], "wall_seconds": 2.805600922999986, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [262144, 262144], "observed_successes": [130956, 210003]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174352, 136766], "successes": [87196, 109652], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41544530871179, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174352, 136766], "all_successes": [87196, 109652], "wall_seconds": 2.981549290000004, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [174352, 136766], "observed_successes": [87196, 109652]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174350, 136768], "successes": [87198, 109529], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413722924916144, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174350, 136768], "all_successes": [87198, 109529], "wall_seconds": 2.7202212200000133, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [174350, 136768], "observed_successes": [87198, 109529]}
{"stopped": true, "estimate": 0.0018491877155358783, "estimate_rational": "3493622100871157024593303132509003541/1889273907413307752658010016656960520192", "cost": 311118.0, "queries": 311118, "counts": [174337, 136781], "successes": [87430, 109309], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41057924469264, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174337, 136781], "all_successes": [87430, 109309], "wall_seconds": 2.6037595849999775, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [174337, 136781], "observed_successes": [87430, 109309]}
{"stopped": true, "estimate": 0.002520109834611157, "estimate_rational": "209362534038627775708020794096013/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131609, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943141823407558, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131609, 209962], "wall_seconds": 2.5448066629999744, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [131609, 209962]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130654, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122865083848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [130654, 209681], "wall_seconds": 2.819191425999975, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [130654, 209681]}
{"stopped": true, "estimate": -0.00044424495975344246, "estimate_rational": "-3357180492032251743900944544287317625/7557048016696686438335719850455448158208", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87108, 109524], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413561948690354, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174341, 136777], "all_successes": [87108, 109524], "wall_seconds": 2.8890532259999873, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [174341, 136777], "observed_successes": [87108, 109524]}
{"stopped": true, "estimate": 0.0009822417885448217, "estimate_rational": "7422824972586035250090617087192700453/7557024206415462351502871537879141580800", "cost": 311118.0, "queries": 311118, "counts": [174343, 136775], "successes": [87310, 109428], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41226360478993, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174343, 136775], "all_successes": [87310, 109428], "wall_seconds": 2.7490256930000214, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [174343, 136775], "observed_successes": [87310, 109428]}
{"stopped": true, "estimate": -0.00174757549810732, "estimate_rational": "-825408297216887224380884601610380501/472316245055410033223810747226317127680", "cost": 311118.0, "queries": 311118, "counts": [174340, 136778], "successes": [86924, 109501], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41323866107824, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174340, 136778], "all_successes": [86924, 109501], "wall_seconds": 2.53036858400003, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [174340, 136778], "observed_successes": [86924, 109501]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131230, 209680], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941111360653238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131230, 209680], "wall_seconds": 2.7730413379999845, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [131230, 209680]}
{"stopped": true, "estimate": -0.001189521008240348, "estimate_rational": "-7575236066457814240236824254721885/6368307927292364384024445347036135424", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231474, 30558], "successes": [115522, 24409], "pilot_counts": [131072, 131072], "pilot_successes": [65719, 104813], "weight": 0.8833813087704475, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.4624441910000314, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 2, "seed": 202610300002, "observed_counts": [362546, 161630], "observed_successes": [181241, 129222]}
{"stopped": true, "estimate": -0.001456408205798292, "estimate_rational": "-35449103357023658234659894946318187/24340087631951482357441351276237422592", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231511, 30521], "successes": [115491, 24334], "pilot_counts": [131072, 131072], "pilot_successes": [65407, 104907], "weight": 0.8835242341268236, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.7653221529999996, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 1, "seed": 202610300001, "observed_counts": [362583, 161593], "observed_successes": [180898, 129241]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231545, 30487], "successes": [115837, 24385], "pilot_counts": [131072, 131072], "pilot_successes": [65529, 104929], "weight": 0.8836519547517763, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.209454840000035, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 0, "seed": 202610300000, "observed_counts": [362617, 161559], "observed_successes": [181366, 129314]}
{"stopped": true, "estimate": -0.0010230212226175956, "estimate_rational": "-71541884340790837989758122221143335/69931965006295007302927398150177030144", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231534, 30498], "successes": [115582, 24358], "pilot_counts": [131072, 131072], "pilot_successes": [65620, 104953], "weight": 0.8836097086196921, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.3917285640000046, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 4, "seed": 202610300004, "observed_counts": [362606, 161570], "observed_successes": [181202, 129311]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 786320.0, "pilot_cost": 524288.0, "queries": 786320, "counts": [231484, 30548], "successes": [115792, 24437], "pilot_counts": [262144, 262144], "pilot_successes": [131551, 209800], "weight": 0.8834206958655774, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 2.78105860200003, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 5, "seed": 202610300005, "observed_counts": [493628, 292692], "observed_successes": [247343, 234237]}
{"stopped": true, "estimate": -0.002678102744931476, "estimate_rational": "-374655283591887218253130592354782141/139895784170697849668370306206850351104", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231526, 30506], "successes": [115276, 24310], "pilot_counts": [131072, 131072], "pilot_successes": [65634, 104937], "weight": 0.883581467823561, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6123196439999674, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 6, "seed": 202610300006, "observed_counts": [362598, 161578], "observed_successes": [180910, 129247]}
{"stopped": true, "estimate": 0.0009631411898561867, "estimate_rational": "82999131407723625899675232164062509/86175456186352912046103779985760190464", "cost": 786320.0, "pilot_cost": 524288.0, "queries": 786320, "counts": [231491, 30541], "successes": [115921, 24317], "pilot_counts": [262144, 262144], "pilot_successes": [131477, 209786], "weight": 0.8834459325328855, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 3.2050737970000114, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 3, "seed": 202610300003, "observed_counts": [493635, 292685], "observed_successes": [247398, 234103]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231462, 30570], "successes": [115854, 24322], "pilot_counts": [131072, 131072], "pilot_successes": [65467, 104672], "weight": 0.8833371729051183, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.1981100119999724, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 7, "seed": 202610300007, "observed_counts": [362534, 161642], "observed_successes": [181321, 128994]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231545, 30487], "successes": [115769, 24418], "pilot_counts": [131072, 131072], "pilot_successes": [65595, 104973], "weight": 0.8836513874488626, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7559356480000474, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 8, "seed": 202610300008, "observed_counts": [362617, 161559], "observed_successes": [181364, 129391]}
{"stopped": true, "estimate": 0.002549681527143662, "estimate_rational": "27325991978485956139294988443684899/10717413797596326601137200214132654080", "cost": 825625.0, "pilot_cost": 524288.0, "queries": 825625, "counts": [266285, 35052], "successes": [133671, 28083], "pilot_counts": [262144, 262144], "pilot_successes": [130956, 210003], "weight": 0.8836808537324272, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6054764940000155, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 10, "seed": 202610300010, "observed_counts": [528429, 297196], "observed_successes": [264627, 238086]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231439, 30593], "successes": [115604, 24434], "pilot_counts": [131072, 131072], "pilot_successes": [65723, 104687], "weight": 0.8832482714375605, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9188729580000086, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 9, "seed": 202610300009, "observed_counts": [362511, 161665], "observed_successes": [181327, 129121]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231571, 30461], "successes": [115902, 24418], "pilot_counts": [131072, 131072], "pilot_successes": [65592, 105071], "weight": 0.883752097818021, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.434008752000011, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 11, "seed": 202610300011, "observed_counts": [362643, 161533], "observed_successes": [181494, 129489]}
{"stopped": true, "estimate": 0.0018043823159955598, "estimate_rational": "178242928364002932956699257801191425/98783349173790927887956726294738108416", "cost": 563481.0, "pilot_cost": 262144.0, "queries": 563481, "counts": [266210, 35127], "successes": [133480, 28111], "pilot_counts": [131072, 131072], "pilot_successes": [65603, 104761], "weight": 0.8834299121186072, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 3.4145784090000006, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 13, "seed": 202610300013, "observed_counts": [397282, 166199], "observed_successes": [199083, 132872]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231557, 30475], "successes": [115771, 24443], "pilot_counts": [131072, 131072], "pilot_successes": [65514, 104990], "weight": 0.8837002306925371, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 3.6007250970000086, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 12, "seed": 202610300012, "observed_counts": [362629, 161547], "observed_successes": [181285, 129433]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 786320.0, "pilot_cost": 524288.0, "queries": 786320, "counts": [231499, 30533], "successes": [115815, 24389], "pilot_counts": [262144, 262144], "pilot_successes": [131609, 209962], "weight": 0.8834779358895495, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 3.5415425200000072, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 14, "seed": 202610300014, "observed_counts": [493643, 292677], "observed_successes": [247424, 234351]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231509, 30523], "successes": [115793, 24448], "pilot_counts": [131072, 131072], "pilot_successes": [65353, 104944], "weight": 0.883514806327604, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.6798389950000114, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 15, "seed": 202610300015, "observed_counts": [362581, 161595], "observed_successes": [181146, 129392]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 563481.0, "pilot_cost": 262144.0, "queries": 563481, "counts": [266247, 35090], "successes": [133366, 28093], "pilot_counts": [131072, 131072], "pilot_successes": [65556, 104844], "weight": 0.8835550937535341, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.898237303999963, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 17, "seed": 202610300017, "observed_counts": [397319, 166162], "observed_successes": [198922, 132937]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 825625.0, "pilot_cost": 524288.0, "queries": 825625, "counts": [266197, 35140], "successes": [133219, 28173], "pilot_counts": [262144, 262144], "pilot_successes": [130654, 209681], "weight": 0.8833866161163838, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 2.9260339749999957, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 16, "seed": 202610300016, "observed_counts": [528341, 297284], "observed_successes": [263873, 237854]}
{"stopped": true, "estimate": 0.0018642695212972695, "estimate_rational": "1437958267728551325329773347415615/771325310692165687338963766425419776", "cost": 563481.0, "pilot_cost": 262144.0, "queries": 563481, "counts": [266232, 35105], "successes": [133500, 28195], "pilot_counts": [131072, 131072], "pilot_successes": [65428, 104870], "weight": 0.8835049757428299, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.6459867479999843, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 18, "seed": 202610300018, "observed_counts": [397304, 166177], "observed_successes": [198928, 133065]}
{"stopped": true, "estimate": -0.0014369597400590633, "estimate_rational": "-354685064797969097218659918407287359/246830203317589443901565287069156114432", "cost": 825625.0, "pilot_cost": 524288.0, "queries": 825625, "counts": [266231, 35106], "successes": [132819, 28176], "pilot_counts": [262144, 262144], "pilot_successes": [131230, 209680], "weight": 0.8834997794790415, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 2.2853752849999864, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 19, "seed": 202610300019, "observed_counts": [528375, 297250], "observed_successes": [264049, 237856]}
{"stopped": true, "estimate": 0.000432017603782031, "estimate_rational": "102025430307057676470402167474858299/236160354147358555895502370965607677952", "cost": 311118.0, "queries": 311118, "counts": [174334, 136784], "successes": [87228, 109375], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41144541139306, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174334, 136784], "all_successes": [87228, 109375], "wall_seconds": 2.633117502999994, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [174334, 136784], "observed_successes": [87228, 109375]}
{"stopped": true, "estimate": 0.0006317077649678445, "estimate_rational": "238689663069345279182671293183542219/377848233481022969121187174667111104512", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87263, 109460], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412753119386835, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174348, 136770], "all_successes": [87263, 109460], "wall_seconds": 3.0307901740000034, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [174348, 136770], "observed_successes": [87263, 109460]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87120, 109443], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412447915859662, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174341, 136777], "all_successes": [87120, 109443], "wall_seconds": 3.0582786650000457, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [174341, 136777], "observed_successes": [87120, 109443]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131477, 209786], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941873941051018, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131477, 209786], "wall_seconds": 3.3499284789999706, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [131477, 209786]}
{"stopped": true, "estimate": 0.002243401174399307, "estimate_rational": "186374477924269829800034979248099/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131551, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941976191125914, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131551, 209800], "wall_seconds": 2.837726099000008, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [131551, 209800]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174346, 136772], "successes": [87149, 109534], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41375085764526, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174346, 136772], "all_successes": [87149, 109534], "wall_seconds": 3.394798804000004, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [174346, 136772], "observed_successes": [87149, 109534]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 304730.0, "queries": 304730, "counts": [168700, 136030], "successes": [84334, 108895], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.393951072898975, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [168700, 136030], "all_successes": [84334, 108895], "wall_seconds": 3.2901723999999604, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [168700, 136030], "observed_successes": [84334, 108895]}
{"stopped": true, "estimate": 0.000720346919742693, "estimate_rational": "340237981404181686866211127506453273/472325170107917265101440659952322478080", "cost": 311118.0, "queries": 311118, "counts": [174328, 136790], "successes": [87266, 109259], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.40980440993887, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174328, 136790], "all_successes": [87266, 109259], "wall_seconds": 1.9843367880000073, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [174328, 136790], "observed_successes": [87266, 109259]}
{"stopped": true, "estimate": 0.0006543444348012976, "estimate_rational": "309053610972260878226882322597661129/472310291851278711401483968333888880640", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87266, 109547], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413951263997546, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174348, 136770], "all_successes": [87266, 109547], "wall_seconds": 2.4979726079999978, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [174348, 136770], "observed_successes": [87266, 109547]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174332, 136786], "successes": [87226, 109232], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.409477611948994, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174332, 136786], "all_successes": [87226, 109232], "wall_seconds": 3.2474562749999905, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [174332, 136786], "observed_successes": [87226, 109232]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130956, 210003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943429204165067, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [130956, 210003], "wall_seconds": 2.940261805999967, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [262144, 262144], "observed_successes": [130956, 210003]}
{"stopped": true, "estimate": 0.0018491877155358783, "estimate_rational": "3493622100871157024593303132509003541/1889273907413307752658010016656960520192", "cost": 311118.0, "queries": 311118, "counts": [174337, 136781], "successes": [87430, 109309], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41057924469264, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174337, 136781], "all_successes": [87430, 109309], "wall_seconds": 2.6381350850000445, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [174337, 136781], "observed_successes": [87430, 109309]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174350, 136768], "successes": [87198, 109529], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413722924916144, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174350, 136768], "all_successes": [87198, 109529], "wall_seconds": 2.9008811010000386, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [174350, 136768], "observed_successes": [87198, 109529]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174352, 136766], "successes": [87196, 109652], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41544530871179, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174352, 136766], "all_successes": [87196, 109652], "wall_seconds": 3.2793835049999984, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [174352, 136766], "observed_successes": [87196, 109652]}
{"stopped": true, "estimate": 0.002520109834611157, "estimate_rational": "209362534038627775708020794096013/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131609, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943141823407558, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131609, 209962], "wall_seconds": 2.7656457809999893, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [131609, 209962]}
{"stopped": true, "estimate": -0.00044424495975344246, "estimate_rational": "-3357180492032251743900944544287317625/7557048016696686438335719850455448158208", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87108, 109524], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413561948690354, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174341, 136777], "all_successes": [87108, 109524], "wall_seconds": 2.7486820499999567, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [174341, 136777], "observed_successes": [87108, 109524]}
{"stopped": true, "estimate": 0.0009822417885448217, "estimate_rational": "7422824972586035250090617087192700453/7557024206415462351502871537879141580800", "cost": 311118.0, "queries": 311118, "counts": [174343, 136775], "successes": [87310, 109428], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41226360478993, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174343, 136775], "all_successes": [87310, 109428], "wall_seconds": 2.691265369000007, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [174343, 136775], "observed_successes": [87310, 109428]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130654, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122865083848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [130654, 209681], "wall_seconds": 3.1105826709999747, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [130654, 209681]}
{"stopped": true, "estimate": -0.00174757549810732, "estimate_rational": "-825408297216887224380884601610380501/472316245055410033223810747226317127680", "cost": 311118.0, "queries": 311118, "counts": [174340, 136778], "successes": [86924, 109501], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41323866107824, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174340, 136778], "all_successes": [86924, 109501], "wall_seconds": 2.7467150220000462, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [174340, 136778], "observed_successes": [86924, 109501]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131230, 209680], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941111360653238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131230, 209680], "wall_seconds": 2.664487762999954, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [131230, 209680]}
{"stopped": true, "estimate": 0.001853893880490902, "estimate_rational": "128149178022373549770625902521206215/69124333043507468982979715896755355648", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115117, 15158], "successes": [57726, 12097], "pilot_counts": [131072, 131072], "pilot_successes": [65529, 104929], "weight": 0.8836519547517763, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.840710440999999, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.701766210644973, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.19975056211914, "localized": 12.701766210644973, "checkpoint": 29.01832707732372}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 0, "seed": 202610300000, "observed_counts": [246189, 146230], "observed_successes": [123255, 117026]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115101, 15174], "successes": [57454, 12094], "pilot_counts": [131072, 131072], "pilot_successes": [65407, 104907], "weight": 0.8835242341268236, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7396768339999653, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.640655002631345, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.19829085790919, "localized": 12.640655002631345, "checkpoint": 29.01832707732372}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 1, "seed": 202610300001, "observed_counts": [246173, 146246], "observed_successes": [122861, 117001]}
{"stopped": true, "estimate": -0.002435775399981798, "estimate_rational": "-1162079282573472291083667421034833/477088028141739276026199621878415360", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [132345, 17472], "successes": [65921, 13989], "pilot_counts": [131072, 131072], "pilot_successes": [65719, 104813], "weight": 0.8833813087704475, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.640477302000022, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 13.682267965540856, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.345352697131627, "localized": 13.682267965540856, "checkpoint": 29.052517809175665}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 2, "seed": 202610300002, "observed_counts": [263417, 148544], "observed_successes": [131640, 118802]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100075, 13207], "successes": [50026, 10597], "pilot_counts": [262144, 262144], "pilot_successes": [131551, 209800], "weight": 0.8834206958655774, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 2.551483131999987, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.691001831877253, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.068954474955557, "localized": 12.691001831877253, "checkpoint": 28.983602028985825}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 5, "seed": 202610300005, "observed_counts": [362219, 275351], "observed_successes": [181577, 220397]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115112, 15163], "successes": [57608, 12151], "pilot_counts": [131072, 131072], "pilot_successes": [65620, 104953], "weight": 0.8836097086196921, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.888273713999979, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.183121267199729, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.206060973099085, "localized": 12.183121267199729, "checkpoint": 29.01832707732372}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 4, "seed": 202610300004, "observed_counts": [246184, 146235], "observed_successes": [123228, 117104]}
{"stopped": true, "estimate": -0.005117242929444488, "estimate_rational": "-62406038481363153611463552520491047/12195246413313772435905688359036518400", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [132375, 17442], "successes": [65655, 13895], "pilot_counts": [131072, 131072], "pilot_successes": [65634, 104937], "weight": 0.883581467823561, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.4510220789999835, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 15.953899783565863, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.337180929415712, "localized": 15.953899783565863, "checkpoint": 29.052517809175665}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 6, "seed": 202610300006, "observed_counts": [263447, 148514], "observed_successes": [131289, 118832]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 674105.0, "pilot_cost": 524288.0, "queries": 674105, "counts": [132355, 17462], "successes": [66220, 13844], "pilot_counts": [262144, 262144], "pilot_successes": [131477, 209786], "weight": 0.8834459325328855, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 4.298303826999984, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 15.115430983852532, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.330721555094573, "localized": 15.115430983852532, "checkpoint": 29.052517809175665}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 3, "seed": 202610300003, "observed_counts": [394499, 279606], "observed_successes": [197697, 223630]}
{"stopped": true, "estimate": 0.0013295058108059137, "estimate_rational": "91901202449426408898678867589051025/69124333043507468982979715896755355648", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115117, 15158], "successes": [57676, 12202], "pilot_counts": [131072, 131072], "pilot_successes": [65595, 104973], "weight": 0.8836513874488626, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.119304182999997, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.925058245148993, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.212878639850327, "localized": 12.925058245148993, "checkpoint": 29.01832707732372}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 8, "seed": 202610300008, "observed_counts": [246189, 146230], "observed_successes": [123271, 117175]}
{"stopped": true, "estimate": -0.0033004025583510408, "estimate_rational": "-302620172510522129103146799032168457/91691897324706449016686640433935155200", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [132325, 17492], "successes": [65819, 13951], "pilot_counts": [131072, 131072], "pilot_successes": [65723, 104687], "weight": 0.8832482714375605, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.306599475999974, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 14.395689735170802, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.340102209902994, "localized": 14.395689735170802, "checkpoint": 29.052517809175665}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 9, "seed": 202610300009, "observed_counts": [263397, 148564], "observed_successes": [131542, 118638]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100066, 13216], "successes": [50066, 10503], "pilot_counts": [131072, 131072], "pilot_successes": [65467, 104672], "weight": 0.8833371729051183, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.888741957000036, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.760702419758589, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.055035220978745, "localized": 12.760702419758589, "checkpoint": 28.983602028985825}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 7, "seed": 202610300007, "observed_counts": [231138, 144288], "observed_successes": [115533, 115175]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115121, 15154], "successes": [57630, 12182], "pilot_counts": [262144, 262144], "pilot_successes": [130956, 210003], "weight": 0.8836808537324272, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 2.558307699000011, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.526576351761815, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.210620083097474, "localized": 12.526576351761815, "checkpoint": 29.01832707732372}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 10, "seed": 202610300010, "observed_counts": [377265, 277298], "observed_successes": [188586, 222185]}
{"stopped": true, "estimate": 0.00313696430720726, "estimate_rational": "13547100470093002637096683503178791/4318538288423675978892384321616740352", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115124, 15151], "successes": [57844, 12111], "pilot_counts": [131072, 131072], "pilot_successes": [65514, 104990], "weight": 0.8837002306925371, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.3393263830000137, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.117786292189717, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.20195947126262, "localized": 13.117786292189717, "checkpoint": 29.01832707732372}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 12, "seed": 202610300012, "observed_counts": [246196, 146223], "observed_successes": [123358, 117101]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115130, 15145], "successes": [57680, 12128], "pilot_counts": [131072, 131072], "pilot_successes": [65592, 105071], "weight": 0.883752097818021, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.798727162999967, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.231306363430802, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.204477143682876, "localized": 12.231306363430802, "checkpoint": 29.01832707732372}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 11, "seed": 202610300011, "observed_counts": [246202, 146217], "observed_successes": [123272, 117199]}
{"stopped": true, "estimate": 0.0014679071778074574, "estimate_rational": "3202124193177528687264697786699265/2181421442437789598209290140848750592", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100076, 13206], "successes": [50153, 10536], "pilot_counts": [131072, 131072], "pilot_successes": [65603, 104761], "weight": 0.8834299121186072, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.372579970000004, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.247144538466936, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.06037154670613, "localized": 12.247144538466936, "checkpoint": 28.983602028985825}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 13, "seed": 202610300013, "observed_counts": [231148, 144278], "observed_successes": [115756, 115297]}
{"stopped": true, "estimate": 0.0016031462809537973, "estimate_rational": "27739011297166716758568711242828261/17302857279289134342286665479041843200", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115095, 15180], "successes": [57692, 12131], "pilot_counts": [262144, 262144], "pilot_successes": [131609, 209962], "weight": 0.8834779358895495, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 2.48977701299998, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.247410897109665, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.202389875999057, "localized": 12.247410897109665, "checkpoint": 29.01832707732372}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 14, "seed": 202610300014, "observed_counts": [377239, 277324], "observed_successes": [189301, 222093]}
{"stopped": true, "estimate": 0.0017353783002178869, "estimate_rational": "6003683350332516241274833436771863/3459581896108023706880789731868672000", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115100, 15175], "successes": [57705, 12161], "pilot_counts": [131072, 131072], "pilot_successes": [65353, 104944], "weight": 0.883514806327604, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.198383896999985, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.106305005840031, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.20645545026268, "localized": 13.106305005840031, "checkpoint": 29.01832707732372}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 15, "seed": 202610300015, "observed_counts": [246172, 146247], "observed_successes": [123058, 117105]}
{"stopped": true, "estimate": 0.0013995040208810126, "estimate_rational": "12116017110918547163826693912830701/8657364987984314083732288605473734656", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115083, 15192], "successes": [57667, 12154], "pilot_counts": [262144, 262144], "pilot_successes": [130654, 209681], "weight": 0.8833866161163838, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 2.111674411000024, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.156172313061376, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.2043821740287, "localized": 13.156172313061376, "checkpoint": 29.01832707732372}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 16, "seed": 202610300016, "observed_counts": [377227, 277336], "observed_successes": [188321, 221835]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115105, 15170], "successes": [57544, 12197], "pilot_counts": [131072, 131072], "pilot_successes": [65556, 104844], "weight": 0.8835550937535341, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 2.591929967999988, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.895549464285965, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.211349223967684, "localized": 12.895549464285965, "checkpoint": 29.01832707732372}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 17, "seed": 202610300017, "observed_counts": [246177, 146242], "observed_successes": [123100, 117041]}
{"stopped": true, "estimate": 0.002122413985625171, "estimate_rational": "194231497467050853884854004857556425/91514425923761846843419751611006713856", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [132364, 17453], "successes": [66397, 14069], "pilot_counts": [131072, 131072], "pilot_successes": [65428, 104870], "weight": 0.8835049757428299, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 2.1485292430000413, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 14.750015554174576, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.355356390376336, "localized": 14.750015554174576, "checkpoint": 29.052517809175665}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 18, "seed": 202610300018, "observed_counts": [263436, 148525], "observed_successes": [131825, 118939]}
{"stopped": true, "estimate": 0.0006317077649678445, "estimate_rational": "238689663069345279182671293183542219/377848233481022969121187174667111104512", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87263, 109460], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412753119386835, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174348, 136770], "all_successes": [87263, 109460], "wall_seconds": 3.014946344000009, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [174348, 136770], "observed_successes": [87263, 109460]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87120, 109443], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412447915859662, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174341, 136777], "all_successes": [87120, 109443], "wall_seconds": 2.4537641960000087, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [174341, 136777], "observed_successes": [87120, 109443]}
{"stopped": true, "estimate": -0.003570621115003714, "estimate_rational": "-93365598626066339116731162655803931/26148279422239743971696053908192362496", "cost": 674105.0, "pilot_cost": 524288.0, "queries": 674105, "counts": [132363, 17454], "successes": [65812, 13958], "pilot_counts": [262144, 262144], "pilot_successes": [131230, 209680], "weight": 0.8834997794790415, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 3.397703632999992, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 14.056371018087598, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.34312958227464, "localized": 14.056371018087598, "checkpoint": 29.052517809175665}, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 19, "seed": 202610300019, "observed_counts": [394507, 279598], "observed_successes": [197042, 223638]}
{"stopped": true, "estimate": 0.000432017603782031, "estimate_rational": "102025430307057676470402167474858299/236160354147358555895502370965607677952", "cost": 311118.0, "queries": 311118, "counts": [174334, 136784], "successes": [87228, 109375], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41144541139306, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174334, 136784], "all_successes": [87228, 109375], "wall_seconds": 2.3151858069999776, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [174334, 136784], "observed_successes": [87228, 109375]}
{"stopped": true, "estimate": 0.002243401174399307, "estimate_rational": "186374477924269829800034979248099/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131551, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941976191125914, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131551, 209800], "wall_seconds": 2.106082372000003, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [131551, 209800]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174346, 136772], "successes": [87149, 109534], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41375085764526, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174346, 136772], "all_successes": [87149, 109534], "wall_seconds": 2.6397481719999973, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [174346, 136772], "observed_successes": [87149, 109534]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 304730.0, "queries": 304730, "counts": [168700, 136030], "successes": [84334, 108895], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.393951072898975, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [168700, 136030], "all_successes": [84334, 108895], "wall_seconds": 2.666983968000011, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [168700, 136030], "observed_successes": [84334, 108895]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131477, 209786], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941873941051018, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131477, 209786], "wall_seconds": 3.3121472370000333, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [131477, 209786]}
{"stopped": true, "estimate": 0.0006543444348012976, "estimate_rational": "309053610972260878226882322597661129/472310291851278711401483968333888880640", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87266, 109547], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413951263997546, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174348, 136770], "all_successes": [87266, 109547], "wall_seconds": 2.0017779240000095, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [174348, 136770], "observed_successes": [87266, 109547]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174332, 136786], "successes": [87226, 109232], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.409477611948994, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174332, 136786], "all_successes": [87226, 109232], "wall_seconds": 2.5923788539999464, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [174332, 136786], "observed_successes": [87226, 109232]}
{"stopped": true, "estimate": 0.000720346919742693, "estimate_rational": "340237981404181686866211127506453273/472325170107917265101440659952322478080", "cost": 311118.0, "queries": 311118, "counts": [174328, 136790], "successes": [87266, 109259], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.40980440993887, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174328, 136790], "all_successes": [87266, 109259], "wall_seconds": 2.054222053999979, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [174328, 136790], "observed_successes": [87266, 109259]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130956, 210003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943429204165067, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [130956, 210003], "wall_seconds": 2.525802053999996, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [262144, 262144], "observed_successes": [130956, 210003]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174350, 136768], "successes": [87198, 109529], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413722924916144, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174350, 136768], "all_successes": [87198, 109529], "wall_seconds": 2.202892255999984, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [174350, 136768], "observed_successes": [87198, 109529]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174352, 136766], "successes": [87196, 109652], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41544530871179, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174352, 136766], "all_successes": [87196, 109652], "wall_seconds": 2.9437204170000086, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [174352, 136766], "observed_successes": [87196, 109652]}
{"stopped": true, "estimate": 0.0018491877155358783, "estimate_rational": "3493622100871157024593303132509003541/1889273907413307752658010016656960520192", "cost": 311118.0, "queries": 311118, "counts": [174337, 136781], "successes": [87430, 109309], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41057924469264, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174337, 136781], "all_successes": [87430, 109309], "wall_seconds": 2.5601123359999747, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [174337, 136781], "observed_successes": [87430, 109309]}
{"stopped": true, "estimate": 0.002520109834611157, "estimate_rational": "209362534038627775708020794096013/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131609, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943141823407558, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131609, 209962], "wall_seconds": 2.4307211600000187, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [131609, 209962]}
{"stopped": true, "estimate": -0.00044424495975344246, "estimate_rational": "-3357180492032251743900944544287317625/7557048016696686438335719850455448158208", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87108, 109524], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413561948690354, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174341, 136777], "all_successes": [87108, 109524], "wall_seconds": 2.2551517819999845, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [174341, 136777], "observed_successes": [87108, 109524]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130654, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122865083848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [130654, 209681], "wall_seconds": 2.644532147999996, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [130654, 209681]}
{"stopped": true, "estimate": 0.0009822417885448217, "estimate_rational": "7422824972586035250090617087192700453/7557024206415462351502871537879141580800", "cost": 311118.0, "queries": 311118, "counts": [174343, 136775], "successes": [87310, 109428], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41226360478993, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174343, 136775], "all_successes": [87310, 109428], "wall_seconds": 2.6636232769999992, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [174343, 136775], "observed_successes": [87310, 109428]}
{"stopped": true, "estimate": -0.00174757549810732, "estimate_rational": "-825408297216887224380884601610380501/472316245055410033223810747226317127680", "cost": 311118.0, "queries": 311118, "counts": [174340, 136778], "successes": [86924, 109501], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41323866107824, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174340, 136778], "all_successes": [86924, 109501], "wall_seconds": 2.5864681680000103, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [174340, 136778], "observed_successes": [86924, 109501]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131230, 209680], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941111360653238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131230, 209680], "wall_seconds": 2.895932830999982, "case": "one_fair", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [131230, 209680]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13424.0, "pilot_cost": 8192.0, "queries": 13424, "counts": [2891, 2341], "successes": [1486, 1172], "pilot_counts": [4096, 4096], "pilot_successes": [2046, 1992], "weight": 0.5526363231112857, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.623558495999987, "checkpoint": 40, "boundary_winner": "cold", "boundary_value": 18.106383135758396, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.106383135758396}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 0, "seed": 202610300000, "observed_counts": [6987, 6437], "observed_successes": [3532, 3164]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14209.0, "pilot_cost": 8192.0, "queries": 14209, "counts": [2767, 3250], "successes": [1357, 1664], "pilot_counts": [4096, 4096], "pilot_successes": [2123, 2014], "weight": 0.4598831678155455, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.7535311309999884, "checkpoint": 41, "boundary_winner": "cold", "boundary_value": 18.24850228092585, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.24850228092585}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 1, "seed": 202610300001, "observed_counts": [6863, 7346], "observed_successes": [3480, 3678]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13424.0, "pilot_cost": 8192.0, "queries": 13424, "counts": [2826, 2406], "successes": [1438, 1188], "pilot_counts": [4096, 4096], "pilot_successes": [2024, 2113], "weight": 0.5401136610542346, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3915443489999575, "checkpoint": 40, "boundary_winner": "cold", "boundary_value": 18.108544912672397, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.108544912672397}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 2, "seed": 202610300002, "observed_counts": [6922, 6502], "observed_successes": [3462, 3301]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13424.0, "pilot_cost": 8192.0, "queries": 13424, "counts": [2861, 2371], "successes": [1428, 1158], "pilot_counts": [4096, 4096], "pilot_successes": [2062, 1986], "weight": 0.5468742175701445, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.5589846380000267, "checkpoint": 40, "boundary_winner": "cold", "boundary_value": 18.107410172901396, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.107410172901396}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 3, "seed": 202610300003, "observed_counts": [6957, 6467], "observed_successes": [3490, 3144]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13424.0, "pilot_cost": 8192.0, "queries": 13424, "counts": [2601, 2631], "successes": [1333, 1306], "pilot_counts": [4096, 4096], "pilot_successes": [2084, 2015], "weight": 0.4970504507660004, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.253064555000037, "checkpoint": 40, "boundary_winner": "cold", "boundary_value": 18.11186137897358, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.11186137897358}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 4, "seed": 202610300004, "observed_counts": [6697, 6727], "observed_successes": [3417, 3321]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14209.0, "pilot_cost": 8192.0, "queries": 14209, "counts": [2756, 3261], "successes": [1357, 1619], "pilot_counts": [4096, 4096], "pilot_successes": [2103, 2060], "weight": 0.4579533092402668, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.093393660000004, "checkpoint": 41, "boundary_winner": "cold", "boundary_value": 18.247869877808657, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.247869877808657}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 5, "seed": 202610300005, "observed_counts": [6852, 7357], "observed_successes": [3460, 3679]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14209.0, "pilot_cost": 8192.0, "queries": 14209, "counts": [3244, 2773], "successes": [1655, 1357], "pilot_counts": [4096, 4096], "pilot_successes": [2049, 2089], "weight": 0.5391397853199811, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.3753194580000354, "checkpoint": 41, "boundary_winner": "cold", "boundary_value": 18.248623075480555, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.248623075480555}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 6, "seed": 202610300006, "observed_counts": [7340, 6869], "observed_successes": [3704, 3446]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14209.0, "pilot_cost": 8192.0, "queries": 14209, "counts": [2961, 3056], "successes": [1504, 1539], "pilot_counts": [4096, 4096], "pilot_successes": [2033, 2055], "weight": 0.49213651480203546, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 1.7773738519999824, "checkpoint": 41, "boundary_winner": "cold", "boundary_value": 18.25128719916529, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.25128719916529}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 7, "seed": 202610300007, "observed_counts": [7057, 7152], "observed_successes": [3537, 3594]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13424.0, "pilot_cost": 8192.0, "queries": 13424, "counts": [2472, 2760], "successes": [1243, 1419], "pilot_counts": [4096, 4096], "pilot_successes": [2103, 2075], "weight": 0.4725331537538605, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0922756479999975, "checkpoint": 40, "boundary_winner": "cold", "boundary_value": 18.110439304632045, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.110439304632045}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 9, "seed": 202610300009, "observed_counts": [6568, 6856], "observed_successes": [3346, 3494]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12147.0, "pilot_cost": 8192.0, "queries": 12147, "counts": [1853, 2102], "successes": [931, 1050], "pilot_counts": [4096, 4096], "pilot_successes": [2088, 2056], "weight": 0.46863444783128805, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.406024215000002, "checkpoint": 38, "boundary_winner": "cold", "boundary_value": 17.82994092986372, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 17.82994092986372}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 8, "seed": 202610300008, "observed_counts": [5949, 6198], "observed_successes": [3019, 3106]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12147.0, "pilot_cost": 8192.0, "queries": 12147, "counts": [2071, 1884], "successes": [1036, 943], "pilot_counts": [4096, 4096], "pilot_successes": [2050, 2074], "weight": 0.5235547062981081, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.1454915209999967, "checkpoint": 38, "boundary_winner": "cold", "boundary_value": 17.830794817653373, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 17.830794817653373}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 10, "seed": 202610300010, "observed_counts": [6167, 5980], "observed_successes": [3086, 3017]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12741.0, "pilot_cost": 8192.0, "queries": 12741, "counts": [2136, 2413], "successes": [1072, 1187], "pilot_counts": [4096, 4096], "pilot_successes": [2000, 2031], "weight": 0.4696077649639071, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.342143702000044, "checkpoint": 39, "boundary_winner": "cold", "boundary_value": 17.970021979431923, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 17.970021979431923}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 11, "seed": 202610300011, "observed_counts": [6232, 6509], "observed_successes": [3072, 3218]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12054.0, "pilot_cost": 4096.0, "queries": 12054, "counts": [3979, 3979], "successes": [2041, 2042], "pilot_counts": [2048, 2048], "pilot_successes": [1025, 1025], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 11, "rule": "zero_glr", "certified": true, "wall_seconds": 1.804606777999993, "checkpoint": 43, "boundary_winner": "cold", "boundary_value": 18.531410545208125, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.531410545208125}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 12, "seed": 202610300012, "observed_counts": [6027, 6027], "observed_successes": [3066, 3067]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13424.0, "pilot_cost": 8192.0, "queries": 13424, "counts": [2524, 2708], "successes": [1261, 1384], "pilot_counts": [4096, 4096], "pilot_successes": [2012, 2030], "weight": 0.48231995839528874, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.46944289999999, "checkpoint": 40, "boundary_winner": "cold", "boundary_value": 18.111167148880206, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.111167148880206}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 14, "seed": 202610300014, "observed_counts": [6620, 6804], "observed_successes": [3273, 3414]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13424.0, "pilot_cost": 8192.0, "queries": 13424, "counts": [2406, 2826], "successes": [1193, 1424], "pilot_counts": [4096, 4096], "pilot_successes": [1990, 2065], "weight": 0.45988818347800664, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.912175282000021, "checkpoint": 40, "boundary_winner": "cold", "boundary_value": 18.10837552288576, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.10837552288576}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 13, "seed": 202610300013, "observed_counts": [6502, 6922], "observed_successes": [3183, 3489]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12147.0, "pilot_cost": 8192.0, "queries": 12147, "counts": [2020, 1935], "successes": [1011, 965], "pilot_counts": [4096, 4096], "pilot_successes": [2034, 2073], "weight": 0.5108106907027877, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0775585009999986, "checkpoint": 38, "boundary_winner": "cold", "boundary_value": 17.83168465701126, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 17.83168465701126}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 15, "seed": 202610300015, "observed_counts": [6116, 6031], "observed_successes": [3045, 3038]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 15112.0, "pilot_cost": 8192.0, "queries": 15112, "counts": [3283, 3637], "successes": [1603, 1866], "pilot_counts": [4096, 4096], "pilot_successes": [2110, 2084], "weight": 0.4744854174316723, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.0203846420000104, "checkpoint": 42, "boundary_winner": "cold", "boundary_value": 18.39032900602641, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.39032900602641}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 16, "seed": 202610300016, "observed_counts": [7379, 7733], "observed_successes": [3713, 3950]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12741.0, "pilot_cost": 8192.0, "queries": 12741, "counts": [2310, 2239], "successes": [1144, 1126], "pilot_counts": [4096, 4096], "pilot_successes": [2048, 2040], "weight": 0.5078634125945893, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.4172203520000153, "checkpoint": 39, "boundary_winner": "cold", "boundary_value": 17.97167985120776, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 17.97167985120776}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 17, "seed": 202610300017, "observed_counts": [6406, 6335], "observed_successes": [3192, 3166]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12741.0, "pilot_cost": 8192.0, "queries": 12741, "counts": [2207, 2342], "successes": [1112, 1177], "pilot_counts": [4096, 4096], "pilot_successes": [2002, 2017], "weight": 0.4852613902438334, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.543171734999987, "checkpoint": 39, "boundary_winner": "cold", "boundary_value": 17.971342126628297, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 17.971342126628297}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 18, "seed": 202610300018, "observed_counts": [6303, 6438], "observed_successes": [3114, 3194]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14209.0, "pilot_cost": 8192.0, "queries": 14209, "counts": [2561, 3456], "successes": [1271, 1675], "pilot_counts": [4096, 4096], "pilot_successes": [2143, 2030], "weight": 0.4255846537513164, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.235364660000016, "checkpoint": 41, "boundary_winner": "cold", "boundary_value": 18.240582355614677, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.240582355614677}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 19, "seed": 202610300019, "observed_counts": [6657, 7552], "observed_successes": [3414, 3705]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2046, 1992], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56007119598847, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2046, 1992], "wall_seconds": 2.2423242540000388, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [4096, 4096], "observed_successes": [2046, 1992]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2123, 2014], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560505495478633, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2123, 2014], "wall_seconds": 2.6162933709999834, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [4096, 4096], "observed_successes": [2123, 2014]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2024, 2113], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560269289087895, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2024, 2113], "wall_seconds": 2.4276132989999724, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [4096, 4096], "observed_successes": [2024, 2113]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2084, 2015], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559981108557302, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2084, 2015], "wall_seconds": 2.302569720000008, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [4096, 4096], "observed_successes": [2084, 2015]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2062, 1986], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560178537698004, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2062, 1986], "wall_seconds": 2.5984592809999754, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [4096, 4096], "observed_successes": [2062, 1986]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2103, 2060], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560074643067253, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2103, 2060], "wall_seconds": 1.8542987850000259, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [4096, 4096], "observed_successes": [2103, 2060]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2033, 2055], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.55972945873787, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2033, 2055], "wall_seconds": 2.3551063810000414, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [4096, 4096], "observed_successes": [2033, 2055]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2088, 2056], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.55989516836615, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2088, 2056], "wall_seconds": 2.1850202570000192, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [4096, 4096], "observed_successes": [2088, 2056]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2049, 2089], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559897317502923, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2049, 2089], "wall_seconds": 2.9389204240000026, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [4096, 4096], "observed_successes": [2049, 2089]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2103, 2075], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56014437640859, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2103, 2075], "wall_seconds": 2.5037375929999826, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [4096, 4096], "observed_successes": [2103, 2075]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1025, 1025], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 17.866916624817094, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [2048, 2048], "all_successes": [1025, 1025], "wall_seconds": 1.8392611959999954, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [2048, 2048], "observed_successes": [1025, 1025]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2000, 2031], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560005935964757, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2000, 2031], "wall_seconds": 2.5894597989999966, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [4096, 4096], "observed_successes": [2000, 2031]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2050, 2074], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559777855572456, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2050, 2074], "wall_seconds": 2.6542330409999977, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [4096, 4096], "observed_successes": [2050, 2074]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [1990, 2065], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56013236265802, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [1990, 2065], "wall_seconds": 2.3341228950000072, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [4096, 4096], "observed_successes": [1990, 2065]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2012, 2030], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559889912932945, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2012, 2030], "wall_seconds": 2.0078385310000044, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [4096, 4096], "observed_successes": [2012, 2030]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1012, 1025], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 17.86698479505157, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [2048, 2048], "all_successes": [1012, 1025], "wall_seconds": 2.1301825689999987, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [2048, 2048], "observed_successes": [1012, 1025]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2110, 2084], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56030966989647, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2110, 2084], "wall_seconds": 2.3351257420000024, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [4096, 4096], "observed_successes": [2110, 2084]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2002, 2017], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560063623995358, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2002, 2017], "wall_seconds": 2.028869457999974, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [4096, 4096], "observed_successes": [2002, 2017]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2048, 2040], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559704428165965, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2048, 2040], "wall_seconds": 2.503390588000002, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [4096, 4096], "observed_successes": [2048, 2040]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2143, 2030], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56081226649048, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [4096, 4096], "all_successes": [2143, 2030], "wall_seconds": 1.942622508999989, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [4096, 4096], "observed_successes": [2143, 2030]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12741.0, "pilot_cost": 8192.0, "queries": 12741, "counts": [2514, 2035], "successes": [1298, 1018], "pilot_counts": [4096, 4096], "pilot_successes": [2046, 1992], "weight": 0.5526363231112857, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 2.949497410000049, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 12.539934786843816, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.539934786843816}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 0, "seed": 202610300000, "observed_counts": [6610, 6131], "observed_successes": [3344, 3010]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11182.0, "pilot_cost": 8192.0, "queries": 11182, "counts": [1612, 1378], "successes": [816, 687], "pilot_counts": [4096, 4096], "pilot_successes": [2049, 2089], "weight": 0.5391397853199811, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 8.479499462000007, "checkpoint": 36, "boundary_winner": "localized", "boundary_value": 11.35697469780131, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.35697469780131}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 6, "seed": 202610300006, "observed_counts": [5708, 5474], "observed_successes": [2865, 2776]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14209.0, "pilot_cost": 8192.0, "queries": 14209, "counts": [2767, 3250], "successes": [1357, 1664], "pilot_counts": [4096, 4096], "pilot_successes": [2123, 2014], "weight": 0.4598831678155455, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 10.072389407000003, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 15.305492965582333, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 15.305492965582333}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 1, "seed": 202610300001, "observed_counts": [6863, 7346], "observed_successes": [3480, 3678]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11182.0, "pilot_cost": 8192.0, "queries": 11182, "counts": [1401, 1589], "successes": [705, 795], "pilot_counts": [4096, 4096], "pilot_successes": [2088, 2056], "weight": 0.46863444783128805, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 12.12809537299998, "checkpoint": 36, "boundary_winner": "localized", "boundary_value": 11.099831815554742, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.099831815554742}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 8, "seed": 202610300008, "observed_counts": [5497, 5685], "observed_successes": [2793, 2851]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10792.0, "pilot_cost": 8192.0, "queries": 10792, "counts": [1292, 1308], "successes": [655, 654], "pilot_counts": [4096, 4096], "pilot_successes": [2084, 2015], "weight": 0.4970504507660004, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 13.016374969999987, "checkpoint": 35, "boundary_winner": "localized", "boundary_value": 11.103882007822738, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.103882007822738}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 4, "seed": 202610300004, "observed_counts": [5388, 5404], "observed_successes": [2739, 2669]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11182.0, "pilot_cost": 8192.0, "queries": 11182, "counts": [1369, 1621], "successes": [688, 826], "pilot_counts": [4096, 4096], "pilot_successes": [2103, 2060], "weight": 0.4579533092402668, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 13.163333159000018, "checkpoint": 36, "boundary_winner": "localized", "boundary_value": 11.34863186252893, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.34863186252893}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 5, "seed": 202610300005, "observed_counts": [5465, 5717], "observed_successes": [2791, 2886]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13424.0, "pilot_cost": 8192.0, "queries": 13424, "counts": [2575, 2657], "successes": [1315, 1346], "pilot_counts": [4096, 4096], "pilot_successes": [2033, 2055], "weight": 0.49213651480203546, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 13.548706190000019, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 11.91399676272655, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.91399676272655}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 7, "seed": 202610300007, "observed_counts": [6671, 6753], "observed_successes": [3348, 3401]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11631.0, "pilot_cost": 8192.0, "queries": 11631, "counts": [1857, 1582], "successes": [938, 802], "pilot_counts": [4096, 4096], "pilot_successes": [2024, 2113], "weight": 0.5401136610542346, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 14.068173045999998, "checkpoint": 37, "boundary_winner": "localized", "boundary_value": 11.532442486113844, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.532442486113844}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 2, "seed": 202610300002, "observed_counts": [5953, 5678], "observed_successes": [2962, 2915]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12147.0, "pilot_cost": 8192.0, "queries": 12147, "counts": [1869, 2086], "successes": [936, 1075], "pilot_counts": [4096, 4096], "pilot_successes": [2103, 2075], "weight": 0.4725331537538605, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 5.991211859000003, "checkpoint": 38, "boundary_winner": "localized", "boundary_value": 11.707615415128844, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.707615415128844}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 9, "seed": 202610300009, "observed_counts": [5965, 6182], "observed_successes": [3039, 3150]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 10792.0, "pilot_cost": 8192.0, "queries": 10792, "counts": [1422, 1178], "successes": [716, 586], "pilot_counts": [4096, 4096], "pilot_successes": [2062, 1986], "weight": 0.5468742175701445, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 14.67623025200001, "checkpoint": 35, "boundary_winner": "localized", "boundary_value": 11.258475075830955, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.258475075830955}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 3, "seed": 202610300003, "observed_counts": [5518, 5274], "observed_successes": [2778, 2572]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11182.0, "pilot_cost": 8192.0, "queries": 11182, "counts": [1565, 1425], "successes": [776, 718], "pilot_counts": [4096, 4096], "pilot_successes": [2050, 2074], "weight": 0.5235547062981081, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 8.85583434099999, "checkpoint": 36, "boundary_winner": "localized", "boundary_value": 11.065986673933203, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.065986673933203}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 10, "seed": 202610300010, "observed_counts": [5661, 5521], "observed_successes": [2826, 2792]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14209.0, "pilot_cost": 8192.0, "queries": 14209, "counts": [2855, 3162], "successes": [1389, 1630], "pilot_counts": [4096, 4096], "pilot_successes": [2110, 2084], "weight": 0.4744854174316723, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 5.905710042999999, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 14.160639751259009, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 14.160639751259009}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 16, "seed": 202610300016, "observed_counts": [6951, 7258], "observed_successes": [3499, 3714]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11182.0, "pilot_cost": 8192.0, "queries": 11182, "counts": [1404, 1586], "successes": [708, 791], "pilot_counts": [4096, 4096], "pilot_successes": [2000, 2031], "weight": 0.4696077649639071, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 8.763813714000008, "checkpoint": 36, "boundary_winner": "localized", "boundary_value": 11.557890386218116, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.557890386218116}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 11, "seed": 202610300011, "observed_counts": [5500, 5682], "observed_successes": [2708, 2822]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11016.0, "pilot_cost": 4096.0, "queries": 11016, "counts": [3460, 3460], "successes": [1799, 1774], "pilot_counts": [2048, 2048], "pilot_successes": [1025, 1025], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 11, "rule": "zero_glr", "certified": true, "wall_seconds": 10.566715716000004, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 13.041634303646308, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 13.041634303646308}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 12, "seed": 202610300012, "observed_counts": [5508, 5508], "observed_successes": [2824, 2799]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11182.0, "pilot_cost": 8192.0, "queries": 11182, "counts": [1527, 1463], "successes": [763, 728], "pilot_counts": [4096, 4096], "pilot_successes": [2034, 2073], "weight": 0.5108106907027877, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 10.129472489999984, "checkpoint": 36, "boundary_winner": "localized", "boundary_value": 11.180995666093331, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.180995666093331}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 15, "seed": 202610300015, "observed_counts": [5623, 5559], "observed_successes": [2797, 2801]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11182.0, "pilot_cost": 8192.0, "queries": 11182, "counts": [1519, 1471], "successes": [747, 731], "pilot_counts": [4096, 4096], "pilot_successes": [2048, 2040], "weight": 0.5078634125945893, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 10.099831257000005, "checkpoint": 36, "boundary_winner": "localized", "boundary_value": 11.15692977108004, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.15692977108004}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 17, "seed": 202610300017, "observed_counts": [5615, 5567], "observed_successes": [2795, 2771]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12147.0, "pilot_cost": 8192.0, "queries": 12147, "counts": [1908, 2047], "successes": [950, 1054], "pilot_counts": [4096, 4096], "pilot_successes": [2012, 2030], "weight": 0.48231995839528874, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 12.116240363999964, "checkpoint": 38, "boundary_winner": "localized", "boundary_value": 12.219773211354157, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.219773211354157}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 14, "seed": 202610300014, "observed_counts": [6004, 6143], "observed_successes": [2962, 3084]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12147.0, "pilot_cost": 8192.0, "queries": 12147, "counts": [1819, 2136], "successes": [902, 1075], "pilot_counts": [4096, 4096], "pilot_successes": [1990, 2065], "weight": 0.45988818347800664, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 12.747910853999969, "checkpoint": 38, "boundary_winner": "localized", "boundary_value": 11.342485259336241, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.342485259336241}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 13, "seed": 202610300013, "observed_counts": [5915, 6232], "observed_successes": [2892, 3140]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2046, 1992], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56007119598847, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2046, 1992], "wall_seconds": 5.3433429989999865, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [4096, 4096], "observed_successes": [2046, 1992]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11631.0, "pilot_cost": 8192.0, "queries": 11631, "counts": [1669, 1770], "successes": [840, 861], "pilot_counts": [4096, 4096], "pilot_successes": [2002, 2017], "weight": 0.4852613902438334, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 8.448853155999984, "checkpoint": 37, "boundary_winner": "localized", "boundary_value": 11.632664155584743, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.632664155584743}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 18, "seed": 202610300018, "observed_counts": [5765, 5866], "observed_successes": [2842, 2878]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13424.0, "pilot_cost": 8192.0, "queries": 13424, "counts": [2227, 3005], "successes": [1091, 1466], "pilot_counts": [4096, 4096], "pilot_successes": [2143, 2030], "weight": 0.4255846537513164, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.609179699999999, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 14.593122102881091, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 14.593122102881091}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 19, "seed": 202610300019, "observed_counts": [6323, 7101], "observed_successes": [3234, 3496]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2049, 2089], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559897317502923, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2049, 2089], "wall_seconds": 5.714713422999978, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [4096, 4096], "observed_successes": [2049, 2089]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2033, 2055], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.55972945873787, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2033, 2055], "wall_seconds": 6.53843922599998, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [4096, 4096], "observed_successes": [2033, 2055]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2103, 2060], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560074643067253, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2103, 2060], "wall_seconds": 8.105565857000045, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [4096, 4096], "observed_successes": [2103, 2060]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2024, 2113], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560269289087895, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2024, 2113], "wall_seconds": 9.86008118999996, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [4096, 4096], "observed_successes": [2024, 2113]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2123, 2014], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560505495478633, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2123, 2014], "wall_seconds": 11.363674246000016, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [4096, 4096], "observed_successes": [2123, 2014]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2062, 1986], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560178537698004, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2062, 1986], "wall_seconds": 10.50346003200002, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [4096, 4096], "observed_successes": [2062, 1986]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2084, 2015], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559981108557302, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2084, 2015], "wall_seconds": 10.363113429000009, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [4096, 4096], "observed_successes": [2084, 2015]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2103, 2075], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56014437640859, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2103, 2075], "wall_seconds": 4.553827205000005, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [4096, 4096], "observed_successes": [2103, 2075]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2088, 2056], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.55989516836615, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2088, 2056], "wall_seconds": 9.324873812999954, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [4096, 4096], "observed_successes": [2088, 2056]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2050, 2074], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559777855572456, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2050, 2074], "wall_seconds": 5.67603479600001, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [4096, 4096], "observed_successes": [2050, 2074]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2110, 2084], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56030966989647, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2110, 2084], "wall_seconds": 4.57995375400003, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [4096, 4096], "observed_successes": [2110, 2084]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1025, 1025], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 17.866916624817094, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [2048, 2048], "all_successes": [1025, 1025], "wall_seconds": 7.935031382999966, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [2048, 2048], "observed_successes": [1025, 1025]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2000, 2031], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560005935964757, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2000, 2031], "wall_seconds": 8.971265517000006, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [4096, 4096], "observed_successes": [2000, 2031]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1012, 1025], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 17.86698479505157, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [2048, 2048], "all_successes": [1012, 1025], "wall_seconds": 8.71188446399998, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [2048, 2048], "observed_successes": [1012, 1025]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2012, 2030], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559889912932945, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2012, 2030], "wall_seconds": 9.816444864999994, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [4096, 4096], "observed_successes": [2012, 2030]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2002, 2017], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560063623995358, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2002, 2017], "wall_seconds": 5.945582610999963, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [4096, 4096], "observed_successes": [2002, 2017]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2143, 2030], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56081226649048, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2143, 2030], "wall_seconds": 4.556667667999989, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [4096, 4096], "observed_successes": [2143, 2030]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [1990, 2065], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56013236265802, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [1990, 2065], "wall_seconds": 10.80090760600001, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [4096, 4096], "observed_successes": [1990, 2065]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2048, 2040], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559704428165965, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [4096, 4096], "all_successes": [2048, 2040], "wall_seconds": 9.716170415000022, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [4096, 4096], "observed_successes": [2048, 2040]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 15112.0, "pilot_cost": 8192.0, "queries": 15112, "counts": [3169, 3751], "successes": [1549, 1880], "pilot_counts": [4096, 4096], "pilot_successes": [2103, 2060], "weight": 0.4579533092402668, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 4.296649292999973, "checkpoint": 42, "boundary_winner": "checkpoint", "boundary_value": 26.922223863644167, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.922223863644167}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 5, "seed": 202610300005, "observed_counts": [7265, 7847], "observed_successes": [3652, 3940]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [3956, 4002], "successes": [2009, 1967], "pilot_counts": [4096, 4096], "pilot_successes": [2084, 2015], "weight": 0.4970504507660004, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 6.04807193299996, "checkpoint": 43, "boundary_winner": "checkpoint", "boundary_value": 26.972737612618342, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.972737612618342}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 4, "seed": 202610300004, "observed_counts": [8052, 8098], "observed_successes": [4093, 3982]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 15112.0, "pilot_cost": 8192.0, "queries": 15112, "counts": [3824, 3096], "successes": [1931, 1531], "pilot_counts": [4096, 4096], "pilot_successes": [2046, 1992], "weight": 0.5526363231112857, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 10.301783736999994, "checkpoint": 42, "boundary_winner": "checkpoint", "boundary_value": 26.922223863644167, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.922223863644167}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 0, "seed": 202610300000, "observed_counts": [7920, 7192], "observed_successes": [3977, 3523]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [3660, 4298], "successes": [1814, 2167], "pilot_counts": [4096, 4096], "pilot_successes": [2123, 2014], "weight": 0.4598831678155455, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 10.011618097999985, "checkpoint": 43, "boundary_winner": "checkpoint", "boundary_value": 26.972737612618342, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.972737612618342}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 1, "seed": 202610300001, "observed_counts": [7756, 8394], "observed_successes": [3937, 4181]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [4298, 3660], "successes": [2161, 1783], "pilot_counts": [4096, 4096], "pilot_successes": [2024, 2113], "weight": 0.5401136610542346, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.738061664000043, "checkpoint": 43, "boundary_winner": "checkpoint", "boundary_value": 26.972737612618342, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.972737612618342}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 2, "seed": 202610300002, "observed_counts": [8394, 7756], "observed_successes": [4185, 3896]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14209.0, "pilot_cost": 8192.0, "queries": 14209, "counts": [2820, 3197], "successes": [1420, 1600], "pilot_counts": [4096, 4096], "pilot_successes": [2088, 2056], "weight": 0.46863444783128805, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 4.8269095989999755, "checkpoint": 41, "boundary_winner": "checkpoint", "boundary_value": 26.870534957383175, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.870534957383175}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 8, "seed": 202610300008, "observed_counts": [6916, 7293], "observed_successes": [3508, 3656]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 15112.0, "pilot_cost": 8192.0, "queries": 15112, "counts": [3784, 3136], "successes": [1884, 1554], "pilot_counts": [4096, 4096], "pilot_successes": [2062, 1986], "weight": 0.5468742175701445, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 10.381906169000047, "checkpoint": 42, "boundary_winner": "checkpoint", "boundary_value": 26.922223863644167, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.922223863644167}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 3, "seed": 202610300003, "observed_counts": [7880, 7232], "observed_successes": [3946, 3540]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [3760, 4198], "successes": [1893, 2147], "pilot_counts": [4096, 4096], "pilot_successes": [2103, 2075], "weight": 0.4725331537538605, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 5.3239116519999925, "checkpoint": 43, "boundary_winner": "checkpoint", "boundary_value": 26.972737612618342, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.972737612618342}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 9, "seed": 202610300009, "observed_counts": [7856, 8294], "observed_successes": [3996, 4222]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 17344.0, "pilot_cost": 8192.0, "queries": 17344, "counts": [4934, 4218], "successes": [2514, 2083], "pilot_counts": [4096, 4096], "pilot_successes": [2049, 2089], "weight": 0.5391397853199811, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 11.485429211999985, "checkpoint": 44, "boundary_winner": "checkpoint", "boundary_value": 27.02212845991927, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.02212845991927}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 6, "seed": 202610300006, "observed_counts": [9030, 8314], "observed_successes": [4563, 4172]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 15112.0, "pilot_cost": 8192.0, "queries": 15112, "counts": [3406, 3514], "successes": [1718, 1759], "pilot_counts": [4096, 4096], "pilot_successes": [2033, 2055], "weight": 0.49213651480203546, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.662245966, "checkpoint": 42, "boundary_winner": "checkpoint", "boundary_value": 26.922223863644167, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.922223863644167}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 7, "seed": 202610300007, "observed_counts": [7502, 7610], "observed_successes": [3751, 3814]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 15112.0, "pilot_cost": 8192.0, "queries": 15112, "counts": [3182, 3738], "successes": [1569, 1886], "pilot_counts": [4096, 4096], "pilot_successes": [1990, 2065], "weight": 0.45988818347800664, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 5.497445139999968, "checkpoint": 42, "boundary_winner": "checkpoint", "boundary_value": 26.922223863644167, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.922223863644167}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 13, "seed": 202610300013, "observed_counts": [7278, 7834], "observed_successes": [3559, 3951]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 15112.0, "pilot_cost": 8192.0, "queries": 15112, "counts": [3623, 3297], "successes": [1818, 1637], "pilot_counts": [4096, 4096], "pilot_successes": [2050, 2074], "weight": 0.5235547062981081, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.588297280999996, "checkpoint": 42, "boundary_winner": "checkpoint", "boundary_value": 26.922223863644167, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.922223863644167}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 10, "seed": 202610300010, "observed_counts": [7719, 7393], "observed_successes": [3868, 3711]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 15112.0, "pilot_cost": 8192.0, "queries": 15112, "counts": [3250, 3670], "successes": [1648, 1820], "pilot_counts": [4096, 4096], "pilot_successes": [2000, 2031], "weight": 0.4696077649639071, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.112608246000036, "checkpoint": 42, "boundary_winner": "checkpoint", "boundary_value": 26.922223863644167, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.922223863644167}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 11, "seed": 202610300011, "observed_counts": [7346, 7766], "observed_successes": [3648, 3851]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14209.0, "pilot_cost": 8192.0, "queries": 14209, "counts": [3074, 2943], "successes": [1543, 1465], "pilot_counts": [4096, 4096], "pilot_successes": [2034, 2073], "weight": 0.5108106907027877, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 5.538246000000015, "checkpoint": 41, "boundary_winner": "checkpoint", "boundary_value": 26.870534957383175, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.870534957383175}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 15, "seed": 202610300015, "observed_counts": [7170, 7039], "observed_successes": [3577, 3538]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13248.0, "pilot_cost": 4096.0, "queries": 13248, "counts": [4576, 4576], "successes": [2344, 2329], "pilot_counts": [2048, 2048], "pilot_successes": [1025, 1025], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 11, "rule": "zero_glr", "certified": true, "wall_seconds": 9.441351546000021, "checkpoint": 44, "boundary_winner": "checkpoint", "boundary_value": 27.02212845991927, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.02212845991927}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 12, "seed": 202610300012, "observed_counts": [6624, 6624], "observed_successes": [3369, 3354]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [3838, 4120], "successes": [1936, 2107], "pilot_counts": [4096, 4096], "pilot_successes": [2012, 2030], "weight": 0.48231995839528874, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.703413821000026, "checkpoint": 43, "boundary_winner": "checkpoint", "boundary_value": 26.972737612618342, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.972737612618342}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 14, "seed": 202610300014, "observed_counts": [7934, 8216], "observed_successes": [3948, 4137]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 15112.0, "pilot_cost": 8192.0, "queries": 15112, "counts": [3358, 3562], "successes": [1674, 1768], "pilot_counts": [4096, 4096], "pilot_successes": [2002, 2017], "weight": 0.4852613902438334, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 4.962971612999979, "checkpoint": 42, "boundary_winner": "checkpoint", "boundary_value": 26.922223863644167, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.922223863644167}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 18, "seed": 202610300018, "observed_counts": [7454, 7658], "observed_successes": [3676, 3785]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [3776, 4182], "successes": [1860, 2132], "pilot_counts": [4096, 4096], "pilot_successes": [2110, 2084], "weight": 0.4744854174316723, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.216548758999977, "checkpoint": 43, "boundary_winner": "checkpoint", "boundary_value": 26.972737612618342, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.972737612618342}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 16, "seed": 202610300016, "observed_counts": [7872, 8278], "observed_successes": [3970, 4216]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [4042, 3916], "successes": [1979, 1952], "pilot_counts": [4096, 4096], "pilot_successes": [2048, 2040], "weight": 0.5078634125945893, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.73126554999999, "checkpoint": 43, "boundary_winner": "checkpoint", "boundary_value": 26.972737612618342, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.972737612618342}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 17, "seed": 202610300017, "observed_counts": [8138, 8012], "observed_successes": [4027, 3992]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2123, 2014], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560505495478633, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2123, 2014], "wall_seconds": 6.983460837000052, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [4096, 4096], "observed_successes": [2123, 2014]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2084, 2015], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559981108557302, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2084, 2015], "wall_seconds": 5.020771456000034, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [4096, 4096], "observed_successes": [2084, 2015]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 16150.0, "pilot_cost": 8192.0, "queries": 16150, "counts": [3387, 4571], "successes": [1697, 2234], "pilot_counts": [4096, 4096], "pilot_successes": [2143, 2030], "weight": 0.4255846537513164, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 8.841552158000013, "checkpoint": 43, "boundary_winner": "checkpoint", "boundary_value": 26.972737612618342, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 26.972737612618342}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 19, "seed": 202610300019, "observed_counts": [7483, 8667], "observed_successes": [3840, 4264]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2046, 1992], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56007119598847, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2046, 1992], "wall_seconds": 9.742538191999984, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [4096, 4096], "observed_successes": [2046, 1992]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2024, 2113], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560269289087895, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2024, 2113], "wall_seconds": 9.839772591999974, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [4096, 4096], "observed_successes": [2024, 2113]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2103, 2060], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560074643067253, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2103, 2060], "wall_seconds": 8.00243162999999, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [4096, 4096], "observed_successes": [2103, 2060]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2088, 2056], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.55989516836615, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2088, 2056], "wall_seconds": 4.501157590999981, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [4096, 4096], "observed_successes": [2088, 2056]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2033, 2055], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.55972945873787, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2033, 2055], "wall_seconds": 5.399309240000036, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [4096, 4096], "observed_successes": [2033, 2055]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2062, 1986], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560178537698004, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2062, 1986], "wall_seconds": 9.824844357000018, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [4096, 4096], "observed_successes": [2062, 1986]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2049, 2089], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559897317502923, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2049, 2089], "wall_seconds": 10.619017482999993, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [4096, 4096], "observed_successes": [2049, 2089]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2103, 2075], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56014437640859, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2103, 2075], "wall_seconds": 8.720610502, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [4096, 4096], "observed_successes": [2103, 2075]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [1990, 2065], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56013236265802, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [1990, 2065], "wall_seconds": 5.356962952999993, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [4096, 4096], "observed_successes": [1990, 2065]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2012, 2030], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559889912932945, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2012, 2030], "wall_seconds": 5.894313036000028, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [4096, 4096], "observed_successes": [2012, 2030]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2050, 2074], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559777855572456, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2050, 2074], "wall_seconds": 9.340152341000021, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [4096, 4096], "observed_successes": [2050, 2074]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1025, 1025], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 17.866916624817094, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [2048, 2048], "all_successes": [1025, 1025], "wall_seconds": 8.321018406000007, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [2048, 2048], "observed_successes": [1025, 1025]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2000, 2031], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560005935964757, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2000, 2031], "wall_seconds": 9.458245353999985, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [4096, 4096], "observed_successes": [2000, 2031]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1012, 1025], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 17.86698479505157, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [2048, 2048], "all_successes": [1012, 1025], "wall_seconds": 8.229949785999963, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [2048, 2048], "observed_successes": [1012, 1025]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2002, 2017], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560063623995358, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2002, 2017], "wall_seconds": 4.842090721000034, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [4096, 4096], "observed_successes": [2002, 2017]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2143, 2030], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56081226649048, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2143, 2030], "wall_seconds": 5.363184149999995, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [4096, 4096], "observed_successes": [2143, 2030]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2110, 2084], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56030966989647, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2110, 2084], "wall_seconds": 9.006271233000007, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [4096, 4096], "observed_successes": [2110, 2084]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2048, 2040], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559704428165965, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [4096, 4096], "all_successes": [2048, 2040], "wall_seconds": 8.987590742999998, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [4096, 4096], "observed_successes": [2048, 2040]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12147.0, "pilot_cost": 8192.0, "queries": 12147, "counts": [1966, 1989], "successes": [995, 984], "pilot_counts": [4096, 4096], "pilot_successes": [2084, 2015], "weight": 0.4970504507660004, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 5.0170947680000495, "checkpoint": 38, "boundary_winner": "localized", "boundary_value": 12.22533075185524, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.930637098628136, "localized": 12.22533075185524, "checkpoint": 27.928516796199577}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 4, "seed": 202610300004, "observed_counts": [6062, 6085], "observed_successes": [3079, 2999]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11631.0, "pilot_cost": 8192.0, "queries": 11631, "counts": [1575, 1864], "successes": [782, 943], "pilot_counts": [4096, 4096], "pilot_successes": [2103, 2060], "weight": 0.4579533092402668, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 4.472201192, "checkpoint": 37, "boundary_winner": "localized", "boundary_value": 12.815752676359555, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.787394290855605, "localized": 12.815752676359555, "checkpoint": 27.871524246880078}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 5, "seed": 202610300005, "observed_counts": [5671, 5960], "observed_successes": [2885, 3003]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12741.0, "pilot_cost": 8192.0, "queries": 12741, "counts": [2514, 2035], "successes": [1298, 1018], "pilot_counts": [4096, 4096], "pilot_successes": [2046, 1992], "weight": 0.5526363231112857, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.454438003000007, "checkpoint": 39, "boundary_winner": "localized", "boundary_value": 13.638547075511926, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.065316417800293, "localized": 13.638547075511926, "checkpoint": 27.984083930171423}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 0, "seed": 202610300000, "observed_counts": [6610, 6131], "observed_successes": [3344, 3010]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11631.0, "pilot_cost": 8192.0, "queries": 11631, "counts": [1857, 1582], "successes": [938, 802], "pilot_counts": [4096, 4096], "pilot_successes": [2024, 2113], "weight": 0.5401136610542346, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.44901460999995, "checkpoint": 37, "boundary_winner": "localized", "boundary_value": 12.631054774781955, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.787784762678072, "localized": 12.631054774781955, "checkpoint": 27.871524246880078}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 2, "seed": 202610300002, "observed_counts": [5953, 5678], "observed_successes": [2962, 2915]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11182.0, "pilot_cost": 8192.0, "queries": 11182, "counts": [1635, 1355], "successes": [820, 674], "pilot_counts": [4096, 4096], "pilot_successes": [2062, 1986], "weight": 0.5468742175701445, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.726943967000011, "checkpoint": 36, "boundary_winner": "localized", "boundary_value": 12.431712890369612, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.646683997045873, "localized": 12.431712890369612, "checkpoint": 27.81303120967405}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 3, "seed": 202610300003, "observed_counts": [5731, 5451], "observed_successes": [2882, 2660]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14209.0, "pilot_cost": 8192.0, "queries": 14209, "counts": [2767, 3250], "successes": [1357, 1664], "pilot_counts": [4096, 4096], "pilot_successes": [2123, 2014], "weight": 0.4598831678155455, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 10.661369554999965, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 16.404105254250442, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.347114569593963, "localized": 16.404105254250442, "checkpoint": 28.09121527812552}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 1, "seed": 202610300001, "observed_counts": [6863, 7346], "observed_successes": [3480, 3678]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11182.0, "pilot_cost": 8192.0, "queries": 11182, "counts": [1401, 1589], "successes": [705, 795], "pilot_counts": [4096, 4096], "pilot_successes": [2088, 2056], "weight": 0.46863444783128805, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 4.495952608000039, "checkpoint": 36, "boundary_winner": "localized", "boundary_value": 12.198444104222851, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.649105367319468, "localized": 12.198444104222851, "checkpoint": 27.81303120967405}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 8, "seed": 202610300008, "observed_counts": [5497, 5685], "observed_successes": [2793, 2851]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12147.0, "pilot_cost": 8192.0, "queries": 12147, "counts": [1869, 2086], "successes": [936, 1075], "pilot_counts": [4096, 4096], "pilot_successes": [2103, 2075], "weight": 0.4725331537538605, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 5.182012291000035, "checkpoint": 38, "boundary_winner": "localized", "boundary_value": 12.806227703796955, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.929490592520366, "localized": 12.806227703796955, "checkpoint": 27.928516796199577}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 9, "seed": 202610300009, "observed_counts": [5965, 6182], "observed_successes": [3039, 3150]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 13424.0, "pilot_cost": 8192.0, "queries": 13424, "counts": [2575, 2657], "successes": [1315, 1346], "pilot_counts": [4096, 4096], "pilot_successes": [2033, 2055], "weight": 0.49213651480203546, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 8.908353680000005, "checkpoint": 40, "boundary_winner": "localized", "boundary_value": 13.01260905139466, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.210343896428938, "localized": 13.01260905139466, "checkpoint": 28.038295223693016}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 7, "seed": 202610300007, "observed_counts": [6671, 6753], "observed_successes": [3348, 3401]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11182.0, "pilot_cost": 8192.0, "queries": 11182, "counts": [1612, 1378], "successes": [816, 687], "pilot_counts": [4096, 4096], "pilot_successes": [2049, 2089], "weight": 0.5391397853199811, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 10.376474850000022, "checkpoint": 36, "boundary_winner": "localized", "boundary_value": 12.455586986469418, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.648076725225845, "localized": 12.455586986469418, "checkpoint": 27.81303120967405}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 6, "seed": 202610300006, "observed_counts": [5708, 5474], "observed_successes": [2865, 2776]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12147.0, "pilot_cost": 8192.0, "queries": 12147, "counts": [1908, 2047], "successes": [950, 1054], "pilot_counts": [4096, 4096], "pilot_successes": [2012, 2030], "weight": 0.48231995839528874, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 4.878278073000047, "checkpoint": 38, "boundary_winner": "localized", "boundary_value": 13.318385500022266, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.930359577230057, "localized": 13.318385500022266, "checkpoint": 27.928516796199577}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 14, "seed": 202610300014, "observed_counts": [6004, 6143], "observed_successes": [2962, 3084]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11182.0, "pilot_cost": 8192.0, "queries": 11182, "counts": [1565, 1425], "successes": [776, 718], "pilot_counts": [4096, 4096], "pilot_successes": [2050, 2074], "weight": 0.5235547062981081, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.062623804999987, "checkpoint": 36, "boundary_winner": "localized", "boundary_value": 12.164598962601314, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.650030278598305, "localized": 12.164598962601314, "checkpoint": 27.81303120967405}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 10, "seed": 202610300010, "observed_counts": [5661, 5521], "observed_successes": [2826, 2792]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11182.0, "pilot_cost": 8192.0, "queries": 11182, "counts": [1527, 1463], "successes": [763, 728], "pilot_counts": [4096, 4096], "pilot_successes": [2034, 2073], "weight": 0.5108106907027877, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 5.36537692600001, "checkpoint": 36, "boundary_winner": "localized", "boundary_value": 12.27960795476144, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.650844179262315, "localized": 12.27960795476144, "checkpoint": 27.81303120967405}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 15, "seed": 202610300015, "observed_counts": [5623, 5559], "observed_successes": [2797, 2801]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11016.0, "pilot_cost": 4096.0, "queries": 11016, "counts": [3460, 3460], "successes": [1799, 1774], "pilot_counts": [2048, 2048], "pilot_successes": [1025, 1025], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 11, "rule": "zero_glr", "certified": true, "wall_seconds": 8.265333363000025, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 14.140246592314417, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.49075342042935, "localized": 14.140246592314417, "checkpoint": 28.142904184386513}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 12, "seed": 202610300012, "observed_counts": [5508, 5508], "observed_successes": [2824, 2799]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11182.0, "pilot_cost": 8192.0, "queries": 11182, "counts": [1404, 1586], "successes": [708, 791], "pilot_counts": [4096, 4096], "pilot_successes": [2000, 2031], "weight": 0.4696077649639071, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.55110390799996, "checkpoint": 36, "boundary_winner": "localized", "boundary_value": 12.656502674886227, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.649248619932884, "localized": 12.656502674886227, "checkpoint": 27.81303120967405}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 11, "seed": 202610300011, "observed_counts": [5500, 5682], "observed_successes": [2708, 2822]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12147.0, "pilot_cost": 8192.0, "queries": 12147, "counts": [1819, 2136], "successes": [902, 1075], "pilot_counts": [4096, 4096], "pilot_successes": [1990, 2065], "weight": 0.45988818347800664, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 10.553630569000006, "checkpoint": 38, "boundary_winner": "localized", "boundary_value": 12.441097548004352, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.927361622212185, "localized": 12.441097548004352, "checkpoint": 27.928516796199577}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 13, "seed": 202610300013, "observed_counts": [5915, 6232], "observed_successes": [2892, 3140]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 12147.0, "pilot_cost": 8192.0, "queries": 12147, "counts": [1919, 2036], "successes": [970, 1007], "pilot_counts": [4096, 4096], "pilot_successes": [2002, 2017], "weight": 0.4852613902438334, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 4.7448263069999825, "checkpoint": 38, "boundary_winner": "localized", "boundary_value": 12.927223717390762, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.93020489418107, "localized": 12.927223717390762, "checkpoint": 27.928516796199577}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 18, "seed": 202610300018, "observed_counts": [6015, 6132], "observed_successes": [2972, 3024]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 15112.0, "pilot_cost": 8192.0, "queries": 15112, "counts": [3283, 3637], "successes": [1603, 1866], "pilot_counts": [4096, 4096], "pilot_successes": [2110, 2084], "weight": 0.4744854174316723, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 8.429641635999985, "checkpoint": 42, "boundary_winner": "localized", "boundary_value": 15.10423502434208, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.48894129469452, "localized": 15.10423502434208, "checkpoint": 28.142904184386513}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 16, "seed": 202610300016, "observed_counts": [7379, 7733], "observed_successes": [3713, 3950]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2046, 1992], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56007119598847, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2046, 1992], "wall_seconds": 5.5414072479999845, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [4096, 4096], "observed_successes": [2046, 1992]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 11631.0, "pilot_cost": 8192.0, "queries": 11631, "counts": [1747, 1692], "successes": [857, 845], "pilot_counts": [4096, 4096], "pilot_successes": [2048, 2040], "weight": 0.5078634125945893, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 9.405395528999975, "checkpoint": 37, "boundary_winner": "localized", "boundary_value": 12.36511897982898, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 18.790889027295954, "localized": 12.36511897982898, "checkpoint": 27.871524246880078}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 17, "seed": 202610300017, "observed_counts": [5843, 5788], "observed_successes": [2905, 2885]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 14209.0, "pilot_cost": 8192.0, "queries": 14209, "counts": [2561, 3456], "successes": [1271, 1675], "pilot_counts": [4096, 4096], "pilot_successes": [2143, 2030], "weight": 0.4255846537513164, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 12, "rule": "zero_glr", "certified": true, "wall_seconds": 8.526821826999992, "checkpoint": 41, "boundary_winner": "localized", "boundary_value": 15.070975702086933, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 19.339194644282784, "localized": 15.070975702086933, "checkpoint": 28.09121527812552}, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 19, "seed": 202610300019, "observed_counts": [6657, 7552], "observed_successes": [3414, 3705]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2084, 2015], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559981108557302, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2084, 2015], "wall_seconds": 4.952433575999976, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [4096, 4096], "observed_successes": [2084, 2015]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2123, 2014], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560505495478633, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2123, 2014], "wall_seconds": 10.170243464999999, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [4096, 4096], "observed_successes": [2123, 2014]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2024, 2113], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560269289087895, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2024, 2113], "wall_seconds": 9.545115726999995, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [4096, 4096], "observed_successes": [2024, 2113]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2049, 2089], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559897317502923, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2049, 2089], "wall_seconds": 6.1139117239999905, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [4096, 4096], "observed_successes": [2049, 2089]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2103, 2060], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560074643067253, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2103, 2060], "wall_seconds": 7.732237216999977, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [4096, 4096], "observed_successes": [2103, 2060]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2103, 2075], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56014437640859, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2103, 2075], "wall_seconds": 4.463542195000002, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [4096, 4096], "observed_successes": [2103, 2075]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2062, 1986], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560178537698004, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2062, 1986], "wall_seconds": 10.28076547300003, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [4096, 4096], "observed_successes": [2062, 1986]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2088, 2056], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.55989516836615, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2088, 2056], "wall_seconds": 8.78564475600001, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [4096, 4096], "observed_successes": [2088, 2056]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2033, 2055], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.55972945873787, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2033, 2055], "wall_seconds": 9.570942124999988, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [4096, 4096], "observed_successes": [2033, 2055]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1025, 1025], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 17.866916624817094, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1025, 1025], "wall_seconds": 4.848954230999993, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [2048, 2048], "observed_successes": [1025, 1025]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2012, 2030], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559889912932945, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2012, 2030], "wall_seconds": 5.015664555000001, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [4096, 4096], "observed_successes": [2012, 2030]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2050, 2074], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559777855572456, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2050, 2074], "wall_seconds": 9.42861685400004, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [4096, 4096], "observed_successes": [2050, 2074]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2000, 2031], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560005935964757, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2000, 2031], "wall_seconds": 9.439396047999992, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [4096, 4096], "observed_successes": [2000, 2031]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2143, 2030], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56081226649048, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2143, 2030], "wall_seconds": 4.530119329999991, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [4096, 4096], "observed_successes": [2143, 2030]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 4096.0, "queries": 4096, "counts": [2048, 2048], "successes": [1012, 1025], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 17.86698479505157, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [2048, 2048], "all_successes": [1012, 1025], "wall_seconds": 8.795082053999977, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [2048, 2048], "observed_successes": [1012, 1025]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2002, 2017], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.560063623995358, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2002, 2017], "wall_seconds": 5.565954363999992, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [4096, 4096], "observed_successes": [2002, 2017]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [1990, 2065], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56013236265802, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [1990, 2065], "wall_seconds": 10.050945315999968, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [4096, 4096], "observed_successes": [1990, 2065]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2110, 2084], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.56030966989647, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2110, 2084], "wall_seconds": 8.435900425, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [4096, 4096], "observed_successes": [2110, 2084]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 8192.0, "queries": 8192, "counts": [4096, 4096], "successes": [2048, 2040], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 18.559704428165965, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [4096, 4096], "all_successes": [2048, 2040], "wall_seconds": 9.321368852000035, "case": "two_fair", "theta": [0.5, 0.5], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [4096, 4096], "observed_successes": [2048, 2040]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1501763.0, "pilot_cost": 1310720.0, "queries": 696578, "counts": [166039, 6251], "successes": [82998, 5001], "pilot_counts": [262144, 262144], "pilot_successes": [130993, 209415], "weight": 0.8691281052895715, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 5.311920470999951, "checkpoint": 65, "boundary_winner": "cold", "boundary_value": 20.845099896562438, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.845099896562438}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 2, "seed": 202610300002, "observed_counts": [428183, 268395], "observed_successes": [213991, 214416]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 846355.0, "pilot_cost": 655360.0, "queries": 434434, "counts": [166055, 6235], "successes": [83001, 4997], "pilot_counts": [131072, 131072], "pilot_successes": [65620, 104953], "weight": 0.8694313824554831, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.937119195000037, "checkpoint": 65, "boundary_winner": "cold", "boundary_value": 20.84652683870374, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.84652683870374}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 4, "seed": 202610300004, "observed_counts": [297127, 137307], "observed_successes": [148621, 109950]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 875046.0, "pilot_cost": 655360.0, "queries": 460278, "counts": [190950, 7184], "successes": [95302, 5726], "pilot_counts": [131072, 131072], "pilot_successes": [65407, 104907], "weight": 0.8692105790178858, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 11.257776336999996, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 20.97900610871137, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.97900610871137}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 1, "seed": 202610300001, "observed_counts": [322022, 138256], "observed_successes": [160709, 110633]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 874968.0, "pilot_cost": 655360.0, "queries": 460278, "counts": [190976, 7158], "successes": [95585, 5684], "pilot_counts": [131072, 131072], "pilot_successes": [65529, 104929], "weight": 0.8696235130824655, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 12.248757350999995, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 20.971859459124932, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.971859459124932}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 0, "seed": 202610300000, "observed_counts": [322048, 138230], "observed_successes": [161114, 110613]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 874983.0, "pilot_cost": 655360.0, "queries": 460278, "counts": [190971, 7163], "successes": [95576, 5750], "pilot_counts": [131072, 131072], "pilot_successes": [65595, 104973], "weight": 0.8695433760841988, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.223262788999989, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 20.988251359535774, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.988251359535774}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 8, "seed": 202610300008, "observed_counts": [322043, 138235], "observed_successes": [161171, 110723]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1501805.0, "pilot_cost": 1310720.0, "queries": 696578, "counts": [166025, 6265], "successes": [83022, 5043], "pilot_counts": [262144, 262144], "pilot_successes": [131551, 209800], "weight": 0.8688543080361208, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 10.091600538000023, "checkpoint": 65, "boundary_winner": "cold", "boundary_value": 20.855557359672744, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.855557359672744}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 5, "seed": 202610300005, "observed_counts": [428169, 268409], "observed_successes": [214573, 214843]}
{"stopped": true, "estimate": -0.0031294860444712417, "estimate_rational": "-14039365496578205391119777628201215/4486156927071485889122111564644614144", "cost": 907967.0, "pilot_cost": 655360.0, "queries": 489998, "counts": [219603, 8251], "successes": [109288, 6591], "pilot_counts": [131072, 131072], "pilot_successes": [65634, 104937], "weight": 0.8693598641479351, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 9.644236945999978, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.12140632349717, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.12140632349717}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 6, "seed": 202610300006, "observed_counts": [350675, 139323], "observed_successes": [174922, 111528]}
{"stopped": true, "estimate": 0.0014121708469965544, "estimate_rational": "307577484057339906651611559780641791/217804725760699960574698877238305095680", "cost": 1530451.0, "pilot_cost": 1310720.0, "queries": 722422, "counts": [190935, 7199], "successes": [95669, 5733], "pilot_counts": [262144, 262144], "pilot_successes": [131477, 209786], "weight": 0.8689571831810754, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 12.089253903999975, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 20.97874926761217, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.97874926761217}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 3, "seed": 202610300003, "observed_counts": [453079, 269343], "observed_successes": [227146, 215519]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1563402.0, "pilot_cost": 1310720.0, "queries": 752142, "counts": [219578, 8276], "successes": [110027, 6647], "pilot_counts": [262144, 262144], "pilot_successes": [130895, 209432], "weight": 0.8689913116432258, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 6.388882991000003, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.13107296566823, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.13107296566823}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 9, "seed": 202610300009, "observed_counts": [481722, 270420], "observed_successes": [240922, 216079]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 874959.0, "pilot_cost": 655360.0, "queries": 460278, "counts": [190979, 7155], "successes": [95557, 5710], "pilot_counts": [131072, 131072], "pilot_successes": [65514, 104990], "weight": 0.8696859689461287, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.155795047000026, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 20.978890573368755, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.978890573368755}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 12, "seed": 202610300012, "observed_counts": [322051, 138227], "observed_successes": [161071, 110700]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 846427.0, "pilot_cost": 655360.0, "queries": 434434, "counts": [166031, 6259], "successes": [82993, 4997], "pilot_counts": [131072, 131072], "pilot_successes": [65467, 104672], "weight": 0.8689723363317718, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 12.395319518999997, "checkpoint": 65, "boundary_winner": "cold", "boundary_value": 20.8426176468064, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.8426176468064}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 7, "seed": 202610300007, "observed_counts": [297103, 137331], "observed_successes": [148460, 109669]}
{"stopped": true, "estimate": 0.002977073958229257, "estimate_rational": "666456769141556124475125853240179/223863020701695984832452818152456192", "cost": 1563276.0, "pilot_cost": 1310720.0, "queries": 752142, "counts": [219620, 8234], "successes": [110290, 6626], "pilot_counts": [262144, 262144], "pilot_successes": [130956, 210003], "weight": 0.8695970454955241, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.98198340800002, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.13161374299393, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.13161374299393}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 10, "seed": 202610300010, "observed_counts": [481764, 270378], "observed_successes": [241246, 216629]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 875004.0, "pilot_cost": 655360.0, "queries": 460278, "counts": [190964, 7170], "successes": [95464, 5751], "pilot_counts": [131072, 131072], "pilot_successes": [65556, 104844], "weight": 0.8694327988997068, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.70777226499996, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 20.987492259069498, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.987492259069498}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 17, "seed": 202610300017, "observed_counts": [322036, 138242], "observed_successes": [161020, 110595]}
{"stopped": true, "estimate": 0.002129196839823475, "estimate_rational": "4823616730041474654843332018991327/2265463032737445551368992260343463936", "cost": 875058.0, "pilot_cost": 655360.0, "queries": 460278, "counts": [190946, 7188], "successes": [95779, 5707], "pilot_counts": [131072, 131072], "pilot_successes": [65603, 104761], "weight": 0.8691393549149901, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 11.263105398999983, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 20.973670748176616, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.973670748176616}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 13, "seed": 202610300013, "observed_counts": [322018, 138260], "observed_successes": [161382, 110468]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1530460.0, "pilot_cost": 1310720.0, "queries": 722422, "counts": [190932, 7202], "successes": [95607, 5779], "pilot_counts": [262144, 262144], "pilot_successes": [131609, 209962], "weight": 0.8689112585260762, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 11.55124280199999, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 20.990252857393966, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.990252857393966}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 14, "seed": 202610300014, "observed_counts": [453076, 269346], "observed_successes": [227216, 215741]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1530337.0, "pilot_cost": 1310720.0, "queries": 722422, "counts": [190973, 7161], "successes": [95618, 5760], "pilot_counts": [262144, 262144], "pilot_successes": [131021, 209878], "weight": 0.8695849995622449, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 12.061506977999954, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 20.99123338811314, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.99123338811314}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 15, "seed": 202610300015, "observed_counts": [453117, 269305], "observed_successes": [226639, 215638]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 907889.0, "pilot_cost": 655360.0, "queries": 489998, "counts": [219629, 8225], "successes": [109954, 6607], "pilot_counts": [131072, 131072], "pilot_successes": [65592, 105071], "weight": 0.869726191448326, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 14.147782043999996, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.128321455011136, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.128321455011136}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 11, "seed": 202610300011, "observed_counts": [350701, 139297], "observed_successes": [175546, 111678]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1530472.0, "pilot_cost": 1310720.0, "queries": 722422, "counts": [190928, 7206], "successes": [95654, 5726], "pilot_counts": [262144, 262144], "pilot_successes": [130654, 209681], "weight": 0.8688412948102782, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 13.048177879999969, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 20.976047522172244, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 20.976047522172244}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 16, "seed": 202610300016, "observed_counts": [453072, 269350], "observed_successes": [226308, 215407]}
{"stopped": true, "estimate": 0.0022009877978805075, "estimate_rational": "632671583259767554449142115067989763/287448928099016889976529035448293523456", "cost": 907997.0, "pilot_cost": 655360.0, "queries": 489998, "counts": [219593, 8261], "successes": [110146, 6691], "pilot_counts": [131072, 131072], "pilot_successes": [65428, 104870], "weight": 0.8692088462735172, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 10.164687958000002, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.14353356147586, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.14353356147586}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 18, "seed": 202610300018, "observed_counts": [350665, 139333], "observed_successes": [175574, 111561]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1563351.0, "pilot_cost": 1310720.0, "queries": 752142, "counts": [219595, 8259], "successes": [109581, 6656], "pilot_counts": [262144, 262144], "pilot_successes": [131230, 209680], "weight": 0.8692444000117775, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 10.648678163999989, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.13539454677744, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.13539454677744}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 19, "seed": 202610300019, "observed_counts": [481739, 270403], "observed_successes": [240811, 216336]}
{"stopped": true, "estimate": 0.002243401174399307, "estimate_rational": "186374477924269829800034979248099/83076749736557242056487941267521536", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131551, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941976191125914, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131551, 209800], "wall_seconds": 5.130437384000004, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [131551, 209800]}
{"stopped": true, "estimate": 0.0007017128698137907, "estimate_rational": "1691944552134488286667327178304842135/2411163632474731869801125395488290373632", "cost": 702563.0, "queries": 304730, "counts": [172119, 132611], "successes": [86157, 106155], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.39121326918337, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [172119, 132611], "all_successes": [86157, 106155], "wall_seconds": 11.958333862000018, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [172119, 132611], "observed_successes": [86157, 106155]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702578.0, "queries": 304730, "counts": [172114, 132616], "successes": [86036, 106152], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.391117647117138, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [172114, 132616], "all_successes": [86036, 106152], "wall_seconds": 11.695143314999996, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [172114, 132616], "observed_successes": [86036, 106152]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130993, 209415], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.93922395381418, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [130993, 209415], "wall_seconds": 10.801495154000008, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [262144, 262144], "observed_successes": [130993, 209415]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 696411.0, "queries": 299175, "counts": [166763, 132412], "successes": [83363, 106050], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.375428432291667, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [166763, 132412], "all_successes": [83363, 106050], "wall_seconds": 10.925360107000017, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [166763, 132412], "observed_successes": [83363, 106050]}
{"stopped": true, "estimate": 0.0006924672292004822, "estimate_rational": "649647742000608600277758497101106591/938163879250556480897939284870928793600", "cost": 709647.0, "queries": 311118, "counts": [178275, 132843], "successes": [89237, 106406], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.410583988810828, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [178275, 132843], "all_successes": [89237, 106406], "wall_seconds": 4.820714194999994, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [178275, 132843], "observed_successes": [89237, 106406]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702572.0, "queries": 304730, "counts": [172116, 132614], "successes": [86036, 106157], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.391209559543366, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [172116, 132614], "all_successes": [86036, 106157], "wall_seconds": 10.805216039000015, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [172116, 132614], "observed_successes": [86036, 106157]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131477, 209786], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941873941051018, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131477, 209786], "wall_seconds": 13.037115194000023, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [131477, 209786]}
{"stopped": true, "estimate": 0.00171754776011291, "estimate_rational": "121803873502832417200237185654726549/70917313818874616987059834025685286912", "cost": 702581.0, "queries": 304730, "counts": [172113, 132617], "successes": [86296, 106012], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.389132853794898, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [172113, 132617], "all_successes": [86296, 106012], "wall_seconds": 6.1310170300000095, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [172113, 132617], "observed_successes": [86296, 106012]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702587.0, "queries": 304730, "counts": [172111, 132619], "successes": [86105, 105896], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.387480653156686, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [172111, 132619], "all_successes": [86105, 105896], "wall_seconds": 12.71657508100003, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [172111, 132619], "observed_successes": [86105, 105896]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130895, 209432], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.939345323486826, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [130895, 209432], "wall_seconds": 11.874683409999989, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [262144, 262144], "observed_successes": [130895, 209432]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130956, 210003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943429204165067, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [130956, 210003], "wall_seconds": 12.004300415999978, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [262144, 262144], "observed_successes": [130956, 210003]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702560.0, "queries": 304730, "counts": [172120, 132610], "successes": [86075, 106215], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.39207589235307, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [172120, 132610], "all_successes": [86075, 106215], "wall_seconds": 10.730242626000006, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [172120, 132610], "observed_successes": [86075, 106215]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702560.0, "queries": 304730, "counts": [172120, 132610], "successes": [86092, 106312], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.39346037654075, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [172120, 132610], "all_successes": [86092, 106312], "wall_seconds": 11.854096228999992, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [172120, 132610], "observed_successes": [86092, 106312]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130654, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122865083848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [130654, 209681], "wall_seconds": 7.20305173700001, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [130654, 209681]}
{"stopped": true, "estimate": 0.002520109834611157, "estimate_rational": "209362534038627775708020794096013/83076749736557242056487941267521536", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131609, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943141823407558, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131609, 209962], "wall_seconds": 11.937247055, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [131609, 209962]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131021, 209878], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942529356930212, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131021, 209878], "wall_seconds": 13.567909722999957, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [262144, 262144], "observed_successes": [131021, 209878]}
{"stopped": true, "estimate": 0.0007291285524262248, "estimate_rational": "5274163004334898843282372224114452863/7233515937326501917618743950843286913024", "cost": 702569.0, "queries": 304730, "counts": [172117, 132613], "successes": [86160, 106079], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.390116262399427, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [172117, 132613], "all_successes": [86160, 106079], "wall_seconds": 10.720429492999983, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [172117, 132613], "observed_successes": [86160, 106079]}
{"stopped": true, "estimate": -0.0016542003955885103, "estimate_rational": "-373929595271318397941373391798752835/226048546638320988408935479431196049408", "cost": 702578.0, "queries": 304730, "counts": [172114, 132616], "successes": [85827, 106130], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.390809340715062, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [172114, 132616], "all_successes": [85827, 106130], "wall_seconds": 10.846994633999998, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [172114, 132616], "observed_successes": [85827, 106130]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131230, 209680], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941111360653238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131230, 209680], "wall_seconds": 11.878163278000045, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [131230, 209680]}
{"stopped": true, "estimate": 0.0023044149571637353, "estimate_rational": "81594503173609366616022179630626465/35407903823899645844453518319521103872", "cost": 780921.0, "pilot_cost": 655360.0, "queries": 375426, "counts": [109189, 4093], "successes": [54783, 3258], "pilot_counts": [131072, 131072], "pilot_successes": [65529, 104929], "weight": 0.8696235130824655, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 15.349329737000005, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.644605806800278, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.644605806800278}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 0, "seed": 202610300000, "observed_counts": [240261, 135165], "observed_successes": [120312, 108187]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1419948.0, "pilot_cost": 1310720.0, "queries": 622794, "counts": [94932, 3574], "successes": [47514, 2847], "pilot_counts": [262144, 262144], "pilot_successes": [130993, 209415], "weight": 0.8691281052895715, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 14.509820311999988, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 11.001454046406302, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.001454046406302}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 2, "seed": 202610300002, "observed_counts": [357076, 265718], "observed_successes": [178507, 212262]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 780942.0, "pilot_cost": 655360.0, "queries": 375426, "counts": [109182, 4100], "successes": [54670, 3301], "pilot_counts": [131072, 131072], "pilot_successes": [65620, 104953], "weight": 0.8694313824554831, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 13.271106384000007, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.254510637514139, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.254510637514139}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 4, "seed": 202610300004, "observed_counts": [240254, 135172], "observed_successes": [120290, 108254]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 764582.0, "pilot_cost": 655360.0, "queries": 360650, "counts": [94934, 3572], "successes": [47417, 2842], "pilot_counts": [131072, 131072], "pilot_successes": [65407, 104907], "weight": 0.8692105790178858, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 17.788101592000032, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 11.245250935891034, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.245250935891034}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 1, "seed": 202610300001, "observed_counts": [226006, 134644], "observed_successes": [112824, 107749]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1436350.0, "pilot_cost": 1310720.0, "queries": 637570, "counts": [109166, 4116], "successes": [54688, 3261], "pilot_counts": [262144, 262144], "pilot_successes": [131477, 209786], "weight": 0.8689571831810754, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 15.594265172999997, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.729610468546724, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.729610468546724}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 3, "seed": 202610300003, "observed_counts": [371310, 266260], "observed_successes": [186165, 213047]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1419972.0, "pilot_cost": 1310720.0, "queries": 622794, "counts": [94924, 3582], "successes": [47452, 2882], "pilot_counts": [262144, 262144], "pilot_successes": [131551, 209800], "weight": 0.8688543080361208, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 13.891423663000012, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 11.576383140355508, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.576383140355508}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 5, "seed": 202610300005, "observed_counts": [357068, 265726], "observed_successes": [179003, 212682]}
{"stopped": true, "estimate": -0.0044567160747401215, "estimate_rational": "-9878235919502389817241330194106027/2216483113090933395300105877402419200", "cost": 821452.0, "pilot_cost": 655360.0, "queries": 411961, "counts": [144392, 5425], "successes": [71713, 4328], "pilot_counts": [131072, 131072], "pilot_successes": [65634, 104937], "weight": 0.8693598641479351, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 13.806384406000006, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 13.515357089353824, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 13.515357089353824}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 6, "seed": 202610300006, "observed_counts": [275464, 136497], "observed_successes": [137347, 109265]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 780930.0, "pilot_cost": 655360.0, "queries": 375426, "counts": [109186, 4096], "successes": [54698, 3282], "pilot_counts": [131072, 131072], "pilot_successes": [65595, 104973], "weight": 0.8695433760841988, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 9.739717437000024, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.044594914913503, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.044594914913503}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 8, "seed": 202610300008, "observed_counts": [240258, 135168], "observed_successes": [120293, 108255]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 764603.0, "pilot_cost": 655360.0, "queries": 360650, "counts": [94927, 3579], "successes": [47451, 2857], "pilot_counts": [131072, 131072], "pilot_successes": [65467, 104672], "weight": 0.8689723363317718, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 14.759573415999967, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 10.997231367895083, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 10.997231367895083}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 7, "seed": 202610300007, "observed_counts": [225999, 134651], "observed_successes": [112918, 107529]}
{"stopped": true, "estimate": 0.0029428588599740347, "estimate_rational": "2473422054379066360714454378043841/840482731951640313565781349269241856", "cost": 1455191.0, "pilot_cost": 1310720.0, "queries": 654563, "counts": [125543, 4732], "successes": [63048, 3776], "pilot_counts": [262144, 262144], "pilot_successes": [130895, 209432], "weight": 0.8689913116432258, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 13.871284737999986, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.31660583967779, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.31660583967779}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 9, "seed": 202610300009, "observed_counts": [387687, 266876], "observed_successes": [193943, 213208]}
{"stopped": true, "estimate": 0.003301882465324918, "estimate_rational": "38952583019706247570251110106386587/11797083460350599179249568585112092672", "cost": 780915.0, "pilot_cost": 655360.0, "queries": 375426, "counts": [109191, 4091], "successes": [54865, 3256], "pilot_counts": [131072, 131072], "pilot_successes": [65514, 104990], "weight": 0.8696859689461287, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 12.892476359, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.162706378768325, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.162706378768325}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 12, "seed": 202610300012, "observed_counts": [240263, 135163], "observed_successes": [120379, 108246]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1436284.0, "pilot_cost": 1310720.0, "queries": 637570, "counts": [109188, 4094], "successes": [54673, 3303], "pilot_counts": [262144, 262144], "pilot_successes": [130956, 210003], "weight": 0.8695970454955241, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 14.206000803999984, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.49769640356027, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.49769640356027}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 10, "seed": 202610300010, "observed_counts": [371332, 266238], "observed_successes": [185629, 213306]}
{"stopped": true, "estimate": 0.0015352762639039947, "estimate_rational": "7758539721614072573753956387922605/5053513757768378445275598920399978496", "cost": 780909.0, "pilot_cost": 655360.0, "queries": 375426, "counts": [109193, 4089], "successes": [54719, 3292], "pilot_counts": [131072, 131072], "pilot_successes": [65592, 105071], "weight": 0.869726191448326, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 15.68452374399999, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.2190119382808, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.2190119382808}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 11, "seed": 202610300011, "observed_counts": [240265, 135161], "observed_successes": [120311, 108363]}
{"stopped": true, "estimate": 0.001618538430333687, "estimate_rational": "1438453066840278098082040016741827/888735812435246608601584560009904128", "cost": 780972.0, "pilot_cost": 655360.0, "queries": 375426, "counts": [109172, 4110], "successes": [54717, 3290], "pilot_counts": [131072, 131072], "pilot_successes": [65603, 104761], "weight": 0.8691393549149901, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 12.777995777000001, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.086743192236792, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.086743192236792}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 13, "seed": 202610300013, "observed_counts": [240244, 135182], "observed_successes": [120320, 108051]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1436284.0, "pilot_cost": 1310720.0, "queries": 637570, "counts": [109188, 4094], "successes": [54530, 3277], "pilot_counts": [262144, 262144], "pilot_successes": [131021, 209878], "weight": 0.8695849995622449, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 14.23942808299995, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 10.899046591193635, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 10.899046591193635}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 15, "seed": 202610300015, "observed_counts": [371332, 266238], "observed_successes": [185551, 213155]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1436356.0, "pilot_cost": 1310720.0, "queries": 637570, "counts": [109164, 4118], "successes": [54690, 3293], "pilot_counts": [262144, 262144], "pilot_successes": [131609, 209962], "weight": 0.8689112585260762, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 16.81772438600001, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.068730868512038, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.068730868512038}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 14, "seed": 202610300014, "observed_counts": [371308, 266262], "observed_successes": [186299, 213255]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 780963.0, "pilot_cost": 655360.0, "queries": 375426, "counts": [109175, 4107], "successes": [54602, 3336], "pilot_counts": [131072, 131072], "pilot_successes": [65428, 104870], "weight": 0.8692088462735172, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 10.512073027999975, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.997188646263135, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.997188646263135}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 18, "seed": 202610300018, "observed_counts": [240247, 135179], "observed_successes": [120030, 108206]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702578.0, "queries": 304730, "counts": [172114, 132616], "successes": [86036, 106152], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.391117647117138, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [172114, 132616], "all_successes": [86036, 106152], "wall_seconds": 11.907936076999988, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [172114, 132616], "observed_successes": [86036, 106152]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131477, 209786], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941873941051018, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131477, 209786], "wall_seconds": 6.5299559430000045, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [131477, 209786]}
{"stopped": true, "estimate": 0.0007017128698137907, "estimate_rational": "1691944552134488286667327178304842135/2411163632474731869801125395488290373632", "cost": 702563.0, "queries": 304730, "counts": [172119, 132611], "successes": [86157, 106155], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.39121326918337, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [172119, 132611], "all_successes": [86157, 106155], "wall_seconds": 14.909802879999972, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [172119, 132611], "observed_successes": [86157, 106155]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130993, 209415], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.93922395381418, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [130993, 209415], "wall_seconds": 10.514965607000022, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [262144, 262144], "observed_successes": [130993, 209415]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702572.0, "queries": 304730, "counts": [172116, 132614], "successes": [86036, 106157], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.391209559543366, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [172116, 132614], "all_successes": [86036, 106157], "wall_seconds": 6.008209066999996, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [172116, 132614], "observed_successes": [86036, 106157]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 764561.0, "pilot_cost": 655360.0, "queries": 360650, "counts": [94941, 3565], "successes": [47469, 2850], "pilot_counts": [131072, 131072], "pilot_successes": [65556, 104844], "weight": 0.8694327988997068, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 23.548498763999987, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 10.984350247456469, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 10.984350247456469}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 17, "seed": 202610300017, "observed_counts": [226013, 134637], "observed_successes": [113025, 107694]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 696411.0, "queries": 299175, "counts": [166763, 132412], "successes": [83363, 106050], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.375428432291667, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [166763, 132412], "all_successes": [83363, 106050], "wall_seconds": 13.300468592000016, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [166763, 132412], "observed_successes": [83363, 106050]}
{"stopped": true, "estimate": -0.0031029833411699926, "estimate_rational": "-38549339912925139182219731901043859/12423315137228534214561266967880138752", "cost": 1476827.0, "pilot_cost": 1310720.0, "queries": 674105, "counts": [144387, 5430], "successes": [71866, 4382], "pilot_counts": [262144, 262144], "pilot_successes": [131230, 209680], "weight": 0.8692444000117775, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 24.40268450100001, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 13.310968535759256, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 13.310968535759256}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 19, "seed": 202610300019, "observed_counts": [406531, 267574], "observed_successes": [203096, 214062]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130895, 209432], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.939345323486826, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [130895, 209432], "wall_seconds": 5.133421311999996, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [262144, 262144], "observed_successes": [130895, 209432]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1455209.0, "pilot_cost": 1310720.0, "queries": 654563, "counts": [125537, 4738], "successes": [62835, 3764], "pilot_counts": [262144, 262144], "pilot_successes": [130654, 209681], "weight": 0.8688412948102782, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 32.285497987999975, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.091150740074454, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.091150740074454}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 16, "seed": 202610300016, "observed_counts": [387681, 266882], "observed_successes": [193489, 213445]}
{"stopped": true, "estimate": 0.002243401174399307, "estimate_rational": "186374477924269829800034979248099/83076749736557242056487941267521536", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131551, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941976191125914, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131551, 209800], "wall_seconds": 13.407064361999971, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [131551, 209800]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702560.0, "queries": 304730, "counts": [172120, 132610], "successes": [86075, 106215], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.39207589235307, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [172120, 132610], "all_successes": [86075, 106215], "wall_seconds": 6.0987324359999775, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [172120, 132610], "observed_successes": [86075, 106215]}
{"stopped": true, "estimate": 0.00171754776011291, "estimate_rational": "121803873502832417200237185654726549/70917313818874616987059834025685286912", "cost": 702581.0, "queries": 304730, "counts": [172113, 132617], "successes": [86296, 106012], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.389132853794898, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [172113, 132617], "all_successes": [86296, 106012], "wall_seconds": 4.807696813999996, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [172113, 132617], "observed_successes": [86296, 106012]}
{"stopped": true, "estimate": 0.0006924672292004822, "estimate_rational": "649647742000608600277758497101106591/938163879250556480897939284870928793600", "cost": 709647.0, "queries": 311118, "counts": [178275, 132843], "successes": [89237, 106406], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.410583988810828, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [178275, 132843], "all_successes": [89237, 106406], "wall_seconds": 15.737698370000032, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [178275, 132843], "observed_successes": [89237, 106406]}
{"stopped": true, "estimate": 0.0007291285524262248, "estimate_rational": "5274163004334898843282372224114452863/7233515937326501917618743950843286913024", "cost": 702569.0, "queries": 304730, "counts": [172117, 132613], "successes": [86160, 106079], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.390116262399427, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [172117, 132613], "all_successes": [86160, 106079], "wall_seconds": 4.682579783999984, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [172117, 132613], "observed_successes": [86160, 106079]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130654, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122865083848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [130654, 209681], "wall_seconds": 6.1898180050000065, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [130654, 209681]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702587.0, "queries": 304730, "counts": [172111, 132619], "successes": [86105, 105896], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.387480653156686, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [172111, 132619], "all_successes": [86105, 105896], "wall_seconds": 20.586876191999977, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [172111, 132619], "observed_successes": [86105, 105896]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130956, 210003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943429204165067, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [130956, 210003], "wall_seconds": 16.466556116999982, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [262144, 262144], "observed_successes": [130956, 210003]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131230, 209680], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941111360653238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131230, 209680], "wall_seconds": 5.570926105000012, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [131230, 209680]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702560.0, "queries": 304730, "counts": [172120, 132610], "successes": [86092, 106312], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.39346037654075, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [172120, 132610], "all_successes": [86092, 106312], "wall_seconds": 33.575192250999976, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [172120, 132610], "observed_successes": [86092, 106312]}
{"stopped": true, "estimate": 0.002520109834611157, "estimate_rational": "209362534038627775708020794096013/83076749736557242056487941267521536", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131609, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943141823407558, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131609, 209962], "wall_seconds": 39.411742651, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [131609, 209962]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131021, 209878], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942529356930212, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131021, 209878], "wall_seconds": 40.006714268999986, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [262144, 262144], "observed_successes": [131021, 209878]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 907910.0, "pilot_cost": 655360.0, "queries": 489998, "counts": [219622, 8232], "successes": [109859, 6553], "pilot_counts": [131072, 131072], "pilot_successes": [65529, 104929], "weight": 0.8696235130824655, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 30.599642485999993, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 0, "seed": 202610300000, "observed_counts": [350694, 139304], "observed_successes": [175388, 111482]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 945838.0, "pilot_cost": 655360.0, "queries": 524176, "counts": [252550, 9482], "successes": [126034, 7545], "pilot_counts": [131072, 131072], "pilot_successes": [65620, 104953], "weight": 0.8694313824554831, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 16.902808504999996, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 4, "seed": 202610300004, "observed_counts": [383622, 140554], "observed_successes": [191654, 112498]}
{"stopped": true, "estimate": -0.0016542003955885103, "estimate_rational": "-373929595271318397941373391798752835/226048546638320988408935479431196049408", "cost": 702578.0, "queries": 304730, "counts": [172114, 132616], "successes": [85827, 106130], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.390809340715062, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [172114, 132616], "all_successes": [85827, 106130], "wall_seconds": 41.081861963999984, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [172114, 132616], "observed_successes": [85827, 106130]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 945892.0, "pilot_cost": 655360.0, "queries": 524176, "counts": [252532, 9500], "successes": [126045, 7575], "pilot_counts": [131072, 131072], "pilot_successes": [65407, 104907], "weight": 0.8692105790178858, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 38.19206251000003, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 1, "seed": 202610300001, "observed_counts": [383604, 140572], "observed_successes": [191452, 112482]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1601312.0, "pilot_cost": 1310720.0, "queries": 786320, "counts": [252512, 9520], "successes": [126496, 7563], "pilot_counts": [262144, 262144], "pilot_successes": [131477, 209786], "weight": 0.8689571831810754, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 35.62760034900003, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 3, "seed": 202610300003, "observed_counts": [514656, 271664], "observed_successes": [257973, 217349]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1563375.0, "pilot_cost": 1310720.0, "queries": 752142, "counts": [219587, 8267], "successes": [109741, 6580], "pilot_counts": [262144, 262144], "pilot_successes": [130993, 209415], "weight": 0.8691281052895715, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 37.891318266999974, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 2, "seed": 202610300002, "observed_counts": [481731, 270411], "observed_successes": [240734, 215995]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1563432.0, "pilot_cost": 1310720.0, "queries": 752142, "counts": [219568, 8286], "successes": [109814, 6634], "pilot_counts": [262144, 262144], "pilot_successes": [131551, 209800], "weight": 0.8688543080361208, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 12.146580195000013, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 5, "seed": 202610300005, "observed_counts": [481712, 270430], "observed_successes": [241365, 216434]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 945811.0, "pilot_cost": 655360.0, "queries": 524176, "counts": [252559, 9473], "successes": [126312, 7576], "pilot_counts": [131072, 131072], "pilot_successes": [65595, 104973], "weight": 0.8695433760841988, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.808364227999959, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 8, "seed": 202610300008, "observed_counts": [383631, 140545], "observed_successes": [191907, 112549]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 945949.0, "pilot_cost": 655360.0, "queries": 524176, "counts": [252513, 9519], "successes": [126346, 7600], "pilot_counts": [131072, 131072], "pilot_successes": [65467, 104672], "weight": 0.8689723363317718, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 12.816251920999946, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 7, "seed": 202610300007, "observed_counts": [383585, 140591], "observed_successes": [191813, 112272]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 907898.0, "pilot_cost": 655360.0, "queries": 489998, "counts": [219626, 8228], "successes": [109785, 6564], "pilot_counts": [131072, 131072], "pilot_successes": [65514, 104990], "weight": 0.8696859689461287, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.091162255000029, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 12, "seed": 202610300012, "observed_counts": [350698, 139300], "observed_successes": [175299, 111554]}
{"stopped": true, "estimate": -0.0023250023118373034, "estimate_rational": "-389145276173241607642520837005078505/167374145905998900825322438359739531264", "cost": 989430.0, "pilot_cost": 655360.0, "queries": 563481, "counts": [290426, 10911], "successes": [144708, 8712], "pilot_counts": [131072, 131072], "pilot_successes": [65634, 104937], "weight": 0.8693598641479351, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 15.046350786999994, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 6, "seed": 202610300006, "observed_counts": [421498, 141983], "observed_successes": [210342, 113649]}
{"stopped": true, "estimate": 0.0028553093479232517, "estimate_rational": "39748123809497874063607896082545009/13920776688665214067497230813567647744", "cost": 1644724.0, "pilot_cost": 1310720.0, "queries": 825625, "counts": [290448, 10889], "successes": [145836, 8743], "pilot_counts": [262144, 262144], "pilot_successes": [130956, 210003], "weight": 0.8695970454955241, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.268643591, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 10, "seed": 202610300010, "observed_counts": [552592, 273033], "observed_successes": [276792, 218746]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1644892.0, "pilot_cost": 1310720.0, "queries": 825625, "counts": [290392, 10945], "successes": [145562, 8765], "pilot_counts": [262144, 262144], "pilot_successes": [130895, 209432], "weight": 0.8689913116432258, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 10.503689088999977, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 9, "seed": 202610300009, "observed_counts": [552536, 273089], "observed_successes": [276457, 218197]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1601324.0, "pilot_cost": 1310720.0, "queries": 786320, "counts": [252508, 9524], "successes": [126359, 7620], "pilot_counts": [262144, 262144], "pilot_successes": [131609, 209962], "weight": 0.8689112585260762, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 6.152393237999945, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 14, "seed": 202610300014, "observed_counts": [514652, 271668], "observed_successes": [257968, 217582]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1601342.0, "pilot_cost": 1310720.0, "queries": 786320, "counts": [252502, 9530], "successes": [126488, 7586], "pilot_counts": [262144, 262144], "pilot_successes": [130654, 209681], "weight": 0.8688412948102782, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 5.410444554000037, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 16, "seed": 202610300016, "observed_counts": [514646, 271674], "observed_successes": [257142, 217267]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 945769.0, "pilot_cost": 655360.0, "queries": 524176, "counts": [252573, 9459], "successes": [126362, 7612], "pilot_counts": [131072, 131072], "pilot_successes": [65592, 105071], "weight": 0.869726191448326, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 10.99257096699995, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 11, "seed": 202610300011, "observed_counts": [383645, 140531], "observed_successes": [191954, 112683]}
{"stopped": true, "estimate": 0.0019715323090959413, "estimate_rational": "1511944018017096900722646781966581/766887771020302684639475967346081792", "cost": 945910.0, "pilot_cost": 655360.0, "queries": 524176, "counts": [252526, 9506], "successes": [126635, 7569], "pilot_counts": [131072, 131072], "pilot_successes": [65603, 104761], "weight": 0.8691393549149901, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 10.09058447800004, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 13, "seed": 202610300013, "observed_counts": [383598, 140578], "observed_successes": [192238, 112330]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1644727.0, "pilot_cost": 1310720.0, "queries": 825625, "counts": [290447, 10890], "successes": [145441, 8722], "pilot_counts": [262144, 262144], "pilot_successes": [131021, 209878], "weight": 0.8695849995622449, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 10.926383665999992, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 15, "seed": 202610300015, "observed_counts": [552591, 273034], "observed_successes": [276462, 218600]}
{"stopped": true, "estimate": 0.0007017128698137907, "estimate_rational": "1691944552134488286667327178304842135/2411163632474731869801125395488290373632", "cost": 702563.0, "queries": 304730, "counts": [172119, 132611], "successes": [86157, 106155], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.39121326918337, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [172119, 132611], "all_successes": [86157, 106155], "wall_seconds": 6.505497876999925, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [172119, 132611], "observed_successes": [86157, 106155]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 907949.0, "pilot_cost": 655360.0, "queries": 489998, "counts": [219609, 8245], "successes": [109843, 6621], "pilot_counts": [131072, 131072], "pilot_successes": [65556, 104844], "weight": 0.8694327988997068, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 10.387608633000013, "checkpoint": 67, "boundary_winner": "checkpoint", "boundary_value": 27.93136215271255, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.93136215271255}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 17, "seed": 202610300017, "observed_counts": [350681, 139317], "observed_successes": [175399, 111465]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702578.0, "queries": 304730, "counts": [172114, 132616], "successes": [86036, 106152], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.391117647117138, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [172114, 132616], "all_successes": [86036, 106152], "wall_seconds": 5.537593794000031, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [172114, 132616], "observed_successes": [86036, 106152]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 989472.0, "pilot_cost": 655360.0, "queries": 563481, "counts": [290412, 10925], "successes": [145476, 8859], "pilot_counts": [131072, 131072], "pilot_successes": [65428, 104870], "weight": 0.8692088462735172, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 9.762008081999966, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 18, "seed": 202610300018, "observed_counts": [421484, 141997], "observed_successes": [210904, 113729]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1644823.0, "pilot_cost": 1310720.0, "queries": 825625, "counts": [290415, 10922], "successes": [144931, 8739], "pilot_counts": [262144, 262144], "pilot_successes": [131230, 209680], "weight": 0.8692444000117775, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 10.025309730999993, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 19, "seed": 202610300019, "observed_counts": [552559, 273066], "observed_successes": [276161, 218419]}
{"stopped": true, "estimate": 0.002243401174399307, "estimate_rational": "186374477924269829800034979248099/83076749736557242056487941267521536", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131551, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941976191125914, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131551, 209800], "wall_seconds": 5.263429255999995, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [131551, 209800]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130993, 209415], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.93922395381418, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [130993, 209415], "wall_seconds": 10.532552866999936, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [262144, 262144], "observed_successes": [130993, 209415]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702587.0, "queries": 304730, "counts": [172111, 132619], "successes": [86105, 105896], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.387480653156686, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [172111, 132619], "all_successes": [86105, 105896], "wall_seconds": 6.142977545999997, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [172111, 132619], "observed_successes": [86105, 105896]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131477, 209786], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941873941051018, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131477, 209786], "wall_seconds": 13.144489115000056, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [131477, 209786]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 696411.0, "queries": 299175, "counts": [166763, 132412], "successes": [83363, 106050], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.375428432291667, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [166763, 132412], "all_successes": [83363, 106050], "wall_seconds": 10.758267025999999, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [166763, 132412], "observed_successes": [83363, 106050]}
{"stopped": true, "estimate": 0.0006924672292004822, "estimate_rational": "649647742000608600277758497101106591/938163879250556480897939284870928793600", "cost": 709647.0, "queries": 311118, "counts": [178275, 132843], "successes": [89237, 106406], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.410583988810828, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [178275, 132843], "all_successes": [89237, 106406], "wall_seconds": 8.489574471999958, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [178275, 132843], "observed_successes": [89237, 106406]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130956, 210003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943429204165067, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [130956, 210003], "wall_seconds": 5.874338153999929, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [262144, 262144], "observed_successes": [130956, 210003]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702572.0, "queries": 304730, "counts": [172116, 132614], "successes": [86036, 106157], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.391209559543366, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [172116, 132614], "all_successes": [86036, 106157], "wall_seconds": 11.104582394999966, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [172116, 132614], "observed_successes": [86036, 106157]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702560.0, "queries": 304730, "counts": [172120, 132610], "successes": [86075, 106215], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.39207589235307, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [172120, 132610], "all_successes": [86075, 106215], "wall_seconds": 5.194611706000046, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [172120, 132610], "observed_successes": [86075, 106215]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130895, 209432], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.939345323486826, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [130895, 209432], "wall_seconds": 10.21717189399999, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [262144, 262144], "observed_successes": [130895, 209432]}
{"stopped": true, "estimate": -0.0016542003955885103, "estimate_rational": "-373929595271318397941373391798752835/226048546638320988408935479431196049408", "cost": 702578.0, "queries": 304730, "counts": [172114, 132616], "successes": [85827, 106130], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.390809340715062, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [172114, 132616], "all_successes": [85827, 106130], "wall_seconds": 4.784004084999992, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [172114, 132616], "observed_successes": [85827, 106130]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130654, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122865083848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [130654, 209681], "wall_seconds": 5.9540971799999625, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [130654, 209681]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702560.0, "queries": 304730, "counts": [172120, 132610], "successes": [86092, 106312], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.39346037654075, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [172120, 132610], "all_successes": [86092, 106312], "wall_seconds": 11.09475523399999, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [172120, 132610], "observed_successes": [86092, 106312]}
{"stopped": true, "estimate": 0.00171754776011291, "estimate_rational": "121803873502832417200237185654726549/70917313818874616987059834025685286912", "cost": 702581.0, "queries": 304730, "counts": [172113, 132617], "successes": [86296, 106012], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.389132853794898, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [172113, 132617], "all_successes": [86296, 106012], "wall_seconds": 9.779297292000024, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [172113, 132617], "observed_successes": [86296, 106012]}
{"stopped": true, "estimate": 0.002520109834611157, "estimate_rational": "209362534038627775708020794096013/83076749736557242056487941267521536", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131609, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943141823407558, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131609, 209962], "wall_seconds": 9.576358138000046, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [131609, 209962]}
{"stopped": true, "estimate": 0.0007291285524262248, "estimate_rational": "5274163004334898843282372224114452863/7233515937326501917618743950843286913024", "cost": 702569.0, "queries": 304730, "counts": [172117, 132613], "successes": [86160, 106079], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.390116262399427, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [172117, 132613], "all_successes": [86160, 106079], "wall_seconds": 9.56881453799997, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [172117, 132613], "observed_successes": [86160, 106079]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131021, 209878], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942529356930212, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131021, 209878], "wall_seconds": 11.054903730999968, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [262144, 262144], "observed_successes": [131021, 209878]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 799756.0, "pilot_cost": 655360.0, "queries": 392419, "counts": [125568, 4707], "successes": [62885, 3739], "pilot_counts": [131072, 131072], "pilot_successes": [65529, 104929], "weight": 0.8696235130824655, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.589324812999962, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.781223893527782, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.65176625612533, "localized": 12.781223893527782, "checkpoint": 29.01832707732372}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 0, "seed": 202610300000, "observed_counts": [256640, 135779], "observed_successes": [128414, 108668]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131230, 209680], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941111360653238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131230, 209680], "wall_seconds": 10.02713371599998, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [131230, 209680]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 780963.0, "pilot_cost": 655360.0, "queries": 375426, "counts": [109175, 4107], "successes": [54503, 3269], "pilot_counts": [131072, 131072], "pilot_successes": [65407, 104907], "weight": 0.8692105790178858, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 6.0075859270000365, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.357111250529627, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.51657358073599, "localized": 12.357111250529627, "checkpoint": 28.983602028985825}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 1, "seed": 202610300001, "observed_counts": [240247, 135179], "observed_successes": [119910, 108176]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1436332.0, "pilot_cost": 1310720.0, "queries": 637570, "counts": [109172, 4110], "successes": [54672, 3276], "pilot_counts": [262144, 262144], "pilot_successes": [130993, 209415], "weight": 0.8691281052895715, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 9.622498097999937, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.195971645322777, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.518977389668773, "localized": 12.195971645322777, "checkpoint": 28.983602028985825}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 2, "seed": 202610300002, "observed_counts": [371316, 266254], "observed_successes": [185665, 212691]}
{"stopped": true, "estimate": 0.0029567302010750436, "estimate_rational": "2485080677043475601017974958537127/840482731951640313565781349269241856", "cost": 1455191.0, "pilot_cost": 1310720.0, "queries": 654563, "counts": [125543, 4732], "successes": [63048, 3776], "pilot_counts": [262144, 262144], "pilot_successes": [130895, 209432], "weight": 0.8689913116432258, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 4.991534970000089, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.415218128345899, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.660932366045316, "localized": 13.415218128345899, "checkpoint": 29.01832707732372}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 9, "seed": 202610300009, "observed_counts": [387687, 266876], "observed_successes": [193943, 213208]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 764603.0, "pilot_cost": 655360.0, "queries": 360650, "counts": [94927, 3579], "successes": [47451, 2857], "pilot_counts": [131072, 131072], "pilot_successes": [65467, 104672], "weight": 0.8689723363317718, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.515688018999981, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.095843656563192, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.382109119991977, "localized": 12.095843656563192, "checkpoint": 28.948325697525178}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 7, "seed": 202610300007, "observed_counts": [225999, 134651], "observed_successes": [112918, 107529]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 799780.0, "pilot_cost": 655360.0, "queries": 392419, "counts": [125560, 4715], "successes": [62753, 3805], "pilot_counts": [131072, 131072], "pilot_successes": [65620, 104953], "weight": 0.8694313824554831, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 9.408596868000018, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.805260409417448, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.676419785692655, "localized": 12.805260409417448, "checkpoint": 29.01832707732372}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 4, "seed": 202610300004, "observed_counts": [256632, 135787], "observed_successes": [128373, 108758]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1455197.0, "pilot_cost": 1310720.0, "queries": 654563, "counts": [125541, 4734], "successes": [62819, 3769], "pilot_counts": [262144, 262144], "pilot_successes": [131477, 209786], "weight": 0.8689571831810754, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 11.585166358000038, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.46911588018011, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.657792193176732, "localized": 12.46911588018011, "checkpoint": 29.01832707732372}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 3, "seed": 202610300003, "observed_counts": [387685, 266878], "observed_successes": [194296, 213555]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1436362.0, "pilot_cost": 1310720.0, "queries": 637570, "counts": [109162, 4120], "successes": [54560, 3327], "pilot_counts": [262144, 262144], "pilot_successes": [131551, 209800], "weight": 0.8688543080361208, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 9.205086105999953, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 13.266738392843665, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.54005138420101, "localized": 13.266738392843665, "checkpoint": 28.983602028985825}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 5, "seed": 202610300005, "observed_counts": [371306, 266264], "observed_successes": [186111, 213127]}
{"stopped": true, "estimate": -0.004475534434330431, "estimate_rational": "-39679785983001531403143644506101033/8865932452363733581200423509609676800", "cost": 821452.0, "pilot_cost": 655360.0, "queries": 411961, "counts": [144392, 5425], "successes": [71713, 4328], "pilot_counts": [131072, 131072], "pilot_successes": [65634, 104937], "weight": 0.8693598641479351, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 9.356931331000055, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 14.613969378021933, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.79886729785929, "localized": 14.613969378021933, "checkpoint": 29.052517809175665}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 6, "seed": 202610300006, "observed_counts": [275464, 136497], "observed_successes": [137347, 109265]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 799765.0, "pilot_cost": 655360.0, "queries": 392419, "counts": [125565, 4710], "successes": [62798, 3758], "pilot_counts": [131072, 131072], "pilot_successes": [65595, 104973], "weight": 0.8695433760841988, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 8.686501461000034, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.286963645777767, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.658506458608, "localized": 12.286963645777767, "checkpoint": 29.01832707732372}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 8, "seed": 202610300008, "observed_counts": [256637, 135782], "observed_successes": [128393, 108731]}
{"stopped": true, "estimate": 0.002416500850237639, "estimate_rational": "504864906426667801249768127150725/208923951496652429855137055140478976", "cost": 799747.0, "pilot_cost": 655360.0, "queries": 392419, "counts": [125571, 4704], "successes": [63013, 3746], "pilot_counts": [131072, 131072], "pilot_successes": [65514, 104990], "weight": 0.8696859689461287, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 4.339722810000012, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.956023834408631, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.655083385154246, "localized": 12.956023834408631, "checkpoint": 29.01832707732372}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 12, "seed": 202610300012, "observed_counts": [256643, 135776], "observed_successes": [128527, 108736]}
{"stopped": true, "estimate": 0.001969720852619412, "estimate_rational": "46081017583230487097610628964385829/23394694492851685092797221940639039488", "cost": 799744.0, "pilot_cost": 655360.0, "queries": 392419, "counts": [125572, 4703], "successes": [62967, 3787], "pilot_counts": [131072, 131072], "pilot_successes": [65592, 105071], "weight": 0.869726191448326, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 5.902063318000046, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.463668401377113, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.67173528226958, "localized": 12.463668401377113, "checkpoint": 29.01832707732372}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 11, "seed": 202610300011, "observed_counts": [256644, 135775], "observed_successes": [128559, 108858]}
{"stopped": true, "estimate": 0.00237812801815816, "estimate_rational": "36825554026118556550021488589372099/15485101619819288337048033376209993728", "cost": 1476779.0, "pilot_cost": 1310720.0, "queries": 674105, "counts": [144403, 5414], "successes": [72453, 4365], "pilot_counts": [262144, 262144], "pilot_successes": [130956, 210003], "weight": 0.8695970454955241, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.127332323000019, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 13.353572729985334, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.813956207364182, "localized": 13.353572729985334, "checkpoint": 29.052517809175665}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 10, "seed": 202610300010, "observed_counts": [406547, 267558], "observed_successes": [203409, 214368]}
{"stopped": true, "estimate": 0.00201064608938306, "estimate_rational": "330473994835832128930597292206766185/164362090663719781627617957911631757312", "cost": 846391.0, "pilot_cost": 655360.0, "queries": 434434, "counts": [166043, 6247], "successes": [83261, 5077], "pilot_counts": [131072, 131072], "pilot_successes": [65428, 104870], "weight": 0.8692088462735172, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 4.826175017000082, "checkpoint": 65, "boundary_winner": "localized", "boundary_value": 15.995102943750078, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.968292586267033, "localized": 15.995102943750078, "checkpoint": 29.08619041972603}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 18, "seed": 202610300018, "observed_counts": [297115, 137319], "observed_successes": [148689, 109947]}
{"stopped": true, "estimate": 0.00258360007151641, "estimate_rational": "30363501697401375582421589865200227/11752400083957235578208380090597769216", "cost": 799813.0, "pilot_cost": 655360.0, "queries": 392419, "counts": [125549, 4726], "successes": [63018, 3765], "pilot_counts": [131072, 131072], "pilot_successes": [65603, 104761], "weight": 0.8691393549149901, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 8.94566832800001, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.50310591892545, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.657902057220603, "localized": 12.50310591892545, "checkpoint": 29.01832707732372}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 13, "seed": 202610300013, "observed_counts": [256621, 135798], "observed_successes": [128621, 108526]}
{"stopped": true, "estimate": -0.003115831536940662, "estimate_rational": "-19354478548964487471474757592817277/6211657568614267107280633483940069376", "cost": 1476827.0, "pilot_cost": 1310720.0, "queries": 674105, "counts": [144387, 5430], "successes": [71866, 4382], "pilot_counts": [262144, 262144], "pilot_successes": [131230, 209680], "weight": 0.8692444000117775, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 5.341086518999987, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 14.409580824427367, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.8168641959559, "localized": 14.409580824427367, "checkpoint": 29.052517809175665}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 19, "seed": 202610300019, "observed_counts": [406531, 267574], "observed_successes": [203096, 214062]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1455200.0, "pilot_cost": 1310720.0, "queries": 654563, "counts": [125540, 4735], "successes": [62925, 3786], "pilot_counts": [262144, 262144], "pilot_successes": [131609, 209962], "weight": 0.8689112585260762, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 10.024938341000052, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.135839443223281, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.664215861439054, "localized": 12.135839443223281, "checkpoint": 29.01832707732372}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 14, "seed": 202610300014, "observed_counts": [387684, 266879], "observed_successes": [194534, 213748]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 764561.0, "pilot_cost": 655360.0, "queries": 360650, "counts": [94941, 3565], "successes": [47469, 2850], "pilot_counts": [131072, 131072], "pilot_successes": [65556, 104844], "weight": 0.8694327988997068, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 9.548867593999944, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 12.082962536124578, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.382401602813186, "localized": 12.082962536124578, "checkpoint": 28.948325697525178}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 17, "seed": 202610300017, "observed_counts": [226013, 134637], "observed_successes": [113025, 107694]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1436284.0, "pilot_cost": 1310720.0, "queries": 637570, "counts": [109188, 4094], "successes": [54530, 3277], "pilot_counts": [262144, 262144], "pilot_successes": [131021, 209878], "weight": 0.8695849995622449, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 10.987913160999938, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.997658879861746, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.523342807140455, "localized": 11.997658879861746, "checkpoint": 28.983602028985825}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 15, "seed": 202610300015, "observed_counts": [371332, 266238], "observed_successes": [185551, 213155]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702578.0, "queries": 304730, "counts": [172114, 132616], "successes": [86036, 106152], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.391117647117138, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [172114, 132616], "all_successes": [86036, 106152], "wall_seconds": 5.523387943999978, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [172114, 132616], "observed_successes": [86036, 106152]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1455209.0, "pilot_cost": 1310720.0, "queries": 654563, "counts": [125537, 4738], "successes": [62835, 3764], "pilot_counts": [262144, 262144], "pilot_successes": [130654, 209681], "weight": 0.8688412948102782, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 12.605755664000071, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.189763028742563, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.65506613715875, "localized": 13.189763028742563, "checkpoint": 29.01832707732372}, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 16, "seed": 202610300016, "observed_counts": [387681, 266882], "observed_successes": [193489, 213445]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131477, 209786], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941873941051018, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131477, 209786], "wall_seconds": 7.368945661999987, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [131477, 209786]}
{"stopped": true, "estimate": 0.0007017128698137907, "estimate_rational": "1691944552134488286667327178304842135/2411163632474731869801125395488290373632", "cost": 702563.0, "queries": 304730, "counts": [172119, 132611], "successes": [86157, 106155], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.39121326918337, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [172119, 132611], "all_successes": [86157, 106155], "wall_seconds": 10.633117835999997, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [172119, 132611], "observed_successes": [86157, 106155]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130993, 209415], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.93922395381418, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [130993, 209415], "wall_seconds": 10.178013233000001, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [262144, 262144], "observed_successes": [130993, 209415]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702587.0, "queries": 304730, "counts": [172111, 132619], "successes": [86105, 105896], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.387480653156686, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [172111, 132619], "all_successes": [86105, 105896], "wall_seconds": 6.028751358999898, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [172111, 132619], "observed_successes": [86105, 105896]}
{"stopped": true, "estimate": 0.002243401174399307, "estimate_rational": "186374477924269829800034979248099/83076749736557242056487941267521536", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131551, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941976191125914, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131551, 209800], "wall_seconds": 8.968326990000037, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [131551, 209800]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 696411.0, "queries": 299175, "counts": [166763, 132412], "successes": [83363, 106050], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.375428432291667, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [166763, 132412], "all_successes": [83363, 106050], "wall_seconds": 10.581249981000042, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [166763, 132412], "observed_successes": [83363, 106050]}
{"stopped": true, "estimate": 0.0006924672292004822, "estimate_rational": "649647742000608600277758497101106591/938163879250556480897939284870928793600", "cost": 709647.0, "queries": 311118, "counts": [178275, 132843], "successes": [89237, 106406], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.410583988810828, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [178275, 132843], "all_successes": [89237, 106406], "wall_seconds": 8.31213143299999, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [178275, 132843], "observed_successes": [89237, 106406]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702572.0, "queries": 304730, "counts": [172116, 132614], "successes": [86036, 106157], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.391209559543366, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [172116, 132614], "all_successes": [86036, 106157], "wall_seconds": 11.004994194000005, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [172116, 132614], "observed_successes": [86036, 106157]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130895, 209432], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.939345323486826, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [130895, 209432], "wall_seconds": 5.8479547130000356, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [262144, 262144], "observed_successes": [130895, 209432]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702560.0, "queries": 304730, "counts": [172120, 132610], "successes": [86075, 106215], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.39207589235307, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [172120, 132610], "all_successes": [86075, 106215], "wall_seconds": 5.152190918999963, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [172120, 132610], "observed_successes": [86075, 106215]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130956, 210003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943429204165067, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [130956, 210003], "wall_seconds": 9.971124929999974, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [262144, 262144], "observed_successes": [130956, 210003]}
{"stopped": true, "estimate": 0.0007291285524262248, "estimate_rational": "5274163004334898843282372224114452863/7233515937326501917618743950843286913024", "cost": 702569.0, "queries": 304730, "counts": [172117, 132613], "successes": [86160, 106079], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.390116262399427, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [172117, 132613], "all_successes": [86160, 106079], "wall_seconds": 5.290358526999967, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [172117, 132613], "observed_successes": [86160, 106079]}
{"stopped": true, "estimate": -0.0016542003955885103, "estimate_rational": "-373929595271318397941373391798752835/226048546638320988408935479431196049408", "cost": 702578.0, "queries": 304730, "counts": [172114, 132616], "successes": [85827, 106130], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.390809340715062, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [172114, 132616], "all_successes": [85827, 106130], "wall_seconds": 4.800045197999907, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [172114, 132616], "observed_successes": [85827, 106130]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 702560.0, "queries": 304730, "counts": [172120, 132610], "successes": [86092, 106312], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.39346037654075, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [172120, 132610], "all_successes": [86092, 106312], "wall_seconds": 11.004759117999924, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [172120, 132610], "observed_successes": [86092, 106312]}
{"stopped": true, "estimate": 0.00171754776011291, "estimate_rational": "121803873502832417200237185654726549/70917313818874616987059834025685286912", "cost": 702581.0, "queries": 304730, "counts": [172113, 132617], "successes": [86296, 106012], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.389132853794898, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [172113, 132617], "all_successes": [86296, 106012], "wall_seconds": 9.43302495499995, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [172113, 132617], "observed_successes": [86296, 106012]}
{"stopped": true, "estimate": 0.002520109834611157, "estimate_rational": "209362534038627775708020794096013/83076749736557242056487941267521536", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131609, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943141823407558, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131609, 209962], "wall_seconds": 9.733059357000002, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [131609, 209962]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131021, 209878], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942529356930212, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131021, 209878], "wall_seconds": 10.832427720000055, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [262144, 262144], "observed_successes": [131021, 209878]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [130654, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122865083848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [130654, 209681], "wall_seconds": 10.966856119, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [130654, 209681]}
{"stopped": true, "estimate": -0.0013972816132871563, "estimate_rational": "-74539666839363151333921046998213371/53346201746694316965935561372082372608", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [175056, 23078], "successes": [87314, 18368], "pilot_counts": [131072, 131072], "pilot_successes": [65407, 104907], "weight": 0.8835242341268236, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 5.039292640000099, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.516928230229066, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.516928230229066}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 1, "seed": 202610300001, "observed_counts": [306128, 154150], "observed_successes": [152721, 123275]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201343, 26511], "successes": [100718, 21190], "pilot_counts": [131072, 131072], "pilot_successes": [65529, 104929], "weight": 0.8836519547517763, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 7.305372018000071, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.66244693308251, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.66244693308251}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 0, "seed": 202610300000, "observed_counts": [332415, 157583], "observed_successes": [166247, 126119]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 1310720.0, "queries": 524288, "counts": [262144, 262144], "successes": [131230, 209680], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941111360653238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131230, 209680], "wall_seconds": 9.998002732000032, "case": "unequal_costs", "theta": [0.5, 0.8], "costs": [1, 4], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [131230, 209680]}
{"stopped": true, "estimate": -0.0013865843979078106, "estimate_rational": "-489636550507167541162974055833497637/353124231922680178919677227309329285120", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201282, 26572], "successes": [100398, 21227], "pilot_counts": [131072, 131072], "pilot_successes": [65719, 104813], "weight": 0.8833813087704475, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 8.99094461499999, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.662623216596522, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.662623216596522}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 2, "seed": 202610300002, "observed_counts": [332354, 157644], "observed_successes": [166117, 126040]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [175019, 23115], "successes": [87426, 18456], "pilot_counts": [131072, 131072], "pilot_successes": [65467, 104672], "weight": 0.8833371729051183, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.962361184999963, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.522276507940894, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.522276507940894}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 7, "seed": 202610300007, "observed_counts": [306091, 154187], "observed_successes": [152893, 123128]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201343, 26511], "successes": [100699, 21279], "pilot_counts": [131072, 131072], "pilot_successes": [65595, 104973], "weight": 0.8836513874488626, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.313915032000068, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.66878478519166, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.66878478519166}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 8, "seed": 202610300008, "observed_counts": [332415, 157583], "observed_successes": [166294, 126252]}
{"stopped": true, "estimate": 0.0015625959728273226, "estimate_rational": "278029094627005059079110540802687239/177927691778154324439957561247216435200", "cost": 722422.0, "pilot_cost": 524288.0, "queries": 722422, "counts": [175040, 23094], "successes": [87759, 18390], "pilot_counts": [262144, 262144], "pilot_successes": [131477, 209786], "weight": 0.8834459325328855, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 11.180057617999978, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.517961649624507, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.517961649624507}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 3, "seed": 202610300003, "observed_counts": [437184, 285238], "observed_successes": [219236, 228176]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [175073, 23061], "successes": [87514, 18409], "pilot_counts": [131072, 131072], "pilot_successes": [65620, 104953], "weight": 0.8836097086196921, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 10.807051015999946, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.520948805077733, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.520948805077733}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 4, "seed": 202610300004, "observed_counts": [306145, 154133], "observed_successes": [153134, 123362]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 722422.0, "pilot_cost": 524288.0, "queries": 722422, "counts": [175035, 23099], "successes": [87537, 18492], "pilot_counts": [262144, 262144], "pilot_successes": [131551, 209800], "weight": 0.8834206958655774, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 9.387692944000037, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.52592060822064, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.52592060822064}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 5, "seed": 202610300005, "observed_counts": [437179, 285243], "observed_successes": [219088, 228292]}
{"stopped": true, "estimate": -0.003155994982690833, "estimate_rational": "-1271793931221341660025217479923444103/402977171445626764580367126651763425280", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201327, 26527], "successes": [100109, 21171], "pilot_counts": [131072, 131072], "pilot_successes": [65634, 104937], "weight": 0.883581467823561, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 10.049044691000063, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.660497789012762, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.660497789012762}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 6, "seed": 202610300006, "observed_counts": [332399, 157599], "observed_successes": [165743, 126108]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201366, 26488], "successes": [100841, 21260], "pilot_counts": [131072, 131072], "pilot_successes": [65592, 105071], "weight": 0.883752097818021, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.6529524469999615, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.668370258518053, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.668370258518053}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 11, "seed": 202610300011, "observed_counts": [332438, 157560], "observed_successes": [166433, 126331]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201251, 26603], "successes": [100488, 21240], "pilot_counts": [131072, 131072], "pilot_successes": [65723, 104687], "weight": 0.8832482714375605, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 9.477333904000034, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.662306065261383, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.662306065261383}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 9, "seed": 202610300009, "observed_counts": [332323, 157675], "observed_successes": [166211, 125927]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201354, 26500], "successes": [100732, 21247], "pilot_counts": [131072, 131072], "pilot_successes": [65514, 104990], "weight": 0.8837002306925371, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 6.084328082999946, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.666939392210505, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.666939392210505}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 12, "seed": 202610300012, "observed_counts": [332426, 157572], "observed_successes": [166246, 126237]}
{"stopped": true, "estimate": 0.0024122864357347075, "estimate_rational": "637457936724729102802709042049289041/264254662001023615262931132438544384000", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201350, 26504], "successes": [101093, 21271], "pilot_counts": [262144, 262144], "pilot_successes": [130956, 210003], "weight": 0.8836808537324272, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.207171438000046, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.668507105751196, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.668507105751196}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 10, "seed": 202610300010, "observed_counts": [463494, 288648], "observed_successes": [232049, 231274]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 460278.0, "pilot_cost": 262144.0, "queries": 460278, "counts": [175062, 23072], "successes": [87457, 18437], "pilot_counts": [131072, 131072], "pilot_successes": [65556, 104844], "weight": 0.8835550937535341, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.150232020999965, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.522703553108986, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.522703553108986}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 17, "seed": 202610300017, "observed_counts": [306134, 154144], "observed_successes": [153013, 123281]}
{"stopped": true, "estimate": 0.002123709566023562, "estimate_rational": "17991931833690690034703250970590570399/8471936144912140242619943505063638466560", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201293, 26561], "successes": [101017, 21257], "pilot_counts": [131072, 131072], "pilot_successes": [65603, 104761], "weight": 0.8834299121186072, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 9.77258773199992, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.66517721761965, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.66517721761965}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 13, "seed": 202610300013, "observed_counts": [332365, 157633], "observed_successes": [166620, 126018]}
{"stopped": true, "estimate": -0.001647516960187145, "estimate_rational": "-4650119781587154801987736250343187779/2822501918923455529996962862409659187200", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201309, 26545], "successes": [100369, 21302], "pilot_counts": [262144, 262144], "pilot_successes": [131230, 209680], "weight": 0.8834997794790415, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 5.3065423829999645, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.669036546804655, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.669036546804655}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 19, "seed": 202610300019, "observed_counts": [463453, 288689], "observed_successes": [231599, 230982]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 722422.0, "pilot_cost": 524288.0, "queries": 722422, "counts": [175047, 23087], "successes": [87593, 18475], "pilot_counts": [262144, 262144], "pilot_successes": [131609, 209962], "weight": 0.8834779358895495, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 10.608021129999997, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.52509327032471, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.52509327032471}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 14, "seed": 202610300014, "observed_counts": [437191, 285231], "observed_successes": [219202, 228437]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201312, 26542], "successes": [100638, 21273], "pilot_counts": [131072, 131072], "pilot_successes": [65353, 104944], "weight": 0.883514806327604, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 10.296850813000106, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.667078318102522, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.667078318102522}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 15, "seed": 202610300015, "observed_counts": [332384, 157614], "observed_successes": [165991, 126217]}
{"stopped": true, "estimate": 0.0014838412351521764, "estimate_rational": "1047926360621427597766306698287009049/706225393792858641778212278523479982080", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201283, 26571], "successes": [100901, 21244], "pilot_counts": [262144, 262144], "pilot_successes": [130654, 209681], "weight": 0.8833866161163838, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.818240454000033, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.663855995572188, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.663855995572188}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 16, "seed": 202610300016, "observed_counts": [463427, 288715], "observed_successes": [231555, 230925]}
{"stopped": true, "estimate": 0.0016613505063939162, "estimate_rational": "73265806799099821385847763345904811/44100150159239221259644259755517542400", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201310, 26544], "successes": [100941, 21358], "pilot_counts": [131072, 131072], "pilot_successes": [65428, 104870], "weight": 0.8835049757428299, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 8.906791509999948, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.673135250182348, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.673135250182348}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold", "replication": 18, "seed": 202610300018, "observed_counts": [332382, 157616], "observed_successes": [166369, 126228]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87120, 109443], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412447915859662, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174341, 136777], "all_successes": [87120, 109443], "wall_seconds": 5.8530878089999305, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [174341, 136777], "observed_successes": [87120, 109443]}
{"stopped": true, "estimate": 0.00056853698847106, "estimate_rational": "238689663069345279182671293183542219/419831370534469965690207971852345671680", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87263, 109460], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412753119386835, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174348, 136770], "all_successes": [87263, 109460], "wall_seconds": 10.676826609000045, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [174348, 136770], "observed_successes": [87263, 109460]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131477, 209786], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941873941051018, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131477, 209786], "wall_seconds": 7.264952649000065, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [131477, 209786]}
{"stopped": true, "estimate": 0.00038881584340382793, "estimate_rational": "918228872763519088233619507273724691/2361603541473585558955023709656076779520", "cost": 311118.0, "queries": 311118, "counts": [174334, 136784], "successes": [87228, 109375], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41144541139306, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174334, 136784], "all_successes": [87228, 109375], "wall_seconds": 9.144363219999946, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [174334, 136784], "observed_successes": [87228, 109375]}
{"stopped": true, "estimate": 0.0005889099913211678, "estimate_rational": "309053610972260878226882322597661129/524789213168087457112759964815432089600", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87266, 109547], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413951263997546, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174348, 136770], "all_successes": [87266, 109547], "wall_seconds": 4.639747899999975, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [174348, 136770], "observed_successes": [87266, 109547]}
{"stopped": true, "estimate": 0.0020190610569593764, "estimate_rational": "1677370301318428468200314813232891/830767497365572420564879412675215360", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131551, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941976191125914, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131551, 209800], "wall_seconds": 8.589179816000069, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [131551, 209800]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174346, 136772], "successes": [87149, 109534], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41375085764526, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174346, 136772], "all_successes": [87149, 109534], "wall_seconds": 10.774482560000024, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [174346, 136772], "observed_successes": [87149, 109534]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 304730.0, "queries": 304730, "counts": [168700, 136030], "successes": [84334, 108895], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.393951072898975, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [168700, 136030], "all_successes": [84334, 108895], "wall_seconds": 10.627090113000008, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [168700, 136030], "observed_successes": [84334, 108895]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130956, 210003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943429204165067, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [130956, 210003], "wall_seconds": 6.095301426999981, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [262144, 262144], "observed_successes": [130956, 210003]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174332, 136786], "successes": [87226, 109232], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.409477611948994, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174332, 136786], "all_successes": [87226, 109232], "wall_seconds": 11.184706355000003, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [174332, 136786], "observed_successes": [87226, 109232]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174350, 136768], "successes": [87198, 109529], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413722924916144, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174350, 136768], "all_successes": [87198, 109529], "wall_seconds": 5.325756626000043, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [174350, 136768], "observed_successes": [87198, 109529]}
{"stopped": true, "estimate": 0.0006483122277684237, "estimate_rational": "3062141832637635181795900147558079457/4723251701079172651014406599523224780800", "cost": 311118.0, "queries": 311118, "counts": [174328, 136790], "successes": [87266, 109259], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.40980440993887, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174328, 136790], "all_successes": [87266, 109259], "wall_seconds": 8.739773066999987, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [174328, 136790], "observed_successes": [87266, 109259]}
{"stopped": true, "estimate": 0.0016642689439822906, "estimate_rational": "31442598907840413221339728192581031869/18892739074133077526580100166569605201920", "cost": 311118.0, "queries": 311118, "counts": [174337, 136781], "successes": [87430, 109309], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41057924469264, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174337, 136781], "all_successes": [87430, 109309], "wall_seconds": 8.18635873800008, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [174337, 136781], "observed_successes": [87430, 109309]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174352, 136766], "successes": [87196, 109652], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41544530871179, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174352, 136766], "all_successes": [87196, 109652], "wall_seconds": 11.252320313000041, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [174352, 136766], "observed_successes": [87196, 109652]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130654, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122865083848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [130654, 209681], "wall_seconds": 6.136003311000081, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [130654, 209681]}
{"stopped": true, "estimate": 0.0022680988511500416, "estimate_rational": "1884262806347649981372187146864117/830767497365572420564879412675215360", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131609, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943141823407558, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131609, 209962], "wall_seconds": 9.860973506999926, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [131609, 209962]}
{"stopped": true, "estimate": -0.00039982046377809823, "estimate_rational": "-6042924885658053139021700179717171725/15114096033393372876671439700910896316416", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87108, 109524], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413561948690354, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174341, 136777], "all_successes": [87108, 109524], "wall_seconds": 9.943631605000064, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [174341, 136777], "observed_successes": [87108, 109524]}
{"stopped": true, "estimate": -0.001572817948296588, "estimate_rational": "-7428674674951985019427961414493424509/4723162450554100332238107472263171276800", "cost": 311118.0, "queries": 311118, "counts": [174340, 136778], "successes": [86924, 109501], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41323866107824, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174340, 136778], "all_successes": [86924, 109501], "wall_seconds": 8.040529795999987, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [174340, 136778], "observed_successes": [86924, 109501]}
{"stopped": true, "estimate": 0.0021093069230437734, "estimate_rational": "367497921828670531181812023119845821/174226859929119959539443586202714767360", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100101, 13181], "successes": [50235, 10499], "pilot_counts": [131072, 131072], "pilot_successes": [65529, 104929], "weight": 0.8836519547517763, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 5.235053084000015, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.034969369078794, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.034969369078794}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 0, "seed": 202610300000, "observed_counts": [231173, 144253], "observed_successes": [115764, 115428]}
{"stopped": true, "estimate": 0.0008840176096903395, "estimate_rational": "66805424753274317250815553784734304077/75570242064154623515028715378791415808000", "cost": 311118.0, "queries": 311118, "counts": [174343, 136775], "successes": [87310, 109428], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41226360478993, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174343, 136775], "all_successes": [87310, 109428], "wall_seconds": 9.004533680000009, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [174343, 136775], "observed_successes": [87310, 109428]}
{"stopped": true, "estimate": -0.003100291694269513, "estimate_rational": "-24401718425351884014607234646911689/7870781472096737227522661181407887360", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115082, 15193], "successes": [57233, 12169], "pilot_counts": [131072, 131072], "pilot_successes": [65719, 104813], "weight": 0.8833813087704475, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 5.167981963000102, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.168103987780677, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 13.168103987780677}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 2, "seed": 202610300002, "observed_counts": [246154, 146265], "observed_successes": [122952, 116982]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131230, 209680], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941111360653238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131230, 209680], "wall_seconds": 10.043029884999896, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "cold:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [131230, 209680]}
{"stopped": true, "estimate": -0.004594665346811392, "estimate_rational": "-62258973434531898177489767830178129/13550273792570858262117431510040576000", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [132375, 17442], "successes": [65655, 13895], "pilot_counts": [131072, 131072], "pilot_successes": [65634, 104937], "weight": 0.883581467823561, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 5.70190021999997, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 14.855287494897752, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 14.855287494897752}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 6, "seed": 202610300006, "observed_counts": [263447, 148514], "observed_successes": [131289, 118832]}
{"stopped": true, "estimate": -0.0008592749417752926, "estimate_rational": "-179816190617454553358726606744644917/209265023190304961829973630298598932480", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100087, 13195], "successes": [49968, 10490], "pilot_counts": [131072, 131072], "pilot_successes": [65407, 104907], "weight": 0.8835242341268236, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 10.832350926999993, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.107374778457805, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.107374778457805}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 1, "seed": 202610300001, "observed_counts": [231159, 144267], "observed_successes": [115375, 115397]}
{"stopped": true, "estimate": 0.0011932591277453012, "estimate_rational": "20620810338367856968421337434706351/17281083260876867245744928974188838912", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115117, 15158], "successes": [57676, 12202], "pilot_counts": [131072, 131072], "pilot_successes": [65595, 104973], "weight": 0.8836513874488626, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 6.23174961899997, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 11.826445956480882, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.826445956480882}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 8, "seed": 202610300008, "observed_counts": [246189, 146230], "observed_successes": [123271, 117175]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100075, 13207], "successes": [50026, 10597], "pilot_counts": [262144, 262144], "pilot_successes": [131551, 209800], "weight": 0.8834206958655774, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 9.12073766399999, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.592389543209142, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.592389543209142}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 5, "seed": 202610300005, "observed_counts": [362219, 275351], "observed_successes": [181577, 220397]}
{"stopped": true, "estimate": 0.0008383045058396288, "estimate_rational": "36270952829595914355144940988715741/43267037904404039186008299409632133120", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115091, 15184], "successes": [57631, 12024], "pilot_counts": [262144, 262144], "pilot_successes": [131477, 209786], "weight": 0.8834459325328855, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 10.964732761999926, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 14.126980061763906, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 14.126980061763906}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 3, "seed": 202610300003, "observed_counts": [377235, 277328], "observed_successes": [189108, 221810]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100097, 13185], "successes": [50112, 10527], "pilot_counts": [131072, 131072], "pilot_successes": [65620, 104953], "weight": 0.8836097086196921, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 10.181068019999998, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.225888537874676, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.225888537874676}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 4, "seed": 202610300004, "observed_counts": [231169, 144257], "observed_successes": [115732, 115480]}
{"stopped": true, "estimate": 0.0013138194267019422, "estimate_rational": "27461077547807757468648093790891833/20901713728455683214108445372854566912", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100105, 13177], "successes": [50165, 10592], "pilot_counts": [262144, 262144], "pilot_successes": [130956, 210003], "weight": 0.8836808537324272, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 4.297143944000027, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.528917317681223, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.528917317681223}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 10, "seed": 202610300010, "observed_counts": [362249, 275321], "observed_successes": [181121, 220595]}
{"stopped": true, "estimate": -0.0034073299398278073, "estimate_rational": "-3499713239548600036322129090948771/1027113106553297729919327836716400640", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115065, 15210], "successes": [57190, 12120], "pilot_counts": [131072, 131072], "pilot_successes": [65723, 104687], "weight": 0.8832482714375605, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 8.95848502900003, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.584177240363784, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 13.584177240363784}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 9, "seed": 202610300009, "observed_counts": [246137, 146282], "observed_successes": [122913, 116807]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 360650.0, "pilot_cost": 262144.0, "queries": 360650, "counts": [87014, 11492], "successes": [43509, 9150], "pilot_counts": [131072, 131072], "pilot_successes": [65467, 104672], "weight": 0.8833371729051183, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 11.839542332000065, "checkpoint": 61, "boundary_winner": "localized", "boundary_value": 11.206082703007938, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.206082703007938}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 7, "seed": 202610300007, "observed_counts": [218086, 142564], "observed_successes": [108976, 113822]}
{"stopped": true, "estimate": 0.0027353025437452123, "estimate_rational": "7939579886921616183086526360318663/2902633167609546835355783703140761600", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100107, 13175], "successes": [50292, 10505], "pilot_counts": [131072, 131072], "pilot_successes": [65514, 104990], "weight": 0.8837002306925371, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 7.035232450999956, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.264815335130285, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.264815335130285}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 12, "seed": 202610300012, "observed_counts": [231179, 144247], "observed_successes": [115806, 115495]}
{"stopped": true, "estimate": 0.001256068427648584, "estimate_rational": "2416498406230524597707960548077137/1923858886218736463051619690105274368", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115083, 15192], "successes": [57667, 12154], "pilot_counts": [262144, 262144], "pilot_successes": [130654, 209681], "weight": 0.8833866161163838, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 5.575569192999978, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.057560024393267, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.057560024393267}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 16, "seed": 202610300016, "observed_counts": [377227, 277336], "observed_successes": [188321, 221835]}
{"stopped": true, "estimate": 0.00216875390989257, "estimate_rational": "15404235614848080556935127627851/7102804769403797865261215147622400", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100082, 13200], "successes": [50230, 10540], "pilot_counts": [262144, 262144], "pilot_successes": [131609, 209962], "weight": 0.8834779358895495, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.285412403999999, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.11996895918248, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.11996895918248}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 14, "seed": 202610300014, "observed_counts": [362226, 275344], "observed_successes": [181839, 220502]}
{"stopped": true, "estimate": 0.0013170271389523506, "estimate_rational": "5745982482366303698847671325726015/4362842884875579196418580281697501184", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100076, 13206], "successes": [50153, 10536], "pilot_counts": [131072, 131072], "pilot_successes": [65603, 104761], "weight": 0.8834299121186072, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 9.524608859000068, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.148532249798826, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.148532249798826}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 13, "seed": 202610300013, "observed_counts": [231148, 144278], "observed_successes": [115756, 115297]}
{"stopped": true, "estimate": 0.0015575257263661262, "estimate_rational": "215535512226350002397317713346947993/138383275844320948275231589274746880000", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115100, 15175], "successes": [57705, 12161], "pilot_counts": [131072, 131072], "pilot_successes": [65353, 104944], "weight": 0.883514806327604, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 9.81464645299991, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.00769271717192, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.00769271717192}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 15, "seed": 202610300015, "observed_counts": [246172, 146247], "observed_successes": [123058, 117105]}
{"stopped": true, "estimate": 0.0013249351792305774, "estimate_rational": "461313574112907989778183453521721999/348178221353292317983059893897805168640", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100113, 13169], "successes": [50171, 10552], "pilot_counts": [131072, 131072], "pilot_successes": [65592, 105071], "weight": 0.883752097818021, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 13.656123818999959, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.087630889138218, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.087630889138218}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 11, "seed": 202610300011, "observed_counts": [231185, 144241], "observed_successes": [115763, 115623]}
{"stopped": true, "estimate": -0.0033811474900420913, "estimate_rational": "-129985500264319294691300910650366541/38444197021024103873900641294179368960", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115098, 15177], "successes": [57212, 12144], "pilot_counts": [262144, 262144], "pilot_successes": [131230, 209680], "weight": 0.8834997794790415, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 6.0246721390000175, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.901179235018803, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.901179235018803}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 19, "seed": 202610300019, "observed_counts": [377242, 277321], "observed_successes": [188442, 221824]}
{"stopped": true, "estimate": 0.00056853698847106, "estimate_rational": "238689663069345279182671293183542219/419831370534469965690207971852345671680", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87263, 109460], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412753119386835, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174348, 136770], "all_successes": [87263, 109460], "wall_seconds": 6.18756275599992, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [174348, 136770], "observed_successes": [87263, 109460]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100091, 13191], "successes": [50084, 10619], "pilot_counts": [131072, 131072], "pilot_successes": [65556, 104844], "weight": 0.8835550937535341, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 11.39692386799993, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.021038711174977, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.021038711174977}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 17, "seed": 202610300017, "observed_counts": [231163, 144263], "observed_successes": [115640, 115463]}
{"stopped": true, "estimate": 0.0019056094685815574, "estimate_rational": "697563026208504447771813512033968839/366057703695047387373679006444026855424", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [132364, 17453], "successes": [66397, 14069], "pilot_counts": [131072, 131072], "pilot_successes": [65428, 104870], "weight": 0.8835049757428299, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 10.601975643999936, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 13.651403265506467, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 13.651403265506467}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized", "replication": 18, "seed": 202610300018, "observed_counts": [263436, 148525], "observed_successes": [131825, 118939]}
{"stopped": true, "estimate": 0.00038881584340382793, "estimate_rational": "918228872763519088233619507273724691/2361603541473585558955023709656076779520", "cost": 311118.0, "queries": 311118, "counts": [174334, 136784], "successes": [87228, 109375], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41144541139306, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174334, 136784], "all_successes": [87228, 109375], "wall_seconds": 5.076471796999954, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [174334, 136784], "observed_successes": [87228, 109375]}
{"stopped": true, "estimate": 0.0020190610569593764, "estimate_rational": "1677370301318428468200314813232891/830767497365572420564879412675215360", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131551, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941976191125914, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131551, 209800], "wall_seconds": 5.52189300200007, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [131551, 209800]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 304730.0, "queries": 304730, "counts": [168700, 136030], "successes": [84334, 108895], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.393951072898975, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [168700, 136030], "all_successes": [84334, 108895], "wall_seconds": 5.281671854000024, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [168700, 136030], "observed_successes": [84334, 108895]}
{"stopped": true, "estimate": 0.0006483122277684237, "estimate_rational": "3062141832637635181795900147558079457/4723251701079172651014406599523224780800", "cost": 311118.0, "queries": 311118, "counts": [174328, 136790], "successes": [87266, 109259], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.40980440993887, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174328, 136790], "all_successes": [87266, 109259], "wall_seconds": 4.628728969999997, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [174328, 136790], "observed_successes": [87266, 109259]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87120, 109443], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412447915859662, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174341, 136777], "all_successes": [87120, 109443], "wall_seconds": 11.085326868000038, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [174341, 136777], "observed_successes": [87120, 109443]}
{"stopped": true, "estimate": 0.0005889099913211678, "estimate_rational": "309053610972260878226882322597661129/524789213168087457112759964815432089600", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87266, 109547], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413951263997546, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174348, 136770], "all_successes": [87266, 109547], "wall_seconds": 8.63443164299997, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [174348, 136770], "observed_successes": [87266, 109547]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174346, 136772], "successes": [87149, 109534], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41375085764526, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174346, 136772], "all_successes": [87149, 109534], "wall_seconds": 11.080766117000053, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [174346, 136772], "observed_successes": [87149, 109534]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131477, 209786], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941873941051018, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131477, 209786], "wall_seconds": 12.69926323300001, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [131477, 209786]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174352, 136766], "successes": [87196, 109652], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41544530871179, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174352, 136766], "all_successes": [87196, 109652], "wall_seconds": 5.45333886700007, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [174352, 136766], "observed_successes": [87196, 109652]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130956, 210003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943429204165067, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [130956, 210003], "wall_seconds": 6.095037814999955, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [262144, 262144], "observed_successes": [130956, 210003]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174350, 136768], "successes": [87198, 109529], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413722924916144, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174350, 136768], "all_successes": [87198, 109529], "wall_seconds": 5.1379292069999565, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [174350, 136768], "observed_successes": [87198, 109529]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174332, 136786], "successes": [87226, 109232], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.409477611948994, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174332, 136786], "all_successes": [87226, 109232], "wall_seconds": 11.571341253000014, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [174332, 136786], "observed_successes": [87226, 109232]}
{"stopped": true, "estimate": 0.0008840176096903395, "estimate_rational": "66805424753274317250815553784734304077/75570242064154623515028715378791415808000", "cost": 311118.0, "queries": 311118, "counts": [174343, 136775], "successes": [87310, 109428], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41226360478993, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174343, 136775], "all_successes": [87310, 109428], "wall_seconds": 4.725823636999962, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [174343, 136775], "observed_successes": [87310, 109428]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131230, 209680], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941111360653238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131230, 209680], "wall_seconds": 5.454883850999977, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [131230, 209680]}
{"stopped": true, "estimate": 0.0016642689439822906, "estimate_rational": "31442598907840413221339728192581031869/18892739074133077526580100166569605201920", "cost": 311118.0, "queries": 311118, "counts": [174337, 136781], "successes": [87430, 109309], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41057924469264, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174337, 136781], "all_successes": [87430, 109309], "wall_seconds": 9.684213003999957, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [174337, 136781], "observed_successes": [87430, 109309]}
{"stopped": true, "estimate": -0.001572817948296588, "estimate_rational": "-7428674674951985019427961414493424509/4723162450554100332238107472263171276800", "cost": 311118.0, "queries": 311118, "counts": [174340, 136778], "successes": [86924, 109501], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41323866107824, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174340, 136778], "all_successes": [86924, 109501], "wall_seconds": 6.8584658309999895, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [174340, 136778], "observed_successes": [86924, 109501]}
{"stopped": true, "estimate": 0.0022680988511500416, "estimate_rational": "1884262806347649981372187146864117/830767497365572420564879412675215360", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131609, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943141823407558, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131609, 209962], "wall_seconds": 10.236971283999992, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [131609, 209962]}
{"stopped": true, "estimate": -0.0013107673852184628, "estimate_rational": "-319041930213212924111939054516863683/243400876319514823574413512762374225920", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231511, 30521], "successes": [115491, 24334], "pilot_counts": [131072, 131072], "pilot_successes": [65407, 104907], "weight": 0.8835242341268236, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 5.196673718999932, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 1, "seed": 202610300001, "observed_counts": [362583, 161593], "observed_successes": [180898, 129241]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130654, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122865083848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [130654, 209681], "wall_seconds": 11.263577543999986, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [130654, 209681]}
{"stopped": true, "estimate": -0.0010705689074163131, "estimate_rational": "-1515047213291562848047364850944377/1415179539398303196449876743785807872", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231474, 30558], "successes": [115522, 24409], "pilot_counts": [131072, 131072], "pilot_successes": [65719, 104813], "weight": 0.8833813087704475, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 4.789788272999999, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 2, "seed": 202610300002, "observed_counts": [362546, 161630], "observed_successes": [181241, 129222]}
{"stopped": true, "estimate": -0.00039982046377809823, "estimate_rational": "-6042924885658053139021700179717171725/15114096033393372876671439700910896316416", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87108, 109524], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413561948690354, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174341, 136777], "all_successes": [87108, 109524], "wall_seconds": 13.299847675000024, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "localized:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [174341, 136777], "observed_successes": [87108, 109524]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231545, 30487], "successes": [115837, 24385], "pilot_counts": [131072, 131072], "pilot_successes": [65529, 104929], "weight": 0.8836519547517763, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 12.05536220600004, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 0, "seed": 202610300000, "observed_counts": [362617, 161559], "observed_successes": [181366, 129314]}
{"stopped": true, "estimate": -0.002410292470438328, "estimate_rational": "-3371897552326984964278175331193039269/1398957841706978496683703062068503511040", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231526, 30506], "successes": [115276, 24310], "pilot_counts": [131072, 131072], "pilot_successes": [65634, 104937], "weight": 0.883581467823561, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 4.821128945000055, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 6, "seed": 202610300006, "observed_counts": [362598, 161578], "observed_successes": [180910, 129247]}
{"stopped": true, "estimate": -0.0009207191003558361, "estimate_rational": "-14308376868158167597951624444228667/15540436668065557178428310700039340032", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231534, 30498], "successes": [115582, 24358], "pilot_counts": [131072, 131072], "pilot_successes": [65620, 104953], "weight": 0.8836097086196921, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 8.106951643000002, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 4, "seed": 202610300004, "observed_counts": [362606, 161570], "observed_successes": [181202, 129311]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231545, 30487], "successes": [115769, 24418], "pilot_counts": [131072, 131072], "pilot_successes": [65595, 104973], "weight": 0.8836513874488626, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 4.836632561999977, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 8, "seed": 202610300008, "observed_counts": [362617, 161559], "observed_successes": [181364, 129391]}
{"stopped": true, "estimate": 0.000866827070870568, "estimate_rational": "746992182669512633097077089476562581/861754561863529120461037799857601904640", "cost": 786320.0, "pilot_cost": 524288.0, "queries": 786320, "counts": [231491, 30541], "successes": [115921, 24317], "pilot_counts": [262144, 262144], "pilot_successes": [131477, 209786], "weight": 0.8834459325328855, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 11.680714471999977, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 3, "seed": 202610300003, "observed_counts": [493635, 292685], "observed_successes": [247398, 234103]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 786320.0, "pilot_cost": 524288.0, "queries": 786320, "counts": [231484, 30548], "successes": [115792, 24437], "pilot_counts": [262144, 262144], "pilot_successes": [131551, 209800], "weight": 0.8834206958655774, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 10.308212443000002, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 5, "seed": 202610300005, "observed_counts": [493628, 292692], "observed_successes": [247343, 234237]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231571, 30461], "successes": [115902, 24418], "pilot_counts": [131072, 131072], "pilot_successes": [65592, 105071], "weight": 0.883752097818021, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 6.131306532999929, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 11, "seed": 202610300011, "observed_counts": [362643, 161533], "observed_successes": [181494, 129489]}
{"stopped": true, "estimate": 0.0016239440843960036, "estimate_rational": "35648585672800586591339851560238285/21951855371953539530657050287719579648", "cost": 563481.0, "pilot_cost": 262144.0, "queries": 563481, "counts": [266210, 35127], "successes": [133480, 28111], "pilot_counts": [131072, 131072], "pilot_successes": [65603, 104761], "weight": 0.8834299121186072, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 5.006860781, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 13, "seed": 202610300013, "observed_counts": [397282, 166199], "observed_successes": [199083, 132872]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231557, 30475], "successes": [115771, 24443], "pilot_counts": [131072, 131072], "pilot_successes": [65514, 104990], "weight": 0.8837002306925371, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 6.8026677839999365, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 12, "seed": 202610300012, "observed_counts": [362629, 161547], "observed_successes": [181285, 129433]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231462, 30570], "successes": [115854, 24322], "pilot_counts": [131072, 131072], "pilot_successes": [65467, 104672], "weight": 0.8833371729051183, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 11.834190458999956, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 7, "seed": 202610300007, "observed_counts": [362534, 161642], "observed_successes": [181321, 128994]}
{"stopped": true, "estimate": 0.0022947133744292956, "estimate_rational": "245933927806373605253654895993164091/107174137975963266011372002141326540800", "cost": 825625.0, "pilot_cost": 524288.0, "queries": 825625, "counts": [266285, 35052], "successes": [133671, 28083], "pilot_counts": [262144, 262144], "pilot_successes": [130956, 210003], "weight": 0.8836808537324272, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.954299148000018, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 10, "seed": 202610300010, "observed_counts": [528429, 297196], "observed_successes": [264627, 238086]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231439, 30593], "successes": [115604, 24434], "pilot_counts": [131072, 131072], "pilot_successes": [65723, 104687], "weight": 0.8832482714375605, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 12.280736770999965, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 9, "seed": 202610300009, "observed_counts": [362511, 161665], "observed_successes": [181327, 129121]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 825625.0, "pilot_cost": 524288.0, "queries": 825625, "counts": [266197, 35140], "successes": [133219, 28173], "pilot_counts": [262144, 262144], "pilot_successes": [130654, 209681], "weight": 0.8833866161163838, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 5.072374521000029, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 16, "seed": 202610300016, "observed_counts": [528341, 297284], "observed_successes": [263873, 237854]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 563481.0, "pilot_cost": 262144.0, "queries": 563481, "counts": [266247, 35090], "successes": [133366, 28093], "pilot_counts": [131072, 131072], "pilot_successes": [65556, 104844], "weight": 0.8835550937535341, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.168567043000053, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 17, "seed": 202610300017, "observed_counts": [397319, 166162], "observed_successes": [198922, 132937]}
{"stopped": true, "estimate": 0.0016778425691675424, "estimate_rational": "2588324881911392385593592025348107/1542650621384331374677927532850839552", "cost": 563481.0, "pilot_cost": 262144.0, "queries": 563481, "counts": [266232, 35105], "successes": [133500, 28195], "pilot_counts": [131072, 131072], "pilot_successes": [65428, 104870], "weight": 0.8835049757428299, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 5.457211469000072, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 18, "seed": 202610300018, "observed_counts": [397304, 166177], "observed_successes": [198928, 133065]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 786320.0, "pilot_cost": 524288.0, "queries": 786320, "counts": [231499, 30533], "successes": [115815, 24389], "pilot_counts": [262144, 262144], "pilot_successes": [131609, 209962], "weight": 0.8834779358895495, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 10.509215919999974, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 14, "seed": 202610300014, "observed_counts": [493643, 292677], "observed_successes": [247424, 234351]}
{"stopped": true, "estimate": 0.00038881584340382793, "estimate_rational": "918228872763519088233619507273724691/2361603541473585558955023709656076779520", "cost": 311118.0, "queries": 311118, "counts": [174334, 136784], "successes": [87228, 109375], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41144541139306, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174334, 136784], "all_successes": [87228, 109375], "wall_seconds": 4.710749605000046, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [174334, 136784], "observed_successes": [87228, 109375]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231509, 30523], "successes": [115793, 24448], "pilot_counts": [131072, 131072], "pilot_successes": [65353, 104944], "weight": 0.883514806327604, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 10.743322423999984, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 15, "seed": 202610300015, "observed_counts": [362581, 161595], "observed_successes": [181146, 129392]}
{"stopped": true, "estimate": -0.0012932637660531571, "estimate_rational": "-3192165583181721874967939265665586231/2468302033175894439015652870691561144320", "cost": 825625.0, "pilot_cost": 524288.0, "queries": 825625, "counts": [266231, 35106], "successes": [132819, 28176], "pilot_counts": [262144, 262144], "pilot_successes": [131230, 209680], "weight": 0.8834997794790415, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.196041680999997, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint", "replication": 19, "seed": 202610300019, "observed_counts": [528375, 297250], "observed_successes": [264049, 237856]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131477, 209786], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941873941051018, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131477, 209786], "wall_seconds": 6.14418720599997, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [131477, 209786]}
{"stopped": true, "estimate": 0.00056853698847106, "estimate_rational": "238689663069345279182671293183542219/419831370534469965690207971852345671680", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87263, 109460], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412753119386835, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174348, 136770], "all_successes": [87263, 109460], "wall_seconds": 11.087529815000039, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [174348, 136770], "observed_successes": [87263, 109460]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174346, 136772], "successes": [87149, 109534], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41375085764526, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174346, 136772], "all_successes": [87149, 109534], "wall_seconds": 7.043340414999989, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [174346, 136772], "observed_successes": [87149, 109534]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 304730.0, "queries": 304730, "counts": [168700, 136030], "successes": [84334, 108895], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.393951072898975, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [168700, 136030], "all_successes": [84334, 108895], "wall_seconds": 5.206842442000038, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [168700, 136030], "observed_successes": [84334, 108895]}
{"stopped": true, "estimate": 0.0006483122277684237, "estimate_rational": "3062141832637635181795900147558079457/4723251701079172651014406599523224780800", "cost": 311118.0, "queries": 311118, "counts": [174328, 136790], "successes": [87266, 109259], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.40980440993887, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174328, 136790], "all_successes": [87266, 109259], "wall_seconds": 4.632145638999987, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [174328, 136790], "observed_successes": [87266, 109259]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87120, 109443], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412447915859662, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174341, 136777], "all_successes": [87120, 109443], "wall_seconds": 12.540582839999956, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [174341, 136777], "observed_successes": [87120, 109443]}
{"stopped": true, "estimate": 0.0020190610569593764, "estimate_rational": "1677370301318428468200314813232891/830767497365572420564879412675215360", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131551, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941976191125914, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131551, 209800], "wall_seconds": 9.033227409999995, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [131551, 209800]}
{"stopped": true, "estimate": 0.0005889099913211678, "estimate_rational": "309053610972260878226882322597661129/524789213168087457112759964815432089600", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87266, 109547], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413951263997546, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174348, 136770], "all_successes": [87266, 109547], "wall_seconds": 8.96272150699997, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [174348, 136770], "observed_successes": [87266, 109547]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174350, 136768], "successes": [87198, 109529], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413722924916144, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174350, 136768], "all_successes": [87198, 109529], "wall_seconds": 4.979956202999915, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [174350, 136768], "observed_successes": [87198, 109529]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174352, 136766], "successes": [87196, 109652], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41544530871179, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174352, 136766], "all_successes": [87196, 109652], "wall_seconds": 6.996945807999964, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [174352, 136766], "observed_successes": [87196, 109652]}
{"stopped": true, "estimate": 0.0016642689439822906, "estimate_rational": "31442598907840413221339728192581031869/18892739074133077526580100166569605201920", "cost": 311118.0, "queries": 311118, "counts": [174337, 136781], "successes": [87430, 109309], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41057924469264, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174337, 136781], "all_successes": [87430, 109309], "wall_seconds": 4.95411320300002, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [174337, 136781], "observed_successes": [87430, 109309]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174332, 136786], "successes": [87226, 109232], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.409477611948994, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174332, 136786], "all_successes": [87226, 109232], "wall_seconds": 11.54125228099997, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [174332, 136786], "observed_successes": [87226, 109232]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130956, 210003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943429204165067, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [130956, 210003], "wall_seconds": 10.105493927999987, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [262144, 262144], "observed_successes": [130956, 210003]}
{"stopped": true, "estimate": 0.0008840176096903395, "estimate_rational": "66805424753274317250815553784734304077/75570242064154623515028715378791415808000", "cost": 311118.0, "queries": 311118, "counts": [174343, 136775], "successes": [87310, 109428], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41226360478993, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174343, 136775], "all_successes": [87310, 109428], "wall_seconds": 4.543164767999997, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [174343, 136775], "observed_successes": [87310, 109428]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131230, 209680], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941111360653238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131230, 209680], "wall_seconds": 5.218441668999958, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [131230, 209680]}
{"stopped": true, "estimate": -0.001572817948296588, "estimate_rational": "-7428674674951985019427961414493424509/4723162450554100332238107472263171276800", "cost": 311118.0, "queries": 311118, "counts": [174340, 136778], "successes": [86924, 109501], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41323866107824, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174340, 136778], "all_successes": [86924, 109501], "wall_seconds": 5.906440556999996, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [174340, 136778], "observed_successes": [86924, 109501]}
{"stopped": true, "estimate": -0.00039982046377809823, "estimate_rational": "-6042924885658053139021700179717171725/15114096033393372876671439700910896316416", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87108, 109524], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413561948690354, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174341, 136777], "all_successes": [87108, 109524], "wall_seconds": 10.195958000999894, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [174341, 136777], "observed_successes": [87108, 109524]}
{"stopped": true, "estimate": 0.0022680988511500416, "estimate_rational": "1884262806347649981372187146864117/830767497365572420564879412675215360", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131609, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943141823407558, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131609, 209962], "wall_seconds": 11.714526810000052, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [131609, 209962]}
{"stopped": true, "estimate": -0.002192197859983618, "estimate_rational": "-1162079282573472291083667421034833/530097809046376973362444024309350400", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [132345, 17472], "successes": [65921, 13989], "pilot_counts": [131072, 131072], "pilot_successes": [65719, 104813], "weight": 0.8833813087704475, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 4.851561714000013, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 13.682267965540856, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.345352697131627, "localized": 13.682267965540856, "checkpoint": 29.052517809175665}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 2, "seed": 202610300002, "observed_counts": [263417, 148544], "observed_successes": [131640, 118802]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130654, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122865083848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [130654, 209681], "wall_seconds": 10.800632577000101, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "checkpoint:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [130654, 209681]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 674105.0, "pilot_cost": 524288.0, "queries": 674105, "counts": [132355, 17462], "successes": [66220, 13844], "pilot_counts": [262144, 262144], "pilot_successes": [131477, 209786], "weight": 0.8834459325328855, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 6.165529913, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 15.115430983852532, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.330721555094573, "localized": 15.115430983852532, "checkpoint": 29.052517809175665}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 3, "seed": 202610300003, "observed_counts": [394499, 279606], "observed_successes": [197697, 223630]}
{"stopped": true, "estimate": 0.0016685044924418118, "estimate_rational": "230668520440272389587126624538171187/138248666087014937965959431793510711296", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115117, 15158], "successes": [57726, 12097], "pilot_counts": [131072, 131072], "pilot_successes": [65529, 104929], "weight": 0.8836519547517763, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 11.038879132000034, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.701766210644973, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.19975056211914, "localized": 12.701766210644973, "checkpoint": 29.01832707732372}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 0, "seed": 202610300000, "observed_counts": [246189, 146230], "observed_successes": [123255, 117026]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115101, 15174], "successes": [57454, 12094], "pilot_counts": [131072, 131072], "pilot_successes": [65407, 104907], "weight": 0.8835242341268236, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 10.938262152999982, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.640655002631345, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.19829085790919, "localized": 12.640655002631345, "checkpoint": 29.01832707732372}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 1, "seed": 202610300001, "observed_counts": [246173, 146246], "observed_successes": [122861, 117001]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100066, 13216], "successes": [50066, 10503], "pilot_counts": [131072, 131072], "pilot_successes": [65467, 104672], "weight": 0.8833371729051183, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 5.824705843000061, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.760702419758589, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.055035220978745, "localized": 12.760702419758589, "checkpoint": 28.983602028985825}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 7, "seed": 202610300007, "observed_counts": [231138, 144288], "observed_successes": [115533, 115175]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115112, 15163], "successes": [57608, 12151], "pilot_counts": [131072, 131072], "pilot_successes": [65620, 104953], "weight": 0.8836097086196921, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 9.247042032000081, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.183121267199729, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.206060973099085, "localized": 12.183121267199729, "checkpoint": 29.01832707732372}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 4, "seed": 202610300004, "observed_counts": [246184, 146235], "observed_successes": [123228, 117104]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100075, 13207], "successes": [50026, 10597], "pilot_counts": [262144, 262144], "pilot_successes": [131551, 209800], "weight": 0.8834206958655774, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 9.470334381000043, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.691001831877253, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.068954474955557, "localized": 12.691001831877253, "checkpoint": 28.983602028985825}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 5, "seed": 202610300005, "observed_counts": [362219, 275351], "observed_successes": [181577, 220397]}
{"stopped": true, "estimate": -0.002970362302515937, "estimate_rational": "-2723581552594699161928321191289516113/916918973247064490166866404339351552000", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [132325, 17492], "successes": [65819, 13951], "pilot_counts": [131072, 131072], "pilot_successes": [65723, 104687], "weight": 0.8832482714375605, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 4.603547826999943, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 14.395689735170802, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.340102209902994, "localized": 14.395689735170802, "checkpoint": 29.052517809175665}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 9, "seed": 202610300009, "observed_counts": [263397, 148564], "observed_successes": [131542, 118638]}
{"stopped": true, "estimate": 0.0011965552297253223, "estimate_rational": "165422164408967536017621961660291845/138248666087014937965959431793510711296", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115117, 15158], "successes": [57676, 12202], "pilot_counts": [131072, 131072], "pilot_successes": [65595, 104973], "weight": 0.8836513874488626, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 8.064791459000048, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.925058245148993, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.212878639850327, "localized": 12.925058245148993, "checkpoint": 29.01832707732372}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 8, "seed": 202610300008, "observed_counts": [246189, 146230], "observed_successes": [123271, 117175]}
{"stopped": true, "estimate": 0.002823267876486534, "estimate_rational": "121923904230837023733870151528609119/43185382884236759788923843216167403520", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115124, 15151], "successes": [57844, 12111], "pilot_counts": [131072, 131072], "pilot_successes": [65514, 104990], "weight": 0.8837002306925371, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 4.409463372000005, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.117786292189717, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.20195947126262, "localized": 13.117786292189717, "checkpoint": 29.01832707732372}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 12, "seed": 202610300012, "observed_counts": [246196, 146223], "observed_successes": [123358, 117101]}
{"stopped": true, "estimate": -0.00460551863650004, "estimate_rational": "-62406038481363153611463552520491047/13550273792570858262117431510040576000", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [132375, 17442], "successes": [65655, 13895], "pilot_counts": [131072, 131072], "pilot_successes": [65634, 104937], "weight": 0.883581467823561, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 12.129013660000055, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 15.953899783565863, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.337180929415712, "localized": 15.953899783565863, "checkpoint": 29.052517809175665}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 6, "seed": 202610300006, "observed_counts": [263447, 148514], "observed_successes": [131289, 118832]}
{"stopped": true, "estimate": 0.001561840470196098, "estimate_rational": "54033150152992646171473500930946767/34595818961080237068807897318686720000", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115100, 15175], "successes": [57705, 12161], "pilot_counts": [131072, 131072], "pilot_successes": [65353, 104944], "weight": 0.883514806327604, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 4.728990342999964, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.106305005840031, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.20645545026268, "localized": 13.106305005840031, "checkpoint": 29.01832707732372}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 15, "seed": 202610300015, "observed_counts": [246172, 146247], "observed_successes": [123058, 117105]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115121, 15154], "successes": [57630, 12182], "pilot_counts": [262144, 262144], "pilot_successes": [130956, 210003], "weight": 0.8836808537324272, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "zero_glr", "certified": true, "wall_seconds": 9.496018923000065, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.526576351761815, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.210620083097474, "localized": 12.526576351761815, "checkpoint": 29.01832707732372}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 10, "seed": 202610300010, "observed_counts": [377265, 277298], "observed_successes": [188586, 222185]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115105, 15170], "successes": [57544, 12197], "pilot_counts": [131072, 131072], "pilot_successes": [65556, 104844], "weight": 0.8835550937535341, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 4.6418253860000505, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.895549464285965, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.211349223967684, "localized": 12.895549464285965, "checkpoint": 29.01832707732372}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 17, "seed": 202610300017, "observed_counts": [246177, 146242], "observed_successes": [123100, 117041]}
{"stopped": true, "estimate": 0.0013211164600267116, "estimate_rational": "5763823547719551637076456016058677/4362842884875579196418580281697501184", "cost": 375426.0, "pilot_cost": 262144.0, "queries": 375426, "counts": [100076, 13206], "successes": [50153, 10536], "pilot_counts": [131072, 131072], "pilot_successes": [65603, 104761], "weight": 0.8834299121186072, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 8.443359158000021, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.247144538466936, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.06037154670613, "localized": 12.247144538466936, "checkpoint": 28.983602028985825}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 13, "seed": 202610300013, "observed_counts": [231148, 144278], "observed_successes": [115756, 115297]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115130, 15145], "successes": [57680, 12128], "pilot_counts": [131072, 131072], "pilot_successes": [65592, 105071], "weight": 0.883752097818021, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "zero_glr", "certified": true, "wall_seconds": 10.633087384000078, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.231306363430802, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.204477143682876, "localized": 12.231306363430802, "checkpoint": 29.01832707732372}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 11, "seed": 202610300011, "observed_counts": [246202, 146217], "observed_successes": [123272, 117199]}
{"stopped": true, "estimate": 0.0014428316528584176, "estimate_rational": "27739011297166716758568711242828261/19225396976987927046985183865602048000", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115095, 15180], "successes": [57692, 12131], "pilot_counts": [262144, 262144], "pilot_successes": [131609, 209962], "weight": 0.8834779358895495, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.399288155999898, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.247410897109665, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.202389875999057, "localized": 12.247410897109665, "checkpoint": 29.01832707732372}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 14, "seed": 202610300014, "observed_counts": [377239, 277324], "observed_successes": [189301, 222093]}
{"stopped": true, "estimate": -0.0032135590035033425, "estimate_rational": "-93365598626066339116731162655803931/29053643802488604412995615453547069440", "cost": 674105.0, "pilot_cost": 524288.0, "queries": 674105, "counts": [132363, 17454], "successes": [65812, 13958], "pilot_counts": [262144, 262144], "pilot_successes": [131230, 209680], "weight": 0.8834997794790415, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 4.7408845749999955, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 14.056371018087598, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.34312958227464, "localized": 14.056371018087598, "checkpoint": 29.052517809175665}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 19, "seed": 202610300019, "observed_counts": [394507, 279598], "observed_successes": [197042, 223638]}
{"stopped": true, "estimate": 0.0012595536187929113, "estimate_rational": "12116017110918547163826693912830701/9619294431093682315258098450526371840", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115083, 15192], "successes": [57667, 12154], "pilot_counts": [262144, 262144], "pilot_successes": [130654, 209681], "weight": 0.8833866161163838, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.25836910999999, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.156172313061376, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.2043821740287, "localized": 13.156172313061376, "checkpoint": 29.01832707732372}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 16, "seed": 202610300016, "observed_counts": [377227, 277336], "observed_successes": [188321, 221835]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87120, 109443], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412447915859662, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174341, 136777], "all_successes": [87120, 109443], "wall_seconds": 5.3688911339999095, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [174341, 136777], "observed_successes": [87120, 109443]}
{"stopped": true, "estimate": 0.00038881584340382793, "estimate_rational": "918228872763519088233619507273724691/2361603541473585558955023709656076779520", "cost": 311118.0, "queries": 311118, "counts": [174334, 136784], "successes": [87228, 109375], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41144541139306, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174334, 136784], "all_successes": [87228, 109375], "wall_seconds": 5.520766019999996, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [174334, 136784], "observed_successes": [87228, 109375]}
{"stopped": true, "estimate": 0.0020190610569593764, "estimate_rational": "1677370301318428468200314813232891/830767497365572420564879412675215360", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131551, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941976191125914, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131551, 209800], "wall_seconds": 4.737720397999965, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [131551, 209800]}
{"stopped": true, "estimate": 0.0019101725870626538, "estimate_rational": "349616695440691536992737208743601565/183028851847523693686839503222013427712", "cost": 411961.0, "pilot_cost": 262144.0, "queries": 411961, "counts": [132364, 17453], "successes": [66397, 14069], "pilot_counts": [131072, 131072], "pilot_successes": [65428, 104870], "weight": 0.8835049757428299, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 10.998054651000075, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 14.750015554174576, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.355356390376336, "localized": 14.750015554174576, "checkpoint": 29.052517809175665}, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid", "replication": 18, "seed": 202610300018, "observed_counts": [263436, 148525], "observed_successes": [131825, 118939]}
{"stopped": true, "estimate": 0.00056853698847106, "estimate_rational": "238689663069345279182671293183542219/419831370534469965690207971852345671680", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87263, 109460], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.412753119386835, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174348, 136770], "all_successes": [87263, 109460], "wall_seconds": 10.84784451500002, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [174348, 136770], "observed_successes": [87263, 109460]}
{"stopped": true, "estimate": 0.0005889099913211678, "estimate_rational": "309053610972260878226882322597661129/524789213168087457112759964815432089600", "cost": 311118.0, "queries": 311118, "counts": [174348, 136770], "successes": [87266, 109547], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413951263997546, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174348, 136770], "all_successes": [87266, 109547], "wall_seconds": 5.2057114159999855, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [174348, 136770], "observed_successes": [87266, 109547]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174332, 136786], "successes": [87226, 109232], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.409477611948994, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174332, 136786], "all_successes": [87226, 109232], "wall_seconds": 5.590237731999991, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [174332, 136786], "observed_successes": [87226, 109232]}
{"stopped": true, "estimate": 0.0006483122277684237, "estimate_rational": "3062141832637635181795900147558079457/4723251701079172651014406599523224780800", "cost": 311118.0, "queries": 311118, "counts": [174328, 136790], "successes": [87266, 109259], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.40980440993887, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174328, 136790], "all_successes": [87266, 109259], "wall_seconds": 4.644470054000067, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [174328, 136790], "observed_successes": [87266, 109259]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174346, 136772], "successes": [87149, 109534], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41375085764526, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174346, 136772], "all_successes": [87149, 109534], "wall_seconds": 10.795720470999981, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [174346, 136772], "observed_successes": [87149, 109534]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131477, 209786], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941873941051018, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131477, 209786], "wall_seconds": 11.927658360999999, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [131477, 209786]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 304730.0, "queries": 304730, "counts": [168700, 136030], "successes": [84334, 108895], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.393951072898975, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [168700, 136030], "all_successes": [84334, 108895], "wall_seconds": 10.579462487, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [168700, 136030], "observed_successes": [84334, 108895]}
{"stopped": true, "estimate": 0.0016642689439822906, "estimate_rational": "31442598907840413221339728192581031869/18892739074133077526580100166569605201920", "cost": 311118.0, "queries": 311118, "counts": [174337, 136781], "successes": [87430, 109309], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41057924469264, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174337, 136781], "all_successes": [87430, 109309], "wall_seconds": 4.665380864999975, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [174337, 136781], "observed_successes": [87430, 109309]}
{"stopped": true, "estimate": 0.0022680988511500416, "estimate_rational": "1884262806347649981372187146864117/830767497365572420564879412675215360", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131609, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943141823407558, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131609, 209962], "wall_seconds": 4.862779294000006, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [131609, 209962]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174350, 136768], "successes": [87198, 109529], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413722924916144, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174350, 136768], "all_successes": [87198, 109529], "wall_seconds": 5.902024118000099, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [174350, 136768], "observed_successes": [87198, 109529]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130956, 210003], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943429204165067, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [130956, 210003], "wall_seconds": 10.555617968000092, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [262144, 262144], "observed_successes": [130956, 210003]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 311118.0, "queries": 311118, "counts": [174352, 136766], "successes": [87196, 109652], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41544530871179, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174352, 136766], "all_successes": [87196, 109652], "wall_seconds": 11.100625516000036, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [174352, 136766], "observed_successes": [87196, 109652]}
{"stopped": true, "estimate": -0.001572817948296588, "estimate_rational": "-7428674674951985019427961414493424509/4723162450554100332238107472263171276800", "cost": 311118.0, "queries": 311118, "counts": [174340, 136778], "successes": [86924, 109501], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41323866107824, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174340, 136778], "all_successes": [86924, 109501], "wall_seconds": 4.4500136139999995, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [174340, 136778], "observed_successes": [86924, 109501]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131230, 209680], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941111360653238, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131230, 209680], "wall_seconds": 5.216930737000098, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [131230, 209680]}
{"stopped": true, "estimate": -0.00039982046377809823, "estimate_rational": "-6042924885658053139021700179717171725/15114096033393372876671439700910896316416", "cost": 311118.0, "queries": 311118, "counts": [174341, 136777], "successes": [87108, 109524], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413561948690354, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174341, 136777], "all_successes": [87108, 109524], "wall_seconds": 9.948161175999985, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [174341, 136777], "observed_successes": [87108, 109524]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [130654, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122865083848, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [130654, 209681], "wall_seconds": 10.139210909000099, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [130654, 209681]}
{"stopped": true, "estimate": 0.00452844726180844, "estimate_rational": "188104339932228842125249206412677/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132039, 209791], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 6.764442759000076, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 0, "seed": 202610300000, "observed_counts": [262144, 262144], "observed_successes": [132039, 209791]}
{"stopped": true, "estimate": 0.0008840176096903395, "estimate_rational": "66805424753274317250815553784734304077/75570242064154623515028715378791415808000", "cost": 311118.0, "queries": 311118, "counts": [174343, 136775], "successes": [87310, 109428], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.41226360478993, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174343, 136775], "all_successes": [87310, 109428], "wall_seconds": 9.29104362999999, "case": "positive_rho", "theta": [0.5, 0.8], "costs": [1, 1], "epsilon": ".109", "rho": ".1", "L": 10.0, "method": "hybrid:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [174343, 136775], "observed_successes": [87310, 109428]}
{"stopped": true, "estimate": 0.005680108683449626, "estimate_rational": "235942483785695103583573234098999/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132285, 209786], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.62704574199995, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [132285, 209786]}
{"stopped": true, "estimate": 0.0032754804967185234, "estimate_rational": "69494281179961494120784069570494833/21216515027209897934150090821466062848", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201240, 26614], "successes": [101135, 21286], "pilot_counts": [262144, 262144], "pilot_successes": [131874, 209650], "weight": 0.883200871008304, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 5.18199171699996, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.665102994466107, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.665102994466107}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 4, "seed": 202610300004, "observed_counts": [463384, 288758], "observed_successes": [233009, 230936]}
{"stopped": true, "estimate": 0.0032119637435657836, "estimate_rational": "2723822642307231059861366218993060995/848024093598068044760370389419059838976", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201263, 26591], "successes": [101136, 21277], "pilot_counts": [262144, 262144], "pilot_successes": [131632, 209630], "weight": 0.8832978844078658, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 10.577019240999903, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.665389720809703, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.665389720809703}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 1, "seed": 202610300001, "observed_counts": [463407, 288735], "observed_successes": [232768, 230907]}
{"stopped": true, "estimate": 0.0033209198588901303, "estimate_rational": "939965284191156088492257477803410339/283043651798721108514860416929955315712", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201223, 26631], "successes": [101135, 21277], "pilot_counts": [262144, 262144], "pilot_successes": [131769, 209415], "weight": 0.8831256023321735, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.061714705999975, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.663796523205043, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.663796523205043}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 2, "seed": 202610300002, "observed_counts": [463367, 288775], "observed_successes": [232904, 230692]}
{"stopped": true, "estimate": 0.00587722786876814, "estimate_rational": "471494181802530019247927623445019615/80223906972889687672808541503547768832", "cost": 722422.0, "pilot_cost": 524288.0, "queries": 722422, "counts": [174988, 23146], "successes": [88304, 18421], "pilot_counts": [262144, 262144], "pilot_successes": [131663, 209432], "weight": 0.8831817902895811, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 4.043835569999942, "checkpoint": 66, "boundary_winner": "cold", "boundary_value": 21.51815658747111, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.51815658747111}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 9, "seed": 202610300009, "observed_counts": [437132, 285290], "observed_successes": [219967, 227853]}
{"stopped": true, "estimate": 0.003667155362774741, "estimate_rational": "3117343853823756301414518774257220469/850071389248430542433013712241893048320", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201189, 26665], "successes": [101165, 21416], "pilot_counts": [262144, 262144], "pilot_successes": [131763, 209118], "weight": 0.882972854456599, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 6.558273643999996, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.672275447565145, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.672275447565145}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 7, "seed": 202610300007, "observed_counts": [463333, 288809], "observed_successes": [232928, 230534]}
{"stopped": true, "estimate": 0.005821602734720289, "estimate_rational": "483639833458014718733649696142727/83076749736557242056487941267521536", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132315, 209800], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 7.823185618000025, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [132315, 209800]}
{"stopped": true, "estimate": 0.004813731434154535, "estimate_rational": "113178614009327559181760832637603977/23511617870141067374063191028437876736", "cost": 489998.0, "pilot_cost": 262144.0, "queries": 489998, "counts": [201321, 26533], "successes": [101424, 21150], "pilot_counts": [131072, 131072], "pilot_successes": [65661, 104932], "weight": 0.8835530232249701, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 4.672817392999946, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.658817787387783, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.658817787387783}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 10, "seed": 202610300010, "observed_counts": [332393, 157605], "observed_successes": [167085, 126082]}
{"stopped": true, "estimate": 0.0030061860134110796, "estimate_rational": "318186217181010957484061713372281121/105843821959629582374886107340362219520", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201309, 26545], "successes": [101125, 21272], "pilot_counts": [262144, 262144], "pilot_successes": [131421, 209849], "weight": 0.8835024091467142, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.317290582000055, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.666895386206615, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.666895386206615}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 6, "seed": 202610300006, "observed_counts": [463453, 288689], "observed_successes": [232546, 231121]}
{"stopped": true, "estimate": 0.004241512083958362, "estimate_rational": "176185518951796106192556483564351/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [131975, 210034], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 9.155964605999998, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 8, "seed": 202610300008, "observed_counts": [262144, 262144], "observed_successes": [131975, 210034]}
{"stopped": true, "estimate": 0.005144492770181289, "estimate_rational": "106846934597469763407777246617475/20769187434139310514121985316880384", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132173, 209612], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 5.284467323999934, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 13, "seed": 202610300013, "observed_counts": [262144, 262144], "observed_successes": [132173, 209612]}
{"stopped": true, "estimate": 0.00611959643880863, "estimate_rational": "63549522729453937866556215468909/10384593717069655257060992658440192", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132376, 209962], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 5.65112672500004, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [132376, 209962]}
{"stopped": true, "estimate": 0.005406612374731838, "estimate_rational": "286362166587835517210862760432152899/52965174260719728800214173283736616960", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201284, 26570], "successes": [101493, 21243], "pilot_counts": [262144, 262144], "pilot_successes": [131480, 209681], "weight": 0.883391006075105, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 4.439341200000058, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.663857990473495, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.663857990473495}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 16, "seed": 202610300016, "observed_counts": [463428, 288714], "observed_successes": [232973, 230924]}
{"stopped": true, "estimate": 0.004526874259400282, "estimate_rational": "23504874996066256462556796037513/5192296858534827628530496329220096", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132040, 209680], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.180557170000043, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [132040, 209680]}
{"stopped": true, "estimate": 0.004593535212597822, "estimate_rational": "190807987631526281406856366901143/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132051, 209947], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 9.720861491999926, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 12, "seed": 202610300012, "observed_counts": [262144, 262144], "observed_successes": [132051, 209947]}
{"stopped": true, "estimate": 0.004597766142786862, "estimate_rational": "381967467191520242326896706282019/83076749736557242056487941267521536", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132055, 209693], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.859811648000004, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 11, "seed": 202610300011, "observed_counts": [262144, 262144], "observed_successes": [132055, 209693]}
{"stopped": true, "estimate": 0.002617222600624101, "estimate_rational": "849337292956679458526301660485/324518553658426726783156020576256", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131632, 209630], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94076271575873, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131632, 209630], "wall_seconds": 5.273912802000041, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [262144, 262144], "observed_successes": [131632, 209630]}
{"stopped": true, "estimate": 0.005175899951535513, "estimate_rational": "34283476711619123921413306967728799/6623674536338050283103119938494136320", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201270, 26584], "successes": [101443, 21324], "pilot_counts": [262144, 262144], "pilot_successes": [131844, 209878], "weight": 0.8833319102244188, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 10.840654713000049, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.669035362432588, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.669035362432588}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 15, "seed": 202610300015, "observed_counts": [463414, 288728], "observed_successes": [233287, 231202]}
{"stopped": true, "estimate": 0.00452844726180844, "estimate_rational": "188104339932228842125249206412677/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132039, 209791], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941932216196573, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [132039, 209791], "wall_seconds": 6.768409222000059, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [262144, 262144], "observed_successes": [132039, 209791]}
{"stopped": true, "estimate": 0.003248782368335065, "estimate_rational": "33737284970338991068124584066891/10384593717069655257060992658440192", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131769, 209415], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.93923791124433, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131769, 209415], "wall_seconds": 4.595147228999963, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [262144, 262144], "observed_successes": [131769, 209415]}
{"stopped": true, "estimate": 0.005679537071916601, "estimate_rational": "963088211937553933267298341679618321/169571604118881608953764881715435667456", "cost": 752142.0, "pilot_cost": 524288.0, "queries": 752142, "counts": [201269, 26585], "successes": [101532, 21221], "pilot_counts": [262144, 262144], "pilot_successes": [131900, 209913], "weight": 0.8833252169461759, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 10.373230678999903, "checkpoint": 67, "boundary_winner": "cold", "boundary_value": 21.66172862717855, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 21.66172862717855}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 17, "seed": 202610300017, "observed_counts": [463413, 288729], "observed_successes": [233432, 231134]}
{"stopped": true, "estimate": 0.0044807750679323145, "estimate_rational": "5816378577256533462544523327619/1298074214633706907132624082305024", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132028, 209860], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.127456667000047, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold", "replication": 18, "seed": 202610300018, "observed_counts": [262144, 262144], "observed_successes": [132028, 209860]}
{"stopped": true, "estimate": 0.005821602734720289, "estimate_rational": "483639833458014718733649696142727/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132315, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942014482238257, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [132315, 209800], "wall_seconds": 3.9908420360000036, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [132315, 209800]}
{"stopped": true, "estimate": 0.004241512083958362, "estimate_rational": "176185518951796106192556483564351/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131975, 210034], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943676099925156, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131975, 210034], "wall_seconds": 4.341726109999968, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [262144, 262144], "observed_successes": [131975, 210034]}
{"stopped": true, "estimate": 0.005680108683449626, "estimate_rational": "235942483785695103583573234098999/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132285, 209786], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94191199148345, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [132285, 209786], "wall_seconds": 9.533353675999933, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [132285, 209786]}
{"stopped": true, "estimate": 0.0032088668310796256, "estimate_rational": "33322778332942696271144089835113/10384593717069655257060992658440192", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131763, 209118], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.937138913493094, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131763, 209118], "wall_seconds": 6.879187028000047, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [262144, 262144], "observed_successes": [131763, 209118]}
{"stopped": true, "estimate": 0.003749170572716082, "estimate_rational": "155734452694599466714696153157227/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131874, 209650], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.940915069034652, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131874, 209650], "wall_seconds": 10.567757088000008, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [262144, 262144], "observed_successes": [131874, 209650]}
{"stopped": true, "estimate": 0.004597766142786862, "estimate_rational": "381967467191520242326896706282019/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132055, 209693], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941231668342983, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [132055, 209693], "wall_seconds": 5.311992884999995, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [262144, 262144], "observed_successes": [132055, 209693]}
{"stopped": true, "estimate": 0.0027552913911517577, "estimate_rational": "228900653354005226245025881268715/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131663, 209432], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.9393545771869, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131663, 209432], "wall_seconds": 8.185801138999977, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [262144, 262144], "observed_successes": [131663, 209432]}
{"stopped": true, "estimate": 0.004593535212597822, "estimate_rational": "190807987631526281406856366901143/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132051, 209947], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943053341115093, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [132051, 209947], "wall_seconds": 4.363690410999993, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [262144, 262144], "observed_successes": [132051, 209947]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131421, 209849], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942324569398433, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131421, 209849], "wall_seconds": 10.969262245999971, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [262144, 262144], "observed_successes": [131421, 209849]}
{"stopped": true, "estimate": 0.002106359925872469, "estimate_rational": "636712517889668988295577949071817043/302280968256618494060114861515165663232", "cost": 311118.0, "queries": 311118, "counts": [174343, 136775], "successes": [87468, 109500], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413257395344708, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [174343, 136775], "all_successes": [87468, 109500], "wall_seconds": 9.359299246999967, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [174343, 136775], "observed_successes": [87468, 109500]}
{"stopped": true, "estimate": 0.00611959643880863, "estimate_rational": "63549522729453937866556215468909/10384593717069655257060992658440192", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132376, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943182921658366, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [132376, 209962], "wall_seconds": 5.311195724000072, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [132376, 209962]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131480, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122624684432, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131480, 209681], "wall_seconds": 4.9118611290000445, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [131480, 209681]}
{"stopped": true, "estimate": 0.0044807750679323145, "estimate_rational": "5816378577256533462544523327619/1298074214633706907132624082305024", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132028, 209860], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942426598889487, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [132028, 209860], "wall_seconds": 4.654012517999945, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [262144, 262144], "observed_successes": [132028, 209860]}
{"stopped": true, "estimate": 0.005144492770181289, "estimate_rational": "106846934597469763407777246617475/20769187434139310514121985316880384", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132173, 209612], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.940660451220097, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [132173, 209612], "wall_seconds": 10.236604666999938, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [262144, 262144], "observed_successes": [132173, 209612]}
{"stopped": true, "estimate": 0.00454131086895087, "estimate_rational": "29785931301127654246669851790531769/6558884022843557192918825510297927680", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100042, 13240], "successes": [50380, 10534], "pilot_counts": [262144, 262144], "pilot_successes": [131769, 209415], "weight": 0.8831256023321735, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 4.490230664000023, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.413126298313049, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.413126298313049}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 2, "seed": 202610300002, "observed_counts": [362186, 275384], "observed_successes": [182149, 219949]}
{"stopped": true, "estimate": 0.0017614525220883285, "estimate_rational": "61540130787051132429440328904243375/34937149889280515716557078552612175872", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100061, 13221], "successes": [50168, 10578], "pilot_counts": [262144, 262144], "pilot_successes": [131632, 209630], "weight": 0.8832978844078658, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 5.934529985999916, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 10.970351794709382, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 10.970351794709382}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 1, "seed": 202610300001, "observed_counts": [362205, 275365], "observed_successes": [181800, 220208]}
{"stopped": true, "estimate": 0.004526874259400282, "estimate_rational": "23504874996066256462556796037513/5192296858534827628530496329220096", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132040, 209680], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94113790576854, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [132040, 209680], "wall_seconds": 8.373715468, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [132040, 209680]}
{"stopped": true, "estimate": 0.005680108683449626, "estimate_rational": "235942483785695103583573234098999/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132285, 209786], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.688614066000014, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [132285, 209786]}
{"stopped": true, "estimate": 0.003619175534945507, "estimate_rational": "75167335042334635235478915666321/20769187434139310514121985316880384", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131844, 209878], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942546626905386, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131844, 209878], "wall_seconds": 11.126218289000008, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [262144, 262144], "observed_successes": [131844, 209878]}
{"stopped": true, "estimate": 0.0038833937237322228, "estimate_rational": "80654932128754747353459172360725/20769187434139310514121985316880384", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131900, 209913], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94280079673223, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [262144, 262144], "all_successes": [131900, 209913], "wall_seconds": 10.542544773000031, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "cold:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [262144, 262144], "observed_successes": [131900, 209913]}
{"stopped": true, "estimate": 0.005821602734720289, "estimate_rational": "483639833458014718733649696142727/83076749736557242056487941267521536", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132315, 209800], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.589950920999968, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [132315, 209800]}
{"stopped": true, "estimate": 0.00452844726180844, "estimate_rational": "188104339932228842125249206412677/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132039, 209791], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 12.402623629000004, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 0, "seed": 202610300000, "observed_counts": [262144, 262144], "observed_successes": [132039, 209791]}
{"stopped": true, "estimate": 0.004241512083958362, "estimate_rational": "176185518951796106192556483564351/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [131975, 210034], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.388838104000001, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 8, "seed": 202610300008, "observed_counts": [262144, 262144], "observed_successes": [131975, 210034]}
{"stopped": true, "estimate": 0.005200934866414937, "estimate_rational": "179951188228172582585216847751917725/34599777318921693486510577164761432064", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115098, 15177], "successes": [58019, 12115], "pilot_counts": [262144, 262144], "pilot_successes": [131421, 209849], "weight": 0.8835024091467142, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 5.46375802099999, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.34405672987152, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.34405672987152}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 6, "seed": 202610300006, "observed_counts": [377242, 277321], "observed_successes": [189440, 221964]}
{"stopped": true, "estimate": 0.0021452611631317515, "estimate_rational": "878946364532698295914313318725003/409715320278101596834098608445849600", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100050, 13232], "successes": [50194, 10541], "pilot_counts": [262144, 262144], "pilot_successes": [131874, 209650], "weight": 0.883200871008304, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.196202453000069, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.53278184252221, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.53278184252221}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 4, "seed": 202610300004, "observed_counts": [362194, 275376], "observed_successes": [182068, 220191]}
{"stopped": true, "estimate": 0.0066286673103833245, "estimate_rational": "12772287867244435073272819237246867/1926825901676733148230160317501407232", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115056, 15219], "successes": [58134, 12075], "pilot_counts": [262144, 262144], "pilot_successes": [131663, 209432], "weight": 0.8831817902895811, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 7.87547937699992, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.700539061597016, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 13.700539061597016}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 9, "seed": 202610300009, "observed_counts": [377200, 277363], "observed_successes": [189797, 221507]}
{"stopped": true, "estimate": 0.004597766142786862, "estimate_rational": "381967467191520242326896706282019/83076749736557242056487941267521536", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132055, 209693], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 5.50216754500002, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 11, "seed": 202610300011, "observed_counts": [262144, 262144], "observed_successes": [132055, 209693]}
{"stopped": true, "estimate": 0.005040333744293115, "estimate_rational": "558764642422337956969630761190375/110858659519321631884027282260492288", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115104, 15171], "successes": [58008, 12103], "pilot_counts": [131072, 131072], "pilot_successes": [65661, 104932], "weight": 0.8835530232249701, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 8.513508842999954, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.503046208172371, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.503046208172371}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 10, "seed": 202610300010, "observed_counts": [246176, 146243], "observed_successes": [123669, 117035]}
{"stopped": true, "estimate": 0.005144492770181289, "estimate_rational": "106846934597469763407777246617475/20769187434139310514121985316880384", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132173, 209612], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 5.153634849000014, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 13, "seed": 202610300013, "observed_counts": [262144, 262144], "observed_successes": [132173, 209612]}
{"stopped": true, "estimate": 0.0056847532039038945, "estimate_rational": "597234675804004893225163587205956557/105059033238921522405848155264175308800", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100025, 13257], "successes": [50454, 10618], "pilot_counts": [262144, 262144], "pilot_successes": [131763, 209118], "weight": 0.882972854456599, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 10.868247254000039, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 11.74292285223122, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 11.74292285223122}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 7, "seed": 202610300007, "observed_counts": [362169, 275401], "observed_successes": [182217, 219736]}
{"stopped": true, "estimate": 0.00611959643880863, "estimate_rational": "63549522729453937866556215468909/10384593717069655257060992658440192", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132376, 209962], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 5.613214360000029, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [132376, 209962]}
{"stopped": true, "estimate": 0.004593535212597822, "estimate_rational": "190807987631526281406856366901143/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132051, 209947], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 9.568869215000063, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 12, "seed": 202610300012, "observed_counts": [262144, 262144], "observed_successes": [132051, 209947]}
{"stopped": true, "estimate": 0.004526874259400282, "estimate_rational": "23504874996066256462556796037513/5192296858534827628530496329220096", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132040, 209680], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.3441145409999535, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [132040, 209680]}
{"stopped": true, "estimate": 0.002999525802543766, "estimate_rational": "52383682474167956633748142063710013/17463987950943332010189223455757434880", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100065, 13217], "successes": [50266, 10587], "pilot_counts": [262144, 262144], "pilot_successes": [131844, 209878], "weight": 0.8833319102244188, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 10.13617638400001, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 10.939678564331814, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 10.939678564331814}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 15, "seed": 202610300015, "observed_counts": [362209, 275361], "observed_successes": [182110, 220465]}
{"stopped": true, "estimate": 0.005715088727226414, "estimate_rational": "74821768857769795207177474448474761/13091969771409219632230441239487447040", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100072, 13210], "successes": [50482, 10557], "pilot_counts": [262144, 262144], "pilot_successes": [131480, 209681], "weight": 0.883391006075105, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 8.687776300999985, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.1172478398678, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.1172478398678}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 16, "seed": 202610300016, "observed_counts": [362216, 275354], "observed_successes": [181962, 220238]}
{"stopped": true, "estimate": 0.002617222600624101, "estimate_rational": "849337292956679458526301660485/324518553658426726783156020576256", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131632, 209630], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94076271575873, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131632, 209630], "wall_seconds": 6.296518144999936, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [262144, 262144], "observed_successes": [131632, 209630]}
{"stopped": true, "estimate": 0.005472500023570717, "estimate_rational": "2986810945960712744857005095411727/545785460593176397791991287739580416", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100064, 13218], "successes": [50464, 10514], "pilot_counts": [262144, 262144], "pilot_successes": [131900, 209913], "weight": 0.8833252169461759, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.54041156400001, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.183481929049135, "boundary_checked_with_rationals": true, "boundary_candidates": {"localized": 12.183481929049135}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 17, "seed": 202610300017, "observed_counts": [362208, 275362], "observed_successes": [182364, 220427]}
{"stopped": true, "estimate": 0.005680108683449626, "estimate_rational": "235942483785695103583573234098999/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132285, 209786], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94191199148345, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [132285, 209786], "wall_seconds": 5.155919627000003, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [132285, 209786]}
{"stopped": true, "estimate": 0.0044807750679323145, "estimate_rational": "5816378577256533462544523327619/1298074214633706907132624082305024", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132028, 209860], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.407589587000075, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized", "replication": 18, "seed": 202610300018, "observed_counts": [262144, 262144], "observed_successes": [132028, 209860]}
{"stopped": true, "estimate": 0.00452844726180844, "estimate_rational": "188104339932228842125249206412677/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132039, 209791], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941932216196573, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [132039, 209791], "wall_seconds": 11.534281470999986, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [262144, 262144], "observed_successes": [132039, 209791]}
{"stopped": true, "estimate": 0.003248782368335065, "estimate_rational": "33737284970338991068124584066891/10384593717069655257060992658440192", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131769, 209415], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.93923791124433, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131769, 209415], "wall_seconds": 9.498631994999982, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [262144, 262144], "observed_successes": [131769, 209415]}
{"stopped": true, "estimate": 0.004241512083958362, "estimate_rational": "176185518951796106192556483564351/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131975, 210034], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943676099925156, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131975, 210034], "wall_seconds": 4.66174215500007, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [262144, 262144], "observed_successes": [131975, 210034]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131421, 209849], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942324569398433, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131421, 209849], "wall_seconds": 7.627560097000014, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [262144, 262144], "observed_successes": [131421, 209849]}
{"stopped": true, "estimate": 0.005821602734720289, "estimate_rational": "483639833458014718733649696142727/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132315, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942014482238257, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [132315, 209800], "wall_seconds": 8.492125439000006, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [132315, 209800]}
{"stopped": true, "estimate": 0.0032088668310796256, "estimate_rational": "33322778332942696271144089835113/10384593717069655257060992658440192", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131763, 209118], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.937138913493094, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131763, 209118], "wall_seconds": 7.21812394799997, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [262144, 262144], "observed_successes": [131763, 209118]}
{"stopped": true, "estimate": 0.003749170572716082, "estimate_rational": "155734452694599466714696153157227/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131874, 209650], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.940915069034652, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131874, 209650], "wall_seconds": 10.49892088699994, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [262144, 262144], "observed_successes": [131874, 209650]}
{"stopped": true, "estimate": 0.0027552913911517577, "estimate_rational": "228900653354005226245025881268715/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131663, 209432], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.9393545771869, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131663, 209432], "wall_seconds": 8.370348340000078, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [262144, 262144], "observed_successes": [131663, 209432]}
{"stopped": true, "estimate": 0.004593535212597822, "estimate_rational": "190807987631526281406856366901143/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132051, 209947], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943053341115093, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [132051, 209947], "wall_seconds": 4.572635362999904, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [262144, 262144], "observed_successes": [132051, 209947]}
{"stopped": true, "estimate": 0.003619175534945507, "estimate_rational": "75167335042334635235478915666321/20769187434139310514121985316880384", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131844, 209878], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942546626905386, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131844, 209878], "wall_seconds": 5.543316729000026, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [262144, 262144], "observed_successes": [131844, 209878]}
{"stopped": true, "estimate": 0.005144492770181289, "estimate_rational": "106846934597469763407777246617475/20769187434139310514121985316880384", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132173, 209612], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.940660451220097, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [132173, 209612], "wall_seconds": 6.743811317999985, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [262144, 262144], "observed_successes": [132173, 209612]}
{"stopped": true, "estimate": 0.002106359925872469, "estimate_rational": "636712517889668988295577949071817043/302280968256618494060114861515165663232", "cost": 311118.0, "queries": 311118, "counts": [174343, 136775], "successes": [87468, 109500], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413257395344708, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [174343, 136775], "all_successes": [87468, 109500], "wall_seconds": 9.349064616999954, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [174343, 136775], "observed_successes": [87468, 109500]}
{"stopped": true, "estimate": 0.0044807750679323145, "estimate_rational": "5816378577256533462544523327619/1298074214633706907132624082305024", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132028, 209860], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942426598889487, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [132028, 209860], "wall_seconds": 4.788690063000104, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [262144, 262144], "observed_successes": [132028, 209860]}
{"stopped": true, "estimate": 0.004597766142786862, "estimate_rational": "381967467191520242326896706282019/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132055, 209693], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941231668342983, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [132055, 209693], "wall_seconds": 10.58863380999992, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [262144, 262144], "observed_successes": [132055, 209693]}
{"stopped": true, "estimate": 0.00611959643880863, "estimate_rational": "63549522729453937866556215468909/10384593717069655257060992658440192", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132376, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943182921658366, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [132376, 209962], "wall_seconds": 9.880377301000067, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [132376, 209962]}
{"stopped": true, "estimate": 0.004526874259400282, "estimate_rational": "23504874996066256462556796037513/5192296858534827628530496329220096", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132040, 209680], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94113790576854, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [132040, 209680], "wall_seconds": 4.212975036999978, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [132040, 209680]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131480, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122624684432, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131480, 209681], "wall_seconds": 9.699651264999943, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [131480, 209681]}
{"stopped": true, "estimate": 0.004044651036022606, "estimate_rational": "375423907578536565603485325959394815/92819851264033317881417739473585700864", "cost": 825625.0, "pilot_cost": 524288.0, "queries": 825625, "counts": [266118, 35219], "successes": [133898, 28203], "pilot_counts": [262144, 262144], "pilot_successes": [131769, 209415], "weight": 0.8831256023321735, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 4.547223354999915, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 2, "seed": 202610300002, "observed_counts": [528262, 297363], "observed_successes": [265667, 237618]}
{"stopped": true, "estimate": 0.0038833937237322228, "estimate_rational": "80654932128754747353459172360725/20769187434139310514121985316880384", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131900, 209913], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94280079673223, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [262144, 262144], "all_successes": [131900, 209913], "wall_seconds": 10.986517253999978, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "localized:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [262144, 262144], "observed_successes": [131900, 209913]}
{"stopped": true, "estimate": 0.00452844726180844, "estimate_rational": "188104339932228842125249206412677/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132039, 209791], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 8.30950210800006, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 0, "seed": 202610300000, "observed_counts": [262144, 262144], "observed_successes": [132039, 209791]}
{"stopped": true, "estimate": 0.005821602734720289, "estimate_rational": "483639833458014718733649696142727/83076749736557242056487941267521536", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132315, 209800], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.382580927000049, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [132315, 209800]}
{"stopped": true, "estimate": 0.0025437927829128166, "estimate_rational": "21437447235903191955807044133019899/8427355946562537342882959706900398080", "cost": 825625.0, "pilot_cost": 524288.0, "queries": 825625, "counts": [266170, 35167], "successes": [133613, 28156], "pilot_counts": [262144, 262144], "pilot_successes": [131632, 209630], "weight": 0.8832978844078658, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 11.138036001000046, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 1, "seed": 202610300001, "observed_counts": [528314, 297311], "observed_successes": [265245, 237786]}
{"stopped": true, "estimate": 0.0025348935002509607, "estimate_rational": "3925917115593707183970236235758895/1548750318388142071764916888043257856", "cost": 825625.0, "pilot_cost": 524288.0, "queries": 825625, "counts": [266072, 35265], "successes": [133556, 28365], "pilot_counts": [262144, 262144], "pilot_successes": [131763, 209118], "weight": 0.882972854456599, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 6.100924168999995, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 7, "seed": 202610300007, "observed_counts": [528216, 297409], "observed_successes": [265319, 237483]}
{"stopped": true, "estimate": 0.005680108683449626, "estimate_rational": "235942483785695103583573234098999/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132285, 209786], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.442986105000045, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [132285, 209786]}
{"stopped": true, "estimate": 0.005098702093427899, "estimate_rational": "1902477413369877031903887184321672585/373129745278141171596353374785349091328", "cost": 524176.0, "pilot_cost": 262144.0, "queries": 524176, "counts": [231519, 30513], "successes": [116683, 24354], "pilot_counts": [131072, 131072], "pilot_successes": [65661, 104932], "weight": 0.8835530232249701, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 4.684804058000054, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 10, "seed": 202610300010, "observed_counts": [362591, 161585], "observed_successes": [182344, 129286]}
{"stopped": true, "estimate": 0.005228748651892595, "estimate_rational": "18341098314305518072583343486637369/3507741437842261598583021564782968832", "cost": 786320.0, "pilot_cost": 524288.0, "queries": 786320, "counts": [231422, 30610], "successes": [116655, 24460], "pilot_counts": [262144, 262144], "pilot_successes": [131663, 209432], "weight": 0.8831817902895811, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 4.9909129540000094, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 9, "seed": 202610300009, "observed_counts": [493566, 292754], "observed_successes": [248318, 233892]}
{"stopped": true, "estimate": 0.002790850179756746, "estimate_rational": "1035598003520802458478427419018332869/371069006510075903607964529799198670848", "cost": 825625.0, "pilot_cost": 524288.0, "queries": 825625, "counts": [266141, 35196], "successes": [133650, 28174], "pilot_counts": [262144, 262144], "pilot_successes": [131874, 209650], "weight": 0.883200871008304, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 11.08075966399997, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 4, "seed": 202610300004, "observed_counts": [528285, 297340], "observed_successes": [265524, 237824]}
{"stopped": true, "estimate": 0.002633895160588188, "estimate_rational": "368680550981088439693626308024001711/139975408474024685327651817876938031104", "cost": 786320.0, "pilot_cost": 524288.0, "queries": 786320, "counts": [231506, 30526], "successes": [116227, 24427], "pilot_counts": [262144, 262144], "pilot_successes": [131421, 209849], "weight": 0.8835024091467142, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 10.307956879000017, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 6, "seed": 202610300006, "observed_counts": [493650, 292670], "observed_successes": [247648, 234276]}
{"stopped": true, "estimate": 0.004241512083958362, "estimate_rational": "176185518951796106192556483564351/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [131975, 210034], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 9.281563139000014, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 8, "seed": 202610300008, "observed_counts": [262144, 262144], "observed_successes": [131975, 210034]}
{"stopped": true, "estimate": 0.004593535212597822, "estimate_rational": "190807987631526281406856366901143/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132051, 209947], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.96721206999996, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 12, "seed": 202610300012, "observed_counts": [262144, 262144], "observed_successes": [132051, 209947]}
{"stopped": true, "estimate": 0.00611959643880863, "estimate_rational": "63549522729453937866556215468909/10384593717069655257060992658440192", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132376, 209962], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 5.014760358999979, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [132376, 209962]}
{"stopped": true, "estimate": 0.004526874259400282, "estimate_rational": "23504874996066256462556796037513/5192296858534827628530496329220096", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132040, 209680], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.26595737599996, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [132040, 209680]}
{"stopped": true, "estimate": 0.004636227660906656, "estimate_rational": "572901971552759335527603378343254909/123570715990405701449915913420207554560", "cost": 825625.0, "pilot_cost": 524288.0, "queries": 825625, "counts": [266180, 35157], "successes": [134052, 28152], "pilot_counts": [262144, 262144], "pilot_successes": [131844, 209878], "weight": 0.8833319102244188, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 8.528198094999993, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 15, "seed": 202610300015, "observed_counts": [528324, 297301], "observed_successes": [265896, 238030]}
{"stopped": true, "estimate": 0.004597766142786862, "estimate_rational": "381967467191520242326896706282019/83076749736557242056487941267521536", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132055, 209693], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 11.137380341999915, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 11, "seed": 202610300011, "observed_counts": [262144, 262144], "observed_successes": [132055, 209693]}
{"stopped": true, "estimate": 0.005144492770181289, "estimate_rational": "106846934597469763407777246617475/20769187434139310514121985316880384", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132173, 209612], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 11.157877815000006, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 13, "seed": 202610300013, "observed_counts": [262144, 262144], "observed_successes": [132173, 209612]}
{"stopped": true, "estimate": 0.00452844726180844, "estimate_rational": "188104339932228842125249206412677/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132039, 209791], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941932216196573, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [132039, 209791], "wall_seconds": 5.552250222999987, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [262144, 262144], "observed_successes": [132039, 209791]}
{"stopped": true, "estimate": 0.004859305688169036, "estimate_rational": "302707668784829389548289657496554187/62294428095320804343272711015186300928", "cost": 786320.0, "pilot_cost": 524288.0, "queries": 786320, "counts": [231459, 30573], "successes": [116610, 24396], "pilot_counts": [262144, 262144], "pilot_successes": [131900, 209913], "weight": 0.8833252169461759, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 10.719656340000029, "checkpoint": 68, "boundary_winner": "checkpoint", "boundary_value": 27.963570527016163, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.963570527016163}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 17, "seed": 202610300017, "observed_counts": [493603, 292717], "observed_successes": [248510, 234309]}
{"stopped": true, "estimate": 0.002617222600624101, "estimate_rational": "849337292956679458526301660485/324518553658426726783156020576256", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131632, 209630], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94076271575873, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131632, 209630], "wall_seconds": 5.269107147999989, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [262144, 262144], "observed_successes": [131632, 209630]}
{"stopped": true, "estimate": 0.0044807750679323145, "estimate_rational": "5816378577256533462544523327619/1298074214633706907132624082305024", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132028, 209860], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.096817445000056, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 18, "seed": 202610300018, "observed_counts": [262144, 262144], "observed_successes": [132028, 209860]}
{"stopped": true, "estimate": 0.005821602734720289, "estimate_rational": "483639833458014718733649696142727/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132315, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942014482238257, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [132315, 209800], "wall_seconds": 3.983062270000005, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [132315, 209800]}
{"stopped": true, "estimate": 0.004432622614232462, "estimate_rational": "6569987199578409013495959806498884013/1482189613544631924113400761480625782784", "cost": 825625.0, "pilot_cost": 524288.0, "queries": 825625, "counts": [266198, 35139], "successes": [134016, 28172], "pilot_counts": [262144, 262144], "pilot_successes": [131480, 209681], "weight": 0.883391006075105, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 15.159823180999979, "checkpoint": 69, "boundary_winner": "checkpoint", "boundary_value": 27.99531871862067, "boundary_checked_with_rationals": true, "boundary_candidates": {"checkpoint": 27.99531871862067}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint", "replication": 16, "seed": 202610300016, "observed_counts": [528342, 297283], "observed_successes": [265496, 237853]}
{"stopped": true, "estimate": 0.003248782368335065, "estimate_rational": "33737284970338991068124584066891/10384593717069655257060992658440192", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131769, 209415], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.93923791124433, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131769, 209415], "wall_seconds": 9.907536335000032, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [262144, 262144], "observed_successes": [131769, 209415]}
{"stopped": true, "estimate": 0.0027552913911517577, "estimate_rational": "228900653354005226245025881268715/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131663, 209432], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.9393545771869, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131663, 209432], "wall_seconds": 4.172169211999972, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [262144, 262144], "observed_successes": [131663, 209432]}
{"stopped": true, "estimate": 0.0032088668310796256, "estimate_rational": "33322778332942696271144089835113/10384593717069655257060992658440192", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131763, 209118], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.937138913493094, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131763, 209118], "wall_seconds": 5.548027339999976, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [262144, 262144], "observed_successes": [131763, 209118]}
{"stopped": true, "estimate": 0.005680108683449626, "estimate_rational": "235942483785695103583573234098999/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132285, 209786], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94191199148345, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [132285, 209786], "wall_seconds": 9.932103647999952, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [132285, 209786]}
{"stopped": true, "estimate": 0.003749170572716082, "estimate_rational": "155734452694599466714696153157227/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131874, 209650], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.940915069034652, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131874, 209650], "wall_seconds": 10.193212818999996, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [262144, 262144], "observed_successes": [131874, 209650]}
{"stopped": true, "estimate": 0.004241512083958362, "estimate_rational": "176185518951796106192556483564351/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131975, 210034], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943676099925156, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131975, 210034], "wall_seconds": 8.536204188000056, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [262144, 262144], "observed_successes": [131975, 210034]}
{"stopped": true, "estimate": 0.004593535212597822, "estimate_rational": "190807987631526281406856366901143/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132051, 209947], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943053341115093, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [132051, 209947], "wall_seconds": 4.640613573999985, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [262144, 262144], "observed_successes": [132051, 209947]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131421, 209849], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942324569398433, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131421, 209849], "wall_seconds": 10.543838882000045, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [262144, 262144], "observed_successes": [131421, 209849]}
{"stopped": true, "estimate": 0.005144492770181289, "estimate_rational": "106846934597469763407777246617475/20769187434139310514121985316880384", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132173, 209612], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.940660451220097, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [132173, 209612], "wall_seconds": 5.079650412999968, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [262144, 262144], "observed_successes": [132173, 209612]}
{"stopped": true, "estimate": 0.004597766142786862, "estimate_rational": "381967467191520242326896706282019/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132055, 209693], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941231668342983, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [132055, 209693], "wall_seconds": 6.514404345000003, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [262144, 262144], "observed_successes": [132055, 209693]}
{"stopped": true, "estimate": 0.002106359925872469, "estimate_rational": "636712517889668988295577949071817043/302280968256618494060114861515165663232", "cost": 311118.0, "queries": 311118, "counts": [174343, 136775], "successes": [87468, 109500], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413257395344708, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [174343, 136775], "all_successes": [87468, 109500], "wall_seconds": 10.732779921999963, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [174343, 136775], "observed_successes": [87468, 109500]}
{"stopped": true, "estimate": 0.004526874259400282, "estimate_rational": "23504874996066256462556796037513/5192296858534827628530496329220096", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132040, 209680], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94113790576854, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [132040, 209680], "wall_seconds": 4.183533177000072, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [132040, 209680]}
{"stopped": true, "estimate": 0.00611959643880863, "estimate_rational": "63549522729453937866556215468909/10384593717069655257060992658440192", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132376, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943182921658366, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [132376, 209962], "wall_seconds": 9.571933230000013, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [132376, 209962]}
{"stopped": true, "estimate": 0.0038833937237322228, "estimate_rational": "80654932128754747353459172360725/20769187434139310514121985316880384", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131900, 209913], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94280079673223, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131900, 209913], "wall_seconds": 5.571532742000045, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [262144, 262144], "observed_successes": [131900, 209913]}
{"stopped": true, "estimate": 0.003619175534945507, "estimate_rational": "75167335042334635235478915666321/20769187434139310514121985316880384", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131844, 209878], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942546626905386, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131844, 209878], "wall_seconds": 11.01521551799999, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [262144, 262144], "observed_successes": [131844, 209878]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131480, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122624684432, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [131480, 209681], "wall_seconds": 9.986108626999908, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [131480, 209681]}
{"stopped": true, "estimate": 0.004405740570285201, "estimate_rational": "76432346138421945332613015306223473/17348353794121422466790660913504452608", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115049, 15226], "successes": [57925, 12123], "pilot_counts": [262144, 262144], "pilot_successes": [131769, 209415], "weight": 0.8831256023321735, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 4.482881608999946, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.423376586862343, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.198301908820387, "localized": 12.423376586862343, "checkpoint": 29.01832707732372}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 2, "seed": 202610300002, "observed_counts": [377193, 277370], "observed_successes": [189694, 221538]}
{"stopped": true, "estimate": 0.00452844726180844, "estimate_rational": "188104339932228842125249206412677/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132039, 209791], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 7.8842306710000685, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 0, "seed": 202610300000, "observed_counts": [262144, 262144], "observed_successes": [132039, 209791]}
{"stopped": true, "estimate": 0.0044807750679323145, "estimate_rational": "5816378577256533462544523327619/1298074214633706907132624082305024", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132028, 209860], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942426598889487, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [262144, 262144], "all_successes": [132028, 209860], "wall_seconds": 9.83810599100002, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "checkpoint:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [262144, 262144], "observed_successes": [132028, 209860]}
{"stopped": true, "estimate": 0.002006945584810313, "estimate_rational": "2899779951425036666596878193249951/1444872234390505356439328381001007104", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115059, 15216], "successes": [57711, 12139], "pilot_counts": [262144, 262144], "pilot_successes": [131874, 209650], "weight": 0.883200871008304, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 5.002744767999957, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.527195509691236, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.200888131166316, "localized": 12.527195509691236, "checkpoint": 29.01832707732372}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 4, "seed": 202610300004, "observed_counts": [377203, 277360], "observed_successes": [189585, 221789]}
{"stopped": true, "estimate": 0.0017669248096050922, "estimate_rational": "61731316916261541300109877585564575/34937149889280515716557078552612175872", "cost": 637570.0, "pilot_cost": 524288.0, "queries": 637570, "counts": [100061, 13221], "successes": [50168, 10578], "pilot_counts": [262144, 262144], "pilot_successes": [131632, 209630], "weight": 0.8832978844078658, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 11.148560459999999, "checkpoint": 62, "boundary_winner": "localized", "boundary_value": 12.068964083377491, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.065092872770474, "localized": 12.068964083377491, "checkpoint": 28.983602028985825}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 1, "seed": 202610300001, "observed_counts": [362205, 275365], "observed_successes": [181800, 220208]}
{"stopped": true, "estimate": 0.004619510119716748, "estimate_rational": "20058053621077784667038684490119033/4342030453719987569000695520173228032", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115029, 15246], "successes": [57928, 12211], "pilot_counts": [262144, 262144], "pilot_successes": [131763, 209118], "weight": 0.882972854456599, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 5.943974929999968, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.611077246589375, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.207647591893892, "localized": 12.611077246589375, "checkpoint": 29.01832707732372}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 7, "seed": 202610300007, "observed_counts": [377173, 277390], "observed_successes": [189691, 221329]}
{"stopped": true, "estimate": 0.0050541687260648345, "estimate_rational": "560298369956025024768080935015171/110858659519321631884027282260492288", "cost": 392419.0, "pilot_cost": 262144.0, "queries": 392419, "counts": [115104, 15171], "successes": [58008, 12103], "pilot_counts": [131072, 131072], "pilot_successes": [65661, 104932], "weight": 0.8835530232249701, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 17, "rule": "main_fallback", "certified": true, "wall_seconds": 5.13344387099994, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.601658496840482, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.199617107684297, "localized": 13.601658496840482, "checkpoint": 29.01832707732372}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 10, "seed": 202610300010, "observed_counts": [246176, 146243], "observed_successes": [123669, 117035]}
{"stopped": true, "estimate": 0.004241512083958362, "estimate_rational": "176185518951796106192556483564351/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [131975, 210034], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 6.25866031299995, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 8, "seed": 202610300008, "observed_counts": [262144, 262144], "observed_successes": [131975, 210034]}
{"stopped": true, "estimate": 0.005680108683449626, "estimate_rational": "235942483785695103583573234098999/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132285, 209786], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.929874841000014, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [132285, 209786]}
{"stopped": true, "estimate": 0.005821602734720289, "estimate_rational": "483639833458014718733649696142727/83076749736557242056487941267521536", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132315, 209800], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 8.352889140000002, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [132315, 209800]}
{"stopped": true, "estimate": 0.005215280246630066, "estimate_rational": "90223767594585649291583096674119715/17299888659460846743255288582380716032", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115098, 15177], "successes": [58019, 12115], "pilot_counts": [262144, 262144], "pilot_successes": [131421, 209849], "weight": 0.8835024091467142, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 9.931684720000021, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.442669018539629, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.200669343605657, "localized": 13.442669018539629, "checkpoint": 29.01832707732372}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 6, "seed": 202610300006, "observed_counts": [377242, 277321], "observed_successes": [189440, 221964]}
{"stopped": true, "estimate": 0.006553479645693382, "estimate_rational": "601199074869119728058839388892954791/91737383401228325886864157918982307840", "cost": 674105.0, "pilot_cost": 524288.0, "queries": 674105, "counts": [132315, 17502], "successes": [66844, 13927], "pilot_counts": [262144, 262144], "pilot_successes": [131663, 209432], "weight": 0.8831817902895811, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 8.901537546999975, "checkpoint": 64, "boundary_winner": "localized", "boundary_value": 14.056787424785083, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.33704514753202, "localized": 14.056787424785083, "checkpoint": 29.052517809175665}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 9, "seed": 202610300009, "observed_counts": [394459, 279646], "observed_successes": [198507, 223359]}
{"stopped": true, "estimate": 0.004593535212597822, "estimate_rational": "190807987631526281406856366901143/41538374868278621028243970633760768", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132051, 209947], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.847659089999979, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 12, "seed": 202610300012, "observed_counts": [262144, 262144], "observed_successes": [132051, 209947]}
{"stopped": true, "estimate": 0.005144492770181289, "estimate_rational": "106846934597469763407777246617475/20769187434139310514121985316880384", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132173, 209612], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 5.505549471999984, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 13, "seed": 202610300013, "observed_counts": [262144, 262144], "observed_successes": [132173, 209612]}
{"stopped": true, "estimate": 0.00611959643880863, "estimate_rational": "63549522729453937866556215468909/10384593717069655257060992658440192", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132376, 209962], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 6.263437000000067, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [132376, 209962]}
{"stopped": true, "estimate": 0.005267570468232693, "estimate_rational": "177790565861278197486577940146265/33751910284539236193888064738689024", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115083, 15192], "successes": [58014, 12154], "pilot_counts": [262144, 262144], "pilot_successes": [131480, 209681], "weight": 0.883391006075105, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 8.569512626999995, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.042577729323424, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.204413510599153, "localized": 13.042577729323424, "checkpoint": 29.01832707732372}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 16, "seed": 202610300016, "observed_counts": [377227, 277336], "observed_successes": [189494, 221835]}
{"stopped": true, "estimate": 0.004526874259400282, "estimate_rational": "23504874996066256462556796037513/5192296858534827628530496329220096", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132040, 209680], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 5.91070919699996, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [132040, 209680]}
{"stopped": true, "estimate": 0.0036149063095298932, "estimate_rational": "125232315553485601603671975142027937/34643308797060262198347493123781820416", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115076, 15199], "successes": [57861, 12190], "pilot_counts": [262144, 262144], "pilot_successes": [131844, 209878], "weight": 0.8833319102244188, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 10.147722252999984, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 12.094149149230113, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.208372854571916, "localized": 12.094149149230113, "checkpoint": 29.01832707732372}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 15, "seed": 202610300015, "observed_counts": [377220, 277343], "observed_successes": [189705, 222068]}
{"stopped": true, "estimate": 0.0044807750679323145, "estimate_rational": "5816378577256533462544523327619/1298074214633706907132624082305024", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132028, 209860], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 9.03942771300001, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 18, "seed": 202610300018, "observed_counts": [262144, 262144], "observed_successes": [132028, 209860]}
{"stopped": true, "estimate": 0.00452844726180844, "estimate_rational": "188104339932228842125249206412677/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132039, 209791], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941932216196573, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [132039, 209791], "wall_seconds": 9.693579818999979, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [262144, 262144], "observed_successes": [132039, 209791]}
{"stopped": true, "estimate": 0.005338623577862709, "estimate_rational": "1216829909740301483672902595828613/227929520033224216214426752122880000", "cost": 654563.0, "pilot_cost": 524288.0, "queries": 654563, "counts": [115075, 15200], "successes": [58022, 12103], "pilot_counts": [262144, 262144], "pilot_successes": [131900, 209913], "weight": 0.8833252169461759, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "main_fallback", "certified": true, "wall_seconds": 12.363010177999968, "checkpoint": 63, "boundary_winner": "localized", "boundary_value": 13.086566651782194, "boundary_checked_with_rationals": true, "boundary_candidates": {"cold": 22.19765586976772, "localized": 13.086566651782194, "checkpoint": 29.01832707732372}, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 17, "seed": 202610300017, "observed_counts": [377219, 277344], "observed_successes": [189922, 222016]}
{"stopped": true, "estimate": 0.003749170572716082, "estimate_rational": "155734452694599466714696153157227/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131874, 209650], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.940915069034652, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131874, 209650], "wall_seconds": 5.473817339999982, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [262144, 262144], "observed_successes": [131874, 209650]}
{"stopped": true, "estimate": 0.005680108683449626, "estimate_rational": "235942483785695103583573234098999/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132285, 209786], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94191199148345, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [132285, 209786], "wall_seconds": 5.758967267000003, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [262144, 262144], "observed_successes": [132285, 209786]}
{"stopped": true, "estimate": 0.005821602734720289, "estimate_rational": "483639833458014718733649696142727/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132315, 209800], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942014482238257, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [132315, 209800], "wall_seconds": 3.859471491000022, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [262144, 262144], "observed_successes": [132315, 209800]}
{"stopped": true, "estimate": 0.004597766142786862, "estimate_rational": "381967467191520242326896706282019/83076749736557242056487941267521536", "cost": 524288.0, "pilot_cost": 524288.0, "queries": 524288, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [262144, 262144], "pilot_successes": [132055, 209693], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 18, "rule": "pilot_fallback", "certified": true, "wall_seconds": 18.553708239000002, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid", "replication": 11, "seed": 202610300011, "observed_counts": [262144, 262144], "observed_successes": [132055, 209693]}
{"stopped": true, "estimate": 0.0027552913911517577, "estimate_rational": "228900653354005226245025881268715/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131663, 209432], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.9393545771869, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131663, 209432], "wall_seconds": 4.272318565000091, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [262144, 262144], "observed_successes": [131663, 209432]}
{"stopped": true, "estimate": 0.004241512083958362, "estimate_rational": "176185518951796106192556483564351/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131975, 210034], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943676099925156, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131975, 210034], "wall_seconds": 4.364106551000077, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [262144, 262144], "observed_successes": [131975, 210034]}
{"stopped": true, "estimate": 0.003248782368335065, "estimate_rational": "33737284970338991068124584066891/10384593717069655257060992658440192", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131769, 209415], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.93923791124433, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131769, 209415], "wall_seconds": 11.567939036999974, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [262144, 262144], "observed_successes": [131769, 209415]}
{"stopped": true, "estimate": 0.002106359925872469, "estimate_rational": "636712517889668988295577949071817043/302280968256618494060114861515165663232", "cost": 311118.0, "queries": 311118, "counts": [174343, 136775], "successes": [87468, 109500], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.413257395344708, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [174343, 136775], "all_successes": [87468, 109500], "wall_seconds": 4.822086197999965, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [174343, 136775], "observed_successes": [87468, 109500]}
{"stopped": true, "estimate": 0.002617222600624101, "estimate_rational": "849337292956679458526301660485/324518553658426726783156020576256", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131632, 209630], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94076271575873, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131632, 209630], "wall_seconds": 15.103330572000004, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [262144, 262144], "observed_successes": [131632, 209630]}
{"stopped": true, "estimate": 0.004593535212597822, "estimate_rational": "190807987631526281406856366901143/41538374868278621028243970633760768", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132051, 209947], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943053341115093, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [132051, 209947], "wall_seconds": 4.722053229999915, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [262144, 262144], "observed_successes": [132051, 209947]}
{"stopped": true, "estimate": 0.005144492770181289, "estimate_rational": "106846934597469763407777246617475/20769187434139310514121985316880384", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132173, 209612], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.940660451220097, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [132173, 209612], "wall_seconds": 5.3914695550000715, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [262144, 262144], "observed_successes": [132173, 209612]}
{"stopped": true, "estimate": 0.003619175534945507, "estimate_rational": "75167335042334635235478915666321/20769187434139310514121985316880384", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131844, 209878], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942546626905386, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131844, 209878], "wall_seconds": 5.343949586000008, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [262144, 262144], "observed_successes": [131844, 209878]}
{"stopped": true, "estimate": 0.0038833937237322228, "estimate_rational": "80654932128754747353459172360725/20769187434139310514121985316880384", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131900, 209913], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94280079673223, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131900, 209913], "wall_seconds": 5.356591182999978, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [262144, 262144], "observed_successes": [131900, 209913]}
{"stopped": true, "estimate": 0.004526874259400282, "estimate_rational": "23504874996066256462556796037513/5192296858534827628530496329220096", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132040, 209680], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.94113790576854, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [132040, 209680], "wall_seconds": 4.076004932000046, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [262144, 262144], "observed_successes": [132040, 209680]}
{"stopped": true, "estimate": 0.0044807750679323145, "estimate_rational": "5816378577256533462544523327619/1298074214633706907132624082305024", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132028, 209860], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942426598889487, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [132028, 209860], "wall_seconds": 4.790241839999908, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [262144, 262144], "observed_successes": [132028, 209860]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131421, 209849], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.942324569398433, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131421, 209849], "wall_seconds": 16.19797619999997, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [262144, 262144], "observed_successes": [131421, 209849]}
{"stopped": true, "estimate": 0.0032088668310796256, "estimate_rational": "33322778332942696271144089835113/10384593717069655257060992658440192", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131763, 209118], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.937138913493094, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131763, 209118], "wall_seconds": 16.7992378780001, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [262144, 262144], "observed_successes": [131763, 209118]}
{"stopped": true, "estimate": 0.13641105588822727, "estimate_rational": "8562660756419209538469329557336890218332014229477952554981/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22946, 26178], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.243387905000077, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 1, "seed": 202610300001, "observed_counts": [32768, 32768], "observed_successes": [22946, 26178]}
{"stopped": true, "estimate": 0.13834277994841498, "estimate_rational": "2170979260231033294407669402300454637547797463035289229733/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23052, 26170], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.4328688010000405, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 0, "seed": 202610300000, "observed_counts": [32768, 32768], "observed_successes": [23052, 26170]}
{"stopped": true, "estimate": 0.13698293269780287, "estimate_rational": "537409877847334584739895872793795261313006073974685485341/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22940, 26230], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.074697611000033, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 2, "seed": 202610300002, "observed_counts": [32768, 32768], "observed_successes": [22940, 26230]}
{"stopped": true, "estimate": 0.004597766142786862, "estimate_rational": "381967467191520242326896706282019/83076749736557242056487941267521536", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132055, 209693], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941231668342983, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [132055, 209693], "wall_seconds": 16.740874164000047, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [262144, 262144], "observed_successes": [132055, 209693]}
{"stopped": true, "estimate": 0.00611959643880863, "estimate_rational": "63549522729453937866556215468909/10384593717069655257060992658440192", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [132376, 209962], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.943182921658366, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [132376, 209962], "wall_seconds": 14.220467820999943, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [262144, 262144], "observed_successes": [132376, 209962]}
{"stopped": true, "estimate": 0.0, "estimate_rational": "0", "cost": 524288.0, "queries": 524288, "counts": [262144, 262144], "successes": [131480, 209681], "rule": "pooled_zero_glr", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 22.941122624684432, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [262144, 262144], "all_successes": [131480, 209681], "wall_seconds": 14.944443394000018, "case": "near_nonzero", "theta": [0.503, 0.8], "costs": [1, 1], "epsilon": ".01", "rho": "0", "L": 10.0, "method": "hybrid:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [262144, 262144], "observed_successes": [131480, 209681]}
{"stopped": true, "estimate": 0.13869454457953373, "estimate_rational": "544124854043035302475187562163681711907979140079241225853/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23071, 26169], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.3094259749999537, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 5, "seed": 202610300005, "observed_counts": [32768, 32768], "observed_successes": [23071, 26169]}
{"stopped": true, "estimate": 0.13905007986425527, "estimate_rational": "109103937202696664286339249920829903768059373723819173569/784637716923335095479473677900958302012794430558004314112", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23049, 26227], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.3366160670000227, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 6, "seed": 202610300006, "observed_counts": [32768, 32768], "observed_successes": [23049, 26227]}
{"stopped": true, "estimate": 0.13336901634941542, "estimate_rational": "8175496913805958191319192644073613216876094914349651533/61299821634635554334333881086012367344749564887344087040", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22823, 26126], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.0380372970000735, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 7, "seed": 202610300007, "observed_counts": [32768, 32768], "observed_successes": [22823, 26126]}
{"stopped": true, "estimate": 0.13938679425033448, "estimate_rational": "8749450880787608693548665176369141582228521309250371169117/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23005, 26316], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.5848641049999515, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 11, "seed": 202610300011, "observed_counts": [32768, 32768], "observed_successes": [23005, 26316]}
{"stopped": true, "estimate": 0.13438652570594115, "estimate_rational": "527223683575843701384642429484968126159021591198557114981/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22894, 26100], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.4944215030000123, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 12, "seed": 202610300012, "observed_counts": [32768, 32768], "observed_successes": [22894, 26100]}
{"stopped": true, "estimate": 0.13702603061610194, "estimate_rational": "2150315836433704950883613919912175900140260471950455750533/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22969, 26191], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.194448872999942, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 3, "seed": 202610300003, "observed_counts": [32768, 32768], "observed_successes": [22969, 26191]}
{"stopped": true, "estimate": 0.1368316939503882, "estimate_rational": "8589064635518808773748174947655171430196404326176189141989/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22907, 26267], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.315072385999997, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 13, "seed": 202610300013, "observed_counts": [32768, 32768], "observed_successes": [22907, 26267]}
{"stopped": true, "estimate": 0.13323137915571168, "estimate_rational": "2090767303265696736750727185847891324225323228720213386981/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22807, 26139], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 11.102119885999969, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 4, "seed": 202610300004, "observed_counts": [32768, 32768], "observed_successes": [22807, 26139]}
{"stopped": true, "estimate": 0.13605689023700268, "estimate_rational": "8540429418180047267046405428859167480956292991862413039029/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22918, 26192], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.3382150600000386, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 15, "seed": 202610300015, "observed_counts": [32768, 32768], "observed_successes": [22918, 26192]}
{"stopped": true, "estimate": 0.1372011038943729, "estimate_rational": "8612252873523364862348921607292987227294639424284047304333/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22924, 26270], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.156284270000015, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 14, "seed": 202610300014, "observed_counts": [32768, 32768], "observed_successes": [22924, 26270]}
{"stopped": true, "estimate": 0.1359544780332482, "estimate_rational": "2133500224990231742460769730840378644922010975258020573853/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22912, 26193], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.559330126000077, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 17, "seed": 202610300017, "observed_counts": [32768, 32768], "observed_successes": [22912, 26193]}
{"stopped": true, "estimate": 0.1352262694703663, "estimate_rational": "530518156726439528966999492989642871228487406216253077541/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22929, 26113], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.577784210999994, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 9, "seed": 202610300009, "observed_counts": [32768, 32768], "observed_successes": [22929, 26113]}
{"stopped": true, "estimate": 0.13818163834391675, "estimate_rational": "1734760403694349031478680230644921620271169178240709731393/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22980, 26262], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 11.246980273000077, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 8, "seed": 202610300008, "observed_counts": [32768, 32768], "observed_successes": [22980, 26262]}
{"stopped": true, "estimate": 0.13719924605567954, "estimate_rational": "8612136255098503442948854933001212113963656523257371595349/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23005, 26152], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.003763599999957, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 10, "seed": 202610300010, "observed_counts": [32768, 32768], "observed_successes": [23005, 26152]}
{"stopped": true, "estimate": 0.13560776557990464, "estimate_rational": "1702447481307059208415940784248765107952800798526516207473/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22920, 26155], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.96694246200002, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 19, "seed": 202610300019, "observed_counts": [32768, 32768], "observed_successes": [22920, 26155]}
{"stopped": true, "estimate": 0.13834277994841498, "estimate_rational": "2170979260231033294407669402300454637547797463035289229733/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23052, 26170], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94996737876594, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [23052, 26170], "wall_seconds": 3.7753929930000822, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [32768, 32768], "observed_successes": [23052, 26170]}
{"stopped": true, "estimate": 0.13641105588822727, "estimate_rational": "8562660756419209538469329557336890218332014229477952554981/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22946, 26178], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.947300302861215, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22946, 26178], "wall_seconds": 3.320204879999892, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [32768, 32768], "observed_successes": [22946, 26178]}
{"stopped": true, "estimate": 0.13869454457953373, "estimate_rational": "544124854043035302475187562163681711907979140079241225853/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23071, 26169], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.950477482048417, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [23071, 26169], "wall_seconds": 3.2901721339999312, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [32768, 32768], "observed_successes": [23071, 26169]}
{"stopped": true, "estimate": 0.13905007986425527, "estimate_rational": "109103937202696664286339249920829903768059373723819173569/784637716923335095479473677900958302012794430558004314112", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23049, 26227], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.953128399567508, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [23049, 26227], "wall_seconds": 3.1910788980000007, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [32768, 32768], "observed_successes": [23049, 26227]}
{"stopped": true, "estimate": 0.1351891155416584, "estimate_rational": "1697191663543869132418273039503789284118717661724491796529/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22856, 26217], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.90437844600001, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 16, "seed": 202610300016, "observed_counts": [32768, 32768], "observed_successes": [22856, 26217]}
{"stopped": true, "estimate": 0.13336901634941542, "estimate_rational": "8175496913805958191319192644073613216876094914349651533/61299821634635554334333881086012367344749564887344087040", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22823, 26126], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94082962444974, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22823, 26126], "wall_seconds": 3.9857980259999977, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [32768, 32768], "observed_successes": [22823, 26126]}
{"stopped": true, "estimate": 0.1395758154167135, "estimate_rational": "8761315931702632065894618887675843697050884553376020631053/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23036, 26285], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "cold", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.680944245000092, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold", "replication": 18, "seed": 202610300018, "observed_counts": [32768, 32768], "observed_successes": [23036, 26285]}
{"stopped": true, "estimate": 0.13818163834391675, "estimate_rational": "1734760403694349031478680230644921620271169178240709731393/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22980, 26262], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.953106043376884, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22980, 26262], "wall_seconds": 3.4880920219999325, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [32768, 32768], "observed_successes": [22980, 26262]}
{"stopped": true, "estimate": 0.1352262694703663, "estimate_rational": "530518156726439528966999492989642871228487406216253077541/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22929, 26113], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.943141839210515, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22929, 26113], "wall_seconds": 3.380235331999984, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [32768, 32768], "observed_successes": [22929, 26113]}
{"stopped": true, "estimate": 0.13702603061610194, "estimate_rational": "2150315836433704950883613919912175900140260471950455750533/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22969, 26191], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94871063011695, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22969, 26191], "wall_seconds": 10.223496747000013, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [32768, 32768], "observed_successes": [22969, 26191]}
{"stopped": true, "estimate": 0.13698293269780287, "estimate_rational": "537409877847334584739895872793795261313006073974685485341/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22940, 26230], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.950094432997407, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22940, 26230], "wall_seconds": 10.46634382100001, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [32768, 32768], "observed_successes": [22940, 26230]}
{"stopped": true, "estimate": 0.13938679425033448, "estimate_rational": "8749450880787608693548665176369141582228521309250371169117/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23005, 26316], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.956981264904133, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [23005, 26316], "wall_seconds": 3.615185251000071, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [32768, 32768], "observed_successes": [23005, 26316]}
{"stopped": true, "estimate": 0.13323137915571168, "estimate_rational": "2090767303265696736750727185847891324225323228720213386981/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22807, 26139], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.941107328341527, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22807, 26139], "wall_seconds": 10.882318140000052, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [32768, 32768], "observed_successes": [22807, 26139]}
{"stopped": true, "estimate": 0.1368316939503882, "estimate_rational": "8589064635518808773748174947655171430196404326176189141989/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22907, 26267], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.95127095546919, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22907, 26267], "wall_seconds": 3.364286662999916, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [32768, 32768], "observed_successes": [22907, 26267]}
{"stopped": true, "estimate": 0.1372011038943729, "estimate_rational": "8612252873523364862348921607292987227294639424284047304333/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22924, 26270], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.951936419810984, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22924, 26270], "wall_seconds": 3.6981589419999636, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [32768, 32768], "observed_successes": [22924, 26270]}
{"stopped": true, "estimate": 0.1359544780332482, "estimate_rational": "2133500224990231742460769730840378644922010975258020573853/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22912, 26193], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94716686658861, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22912, 26193], "wall_seconds": 4.529767771000024, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [32768, 32768], "observed_successes": [22912, 26193]}
{"stopped": true, "estimate": 0.13834277994841498, "estimate_rational": "2170979260231033294407669402300454637547797463035289229733/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23052, 26170], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.773869356000091, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 0, "seed": 202610300000, "observed_counts": [32768, 32768], "observed_successes": [23052, 26170]}
{"stopped": true, "estimate": 0.13719924605567954, "estimate_rational": "8612136255098503442948854933001212113963656523257371595349/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23005, 26152], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.947556891373875, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [23005, 26152], "wall_seconds": 10.512547335000022, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [32768, 32768], "observed_successes": [23005, 26152]}
{"stopped": true, "estimate": 0.13560776557990464, "estimate_rational": "1702447481307059208415940784248765107952800798526516207473/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22920, 26155], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94524288363832, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22920, 26155], "wall_seconds": 5.757768102999989, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [32768, 32768], "observed_successes": [22920, 26155]}
{"stopped": true, "estimate": 0.13641105588822727, "estimate_rational": "8562660756419209538469329557336890218332014229477952554981/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22946, 26178], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.3141348630000493, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 1, "seed": 202610300001, "observed_counts": [32768, 32768], "observed_successes": [22946, 26178]}
{"stopped": true, "estimate": 0.13605689023700268, "estimate_rational": "8540429418180047267046405428859167480956292991862413039029/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22918, 26192], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94728347097597, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22918, 26192], "wall_seconds": 8.678126741999904, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [32768, 32768], "observed_successes": [22918, 26192]}
{"stopped": true, "estimate": 0.13438652570594115, "estimate_rational": "527223683575843701384642429484968126159021591198557114981/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22894, 26100], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.941403438861986, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22894, 26100], "wall_seconds": 11.505374040999982, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [32768, 32768], "observed_successes": [22894, 26100]}
{"stopped": true, "estimate": 0.13698293269780287, "estimate_rational": "537409877847334584739895872793795261313006073974685485341/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22940, 26230], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.4446793260000277, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 2, "seed": 202610300002, "observed_counts": [32768, 32768], "observed_successes": [22940, 26230]}
{"stopped": true, "estimate": 0.13869454457953373, "estimate_rational": "544124854043035302475187562163681711907979140079241225853/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23071, 26169], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.1403268990000015, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 5, "seed": 202610300005, "observed_counts": [32768, 32768], "observed_successes": [23071, 26169]}
{"stopped": true, "estimate": 0.1351891155416584, "estimate_rational": "1697191663543869132418273039503789284118717661724491796529/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22856, 26217], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.946928062331732, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [22856, 26217], "wall_seconds": 11.599711531000025, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [32768, 32768], "observed_successes": [22856, 26217]}
{"stopped": true, "estimate": 0.1395758154167135, "estimate_rational": "8761315931702632065894618887675843697050884553376020631053/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23036, 26285], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.95609087976819, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "cold", "all_counts": [32768, 32768], "all_successes": [23036, 26285], "wall_seconds": 11.573031703999959, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "cold:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [32768, 32768], "observed_successes": [23036, 26285]}
{"stopped": true, "estimate": 0.13818163834391675, "estimate_rational": "1734760403694349031478680230644921620271169178240709731393/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22980, 26262], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.34307059799994, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 8, "seed": 202610300008, "observed_counts": [32768, 32768], "observed_successes": [22980, 26262]}
{"stopped": true, "estimate": 0.1352262694703663, "estimate_rational": "530518156726439528966999492989642871228487406216253077541/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22929, 26113], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.3142996399999447, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 9, "seed": 202610300009, "observed_counts": [32768, 32768], "observed_successes": [22929, 26113]}
{"stopped": true, "estimate": 0.13323137915571168, "estimate_rational": "2090767303265696736750727185847891324225323228720213386981/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22807, 26139], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 7.163113708999958, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 4, "seed": 202610300004, "observed_counts": [32768, 32768], "observed_successes": [22807, 26139]}
{"stopped": true, "estimate": 0.13905007986425527, "estimate_rational": "109103937202696664286339249920829903768059373723819173569/784637716923335095479473677900958302012794430558004314112", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23049, 26227], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 6.650404217000073, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 6, "seed": 202610300006, "observed_counts": [32768, 32768], "observed_successes": [23049, 26227]}
{"stopped": true, "estimate": 0.13438652570594115, "estimate_rational": "527223683575843701384642429484968126159021591198557114981/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22894, 26100], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.340909179999926, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 12, "seed": 202610300012, "observed_counts": [32768, 32768], "observed_successes": [22894, 26100]}
{"stopped": true, "estimate": 0.13702603061610194, "estimate_rational": "2150315836433704950883613919912175900140260471950455750533/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22969, 26191], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 9.881322446000013, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 3, "seed": 202610300003, "observed_counts": [32768, 32768], "observed_successes": [22969, 26191]}
{"stopped": true, "estimate": 0.1368316939503882, "estimate_rational": "8589064635518808773748174947655171430196404326176189141989/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22907, 26267], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.2602117980000003, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 13, "seed": 202610300013, "observed_counts": [32768, 32768], "observed_successes": [22907, 26267]}
{"stopped": true, "estimate": 0.1351891155416584, "estimate_rational": "1697191663543869132418273039503789284118717661724491796529/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22856, 26217], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.420653815000037, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 16, "seed": 202610300016, "observed_counts": [32768, 32768], "observed_successes": [22856, 26217]}
{"stopped": true, "estimate": 0.13336901634941542, "estimate_rational": "8175496913805958191319192644073613216876094914349651533/61299821634635554334333881086012367344749564887344087040", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22823, 26126], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 11.797501448999924, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 7, "seed": 202610300007, "observed_counts": [32768, 32768], "observed_successes": [22823, 26126]}
{"stopped": true, "estimate": 0.1395758154167135, "estimate_rational": "8761315931702632065894618887675843697050884553376020631053/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23036, 26285], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.446968759000015, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 18, "seed": 202610300018, "observed_counts": [32768, 32768], "observed_successes": [23036, 26285]}
{"stopped": true, "estimate": 0.13719924605567954, "estimate_rational": "8612136255098503442948854933001212113963656523257371595349/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23005, 26152], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.003117468000028, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 10, "seed": 202610300010, "observed_counts": [32768, 32768], "observed_successes": [23005, 26152]}
{"stopped": true, "estimate": 0.13605689023700268, "estimate_rational": "8540429418180047267046405428859167480956292991862413039029/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22918, 26192], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 6.66270044099997, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 15, "seed": 202610300015, "observed_counts": [32768, 32768], "observed_successes": [22918, 26192]}
{"stopped": true, "estimate": 0.1372011038943729, "estimate_rational": "8612252873523364862348921607292987227294639424284047304333/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22924, 26270], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 7.673405322999997, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 14, "seed": 202610300014, "observed_counts": [32768, 32768], "observed_successes": [22924, 26270]}
{"stopped": true, "estimate": 0.13560776557990464, "estimate_rational": "1702447481307059208415940784248765107952800798526516207473/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22920, 26155], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.5904577219999965, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 19, "seed": 202610300019, "observed_counts": [32768, 32768], "observed_successes": [22920, 26155]}
{"stopped": true, "estimate": 0.13938679425033448, "estimate_rational": "8749450880787608693548665176369141582228521309250371169117/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23005, 26316], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.994308891999935, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 11, "seed": 202610300011, "observed_counts": [32768, 32768], "observed_successes": [23005, 26316]}
{"stopped": true, "estimate": 0.13641105588822727, "estimate_rational": "8562660756419209538469329557336890218332014229477952554981/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22946, 26178], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.947300302861215, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22946, 26178], "wall_seconds": 3.240168638, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [32768, 32768], "observed_successes": [22946, 26178]}
{"stopped": true, "estimate": 0.13869454457953373, "estimate_rational": "544124854043035302475187562163681711907979140079241225853/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23071, 26169], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.950477482048417, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [23071, 26169], "wall_seconds": 3.2573171010000124, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [32768, 32768], "observed_successes": [23071, 26169]}
{"stopped": true, "estimate": 0.1359544780332482, "estimate_rational": "2133500224990231742460769730840378644922010975258020573853/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22912, 26193], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "localized", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.44789893299992, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized", "replication": 17, "seed": 202610300017, "observed_counts": [32768, 32768], "observed_successes": [22912, 26193]}
{"stopped": true, "estimate": 0.13702603061610194, "estimate_rational": "2150315836433704950883613919912175900140260471950455750533/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22969, 26191], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94871063011695, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22969, 26191], "wall_seconds": 6.632271370000012, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [32768, 32768], "observed_successes": [22969, 26191]}
{"stopped": true, "estimate": 0.13336901634941542, "estimate_rational": "8175496913805958191319192644073613216876094914349651533/61299821634635554334333881086012367344749564887344087040", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22823, 26126], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94082962444974, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22823, 26126], "wall_seconds": 4.059496956000089, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [32768, 32768], "observed_successes": [22823, 26126]}
{"stopped": true, "estimate": 0.13323137915571168, "estimate_rational": "2090767303265696736750727185847891324225323228720213386981/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22807, 26139], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.941107328341527, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22807, 26139], "wall_seconds": 7.593187953999973, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [32768, 32768], "observed_successes": [22807, 26139]}
{"stopped": true, "estimate": 0.13818163834391675, "estimate_rational": "1734760403694349031478680230644921620271169178240709731393/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22980, 26262], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.953106043376884, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22980, 26262], "wall_seconds": 3.646668365000096, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [32768, 32768], "observed_successes": [22980, 26262]}
{"stopped": true, "estimate": 0.13834277994841498, "estimate_rational": "2170979260231033294407669402300454637547797463035289229733/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23052, 26170], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94996737876594, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [23052, 26170], "wall_seconds": 10.935815316999992, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [32768, 32768], "observed_successes": [23052, 26170]}
{"stopped": true, "estimate": 0.13698293269780287, "estimate_rational": "537409877847334584739895872793795261313006073974685485341/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22940, 26230], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.950094432997407, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22940, 26230], "wall_seconds": 10.906478882999977, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [32768, 32768], "observed_successes": [22940, 26230]}
{"stopped": true, "estimate": 0.13938679425033448, "estimate_rational": "8749450880787608693548665176369141582228521309250371169117/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23005, 26316], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.956981264904133, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [23005, 26316], "wall_seconds": 3.9628411080000205, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [32768, 32768], "observed_successes": [23005, 26316]}
{"stopped": true, "estimate": 0.1368316939503882, "estimate_rational": "8589064635518808773748174947655171430196404326176189141989/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22907, 26267], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.95127095546919, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22907, 26267], "wall_seconds": 3.4316315240000677, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [32768, 32768], "observed_successes": [22907, 26267]}
{"stopped": true, "estimate": 0.13905007986425527, "estimate_rational": "109103937202696664286339249920829903768059373723819173569/784637716923335095479473677900958302012794430558004314112", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23049, 26227], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.953128399567508, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [23049, 26227], "wall_seconds": 10.65095054599999, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [32768, 32768], "observed_successes": [23049, 26227]}
{"stopped": true, "estimate": 0.13719924605567954, "estimate_rational": "8612136255098503442948854933001212113963656523257371595349/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23005, 26152], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.947556891373875, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [23005, 26152], "wall_seconds": 7.17155122600002, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [32768, 32768], "observed_successes": [23005, 26152]}
{"stopped": true, "estimate": 0.1351891155416584, "estimate_rational": "1697191663543869132418273039503789284118717661724491796529/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22856, 26217], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.946928062331732, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22856, 26217], "wall_seconds": 3.5546569610000915, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [32768, 32768], "observed_successes": [22856, 26217]}
{"stopped": true, "estimate": 0.1359544780332482, "estimate_rational": "2133500224990231742460769730840378644922010975258020573853/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22912, 26193], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94716686658861, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22912, 26193], "wall_seconds": 3.399976160999927, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [32768, 32768], "observed_successes": [22912, 26193]}
{"stopped": true, "estimate": 0.13438652570594115, "estimate_rational": "527223683575843701384642429484968126159021591198557114981/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22894, 26100], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.941403438861986, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22894, 26100], "wall_seconds": 7.147425926999972, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [32768, 32768], "observed_successes": [22894, 26100]}
{"stopped": true, "estimate": 0.1352262694703663, "estimate_rational": "530518156726439528966999492989642871228487406216253077541/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22929, 26113], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.943141839210515, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22929, 26113], "wall_seconds": 11.06364664900002, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [32768, 32768], "observed_successes": [22929, 26113]}
{"stopped": true, "estimate": 0.13834277994841498, "estimate_rational": "2170979260231033294407669402300454637547797463035289229733/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23052, 26170], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.525455797999939, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 0, "seed": 202610300000, "observed_counts": [32768, 32768], "observed_successes": [23052, 26170]}
{"stopped": true, "estimate": 0.13641105588822727, "estimate_rational": "8562660756419209538469329557336890218332014229477952554981/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22946, 26178], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.2835795340000686, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 1, "seed": 202610300001, "observed_counts": [32768, 32768], "observed_successes": [22946, 26178]}
{"stopped": true, "estimate": 0.13605689023700268, "estimate_rational": "8540429418180047267046405428859167480956292991862413039029/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22918, 26192], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94728347097597, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22918, 26192], "wall_seconds": 10.118982290000076, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [32768, 32768], "observed_successes": [22918, 26192]}
{"stopped": true, "estimate": 0.13560776557990464, "estimate_rational": "1702447481307059208415940784248765107952800798526516207473/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22920, 26155], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94524288363832, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22920, 26155], "wall_seconds": 7.2435621399999945, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [32768, 32768], "observed_successes": [22920, 26155]}
{"stopped": true, "estimate": 0.13323137915571168, "estimate_rational": "2090767303265696736750727185847891324225323228720213386981/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22807, 26139], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.6055464670000674, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 4, "seed": 202610300004, "observed_counts": [32768, 32768], "observed_successes": [22807, 26139]}
{"stopped": true, "estimate": 0.13869454457953373, "estimate_rational": "544124854043035302475187562163681711907979140079241225853/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23071, 26169], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.189650444999984, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 5, "seed": 202610300005, "observed_counts": [32768, 32768], "observed_successes": [23071, 26169]}
{"stopped": true, "estimate": 0.1372011038943729, "estimate_rational": "8612252873523364862348921607292987227294639424284047304333/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22924, 26270], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.951936419810984, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [22924, 26270], "wall_seconds": 11.771071383999924, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [32768, 32768], "observed_successes": [22924, 26270]}
{"stopped": true, "estimate": 0.13698293269780287, "estimate_rational": "537409877847334584739895872793795261313006073974685485341/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22940, 26230], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 6.8977028479999944, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 2, "seed": 202610300002, "observed_counts": [32768, 32768], "observed_successes": [22940, 26230]}
{"stopped": true, "estimate": 0.1395758154167135, "estimate_rational": "8761315931702632065894618887675843697050884553376020631053/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23036, 26285], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.95609087976819, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "localized", "all_counts": [32768, 32768], "all_successes": [23036, 26285], "wall_seconds": 10.59325100500007, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "localized:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [32768, 32768], "observed_successes": [23036, 26285]}
{"stopped": true, "estimate": 0.13818163834391675, "estimate_rational": "1734760403694349031478680230644921620271169178240709731393/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22980, 26262], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.3555633169999055, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 8, "seed": 202610300008, "observed_counts": [32768, 32768], "observed_successes": [22980, 26262]}
{"stopped": true, "estimate": 0.1352262694703663, "estimate_rational": "530518156726439528966999492989642871228487406216253077541/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22929, 26113], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.498138291000032, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 9, "seed": 202610300009, "observed_counts": [32768, 32768], "observed_successes": [22929, 26113]}
{"stopped": true, "estimate": 0.13702603061610194, "estimate_rational": "2150315836433704950883613919912175900140260471950455750533/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22969, 26191], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.079350843999919, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 3, "seed": 202610300003, "observed_counts": [32768, 32768], "observed_successes": [22969, 26191]}
{"stopped": true, "estimate": 0.1368316939503882, "estimate_rational": "8589064635518808773748174947655171430196404326176189141989/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22907, 26267], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.564114528999994, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 13, "seed": 202610300013, "observed_counts": [32768, 32768], "observed_successes": [22907, 26267]}
{"stopped": true, "estimate": 0.1372011038943729, "estimate_rational": "8612252873523364862348921607292987227294639424284047304333/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22924, 26270], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 4.00840911399996, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 14, "seed": 202610300014, "observed_counts": [32768, 32768], "observed_successes": [22924, 26270]}
{"stopped": true, "estimate": 0.13336901634941542, "estimate_rational": "8175496913805958191319192644073613216876094914349651533/61299821634635554334333881086012367344749564887344087040", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22823, 26126], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 8.334342215999982, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 7, "seed": 202610300007, "observed_counts": [32768, 32768], "observed_successes": [22823, 26126]}
{"stopped": true, "estimate": 0.13938679425033448, "estimate_rational": "8749450880787608693548665176369141582228521309250371169117/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23005, 26316], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 7.6027679149999585, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 11, "seed": 202610300011, "observed_counts": [32768, 32768], "observed_successes": [23005, 26316]}
{"stopped": true, "estimate": 0.13905007986425527, "estimate_rational": "109103937202696664286339249920829903768059373723819173569/784637716923335095479473677900958302012794430558004314112", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23049, 26227], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.379063169000005, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 6, "seed": 202610300006, "observed_counts": [32768, 32768], "observed_successes": [23049, 26227]}
{"stopped": true, "estimate": 0.1351891155416584, "estimate_rational": "1697191663543869132418273039503789284118717661724491796529/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22856, 26217], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.690006040000071, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 16, "seed": 202610300016, "observed_counts": [32768, 32768], "observed_successes": [22856, 26217]}
{"stopped": true, "estimate": 0.13719924605567954, "estimate_rational": "8612136255098503442948854933001212113963656523257371595349/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23005, 26152], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.395959714000014, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 10, "seed": 202610300010, "observed_counts": [32768, 32768], "observed_successes": [23005, 26152]}
{"stopped": true, "estimate": 0.1359544780332482, "estimate_rational": "2133500224990231742460769730840378644922010975258020573853/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22912, 26193], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.5488582469999983, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 17, "seed": 202610300017, "observed_counts": [32768, 32768], "observed_successes": [22912, 26193]}
{"stopped": true, "estimate": 0.13438652570594115, "estimate_rational": "527223683575843701384642429484968126159021591198557114981/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22894, 26100], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.98273239599996, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 12, "seed": 202610300012, "observed_counts": [32768, 32768], "observed_successes": [22894, 26100]}
{"stopped": true, "estimate": 0.13641105588822727, "estimate_rational": "8562660756419209538469329557336890218332014229477952554981/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22946, 26178], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.947300302861215, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22946, 26178], "wall_seconds": 3.2446574789998976, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [32768, 32768], "observed_successes": [22946, 26178]}
{"stopped": true, "estimate": 0.13702603061610194, "estimate_rational": "2150315836433704950883613919912175900140260471950455750533/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22969, 26191], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94871063011695, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22969, 26191], "wall_seconds": 3.2444090319999077, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [32768, 32768], "observed_successes": [22969, 26191]}
{"stopped": true, "estimate": 0.1395758154167135, "estimate_rational": "8761315931702632065894618887675843697050884553376020631053/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23036, 26285], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 7.047536980999894, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 18, "seed": 202610300018, "observed_counts": [32768, 32768], "observed_successes": [23036, 26285]}
{"stopped": true, "estimate": 0.13605689023700268, "estimate_rational": "8540429418180047267046405428859167480956292991862413039029/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22918, 26192], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.193378583000026, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 15, "seed": 202610300015, "observed_counts": [32768, 32768], "observed_successes": [22918, 26192]}
{"stopped": true, "estimate": 0.13560776557990464, "estimate_rational": "1702447481307059208415940784248765107952800798526516207473/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22920, 26155], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "checkpoint", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 7.344974218999937, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint", "replication": 19, "seed": 202610300019, "observed_counts": [32768, 32768], "observed_successes": [22920, 26155]}
{"stopped": true, "estimate": 0.13869454457953373, "estimate_rational": "544124854043035302475187562163681711907979140079241225853/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23071, 26169], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.950477482048417, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [23071, 26169], "wall_seconds": 3.150153148000072, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [32768, 32768], "observed_successes": [23071, 26169]}
{"stopped": true, "estimate": 0.13905007986425527, "estimate_rational": "109103937202696664286339249920829903768059373723819173569/784637716923335095479473677900958302012794430558004314112", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23049, 26227], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.953128399567508, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [23049, 26227], "wall_seconds": 3.3653396060000205, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [32768, 32768], "observed_successes": [23049, 26227]}
{"stopped": true, "estimate": 0.13834277994841498, "estimate_rational": "2170979260231033294407669402300454637547797463035289229733/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23052, 26170], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94996737876594, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [23052, 26170], "wall_seconds": 10.313249609999957, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [32768, 32768], "observed_successes": [23052, 26170]}
{"stopped": true, "estimate": 0.13719924605567954, "estimate_rational": "8612136255098503442948854933001212113963656523257371595349/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23005, 26152], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.947556891373875, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [23005, 26152], "wall_seconds": 3.177675747999956, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [32768, 32768], "observed_successes": [23005, 26152]}
{"stopped": true, "estimate": 0.13698293269780287, "estimate_rational": "537409877847334584739895872793795261313006073974685485341/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22940, 26230], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.950094432997407, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22940, 26230], "wall_seconds": 10.447848377000014, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [32768, 32768], "observed_successes": [22940, 26230]}
{"stopped": true, "estimate": 0.13938679425033448, "estimate_rational": "8749450880787608693548665176369141582228521309250371169117/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23005, 26316], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.956981264904133, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [23005, 26316], "wall_seconds": 3.5625737240000035, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [32768, 32768], "observed_successes": [23005, 26316]}
{"stopped": true, "estimate": 0.1352262694703663, "estimate_rational": "530518156726439528966999492989642871228487406216253077541/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22929, 26113], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.943141839210515, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22929, 26113], "wall_seconds": 6.953951433000043, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [32768, 32768], "observed_successes": [22929, 26113]}
{"stopped": true, "estimate": 0.13323137915571168, "estimate_rational": "2090767303265696736750727185847891324225323228720213386981/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22807, 26139], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.941107328341527, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22807, 26139], "wall_seconds": 10.599888725999904, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [32768, 32768], "observed_successes": [22807, 26139]}
{"stopped": true, "estimate": 0.13336901634941542, "estimate_rational": "8175496913805958191319192644073613216876094914349651533/61299821634635554334333881086012367344749564887344087040", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22823, 26126], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94082962444974, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22823, 26126], "wall_seconds": 8.056127973000002, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [32768, 32768], "observed_successes": [22823, 26126]}
{"stopped": true, "estimate": 0.1368316939503882, "estimate_rational": "8589064635518808773748174947655171430196404326176189141989/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22907, 26267], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.95127095546919, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22907, 26267], "wall_seconds": 3.237019710000027, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [32768, 32768], "observed_successes": [22907, 26267]}
{"stopped": true, "estimate": 0.13605689023700268, "estimate_rational": "8540429418180047267046405428859167480956292991862413039029/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22918, 26192], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94728347097597, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22918, 26192], "wall_seconds": 3.2694700529999636, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [32768, 32768], "observed_successes": [22918, 26192]}
{"stopped": true, "estimate": 0.13818163834391675, "estimate_rational": "1734760403694349031478680230644921620271169178240709731393/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22980, 26262], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.953106043376884, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22980, 26262], "wall_seconds": 10.548043466000081, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [32768, 32768], "observed_successes": [22980, 26262]}
{"stopped": true, "estimate": 0.13560776557990464, "estimate_rational": "1702447481307059208415940784248765107952800798526516207473/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22920, 26155], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94524288363832, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22920, 26155], "wall_seconds": 3.689675876000024, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [32768, 32768], "observed_successes": [22920, 26155]}
{"stopped": true, "estimate": 0.13834277994841498, "estimate_rational": "2170979260231033294407669402300454637547797463035289229733/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23052, 26170], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.430552048999971, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 0, "seed": 202610300000, "observed_counts": [32768, 32768], "observed_successes": [23052, 26170]}
{"stopped": true, "estimate": 0.1351891155416584, "estimate_rational": "1697191663543869132418273039503789284118717661724491796529/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22856, 26217], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.946928062331732, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22856, 26217], "wall_seconds": 6.99630217899994, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [32768, 32768], "observed_successes": [22856, 26217]}
{"stopped": true, "estimate": 0.1395758154167135, "estimate_rational": "8761315931702632065894618887675843697050884553376020631053/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23036, 26285], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.95609087976819, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [23036, 26285], "wall_seconds": 7.1159212280000474, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [32768, 32768], "observed_successes": [23036, 26285]}
{"stopped": true, "estimate": 0.13438652570594115, "estimate_rational": "527223683575843701384642429484968126159021591198557114981/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22894, 26100], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.941403438861986, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22894, 26100], "wall_seconds": 10.26078612699996, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [32768, 32768], "observed_successes": [22894, 26100]}
{"stopped": true, "estimate": 0.13698293269780287, "estimate_rational": "537409877847334584739895872793795261313006073974685485341/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22940, 26230], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.361687759000006, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 2, "seed": 202610300002, "observed_counts": [32768, 32768], "observed_successes": [22940, 26230]}
{"stopped": true, "estimate": 0.13702603061610194, "estimate_rational": "2150315836433704950883613919912175900140260471950455750533/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22969, 26191], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.2314144169999963, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 3, "seed": 202610300003, "observed_counts": [32768, 32768], "observed_successes": [22969, 26191]}
{"stopped": true, "estimate": 0.1372011038943729, "estimate_rational": "8612252873523364862348921607292987227294639424284047304333/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22924, 26270], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.951936419810984, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22924, 26270], "wall_seconds": 11.181695822000052, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [32768, 32768], "observed_successes": [22924, 26270]}
{"stopped": true, "estimate": 0.1359544780332482, "estimate_rational": "2133500224990231742460769730840378644922010975258020573853/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22912, 26193], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94716686658861, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "checkpoint", "all_counts": [32768, 32768], "all_successes": [22912, 26193], "wall_seconds": 10.410896968999964, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "checkpoint:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [32768, 32768], "observed_successes": [22912, 26193]}
{"stopped": true, "estimate": 0.13336901634941542, "estimate_rational": "8175496913805958191319192644073613216876094914349651533/61299821634635554334333881086012367344749564887344087040", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22823, 26126], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.794878426000082, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 7, "seed": 202610300007, "observed_counts": [32768, 32768], "observed_successes": [22823, 26126]}
{"stopped": true, "estimate": 0.13818163834391675, "estimate_rational": "1734760403694349031478680230644921620271169178240709731393/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22980, 26262], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.339593171000047, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 8, "seed": 202610300008, "observed_counts": [32768, 32768], "observed_successes": [22980, 26262]}
{"stopped": true, "estimate": 0.13641105588822727, "estimate_rational": "8562660756419209538469329557336890218332014229477952554981/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22946, 26178], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 9.947847873, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 1, "seed": 202610300001, "observed_counts": [32768, 32768], "observed_successes": [22946, 26178]}
{"stopped": true, "estimate": 0.13869454457953373, "estimate_rational": "544124854043035302475187562163681711907979140079241225853/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23071, 26169], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 6.684873791999962, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 5, "seed": 202610300005, "observed_counts": [32768, 32768], "observed_successes": [23071, 26169]}
{"stopped": true, "estimate": 0.13323137915571168, "estimate_rational": "2090767303265696736750727185847891324225323228720213386981/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22807, 26139], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 7.3259065050000345, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 4, "seed": 202610300004, "observed_counts": [32768, 32768], "observed_successes": [22807, 26139]}
{"stopped": true, "estimate": 0.13938679425033448, "estimate_rational": "8749450880787608693548665176369141582228521309250371169117/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23005, 26316], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.647619242000019, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 11, "seed": 202610300011, "observed_counts": [32768, 32768], "observed_successes": [23005, 26316]}
{"stopped": true, "estimate": 0.13438652570594115, "estimate_rational": "527223683575843701384642429484968126159021591198557114981/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22894, 26100], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.5517903989999695, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 12, "seed": 202610300012, "observed_counts": [32768, 32768], "observed_successes": [22894, 26100]}
{"stopped": true, "estimate": 0.13905007986425527, "estimate_rational": "109103937202696664286339249920829903768059373723819173569/784637716923335095479473677900958302012794430558004314112", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23049, 26227], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 9.812354088000006, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 6, "seed": 202610300006, "observed_counts": [32768, 32768], "observed_successes": [23049, 26227]}
{"stopped": true, "estimate": 0.1351891155416584, "estimate_rational": "1697191663543869132418273039503789284118717661724491796529/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22856, 26217], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.4981576919999497, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 16, "seed": 202610300016, "observed_counts": [32768, 32768], "observed_successes": [22856, 26217]}
{"stopped": true, "estimate": 0.1359544780332482, "estimate_rational": "2133500224990231742460769730840378644922010975258020573853/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22912, 26193], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 3.436110314999951, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 17, "seed": 202610300017, "observed_counts": [32768, 32768], "observed_successes": [22912, 26193]}
{"stopped": true, "estimate": 0.1352262694703663, "estimate_rational": "530518156726439528966999492989642871228487406216253077541/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22929, 26113], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 9.765626257000008, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 9, "seed": 202610300009, "observed_counts": [32768, 32768], "observed_successes": [22929, 26113]}
{"stopped": true, "estimate": 0.13719924605567954, "estimate_rational": "8612136255098503442948854933001212113963656523257371595349/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23005, 26152], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 9.175124213999993, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 10, "seed": 202610300010, "observed_counts": [32768, 32768], "observed_successes": [23005, 26152]}
{"stopped": true, "estimate": 0.13605689023700268, "estimate_rational": "8540429418180047267046405428859167480956292991862413039029/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22918, 26192], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 6.7554570210000975, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 15, "seed": 202610300015, "observed_counts": [32768, 32768], "observed_successes": [22918, 26192]}
{"stopped": true, "estimate": 0.1372011038943729, "estimate_rational": "8612252873523364862348921607292987227294639424284047304333/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22924, 26270], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 8.153395527999919, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 14, "seed": 202610300014, "observed_counts": [32768, 32768], "observed_successes": [22924, 26270]}
{"stopped": true, "estimate": 0.13834277994841498, "estimate_rational": "2170979260231033294407669402300454637547797463035289229733/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23052, 26170], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94996737876594, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [23052, 26170], "wall_seconds": 3.417646278999996, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 0, "seed": 202610300000, "observed_counts": [32768, 32768], "observed_successes": [23052, 26170]}
{"stopped": true, "estimate": 0.1368316939503882, "estimate_rational": "8589064635518808773748174947655171430196404326176189141989/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22907, 26267], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 10.275101964999976, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 13, "seed": 202610300013, "observed_counts": [32768, 32768], "observed_successes": [22907, 26267]}
{"stopped": true, "estimate": 0.1395758154167135, "estimate_rational": "8761315931702632065894618887675843697050884553376020631053/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [23036, 26285], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 7.3036112349999485, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 18, "seed": 202610300018, "observed_counts": [32768, 32768], "observed_successes": [23036, 26285]}
{"stopped": true, "estimate": 0.13869454457953373, "estimate_rational": "544124854043035302475187562163681711907979140079241225853/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23071, 26169], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.950477482048417, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [23071, 26169], "wall_seconds": 3.320590302000028, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 5, "seed": 202610300005, "observed_counts": [32768, 32768], "observed_successes": [23071, 26169]}
{"stopped": true, "estimate": 0.13641105588822727, "estimate_rational": "8562660756419209538469329557336890218332014229477952554981/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22946, 26178], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.947300302861215, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22946, 26178], "wall_seconds": 6.529454364999992, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 1, "seed": 202610300001, "observed_counts": [32768, 32768], "observed_successes": [22946, 26178]}
{"stopped": true, "estimate": 0.13560776557990464, "estimate_rational": "1702447481307059208415940784248765107952800798526516207473/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "pilot_cost": 65536.0, "queries": 65536, "counts": [0, 0], "successes": [0, 0], "pilot_counts": [32768, 32768], "pilot_successes": [22920, 26155], "weight": 0.5, "pilot_mode": "adaptive", "boundary": "hybrid", "pilot_round": 15, "rule": "pilot_fallback", "certified": true, "wall_seconds": 7.391724092000004, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid", "replication": 19, "seed": 202610300019, "observed_counts": [32768, 32768], "observed_successes": [22920, 26155]}
{"stopped": true, "estimate": 0.13698293269780287, "estimate_rational": "537409877847334584739895872793795261313006073974685485341/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22940, 26230], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.950094432997407, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22940, 26230], "wall_seconds": 6.866098160999968, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 2, "seed": 202610300002, "observed_counts": [32768, 32768], "observed_successes": [22940, 26230]}
{"stopped": true, "estimate": 0.13702603061610194, "estimate_rational": "2150315836433704950883613919912175900140260471950455750533/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22969, 26191], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94871063011695, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22969, 26191], "wall_seconds": 6.913587251999957, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 3, "seed": 202610300003, "observed_counts": [32768, 32768], "observed_successes": [22969, 26191]}
{"stopped": true, "estimate": 0.13818163834391675, "estimate_rational": "1734760403694349031478680230644921620271169178240709731393/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22980, 26262], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.953106043376884, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22980, 26262], "wall_seconds": 3.336838600999954, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 8, "seed": 202610300008, "observed_counts": [32768, 32768], "observed_successes": [22980, 26262]}
{"stopped": true, "estimate": 0.13323137915571168, "estimate_rational": "2090767303265696736750727185847891324225323228720213386981/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22807, 26139], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.941107328341527, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22807, 26139], "wall_seconds": 7.470751058000019, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 4, "seed": 202610300004, "observed_counts": [32768, 32768], "observed_successes": [22807, 26139]}
{"stopped": true, "estimate": 0.1368316939503882, "estimate_rational": "8589064635518808773748174947655171430196404326176189141989/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22907, 26267], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.95127095546919, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22907, 26267], "wall_seconds": 3.220146867000153, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 13, "seed": 202610300013, "observed_counts": [32768, 32768], "observed_successes": [22907, 26267]}
{"stopped": true, "estimate": 0.13719924605567954, "estimate_rational": "8612136255098503442948854933001212113963656523257371595349/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23005, 26152], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.947556891373875, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [23005, 26152], "wall_seconds": 6.410719435000033, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 10, "seed": 202610300010, "observed_counts": [32768, 32768], "observed_successes": [23005, 26152]}
{"stopped": true, "estimate": 0.13336901634941542, "estimate_rational": "8175496913805958191319192644073613216876094914349651533/61299821634635554334333881086012367344749564887344087040", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22823, 26126], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94082962444974, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22823, 26126], "wall_seconds": 7.821842661999995, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 7, "seed": 202610300007, "observed_counts": [32768, 32768], "observed_successes": [22823, 26126]}
{"stopped": true, "estimate": 0.1352262694703663, "estimate_rational": "530518156726439528966999492989642871228487406216253077541/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22929, 26113], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.943141839210515, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22929, 26113], "wall_seconds": 6.770279516999949, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 9, "seed": 202610300009, "observed_counts": [32768, 32768], "observed_successes": [22929, 26113]}
{"stopped": true, "estimate": 0.13905007986425527, "estimate_rational": "109103937202696664286339249920829903768059373723819173569/784637716923335095479473677900958302012794430558004314112", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23049, 26227], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.953128399567508, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [23049, 26227], "wall_seconds": 10.293864503000123, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 6, "seed": 202610300006, "observed_counts": [32768, 32768], "observed_successes": [23049, 26227]}
{"stopped": true, "estimate": 0.13938679425033448, "estimate_rational": "8749450880787608693548665176369141582228521309250371169117/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23005, 26316], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.956981264904133, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [23005, 26316], "wall_seconds": 7.145911839000064, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 11, "seed": 202610300011, "observed_counts": [32768, 32768], "observed_successes": [23005, 26316]}
{"stopped": true, "estimate": 0.13438652570594115, "estimate_rational": "527223683575843701384642429484968126159021591198557114981/3923188584616675477397368389504791510063972152790021570560", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22894, 26100], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.941403438861986, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22894, 26100], "wall_seconds": 7.219322001000137, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 12, "seed": 202610300012, "observed_counts": [32768, 32768], "observed_successes": [22894, 26100]}
{"stopped": true, "estimate": 0.13605689023700268, "estimate_rational": "8540429418180047267046405428859167480956292991862413039029/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22918, 26192], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94728347097597, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22918, 26192], "wall_seconds": 3.55858602599983, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 15, "seed": 202610300015, "observed_counts": [32768, 32768], "observed_successes": [22918, 26192]}
{"stopped": true, "estimate": 0.1359544780332482, "estimate_rational": "2133500224990231742460769730840378644922010975258020573853/15692754338466701909589473558019166040255888611160086282240", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22912, 26193], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94716686658861, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22912, 26193], "wall_seconds": 4.501750386999902, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 17, "seed": 202610300017, "observed_counts": [32768, 32768], "observed_successes": [22912, 26193]}
{"stopped": true, "estimate": 0.1372011038943729, "estimate_rational": "8612252873523364862348921607292987227294639424284047304333/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22924, 26270], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.951936419810984, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22924, 26270], "wall_seconds": 7.8353687449999825, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 14, "seed": 202610300014, "observed_counts": [32768, 32768], "observed_successes": [22924, 26270]}
{"stopped": true, "estimate": 0.1351891155416584, "estimate_rational": "1697191663543869132418273039503789284118717661724491796529/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22856, 26217], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.946928062331732, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22856, 26217], "wall_seconds": 6.740037867999945, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 16, "seed": 202610300016, "observed_counts": [32768, 32768], "observed_successes": [22856, 26217]}
{"stopped": true, "estimate": 0.1395758154167135, "estimate_rational": "8761315931702632065894618887675843697050884553376020631053/62771017353866807638357894232076664161023554444640345128960", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [23036, 26285], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.95609087976819, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [23036, 26285], "wall_seconds": 6.531188120000024, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 18, "seed": 202610300018, "observed_counts": [32768, 32768], "observed_successes": [23036, 26285]}
{"stopped": true, "estimate": 0.13560776557990464, "estimate_rational": "1702447481307059208415940784248765107952800798526516207473/12554203470773361527671578846415332832204710888928069025792", "cost": 65536.0, "queries": 65536, "counts": [32768, 32768], "successes": [22920, 26155], "rule": "pooled_rectangle", "certified": true, "inference_scope": "all_observations", "base_policy_return": false, "boundary_value": 20.94524288363832, "pilot_cost": null, "pilot_mode": "adaptive", "boundary": "hybrid", "all_counts": [32768, 32768], "all_successes": [22920, 26155], "wall_seconds": 6.234260490999986, "case": "nonzero_positive_rho", "theta": [0.7, 0.8], "costs": [1, 1], "epsilon": ".18", "rho": ".05", "L": 10.0, "method": "hybrid:pooled", "replication": 19, "seed": 202610300019, "observed_counts": [32768, 32768], "observed_successes": [22920, 26155]}


==> anc/Supplement_A/experiments/results/v10_summary.json <==
{
  "summaries": [
    {
      "case": "one_fair",
      "method": "cold",
      "runs": 20,
      "mean_cost": 558239.2,
      "median_cost": 489998.0,
      "p90_cost": 752142.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        },
        "cold:pooled": {
          "ratio": 1.489632543970694,
          "bootstrap95": [
            1.454889347701209,
            1.528939752775951
          ]
        }
      }
    },
    {
      "case": "one_fair",
      "method": "cold:pooled",
      "runs": 20,
      "mean_cost": 374749.6,
      "median_cost": 311118.0,
      "p90_cost": 524288.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.6713064937037743,
          "bootstrap95": [
            0.654048008225566,
            0.6873374951710556
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "one_fair",
      "method": "localized",
      "runs": 20,
      "mean_cost": 462931.45,
      "median_cost": 392419.0,
      "p90_cost": 654563.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.8292707677998966,
          "bootstrap95": [
            0.8081845279154825,
            0.8486585644782972
          ]
        },
        "cold:pooled": {
          "ratio": 1.2353087234782907,
          "bootstrap95": [
            1.219985256046221,
            1.252693922639673
          ]
        }
      }
    },
    {
      "case": "one_fair",
      "method": "localized:pooled",
      "runs": 20,
      "mean_cost": 374749.6,
      "median_cost": 311118.0,
      "p90_cost": 524288.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.6713064937037743,
          "bootstrap95": [
            0.654048008225566,
            0.6873374951710556
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "one_fair",
      "method": "checkpoint",
      "runs": 20,
      "mean_cost": 614610.7,
      "median_cost": 524176.0,
      "p90_cost": 825625.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.1009809056762765,
          "bootstrap95": [
            1.0873920391323026,
            1.1178292597022372
          ]
        },
        "cold:pooled": {
          "ratio": 1.6400569873857103,
          "bootstrap95": [
            1.5969623787385185,
            1.6897997835892502
          ]
        }
      }
    },
    {
      "case": "one_fair",
      "method": "checkpoint:pooled",
      "runs": 20,
      "mean_cost": 374749.6,
      "median_cost": 311118.0,
      "p90_cost": 524288.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.6713064937037743,
          "bootstrap95": [
            0.654048008225566,
            0.6873374951710556
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "one_fair",
      "method": "hybrid",
      "runs": 20,
      "mean_cost": 474375.85,
      "median_cost": 402190.0,
      "p90_cost": 656517.2000000001,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.849771657024444,
          "bootstrap95": [
            0.8297492620516608,
            0.8684963369842816
          ]
        },
        "cold:pooled": {
          "ratio": 1.2658475152475146,
          "bootstrap95": [
            1.2511044236358082,
            1.28193481880973
          ]
        }
      }
    },
    {
      "case": "one_fair",
      "method": "hybrid:pooled",
      "runs": 20,
      "mean_cost": 374749.6,
      "median_cost": 311118.0,
      "p90_cost": 524288.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.6713064937037743,
          "bootstrap95": [
            0.654048008225566,
            0.6873374951710556
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "two_fair",
      "method": "cold",
      "runs": 20,
      "mean_cost": 13342.15,
      "median_cost": 13424.0,
      "p90_cost": 14209.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        },
        "cold:pooled": {
          "ratio": 1.7144004420230263,
          "bootstrap95": [
            1.6285266504532252,
            1.837269810267857
          ]
        }
      }
    },
    {
      "case": "two_fair",
      "method": "cold:pooled",
      "runs": 20,
      "mean_cost": 7782.4,
      "median_cost": 8192.0,
      "p90_cost": 8192.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.5832942966463426,
          "bootstrap95": [
            0.5442858715749589,
            0.614051971297017
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "two_fair",
      "method": "localized",
      "runs": 20,
      "mean_cost": 11929.2,
      "median_cost": 11406.5,
      "p90_cost": 13502.500000000002,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.8940987771835874,
          "bootstrap95": [
            0.8672901412975511,
            0.9195760211617378
          ]
        },
        "cold:pooled": {
          "ratio": 1.5328433388157896,
          "bootstrap95": [
            1.438034210205078,
            1.6577535574776785
          ]
        }
      }
    },
    {
      "case": "two_fair",
      "method": "localized:pooled",
      "runs": 20,
      "mean_cost": 7782.4,
      "median_cost": 8192.0,
      "p90_cost": 8192.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.5832942966463426,
          "bootstrap95": [
            0.5442858715749589,
            0.614051971297017
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "two_fair",
      "method": "checkpoint",
      "runs": 20,
      "mean_cost": 15455.3,
      "median_cost": 15112.0,
      "p90_cost": 16150.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.1583815202197547,
          "bootstrap95": [
            1.132621423962782,
            1.1842216097381053
          ]
        },
        "cold:pooled": {
          "ratio": 1.9859297902960527,
          "bootstrap95": [
            1.8962288059332433,
            2.117848423549107
          ]
        }
      }
    },
    {
      "case": "two_fair",
      "method": "checkpoint:pooled",
      "runs": 20,
      "mean_cost": 7782.4,
      "median_cost": 8192.0,
      "p90_cost": 8192.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.5832942966463426,
          "bootstrap95": [
            0.5442858715749589,
            0.614051971297017
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "two_fair",
      "method": "hybrid",
      "runs": 20,
      "mean_cost": 12171.55,
      "median_cost": 11889.0,
      "p90_cost": 14209.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.9122630160806167,
          "bootstrap95": [
            0.8858559912138595,
            0.937420100372813
          ]
        },
        "cold:pooled": {
          "ratio": 1.5639841180098684,
          "bootstrap95": [
            1.4689485990084135,
            1.6887897067599826
          ]
        }
      }
    },
    {
      "case": "two_fair",
      "method": "hybrid:pooled",
      "runs": 20,
      "mean_cost": 7782.4,
      "median_cost": 8192.0,
      "p90_cost": 8192.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.5832942966463426,
          "bootstrap95": [
            0.5442858715749589,
            0.614051971297017
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "unequal_costs",
      "method": "cold",
      "runs": 20,
      "mean_cost": 1174098.5,
      "median_cost": 907982.0,
      "p90_cost": 1563283.5,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        },
        "cold:pooled": {
          "ratio": 1.2026194623840616,
          "bootstrap95": [
            1.1852387442465926,
            1.2245082500022737
          ]
        }
      }
    },
    {
      "case": "unequal_costs",
      "method": "cold:pooled",
      "runs": 20,
      "mean_cost": 976284.3,
      "median_cost": 706117.0,
      "p90_cost": 1310720.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.8315182244079181,
          "bootstrap95": [
            0.816654359004322,
            0.843711872275119
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "unequal_costs",
      "method": "localized",
      "runs": 20,
      "mean_cost": 1077708.55,
      "median_cost": 801212.0,
      "p90_cost": 1455192.8,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.9179030123963194,
          "bootstrap95": [
            0.9039404402323152,
            0.9288770952508107
          ]
        },
        "cold:pooled": {
          "ratio": 1.1038880272887723,
          "bootstrap95": [
            1.0969837615667726,
            1.1125014089919771
          ]
        }
      }
    },
    {
      "case": "unequal_costs",
      "method": "localized:pooled",
      "runs": 20,
      "mean_cost": 976284.3,
      "median_cost": 706117.0,
      "p90_cost": 1310720.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.8315182244079181,
          "bootstrap95": [
            0.816654359004322,
            0.843711872275119
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "unequal_costs",
      "method": "checkpoint",
      "runs": 20,
      "mean_cost": 1244388.95,
      "median_cost": 989451.0,
      "p90_cost": 1644736.6,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0598675920291185,
          "bootstrap95": [
            1.0512850223675927,
            1.0702655114061874
          ]
        },
        "cold:pooled": {
          "ratio": 1.2746173937243483,
          "bootstrap95": [
            1.2500866566973035,
            1.3054559440470752
          ]
        }
      }
    },
    {
      "case": "unequal_costs",
      "method": "checkpoint:pooled",
      "runs": 20,
      "mean_cost": 976284.3,
      "median_cost": 706117.0,
      "p90_cost": 1310720.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.8315182244079181,
          "bootstrap95": [
            0.816654359004322,
            0.843711872275119
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "unequal_costs",
      "method": "hybrid",
      "runs": 20,
      "mean_cost": 1092997.8,
      "median_cost": 833921.5,
      "p90_cost": 1457366.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.9309251310686455,
          "bootstrap95": [
            0.9196542902619154,
            0.9399670479237584
          ]
        },
        "cold:pooled": {
          "ratio": 1.1195486806455865,
          "bootstrap95": [
            1.1102118511864607,
            1.1314523082994143
          ]
        }
      }
    },
    {
      "case": "unequal_costs",
      "method": "hybrid:pooled",
      "runs": 20,
      "mean_cost": 976284.3,
      "median_cost": 706117.0,
      "p90_cost": 1310720.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.8315182244079181,
          "bootstrap95": [
            0.816654359004322,
            0.843711872275119
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "positive_rho",
      "method": "cold",
      "runs": 20,
      "mean_cost": 558239.2,
      "median_cost": 489998.0,
      "p90_cost": 752142.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        },
        "cold:pooled": {
          "ratio": 1.489632543970694,
          "bootstrap95": [
            1.4548518923732892,
            1.529732827919247
          ]
        }
      }
    },
    {
      "case": "positive_rho",
      "method": "cold:pooled",
      "runs": 20,
      "mean_cost": 374749.6,
      "median_cost": 311118.0,
      "p90_cost": 524288.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.6713064937037743,
          "bootstrap95": [
            0.6537089233812199,
            0.6873551907532713
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "positive_rho",
      "method": "localized",
      "runs": 20,
      "mean_cost": 462931.45,
      "median_cost": 392419.0,
      "p90_cost": 654563.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.8292707677998966,
          "bootstrap95": [
            0.8084015714996625,
            0.8485681278890482
          ]
        },
        "cold:pooled": {
          "ratio": 1.2353087234782907,
          "bootstrap95": [
            1.2202542290577145,
            1.2526015787871
          ]
        }
      }
    },
    {
      "case": "positive_rho",
      "method": "localized:pooled",
      "runs": 20,
      "mean_cost": 374749.6,
      "median_cost": 311118.0,
      "p90_cost": 524288.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.6713064937037743,
          "bootstrap95": [
            0.6537089233812199,
            0.6873551907532713
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "positive_rho",
      "method": "checkpoint",
      "runs": 20,
      "mean_cost": 614610.7,
      "median_cost": 524176.0,
      "p90_cost": 825625.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.1009809056762765,
          "bootstrap95": [
            1.0868991285456127,
            1.1178743098482866
          ]
        },
        "cold:pooled": {
          "ratio": 1.6400569873857103,
          "bootstrap95": [
            1.5969623787385185,
            1.6884360037878674
          ]
        }
      }
    },
    {
      "case": "positive_rho",
      "method": "checkpoint:pooled",
      "runs": 20,
      "mean_cost": 374749.6,
      "median_cost": 311118.0,
      "p90_cost": 524288.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.6713064937037743,
          "bootstrap95": [
            0.6537089233812199,
            0.6873551907532713
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "positive_rho",
      "method": "hybrid",
      "runs": 20,
      "mean_cost": 474375.85,
      "median_cost": 402190.0,
      "p90_cost": 656517.2000000001,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.849771657024444,
          "bootstrap95": [
            0.8294296063266122,
            0.8685725054320981
          ]
        },
        "cold:pooled": {
          "ratio": 1.2658475152475146,
          "bootstrap95": [
            1.2508836208175051,
            1.2821844757861403
          ]
        }
      }
    },
    {
      "case": "positive_rho",
      "method": "hybrid:pooled",
      "runs": 20,
      "mean_cost": 374749.6,
      "median_cost": 311118.0,
      "p90_cost": 524288.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.6713064937037743,
          "bootstrap95": [
            0.6537089233812199,
            0.6873551907532713
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "near_nonzero",
      "method": "cold",
      "runs": 20,
      "mean_cost": 623621.8,
      "median_cost": 524288.0,
      "p90_cost": 752142.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        },
        "cold:pooled": {
          "ratio": 1.2141471624974813,
          "bootstrap95": [
            1.124710464477539,
            1.3077250474406938
          ]
        }
      }
    },
    {
      "case": "near_nonzero",
      "method": "cold:pooled",
      "runs": 20,
      "mean_cost": 513629.5,
      "median_cost": 524288.0,
      "p90_cost": 524288.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.8236233884062423,
          "bootstrap95": [
            0.7646867374430637,
            0.8891177165889795
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "near_nonzero",
      "method": "localized",
      "runs": 20,
      "mean_cost": 570370.75,
      "median_cost": 524288.0,
      "p90_cost": 639269.3,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.9146100248580148,
          "bootstrap95": [
            0.8839537907923797,
            0.9493174611827547
          ]
        },
        "cold:pooled": {
          "ratio": 1.1104711664731095,
          "bootstrap95": [
            1.0630523558323657,
            1.1597458899220832
          ]
        }
      }
    },
    {
      "case": "near_nonzero",
      "method": "localized:pooled",
      "runs": 20,
      "mean_cost": 513629.5,
      "median_cost": 524288.0,
      "p90_cost": 524288.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.8236233884062423,
          "bootstrap95": [
            0.7646867374430637,
            0.8891177165889795
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "near_nonzero",
      "method": "checkpoint",
      "runs": 20,
      "mean_cost": 653988.3,
      "median_cost": 524288.0,
      "p90_cost": 825625.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0486937756184918,
          "bootstrap95": [
            1.0278656065100245,
            1.0673442639957
          ]
        },
        "cold:pooled": {
          "ratio": 1.2732685719959622,
          "bootstrap95": [
            1.1559322429883798,
            1.3944411116774076
          ]
        }
      }
    },
    {
      "case": "near_nonzero",
      "method": "checkpoint:pooled",
      "runs": 20,
      "mean_cost": 513629.5,
      "median_cost": 524288.0,
      "p90_cost": 524288.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.8236233884062423,
          "bootstrap95": [
            0.7646867374430637,
            0.8891177165889795
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "near_nonzero",
      "method": "hybrid",
      "runs": 20,
      "mean_cost": 576445.75,
      "median_cost": 524288.0,
      "p90_cost": 654563.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.924351505992895,
          "bootstrap95": [
            0.896546427449911,
            0.9546473346728507
          ]
        },
        "cold:pooled": {
          "ratio": 1.122298758151547,
          "bootstrap95": [
            1.0682197383149328,
            1.177398696942766
          ]
        }
      }
    },
    {
      "case": "near_nonzero",
      "method": "hybrid:pooled",
      "runs": 20,
      "mean_cost": 513629.5,
      "median_cost": 524288.0,
      "p90_cost": 524288.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 0.8236233884062423,
          "bootstrap95": [
            0.7646867374430637,
            0.8891177165889795
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "nonzero_positive_rho",
      "method": "cold",
      "runs": 20,
      "mean_cost": 65536.0,
      "median_cost": 65536.0,
      "p90_cost": 65536.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "nonzero_positive_rho",
      "method": "cold:pooled",
      "runs": 20,
      "mean_cost": 65536.0,
      "median_cost": 65536.0,
      "p90_cost": 65536.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "nonzero_positive_rho",
      "method": "localized",
      "runs": 20,
      "mean_cost": 65536.0,
      "median_cost": 65536.0,
      "p90_cost": 65536.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "nonzero_positive_rho",
      "method": "localized:pooled",
      "runs": 20,
      "mean_cost": 65536.0,
      "median_cost": 65536.0,
      "p90_cost": 65536.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "nonzero_positive_rho",
      "method": "checkpoint",
      "runs": 20,
      "mean_cost": 65536.0,
      "median_cost": 65536.0,
      "p90_cost": 65536.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "nonzero_positive_rho",
      "method": "checkpoint:pooled",
      "runs": 20,
      "mean_cost": 65536.0,
      "median_cost": 65536.0,
      "p90_cost": 65536.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "nonzero_positive_rho",
      "method": "hybrid",
      "runs": 20,
      "mean_cost": 65536.0,
      "median_cost": 65536.0,
      "p90_cost": 65536.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    },
    {
      "case": "nonzero_positive_rho",
      "method": "hybrid:pooled",
      "runs": 20,
      "mean_cost": 65536.0,
      "median_cost": 65536.0,
      "p90_cost": 65536.0,
      "stopped": 20,
      "ratios": {
        "cold": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        },
        "cold:pooled": {
          "ratio": 1.0,
          "bootstrap95": [
            1.0,
            1.0
          ]
        }
      }
    }
  ],
  "ratio_table": [
    {
      "case": "one_fair",
      "L_over_C": 0.8292707677998966,
      "K_over_C": 1.1009809056762765,
      "H_over_C": 0.849771657024444,
      "CP_over_C": 0.6713064937037743,
      "LP_over_CP": 1.0,
      "KP_over_CP": 1.0,
      "HP_over_CP": 1.0
    },
    {
      "case": "two_fair",
      "L_over_C": 0.8940987771835874,
      "K_over_C": 1.1583815202197547,
      "H_over_C": 0.9122630160806167,
      "CP_over_C": 0.5832942966463426,
      "LP_over_CP": 1.0,
      "KP_over_CP": 1.0,
      "HP_over_CP": 1.0
    },
    {
      "case": "unequal_costs",
      "L_over_C": 0.9179030123963194,
      "K_over_C": 1.0598675920291185,
      "H_over_C": 0.9309251310686455,
      "CP_over_C": 0.8315182244079181,
      "LP_over_CP": 1.0,
      "KP_over_CP": 1.0,
      "HP_over_CP": 1.0
    },
    {
      "case": "positive_rho",
      "L_over_C": 0.8292707677998966,
      "K_over_C": 1.1009809056762765,
      "H_over_C": 0.849771657024444,
      "CP_over_C": 0.6713064937037743,
      "LP_over_CP": 1.0,
      "KP_over_CP": 1.0,
      "HP_over_CP": 1.0
    },
    {
      "case": "near_nonzero",
      "L_over_C": 0.9146100248580148,
      "K_over_C": 1.0486937756184918,
      "H_over_C": 0.924351505992895,
      "CP_over_C": 0.8236233884062423,
      "LP_over_CP": 1.0,
      "KP_over_CP": 1.0,
      "HP_over_CP": 1.0
    },
    {
      "case": "nonzero_positive_rho",
      "L_over_C": 1.0,
      "K_over_C": 1.0,
      "H_over_C": 1.0,
      "CP_over_C": 1.0,
      "LP_over_CP": 1.0,
      "KP_over_CP": 1.0,
      "HP_over_CP": 1.0
    }
  ],
  "pooled_equality_all_replications": true,
  "pooled_channel_returns": 480,
  "returns_before_or_at_base_pilot_end": 320,
  "interpretation": "10000 replication-block bootstrap draws; exploratory, not multiplicity-adjusted. Deterministic replay after session recovery is not additional independent data."
}


==> anc/Supplement_A/finalization_v11/diagnostics_requirements.txt <==
mpmath>=1.3,<2


==> anc/Supplement_A/finalization_v11/regular_limit_checks.json <==
{
  "status": "pass",
  "decimal_digits": 80,
  "regular_limit_cases": [
    {
      "m": [
        ".2",
        ".6"
      ],
      "costs": [
        "1",
        "4"
      ],
      "h": ".01",
      "information_ratio": "0.973167437302868293550532616811",
      "maximum_weight_error": "0.000992155792404264959867269937099"
    },
    {
      "m": [
        ".2",
        ".6"
      ],
      "costs": [
        "1",
        "4"
      ],
      "h": ".0001",
      "information_ratio": "0.999716825331382502899161547932",
      "maximum_weight_error": "0.0000126531381304303834672980472541"
    },
    {
      "m": [
        ".2",
        ".6"
      ],
      "costs": [
        "1",
        "4"
      ],
      "h": ".000001",
      "information_ratio": "0.999997166687824891849273830442",
      "maximum_weight_error": "0.000000126819948674519040169466844544"
    },
    {
      "m": [
        ".3",
        ".5",
        ".8"
      ],
      "costs": [
        "2",
        "1",
        "3"
      ],
      "h": ".01",
      "information_ratio": "0.96690407874256021888312505964",
      "maximum_weight_error": "0.004596365583744127209058738877"
    },
    {
      "m": [
        ".3",
        ".5",
        ".8"
      ],
      "costs": [
        "2",
        "1",
        "3"
      ],
      "h": ".0001",
      "information_ratio": "0.99965079253508765470834622415",
      "maximum_weight_error": "0.0000476048887913972029540686660285"
    },
    {
      "m": [
        ".3",
        ".5",
        ".8"
      ],
      "costs": [
        "2",
        "1",
        "3"
      ],
      "h": ".000001",
      "information_ratio": "0.99999650599771848709736954773",
      "maximum_weight_error": "0.000000476223971402553403821421764659"
    },
    {
      "m": [
        ".4",
        ".4"
      ],
      "costs": [
        "1",
        "1"
      ],
      "h": ".01",
      "information_ratio": "0.977657264774247945772368534",
      "maximum_weight_error": "0.0"
    },
    {
      "m": [
        ".4",
        ".4"
      ],
      "costs": [
        "1",
        "1"
      ],
      "h": ".0001",
      "information_ratio": "0.999766966290317890320793680245",
      "maximum_weight_error": "0.0"
    },
    {
      "m": [
        ".4",
        ".4"
      ],
      "costs": [
        "1",
        "1"
      ],
      "h": ".000001",
      "information_ratio": "0.999997668660919076490017024601",
      "maximum_weight_error": "0.0"
    }
  ],
  "optional_allocation": {
    "states": 8,
    "target": "1/4",
    "mean": "3/16",
    "variance": "31/256",
    "deterministic_formula_at_random_counts": "1/8",
    "scope": "Toy predictable allocation, not the published three-stage design"
  },
  "deterministic_signed_variance": {
    "states": 32,
    "exact_variance": "532/1875"
  },
  "published_two_proportion_formula_checks": [
    {
      "p": [
        "0.5",
        "0.1"
      ],
      "T": 20,
      "residual": "3.1627e-81"
    },
    {
      "p": [
        "0.5",
        "0.1"
      ],
      "T": 100,
      "residual": "1.3178e-81"
    },
    {
      "p": [
        "0.5",
        "0.1"
      ],
      "T": 1000,
      "residual": "5.93e-82"
    },
    {
      "p": [
        "0.4",
        "0.7"
      ],
      "T": 20,
      "residual": "2.6355e-82"
    },
    {
      "p": [
        "0.4",
        "0.7"
      ],
      "T": 100,
      "residual": "6.5889e-82"
    },
    {
      "p": [
        "0.4",
        "0.7"
      ],
      "T": 1000,
      "residual": "7.7831e-82"
    }
  ],
  "source_pdf_present": true,
  "source_pdf_sha256": "fc98a39f57ee95a001a37d47d71c4107122d77d118e51c053862603c18746f74",
  "limitations": [
    "Finite diagnostics, not proof of limits.",
    "No new Monte Carlo or head-to-head performance data."
  ]
}


==> anc/Supplement_A/finalization_v11/regular_limit_checks.py <==
"""Independent diagnostics, not new performance trials or a proof of limits."""
from fractions import Fraction as F
from itertools import product
from pathlib import Path
import hashlib,json
import mpmath as mp
ROOT=Path(__file__).resolve().parents[1]
mp.mp.dps=80
def kl(m,v):
    return ((1+m)*mp.log((1+m)/(1+v))+(1-m)*mp.log((1-m)/(1-v)))/2
def inv(m,c,d):
    s=mp.sqrt(2*c*(1-m*m)*d)
    v=mp.findroot(lambda x:kl(m,x)-c*d,(m+s*mp.mpf('.8'),m+s*mp.mpf('1.2')))
    if not m<v<1 or abs(kl(m,v)-c*d)>mp.mpf('1e-65'):raise ArithmeticError('inverse')
    return v
def regular(m0,c0,h0):
    m=list(map(mp.mpf,m0));c=list(map(mp.mpf,c0));h=mp.mpf(h0);p=mp.fprod(m)
    A=[(1-x*x)*(p/x)**2 for x in m];S=sum(mp.sqrt(ci*ai) for ci,ai in zip(c,A));V=S*S
    t0=h/mp.sqrt(2*V)
    fun=lambda t:mp.fprod(inv(x,y,t*t) for x,y in zip(m,c))-p-h
    t=mp.findroot(fun,(t0*mp.mpf('.8'),t0*mp.mpf('1.2')))
    if t<=0 or abs(fun(t))>mp.mpf('1e-60'):raise ArithmeticError('product')
    d=t*t;v=[inv(x,y,d) for x,y in zip(m,c)]
    raw=[ci*(1-vi*vi)/(vi*(vi-mi)) for ci,vi,mi in zip(c,v,m)]
    w=[x/sum(raw) for x in raw];w0=[mp.sqrt(ci*ai)/S for ci,ai in zip(c,A)]
    ratio=d/(h*h/(2*V));err=max(abs(x-y) for x,y in zip(w,w0))
    if h<=mp.mpf('1e-6') and (abs(ratio-1)>mp.mpf('.001') or err>mp.mpf('.001')):raise ArithmeticError('limit')
    return dict(m=m0,costs=c0,h=h0,information_ratio=mp.nstr(ratio,30),maximum_weight_error=mp.nstr(err,30))
def main():
    rows=[regular(m,c,h) for m,c in [(['.2','.6'],['1','4']),(['.3','.5','.8'],['2','1','3']),(['.4','.4'],['1','1'])] for h in ['.01','.0001','.000001']]
    values=[F((a+c)*b,2) if a else F(a*(b+c),2) for a,b,c in product([0,1],repeat=3)]
    mean=sum(values)/8;var=sum(x*x for x in values)/8-mean*mean;score=F(1,16)*((1+F(1,2))*2-1)
    if (mean,var,score)!=(F(3,16),F(31,256),F(1,8)):raise ArithmeticError('adaptive enumeration')
    theta=[F(2,5),F(4,5)];counts=[2,3];e=F(0);e2=F(0)
    for bits in product([0,1],repeat=5):
        prob=F(1);val=F(1);off=0
        for p,n in zip(theta,counts):
            b=bits[off:off+n];off+=n
            for x in b:prob*=p if x else 1-p
            val*=F(2*sum(b),n)-1
        e+=prob*val;e2+=prob*val*val
    mu=[2*p-1 for p in theta];formula=F(1)
    for x,n in zip(mu,counts):formula*=x*x+(1-x*x)/n
    formula-=(mu[0]*mu[1])**2
    if e2-e*e!=formula:raise ArithmeticError('fixed variance')
    oracle=[]
    for p1,p2 in [('0.5','0.1'),('0.4','0.7')]:
        a=mp.sqrt(1/mp.mpf(p1)-1);b=mp.sqrt(1/mp.mpf(p2)-1)
        for T in [20,100,1000]:
            u=a*mp.sqrt(1+b*b/T);v=b*mp.sqrt(1+a*a/T);n1=T*u/(u+v);n2=T-n1
            residual=abs((1+a*a/n1)*(1+b*b/n2)-1-(u+v)**2/T)
            if residual>mp.mpf('1e-70'):raise ArithmeticError('published formula')
            oracle.append(dict(p=[p1,p2],T=T,residual=mp.nstr(residual,5)))
    source=ROOT/'literature/papers/benkamra2015.pdf'
    result=dict(status='pass',decimal_digits=80,regular_limit_cases=rows,optional_allocation=dict(states=8,target='1/4',mean=str(mean),variance=str(var),deterministic_formula_at_random_counts=str(score),scope='Toy predictable allocation, not the published three-stage design'),deterministic_signed_variance=dict(states=32,exact_variance=str(formula)),published_two_proportion_formula_checks=oracle,source_pdf_present=source.exists(),source_pdf_sha256=hashlib.sha256(source.read_bytes()).hexdigest() if source.exists() else None,limitations=['Finite diagnostics, not proof of limits.','No new Monte Carlo or head-to-head performance data.'])
    Path(__file__).with_suffix('.json').write_text(json.dumps(result,indent=2)+'\n');print(json.dumps(result,indent=2))
if __name__=='__main__':main()


==> anc/Supplement_A/latex/paper_sections/v05_table.tex <==
\begin{tabular}{lrrrr}
\toprule
Instance & Learned & Equal & Neyman & Coord. CS\\
\midrule
center & 300 & 301 & 327 & 456\\
one fair & 556 & 732 & 552 & 850\\
robust off center & 11495 & 11007 & 10890 & 15821\\
exact off center & 1043 & 874 & 972 & 1319\\
opposite sign & 3651 & 3129 & 3602 & 4859\\
near boundary & 92187 & 91756 & 98877 & 120796\\
near endpoint & 2444 & 4017 & 2254 & 2940\\
\bottomrule
\end{tabular}


==> anc/Supplement_A/latex/paper_sections/v09_table.tex <==
\begin{table}[tb]
\centering\small
\caption{Mean charged observation cost relative to the adaptive-pilot cold baseline (C), 30 replications per cell. H changes only the main boundary; HP adds pooled rescue; CP uses the calibrated pilot, hybrid boundary and pooled rescue. Lower is better. All methods and cases are retained.}\label{tab:v09}
\begin{tabular}{lrrrrr}
\toprule
Case & $g$ & $L$ & H/C & HP/C & CP/C \\
\midrule
One fair, coarse & $5\cdot10^{-2}$ & $10$ & 0.892 & 0.642 & 0.708 \\
One fair, small & $10^{-3}$ & $10$ & 0.811 & 0.673 & 0.953 \\
One fair, tiny & $10^{-4}$ & $10$ & 0.779 & 0.651 & 0.805 \\
One fair, higher L & $10^{-4}$ & $30$ & 0.802 & 0.700 & 0.914 \\
Two fair & $10^{-3}$ & $10$ & 0.854 & 0.497 & 0.497 \\
Near stratum & $10^{-3}$ & $10$ & 0.856 & 0.594 & 0.614 \\
Unequal costs & $10^{-3}$ & $10$ & 0.912 & 0.841 & 1.231 \\
Nonzero control & $1/4$ & $\log20$ & 1.000 & 1.000 & 1.000 \\
\bottomrule
\end{tabular}
\end{table}


==> anc/Supplement_A/latex/paper_sections/v10_table.tex <==
\begin{table}[ht]
\centering\scriptsize
\caption{Boundary and reuse ablation: ratios of mean charged cost, 20 common-stream replications per cell. C: cold; L: localized; K: checkpoint; H: hybrid; P: pooled rescue. Values above one indicate higher cost.}\label{tab:v10}
\begin{tabular}{lrrrrrrr}
\toprule
Case & L/C & K/C & H/C & CP/C & LP/CP & KP/CP & HP/CP\\
\midrule
One fair & 0.829 & 1.101 & 0.850 & 0.671 & 1.000 & 1.000 & 1.000\\
Two fair & 0.894 & 1.158 & 0.912 & 0.583 & 1.000 & 1.000 & 1.000\\
Unequal costs & 0.918 & 1.060 & 0.931 & 0.832 & 1.000 & 1.000 & 1.000\\
Positive radius & 0.829 & 1.101 & 0.850 & 0.671 & 1.000 & 1.000 & 1.000\\
Near nonzero & 0.915 & 1.049 & 0.924 & 0.824 & 1.000 & 1.000 & 1.000\\
Nonzero, positive radius & 1.000 & 1.000 & 1.000 & 1.000 & 1.000 & 1.000 & 1.000\\
\bottomrule
\end{tabular}
\end{table}


==> anc/Supplement_A/literature/benkamra2015_fulltext_comparison_v11.md <==
# Full published-paper comparison — v0.11

31 October 2026. This document supersedes the access-limited 2015 comparison in v0.10. It is an internal mathematical assessment, not an independent peer review or a certificate of worldwide priority.

## Source and reading scope

Zohra Benkamra, Mekki Terbeche and Mounir Tlemcani (2015), **Nearly second order three-stage design for estimating a product of several Bernoulli proportions**, *Journal of Statistical Planning and Inference* **167**, 90–101. DOI: [10.1016/j.jspi.2015.05.006](https://doi.org/10.1016/j.jspi.2015.05.006). PII: **S0378375815001111**.

The complete publisher PDF was supplied by the user. All 12 pages, nine sections, equations (1)–(26), every numbered result, simulation descriptions and references were read. Printed pages 92 and 97 were also inspected as page images to disambiguate formulas. Bibliographic identity, checksum and provenance are in `benkamra2015_source_v11.json`; the reading copy is `papers/benkamra2015.pdf`. It is the journal article, not the distinct MAMERN VI conference text examined in v0.10. The third-party PDF is excluded from the authored submission supplement.

## Experiments, objectives and a notation trap

The 2015 paper observes independent Bernoulli populations with fixed probabilities $p_i\in(0,1)$, estimates $p=\prod_i p_i$, and allocates a prescribed total sample size $T=\sum_iM_i$. Its $c_i=\sqrt{(1-p_i)/p_i}$ are **coefficients of variation**, not observation prices. Denote them by $v_i$ here. Its normalized allocation criterion is

$$Q(M;p)=\prod_i(1+v_i^2/M_i)-1.$$

For independent deterministic sample sizes, $p^2Q$ is exactly the variance of the product of sample means. The published paper analyzes this criterion under estimated multistage allocations.

Our model observes Bernoulli tickets with probabilities $\theta_j$ and prices $c_j>0$. Its centered product is $P=\prod_j(2\theta_j-1)$; the target is an entire unobserved-gate fiber $I_\rho(P)$. An answer must be accurate for each compatible gate. The objective is expected random stopping expenditure with error probability at most $\delta$, as $L=\log(1/\delta)$ increases. Interior parameters can have zero centered factors at $\theta_j=1/2$.

Both papers optimize sampling for products, estimate allocations from pilot data and control the consequences of pilot error. These principles are prior art. A defensible contribution must identify what remains after that overlap is acknowledged.

## Equation- and theorem-level comparison

| Published location | Statement or role | Consequence for our claims |
|---|---|---|
| Section 2, p. 91, equation (1) | Product-variance identity for independent fixed-count estimators | Direct classical antecedent. The signed-product moment identity added to our paper is not novel. No gate fiber or confidence parameter is present. |
| Section 2, p. 92, equation (2) | Balanced allocation and its variance benchmark | Classical balanced oracle; the displayed formula has an apparent typo discussed below. |
| Section 3, pp. 92–93, equations (3)–(8) | Exact two-population continuous allocation, its minimum and second-order expansion | Explicit product-allocation precedes us. Its variance projection differs from a KL projection onto the bad set of a numerical answer. |
| Section 4, p. 93, equations (9)–(12) | Several-proportion expansion, $M_i/T=v_i/\sum_kv_k$, and $Q_2=(\sum_i v_i)^2T^{-1}[1+T^{-1}\sum_{i<j}v_iv_j]$ | Ordinary variance allocation must be credited; our regular-point limit recovers it. |
| Proposition 1, p. 94 | $Q\ge Q_2+o(T^{-2})$ when all $M_i=\Theta(T)$ | A lower bound on an allocation score, not a lower bound on expected cost over all honest stopping rules. |
| Theorem 1, p. 94 | Allocation proportions accurate to $o(T^{-\alpha})$ give score error $o(T^{-\beta})$, $\beta=\min(2\alpha+1,2)$ | Established link between allocation error and risk. Our stability lemmas instead control relative information uniformly on moving cancellation arrays. |
| Lemma 1, p. 95 | Estimated allocation error $o(L_p^{-q})$ almost surely for $q<1/2$ | Pilot learning is established. Their $L_p$ is pilot size, not our log-confidence $L$; proportions are fixed and positive. |
| Lemma 2, p. 95, equations (18)–(19) | Almost-sure logarithmic refinement and $o_P(\sqrt{\log\log L_p/L_p})$ error | Iterated logarithms already occur. Their appearance alone is not our novelty; the controlled quantity and quantifiers differ. |
| Proposition 2, p. 96, equation (20) | Square-root pilot and two-stage design give $Q=Q_2+o(T^{-\beta})$, $\beta<3/2$ | Pilot insufficiency is prior art. Our factor-two counterexample is a different joint confidence/precision statement, not a new discovery that pilots can fail. |
| Section 7, p. 97 | Initial square-root pilot, intermediate allocation using about half the budget, refreshed final allocation | A concrete multistage repair already exists. Adding a learning stage is not claimed as new. |
| Theorem 2, pp. 97–98, equations (21)–(22) | Almost-sure remainders $o(T^{-\gamma})$ for $\gamma<2$ and $o((\log T)^\beta/T^2)$ for $\beta>1$ | Nearly second-order fixed-budget allocation-score convergence; no uniform two-parameter expected stopping-cost theorem is stated. |
| Theorem 3, p. 98, equation (26) | $Q-Q_2=o_P(\log\log T/T^2)$ | Convergence in probability of a score is not an integrated random stopping-time bound. |
| Section 8, pp. 98–100 | 5,000-replication studies for two and 3, 6, 9, 12 proportions | Evidence for their variance problem, not a matched benchmark for our risk/accuracy/cost protocol. We do not claim a head-to-head comparison. |
| Conclusion, pp. 100–101 | Nearly second-order product allocation; random total sample size mentioned as a direction | Supports the scoped distinction; does not prove their methods could never be extended. |

## Constructive overlap: the regular-point bridge

Fix $m_j=|2\theta_j-1|\in(0,1)$, $p_0=\prod_jm_j$, and let the zero-answer threshold be $g=p_0+h$, $h\downarrow0$. Define

$$A_j=(1-m_j^2)\prod_{i\ne j}m_i^2,\qquad V_c=\left(\sum_j\sqrt{c_jA_j}\right)^2.$$

The inverse-KL formula gives

$$D_0\sim h^2/(2V_c),\qquad w_j^*\to\sqrt{c_jA_j}/\sum_i\sqrt{c_iA_i}.$$

For signed observations $Y_j=2X_j-1$ at deterministic counts,

$$\operatorname{Var}(\prod_j\bar Y_j)=\prod_j[m_j^2+(1-m_j^2)/n_j]-p_0^2.$$

At $n_j=Cw_j/c_j+O(1)$ its leading term is $C^{-1}\sum_jc_jA_j/w_j$. Cauchy–Schwarz minimizes this at $V_c/C$ with the same cost weights. Query fractions are instead proportional to $\sqrt{A_j/c_j}$. For uncentered Bernoulli means and unit costs, $A_j=p^2(1-p_j)/p_j$, recovering published equation (11).

This derivation is now in the manuscript and expanded in `../finalization_v11/MATHEMATICAL_AUDIT.md`. It acknowledges overlap rather than manufacturing another novelty claim. It fixes nonzero magnitudes and concerns the **zero-answer** information, not the full answer-optimized game away from cancellation. At two or more zero factors, every first-order coefficient $A_j$ vanishes; this regular limit cannot be substituted into the moving-cancellation proof. The separate 2022 zero-factor work remains credited; degeneracy itself is not claimed as first discovered here.

## Losses, domains and quantifiers that remain different

| Axis | Published 2015 results | Present scoped result |
|---|---|---|
| Target | Product of positive success probabilities | Numerical answer valid across a nuisance fiber, possibly with an empty acceptable set |
| Loss/budget | Variance criterion at prescribed sample size | Error probability $\delta$ and expected random expenditure |
| Geometry | Coefficient-of-variation product allocation | Answer-dependent KL alternatives, inverse-KL saddle and quartic projections |
| Cancellation | Fixed positive $p_i$, hence positive product | Centered factors zero at interior $\theta_i=1/2$; moving strata |
| Limits | $T\to\infty$ at fixed proportions | $L\to\infty$, $g_L\downarrow0$ with compact-uniform constants and an explicit sufficient relation |
| Expectation | Allocation-score convergence almost surely/in probability | Charged pilot expectation, main stopping tails and unsuccessful-pilot contribution |
| Computation | No counterpart among the displayed results of a rational global KL certificate | Finite two-ticket root/cut/logarithm certificates; no universal complexity claim |

A variance inequality may yield a conservative fixed-sample confidence bound. It does not by itself yield the sharp log-confidence constant, anytime validity, honesty at infeasible alternatives or a uniform adaptive expected-cost theorem. Such a transfer would require additional arguments absent from the examined statements. This is not an impossibility claim about extending the prior techniques.

## Proof-reading cautions

These cautions prevent invalid transfer of formulas. They are not the basis of our novelty claim and do not refute the entire published paper.

1. **Adaptive counts:** the exact variance identity uses independent unbiased sample means at deterministic counts. Plugging in random data-dependent counts is not automatically an unconditional variance identity. A precise toy example takes two fair populations, one initial draw from each, and allocates the third draw to population 1 if its first draw succeeded, otherwise to population 2. The final product estimator has mean $3/16$ rather than $1/4$ and variance $31/256$, whereas the deterministic formula at either realized count vector gives $1/8$. This is **not** their three-stage algorithm and does not disprove its asymptotic claims. It shows why our coverage proof must use its own conditional fresh-data or valid pooled likelihood argument.
2. **Balanced formula:** printed equation (2), p. 92, contains $c^2/(nT)$, whereas substituting the stated $M_i=T/n$ in equation (1) gives $nc^2/T$. The page image confirms the apparent typo. The comparison uses equation (1), not the erroneous display.
3. **Proposition 1:** the proof compares a nonnegative imbalance term described as order $T^{-1}$ with a $T^{-2}$ term. Near oracle allocations the imbalance can itself shrink, so that sentence is not a uniform proof near the optimum. A local quadratic-versus-linear expansion is compatible with an $O(T^{-3})$ correction. We do not import that proof as our moving-array lower bound; our argument uses two alternatives and a finite-cap likelihood inequality.
4. **Finite implementation:** plug-in coefficients divide by pilot success counts, and multi-population allocations have residual-budget constraints. Endpoint and feasibility conventions would have to be specified to reproduce the algorithm numerically. We have not invented conventions and labeled the result an exact published-method benchmark.

The independent diagnostic `../finalization_v11/regular_limit_checks.py` checks the eight-state adaptive-count example exactly, the signed fixed-count variance by 32-state enumeration, six evaluations of the published two-proportion continuous oracle, and nine 80-digit regular-limit cases. These are mathematical diagnostics, not new Monte Carlo performance runs.

## Disposition and honest conclusion

The **full-text access and equation/quantifier comparison portion of N-V2 is complete**. The introduction cites the relevant published equations/theorems and removes the obsolete access warning. The candidate contribution remains product-specific answer geometry, rational two-ticket certification and uniform charged expected-cost adaptation on the stated cancellation arrays.

No substantive current theorem was found to follow directly from the examined 2015 statements. This bounded assessment is not worldwide-priority certification. External judgment of correctness and significance remains under N-M4. No additional paper is currently missing for this particular comparison. The negative empirical result is retained: cold-pooled matches every other pooled variant on the v0.10 grid.


==> anc/Supplement_A/literature/benkamra2015_source_v11.json <==
{
  "title": "Nearly second order three-stage design for estimating a product of several Bernoulli proportions",
  "authors": [
    "Zohra Benkamra",
    "Mekki Terbeche",
    "Mounir Tlemcani"
  ],
  "journal": "Journal of Statistical Planning and Inference",
  "year": 2015,
  "volume": 167,
  "printed_pages": "90\u2013101",
  "pdf_pages": 12,
  "doi": "10.1016/j.jspi.2015.05.006",
  "pii": "S0378375815001111",
  "source": "Complete publisher PDF supplied by the user",
  "examined_on": "2026-10-31",
  "sha256": "fc98a39f57ee95a001a37d47d71c4107122d77d118e51c053862603c18746f74",
  "bytes": 524974,
  "read_scope": "All sections, equations (1)\u2013(26), all numbered results and references; printed pp. 92 and 97 inspected as images",
  "submission_supplement_includes_pdf": false
}


==> anc/Supplement_A/reproducibility/SHA256SUMS <==
2e3dea8acd216b3f5b4d3ce656395caa36b412a953468170734967dd78ce7223  README.md
0e2dccedf948cb3991af0731440a0fad990bb67d359b26ef94582bddc54abe42  archive/v07_reviewed_snapshot/experiments/code/adaptive_audit.py
4322abdff4c66924be9f5cc066fdf224159d5e5f342d61db367a8f7e22fed94b  archive/v07_reviewed_snapshot/experiments/code/audit_algorithms.py
635d999a7ef532b83fa8f70e92f044823daf5d578ba8ebdddf496b50a4c1cc6b  archive/v07_reviewed_snapshot/experiments/code/certified_decision.py
64ac63007669663df9c2acde18cf2e350be94a7dd5f049ae1a0bafe5b5b0d00b  archive/v07_reviewed_snapshot/experiments/code/exact_dp.py
2457042e5f9a527ec9cee8dcf51a654e4219b9abc0c2eef5af3405a0996bf192  archive/v07_reviewed_snapshot/experiments/code/information_design.py
9d572c1e396628a6ec4a05cf73274030233b4761213dad3a7dc62a1bf8465577  archive/v07_reviewed_snapshot/experiments/code/learned_audit.py
2e65e149f52242fd07a961c3db2848b502aa22fbe91e049caa6585514bfda418  archive/v07_reviewed_snapshot/experiments/code/mixture_audit.py
3ae0c293e06665612091786dca2a2ebc85b20d8ef28ab79300cab5cfa7abaa17  archive/v07_reviewed_snapshot/experiments/code/oracle_protocol.py
db59f1b8ad68839b6c551091ba69ced1db367b5cd630078267303c99069659af  archive/v07_reviewed_snapshot/experiments/code/polynomial.py
04edbe459ed6bb97f8e4e85fd2dceb01338bdf6425ffb68b0cbd295ff4cca680  archive/v07_reviewed_snapshot/experiments/code/resolved_pilot.py
d9c0f67975807cf1fa61b9e989b1c9c0f3c15dd7920014e14d9545d5c8d69876  archive/v07_reviewed_snapshot/experiments/code/run_adaptation_experiments.py
c3c3fe3113a172c701c44d373f074ec570b1ccb10a78ef4a6382c3f9ada0265f  archive/v07_reviewed_snapshot/experiments/code/run_experiments.py
a641fe69bf1fa905d8260fa3f5b5c9891a615461c05e512831ea85f0d14f6f6a  archive/v07_reviewed_snapshot/experiments/code/run_information_design.py
d15214eea241415b1e540465c3b92f68db48bc1ad8cf612daa554560e7667e32  archive/v07_reviewed_snapshot/experiments/code/run_joint_extensions_v05.py
d0b5f8abd4b9ce9e070c40b583578e4038a85d89fb401dca6ea2507effc7a65f  archive/v07_reviewed_snapshot/experiments/code/run_null_stress.py
d1bd97ea3646bb1ae764ed82175922582950e2ad15e2efc6834b9ced9c3a54bf  archive/v07_reviewed_snapshot/experiments/code/run_reuse_v05.py
d420ddc0b3475a91319823cf5dacfb8109d5eb5ffb7b05ffaf790ad1a42d584c  archive/v07_reviewed_snapshot/experiments/code/run_sharp_experiments.py
67a48b89936aebe953a57e36b7223209c8d21d1e05058bf1e252c0ccb20bfa0d  archive/v07_reviewed_snapshot/experiments/code/run_v04.py
a06fe23bcd9e7230579167c71f0ab181759ab1d48136c8b458318c12bc042557  archive/v07_reviewed_snapshot/experiments/code/run_v05.py
09db9967133bd1e130baf723e24af4c3cbdf78fad421f63bf166855707f485d4  archive/v07_reviewed_snapshot/experiments/code/sharp_audit.py
43c765a1af69d1a5aa0dd72cf924f0cd74abcb8c8f65f9f292e8b9a79e17459d  archive/v07_reviewed_snapshot/experiments/code/single_ticket.py
1c33496e4879049a701c5b2d477ba13e3d48c05d1d7690e6fba07b69d67a4829  archive/v07_reviewed_snapshot/experiments/code/summarize_v05.py
7b62762f39b499f7e29b6d146a663ff5c7791ced4123f6b57a5f79204398828a  archive/v07_reviewed_snapshot/experiments/code/two_ticket.py
0e2dccedf948cb3991af0731440a0fad990bb67d359b26ef94582bddc54abe42  archive/v09_reviewed_snapshot/experiments/code/adaptive_audit.py
4322abdff4c66924be9f5cc066fdf224159d5e5f342d61db367a8f7e22fed94b  archive/v09_reviewed_snapshot/experiments/code/audit_algorithms.py
635d999a7ef532b83fa8f70e92f044823daf5d578ba8ebdddf496b50a4c1cc6b  archive/v09_reviewed_snapshot/experiments/code/certified_decision.py
64ac63007669663df9c2acde18cf2e350be94a7dd5f049ae1a0bafe5b5b0d00b  archive/v09_reviewed_snapshot/experiments/code/exact_dp.py
2457042e5f9a527ec9cee8dcf51a654e4219b9abc0c2eef5af3405a0996bf192  archive/v09_reviewed_snapshot/experiments/code/information_design.py
607e0eee665e1b4e7cda6112ebe3d8c4d7e763dceb144442318b920e01c26a07  archive/v09_reviewed_snapshot/experiments/code/learned_audit.py
78d75b16e3f04bc00a06d777e5fbd76673b9f0f23326d80632f36e75b07f801a  archive/v09_reviewed_snapshot/experiments/code/localized_audit.py
2e65e149f52242fd07a961c3db2848b502aa22fbe91e049caa6585514bfda418  archive/v09_reviewed_snapshot/experiments/code/mixture_audit.py
3ae0c293e06665612091786dca2a2ebc85b20d8ef28ab79300cab5cfa7abaa17  archive/v09_reviewed_snapshot/experiments/code/oracle_protocol.py
db59f1b8ad68839b6c551091ba69ced1db367b5cd630078267303c99069659af  archive/v09_reviewed_snapshot/experiments/code/polynomial.py
0cd65b06e25aee7aa34424e180d246144bb8d5d81c1cc0d04c30e6ffd9e83179  archive/v09_reviewed_snapshot/experiments/code/pooled_rescue.py
996a496d4f995063d3637045f8d944794649a584ff6516456ff100e91b695aae  archive/v09_reviewed_snapshot/experiments/code/resolved_pilot.py
d9c0f67975807cf1fa61b9e989b1c9c0f3c15dd7920014e14d9545d5c8d69876  archive/v09_reviewed_snapshot/experiments/code/run_adaptation_experiments.py
c3c3fe3113a172c701c44d373f074ec570b1ccb10a78ef4a6382c3f9ada0265f  archive/v09_reviewed_snapshot/experiments/code/run_experiments.py
a641fe69bf1fa905d8260fa3f5b5c9891a615461c05e512831ea85f0d14f6f6a  archive/v09_reviewed_snapshot/experiments/code/run_information_design.py
8fe2ef870c3e2b1df57ee550af687684eb2cd989dff4e2ba51f37051ec6023d1  archive/v09_reviewed_snapshot/experiments/code/run_joint_extensions_v05.py
d0b5f8abd4b9ce9e070c40b583578e4038a85d89fb401dca6ea2507effc7a65f  archive/v09_reviewed_snapshot/experiments/code/run_null_stress.py
d1bd97ea3646bb1ae764ed82175922582950e2ad15e2efc6834b9ced9c3a54bf  archive/v09_reviewed_snapshot/experiments/code/run_reuse_v05.py
a74a67348faae687b579d38653ec3b1cc86dd8cf4f8187623bf3f63c5221e222  archive/v09_reviewed_snapshot/experiments/code/run_revision_v08.py
d420ddc0b3475a91319823cf5dacfb8109d5eb5ffb7b05ffaf790ad1a42d584c  archive/v09_reviewed_snapshot/experiments/code/run_sharp_experiments.py
67a48b89936aebe953a57e36b7223209c8d21d1e05058bf1e252c0ccb20bfa0d  archive/v09_reviewed_snapshot/experiments/code/run_v04.py
e8d1f250a8c4dde254463e79effa9a80848885143794f509897e43fbc1fcab74  archive/v09_reviewed_snapshot/experiments/code/run_v05.py
e0a0df017abb9989a4728004e064a00c893d02f3194c997a320cb04000f24e72  archive/v09_reviewed_snapshot/experiments/code/run_v09.py
b8c5e881d136d26a5424f90867d5dfed4c45329765373d41ea5f65760b614e80  archive/v09_reviewed_snapshot/experiments/code/run_v09_pooled.py
09db9967133bd1e130baf723e24af4c3cbdf78fad421f63bf166855707f485d4  archive/v09_reviewed_snapshot/experiments/code/sharp_audit.py
43c765a1af69d1a5aa0dd72cf924f0cd74abcb8c8f65f9f292e8b9a79e17459d  archive/v09_reviewed_snapshot/experiments/code/single_ticket.py
1c33496e4879049a701c5b2d477ba13e3d48c05d1d7690e6fba07b69d67a4829  archive/v09_reviewed_snapshot/experiments/code/summarize_v05.py
bc7448e8375bd44671f4a34698dab06a4a2f5e9f363e2aae0ca4c89f83dca9cf  archive/v09_reviewed_snapshot/experiments/code/two_ticket.py
6b5db2180f69cc5943ce9feb87b5999fdcf46a56221f5f15a023c0a489c96cfc  archive/v09_reviewed_snapshot/experiments/results/adaptation_report.json
4f15c538fc83b27ab0f26fb165c1b23816d7abd686c130b6394a9418ce8fc0c9  archive/v09_reviewed_snapshot/experiments/results/adaptation_runs.csv
73b678ec507e862a729b939ea0f5b945a062696c52f9cbca06e353f4a8d8dd9f  archive/v09_reviewed_snapshot/experiments/results/adaptation_summary.csv
6dd7a071418f0d0e05fa75639a0a90f01782394f9969abcdccb7496682789dca  archive/v09_reviewed_snapshot/experiments/results/center_runs.csv
512da7fa7238ff3f61aed26222f4d8af3c7802645428172f00aefa835320e454  archive/v09_reviewed_snapshot/experiments/results/center_summary.csv
9fc2d4bfc9fb509547ff59cf77d251492ee0a65108fcc2ad87e7dc7d63d98b28  archive/v09_reviewed_snapshot/experiments/results/certificate_center.json
04cb57675ffa64fbfd451e47ef499888dee29dd105360fe054ec0388e3f1b78c  archive/v09_reviewed_snapshot/experiments/results/certificate_exact_off_center.json
773350c1b4eecf25fe5a2a9cd81e440866c43279ebec039dd941fbdccbb4b9c2  archive/v09_reviewed_snapshot/experiments/results/certificate_one_fair.json
4d5518a1ad8d4b73b47ac928176bfcae485362e40d74f878fb111fe863dfbf8e  archive/v09_reviewed_snapshot/experiments/results/certificate_opposite_sign.json
d8607bca097830f83da7a8df14f7aedf9e4e86329f19154d5b158d7bfcd439b9  archive/v09_reviewed_snapshot/experiments/results/certificate_robust_off_center.json
681a17b3268375f87173fe833a56152eb545b9d0801715c72311af3cc9b07278  archive/v09_reviewed_snapshot/experiments/results/crossover_constants.csv
da42f1e5143e7fe2932f298e5c1582baeaeb048ff756627c9800ce927f4d44f2  archive/v09_reviewed_snapshot/experiments/results/information_design.csv
199acc6aa5dba578905e4ca053ebaf21ec7a9359dd72ac2ae06d4318813d9258  archive/v09_reviewed_snapshot/experiments/results/regular_boundary.csv
968a87fb032486eec01c89424c7e5b15deb7fd7cb27e17b0050ce6d024e630d3  archive/v09_reviewed_snapshot/experiments/results/robust_phase.csv
11eaf67025614b449eb72cd7dfb298f149c2343e2f2edc1646edc10c0eaf62e4  archive/v09_reviewed_snapshot/experiments/results/sharp_report.json
0c43ebf3c882ede0466a7c1734dcb35f1c3e03f5aa4bd37840d58e788e25e0ab  archive/v09_reviewed_snapshot/experiments/results/sharp_runs.csv
9bf37bcbd410296d12763c18c5be33f82afec611e294a2eab092a42fad393f16  archive/v09_reviewed_snapshot/experiments/results/sharp_summary.csv
a467d2fd906cd38597d5bf4616767cf0f41e921816805ae67e5f6444bee79fd8  archive/v09_reviewed_snapshot/experiments/results/strata_constants.csv
331d5aa9dae9125a5877c24666adfe2f68759d6cc2d8263065d088ccd3449959  archive/v09_reviewed_snapshot/experiments/results/stress_runs.csv
5c6597c2400fdf43986268345b9bf4e0c98baf30b38f916f0feb228138d7c43e  archive/v09_reviewed_snapshot/experiments/results/summary.json
c45f0cf64e60c355553346ff32e8eff7f4950ba92777d968283d50e77de81621  archive/v09_reviewed_snapshot/experiments/results/two_ticket_certificate.json
d889549ccde54aa38f5d5e997aa632d4a01e8cb0d6e293c0e7dd26a684f6d6d8  archive/v09_reviewed_snapshot/experiments/results/v04_game_summary.json
798df7058cb130fb76b68c9419ad434f722a095ff7acc676f07c48dd6d558341  archive/v09_reviewed_snapshot/experiments/results/v04_null_stress.json
97b1943c5010996e79cc215cb3d65a6b485f6cfbe22860d9385e19aa1923fb86  archive/v09_reviewed_snapshot/experiments/results/v04_pilot_stress.json
0a613515a4b32856e06bd02499d3b2600133b4651b991a3e9de8a044afa5ef76  archive/v09_reviewed_snapshot/experiments/results/v04_simulations.json
0a83da0421d71abc54beab917366e98ede9d43b2a8fab9355e94cbe2d14b35ab  archive/v09_reviewed_snapshot/experiments/results/v04_summary.json
7e9ba3cb187e5c8bd6c73c02ff96fbfa24d73bd9aaa21048f9a972547a2decb0  archive/v09_reviewed_snapshot/experiments/results/v05_configuration.json
aa9460c905556743e5368df58508ccc317b5c059cd5943d7267f2c20dbee2a80  archive/v09_reviewed_snapshot/experiments/results/v05_joint_extensions.jsonl
650083b8d4e1b125ea456b36d9eb10751b98c3fde16ba706455c781dc065767e  archive/v09_reviewed_snapshot/experiments/results/v05_joint_extensions_summary.json
fb416d8f3f3585a83ca3e3d58e13f1be2cf5a5e277162221882cdaaedd44924b  archive/v09_reviewed_snapshot/experiments/results/v05_reuse_comparisons.json
69fe79a457b68c11b451c23d0c1385278cd13c350ccaf5e38002cc0a5574e80d  archive/v09_reviewed_snapshot/experiments/results/v05_reuse_runs.jsonl
fe6d5d02cd9b67cb61679b0445bfe2caab921ae4d4f949c5fbdfab87c081a64c  archive/v09_reviewed_snapshot/experiments/results/v05_reuse_summary.json
7ef85c0450201337ed7880ab3f517be32e04db4e4ad2af7676e45f3bdb580e03  archive/v09_reviewed_snapshot/experiments/results/v05_runs.jsonl
51d4f13ff8fa1426533a6e111902bd5827a214962804a73deb5c7fbec9cf35ea  archive/v09_reviewed_snapshot/experiments/results/v05_summary.json
cdc1f06ee91d537ab85cea892efd14ebafb226c326993eb7ab5664e555092e43  archive/v09_reviewed_snapshot/experiments/results/v08_decomposition.json
93c5735165f40f6685a0d762ebd6044a7eb8dc9bd0bb24fb8cfcd4da8d014298  archive/v09_reviewed_snapshot/experiments/results/v08_regularization_calibration.json
fcac0f137cf1b1efad1fb9c71c43a8e81b10380805fa0eae19007a7bdc22f301  archive/v09_reviewed_snapshot/experiments/results/v08_rho_sensitivity.json
c1fae5d7467bc7659493bc0df6ef4ba065c69bb0546b2fd12a8fa49b87562acc  archive/v09_reviewed_snapshot/experiments/results/v08_runs.jsonl
c9045bff159c0935de21211c95f120d8f14049e16e9a7375f7ffd4950b9c9031  archive/v09_reviewed_snapshot/experiments/results/v08_summary.json
30271c6efeb2f3ae73a9db373c7c0eefb3bfb39008b1bb621a307506c0d4d177  archive/v09_reviewed_snapshot/experiments/results/v09_pooled_protocol.json
480ca3a2835df43ca7462713c69b116d203ad6ea886b6889f51d30b77731689b  archive/v09_reviewed_snapshot/experiments/results/v09_pooled_runs.jsonl
f2081a7f6751abb9768761a9336b6fb021c63ac356d6063e5cdce8db88708be3  archive/v09_reviewed_snapshot/experiments/results/v09_pooled_summary.json
521700916fa23f0a1fd60c7b8d5d2cc8b885441db14b7b41db43383f74894b54  archive/v09_reviewed_snapshot/experiments/results/v09_protocol.json
87ef667b81af9425da01ed814289db266a0f56f055c0d2bbf8c61be16750cb61  archive/v09_reviewed_snapshot/experiments/results/v09_runs.jsonl
b47c4b414f643f19e3600cb019ef584364b09f6187b09bc63db32842d3a63211  archive/v09_reviewed_snapshot/experiments/results/v09_summary.json
d367368bac99e9550741498e88693610b18db9c0b7cc502eee5050a5deadc506  archive/v09_reviewed_snapshot/reproducibility/validation_v09.json
b6521c56aad626b513d1190406d6b2b3ab366b45d373fca70843f498a811d89a  archive/v09_reviewed_snapshot/reproducibility/verify_v09.py
0e2dccedf948cb3991af0731440a0fad990bb67d359b26ef94582bddc54abe42  experiments/code/adaptive_audit.py
4322abdff4c66924be9f5cc066fdf224159d5e5f342d61db367a8f7e22fed94b  experiments/code/audit_algorithms.py
635d999a7ef532b83fa8f70e92f044823daf5d578ba8ebdddf496b50a4c1cc6b  experiments/code/certified_decision.py
64ac63007669663df9c2acde18cf2e350be94a7dd5f049ae1a0bafe5b5b0d00b  experiments/code/exact_dp.py
2457042e5f9a527ec9cee8dcf51a654e4219b9abc0c2eef5af3405a0996bf192  experiments/code/information_design.py
607e0eee665e1b4e7cda6112ebe3d8c4d7e763dceb144442318b920e01c26a07  experiments/code/learned_audit.py
b6c0b47b34bf80596c399a8092e642646928454627b82d439acf9926aa79d66e  experiments/code/localized_audit.py
2e65e149f52242fd07a961c3db2848b502aa22fbe91e049caa6585514bfda418  experiments/code/mixture_audit.py
3ae0c293e06665612091786dca2a2ebc85b20d8ef28ab79300cab5cfa7abaa17  experiments/code/oracle_protocol.py
db59f1b8ad68839b6c551091ba69ced1db367b5cd630078267303c99069659af  experiments/code/polynomial.py
0cd65b06e25aee7aa34424e180d246144bb8d5d81c1cc0d04c30e6ffd9e83179  experiments/code/pooled_rescue.py
996a496d4f995063d3637045f8d944794649a584ff6516456ff100e91b695aae  experiments/code/resolved_pilot.py
d9c0f67975807cf1fa61b9e989b1c9c0f3c15dd7920014e14d9545d5c8d69876  experiments/code/run_adaptation_experiments.py
c3c3fe3113a172c701c44d373f074ec570b1ccb10a78ef4a6382c3f9ada0265f  experiments/code/run_experiments.py
a641fe69bf1fa905d8260fa3f5b5c9891a615461c05e512831ea85f0d14f6f6a  experiments/code/run_information_design.py
8fe2ef870c3e2b1df57ee550af687684eb2cd989dff4e2ba51f37051ec6023d1  experiments/code/run_joint_extensions_v05.py
d0b5f8abd4b9ce9e070c40b583578e4038a85d89fb401dca6ea2507effc7a65f  experiments/code/run_null_stress.py
d1bd97ea3646bb1ae764ed82175922582950e2ad15e2efc6834b9ced9c3a54bf  experiments/code/run_reuse_v05.py
a74a67348faae687b579d38653ec3b1cc86dd8cf4f8187623bf3f63c5221e222  experiments/code/run_revision_v08.py
d420ddc0b3475a91319823cf5dacfb8109d5eb5ffb7b05ffaf790ad1a42d584c  experiments/code/run_sharp_experiments.py
67a48b89936aebe953a57e36b7223209c8d21d1e05058bf1e252c0ccb20bfa0d  experiments/code/run_v04.py
e8d1f250a8c4dde254463e79effa9a80848885143794f509897e43fbc1fcab74  experiments/code/run_v05.py
e0a0df017abb9989a4728004e064a00c893d02f3194c997a320cb04000f24e72  experiments/code/run_v09.py
b8c5e881d136d26a5424f90867d5dfed4c45329765373d41ea5f65760b614e80  experiments/code/run_v09_pooled.py
618ab21c171e82d0839a8b44e3808a33c3dc33d015e49528be103e18430c552c  experiments/code/run_v10.py
09db9967133bd1e130baf723e24af4c3cbdf78fad421f63bf166855707f485d4  experiments/code/sharp_audit.py
43c765a1af69d1a5aa0dd72cf924f0cd74abcb8c8f65f9f292e8b9a79e17459d  experiments/code/single_ticket.py
1c33496e4879049a701c5b2d477ba13e3d48c05d1d7690e6fba07b69d67a4829  experiments/code/summarize_v05.py
bc7448e8375bd44671f4a34698dab06a4a2f5e9f363e2aae0ca4c89f83dca9cf  experiments/code/two_ticket.py
73edf42ac17ebc926b418e056e2f46150c3b0767c7ff6ea915782d9b9ce32ba6  experiments/configs/adaptation.json
ec048c871d51c63ae1bbbfb57224a64d23592aba8342205bf5303550db27e3ab  experiments/configs/main.json
0f45885c384bca7ec574768ae065c29a331aad13f508121f87a213fdecb7efa2  experiments/configs/sharp.json
acff5eebf1f69f98e1cf6050d00a92240ad594736aaa33c7f1d4d29055990fdb  experiments/figures/adaptation_costs.pdf
e587cb1411f3baaafbcba949657e1943f70a2637529c94916d70ee340eee75f0  experiments/figures/adaptation_costs.png
9698a4447f052222210bb3a5bc324ae60d42df3f6cea57505eeaaf171f5e45fe  experiments/figures/baseline_comparison.pdf
ffd84920e1da3edae15aee75b480015cca11566be7b5e3697196f1d5de73b5d3  experiments/figures/baseline_comparison.png
fc3e04cd26c7694a1bbd844211501351a2ba0c42c0876254d665fc17bf4c86f6  experiments/figures/cost_orders.pdf
91cee4a4b9f71286e74dd70d947c3477626d6288a361342c8fff59e5b1d1c613  experiments/figures/cost_orders.png
ae85696aa8c5c3174167e1c393ecbb4bcec5c536e415732d4cdde3702888ef58  experiments/figures/crossover.pdf
b5c3e1fb21ae344624d1838b1e207186de7beb6b05915ad0f89ff59763b2eb96  experiments/figures/crossover.png
1a38d5d4118e9ab4e5146e558395ec895d29615e64e0a480e9412ebe8d1fe946  experiments/figures/sharp_costs.pdf
a8c96bbf09aefa6cb93fc63f01f022f76ce655847892c1c6a3d2a3cbddc5d5f5  experiments/figures/sharp_costs.png
be91e8d8c54443b55a222588f53ef19ca4fe586a2b5923b0bf2b1dbd8128db23  experiments/figures/strata_dependence.pdf
520d2e140702779d6579978c4551a4813a584aac987176e659dfefa826ddeb0f  experiments/figures/strata_dependence.png
f9dfe734b9bbd1f5ac059d94926c46167c80b3d7c892a623ccf62d9f42200cd8  experiments/figures/v04_results.pdf
58b7ffdea650e7933641423df57eed38bdc4d3161502f362b51eb0ecd9997f38  experiments/figures/v04_results.png
5a5b45a3bca3a6237fc724db49380e4a4b2a95d7559249aa9aeb2850bfe9eb98  experiments/figures/v05_joint.pdf
a629b8347f801e7cac7004270e6e8b51c61645fbc01bc1291c975164e284b263  experiments/figures/v05_joint.png
755a6534204354b42e50d14fab78d7c80a1a5bd000b5dc64476449c1f776bfb9  experiments/figures/v05_learned.pdf
cd85a21f738fac27435ca64f3c0a477d6addd0648411ef2e8c1aaa0145f4a60b  experiments/figures/v05_learned.png
cebc8ad4df14a86800f5c9f01aa7d468eb879cc0a4e0e9fcd556261b9d532581  experiments/figures/v09_cost_ratios.pdf
c9002542e932b13f5828541c64230a917864528abb46755608dd729a88e831b9  experiments/figures/v09_cost_ratios.png
6b5db2180f69cc5943ce9feb87b5999fdcf46a56221f5f15a023c0a489c96cfc  experiments/results/adaptation_report.json
4f15c538fc83b27ab0f26fb165c1b23816d7abd686c130b6394a9418ce8fc0c9  experiments/results/adaptation_runs.csv
73b678ec507e862a729b939ea0f5b945a062696c52f9cbca06e353f4a8d8dd9f  experiments/results/adaptation_summary.csv
6dd7a071418f0d0e05fa75639a0a90f01782394f9969abcdccb7496682789dca  experiments/results/center_runs.csv
512da7fa7238ff3f61aed26222f4d8af3c7802645428172f00aefa835320e454  experiments/results/center_summary.csv
9fc2d4bfc9fb509547ff59cf77d251492ee0a65108fcc2ad87e7dc7d63d98b28  experiments/results/certificate_center.json
04cb57675ffa64fbfd451e47ef499888dee29dd105360fe054ec0388e3f1b78c  experiments/results/certificate_exact_off_center.json
773350c1b4eecf25fe5a2a9cd81e440866c43279ebec039dd941fbdccbb4b9c2  experiments/results/certificate_one_fair.json
4d5518a1ad8d4b73b47ac928176bfcae485362e40d74f878fb111fe863dfbf8e  experiments/results/certificate_opposite_sign.json
d8607bca097830f83da7a8df14f7aedf9e4e86329f19154d5b158d7bfcd439b9  experiments/results/certificate_robust_off_center.json
681a17b3268375f87173fe833a56152eb545b9d0801715c72311af3cc9b07278  experiments/results/crossover_constants.csv
da42f1e5143e7fe2932f298e5c1582baeaeb048ff756627c9800ce927f4d44f2  experiments/results/information_design.csv
199acc6aa5dba578905e4ca053ebaf21ec7a9359dd72ac2ae06d4318813d9258  experiments/results/regular_boundary.csv
968a87fb032486eec01c89424c7e5b15deb7fd7cb27e17b0050ce6d024e630d3  experiments/results/robust_phase.csv
11eaf67025614b449eb72cd7dfb298f149c2343e2f2edc1646edc10c0eaf62e4  experiments/results/sharp_report.json
0c43ebf3c882ede0466a7c1734dcb35f1c3e03f5aa4bd37840d58e788e25e0ab  experiments/results/sharp_runs.csv
9bf37bcbd410296d12763c18c5be33f82afec611e294a2eab092a42fad393f16  experiments/results/sharp_summary.csv
a467d2fd906cd38597d5bf4616767cf0f41e921816805ae67e5f6444bee79fd8  experiments/results/strata_constants.csv
331d5aa9dae9125a5877c24666adfe2f68759d6cc2d8263065d088ccd3449959  experiments/results/stress_runs.csv
5c6597c2400fdf43986268345b9bf4e0c98baf30b38f916f0feb228138d7c43e  experiments/results/summary.json
c45f0cf64e60c355553346ff32e8eff7f4950ba92777d968283d50e77de81621  experiments/results/two_ticket_certificate.json
d889549ccde54aa38f5d5e997aa632d4a01e8cb0d6e293c0e7dd26a684f6d6d8  experiments/results/v04_game_summary.json
798df7058cb130fb76b68c9419ad434f722a095ff7acc676f07c48dd6d558341  experiments/results/v04_null_stress.json
97b1943c5010996e79cc215cb3d65a6b485f6cfbe22860d9385e19aa1923fb86  experiments/results/v04_pilot_stress.json
0a613515a4b32856e06bd02499d3b2600133b4651b991a3e9de8a044afa5ef76  experiments/results/v04_simulations.json
0a83da0421d71abc54beab917366e98ede9d43b2a8fab9355e94cbe2d14b35ab  experiments/results/v04_summary.json
7e9ba3cb187e5c8bd6c73c02ff96fbfa24d73bd9aaa21048f9a972547a2decb0  experiments/results/v05_configuration.json
aa9460c905556743e5368df58508ccc317b5c059cd5943d7267f2c20dbee2a80  experiments/results/v05_joint_extensions.jsonl
650083b8d4e1b125ea456b36d9eb10751b98c3fde16ba706455c781dc065767e  experiments/results/v05_joint_extensions_summary.json
fb416d8f3f3585a83ca3e3d58e13f1be2cf5a5e277162221882cdaaedd44924b  experiments/results/v05_reuse_comparisons.json
69fe79a457b68c11b451c23d0c1385278cd13c350ccaf5e38002cc0a5574e80d  experiments/results/v05_reuse_runs.jsonl
fe6d5d02cd9b67cb61679b0445bfe2caab921ae4d4f949c5fbdfab87c081a64c  experiments/results/v05_reuse_summary.json
7ef85c0450201337ed7880ab3f517be32e04db4e4ad2af7676e45f3bdb580e03  experiments/results/v05_runs.jsonl
51d4f13ff8fa1426533a6e111902bd5827a214962804a73deb5c7fbec9cf35ea  experiments/results/v05_summary.json
cdc1f06ee91d537ab85cea892efd14ebafb226c326993eb7ab5664e555092e43  experiments/results/v08_decomposition.json
93c5735165f40f6685a0d762ebd6044a7eb8dc9bd0bb24fb8cfcd4da8d014298  experiments/results/v08_regularization_calibration.json
fcac0f137cf1b1efad1fb9c71c43a8e81b10380805fa0eae19007a7bdc22f301  experiments/results/v08_rho_sensitivity.json
c1fae5d7467bc7659493bc0df6ef4ba065c69bb0546b2fd12a8fa49b87562acc  experiments/results/v08_runs.jsonl
c9045bff159c0935de21211c95f120d8f14049e16e9a7375f7ffd4950b9c9031  experiments/results/v08_summary.json
30271c6efeb2f3ae73a9db373c7c0eefb3bfb39008b1bb621a307506c0d4d177  experiments/results/v09_pooled_protocol.json
480ca3a2835df43ca7462713c69b116d203ad6ea886b6889f51d30b77731689b  experiments/results/v09_pooled_runs.jsonl
f2081a7f6751abb9768761a9336b6fb021c63ac356d6063e5cdce8db88708be3  experiments/results/v09_pooled_summary.json
521700916fa23f0a1fd60c7b8d5d2cc8b885441db14b7b41db43383f74894b54  experiments/results/v09_protocol.json
87ef667b81af9425da01ed814289db266a0f56f055c0d2bbf8c61be16750cb61  experiments/results/v09_runs.jsonl
b47c4b414f643f19e3600cb019ef584364b09f6187b09bc63db32842d3a63211  experiments/results/v09_summary.json
fdf52d57d7c3372094f7cf33f92157cb937b0e474c27bf89eb9229889f0faf56  experiments/results/v10_protocol.json
448add3ed436e7d41cddc0eecb7f2acc4a56a5bf82af722896e0de8cdc3156ee  experiments/results/v10_runs.jsonl
e35dafe07daeed5a29e89e9133d9862879c4094e8a7d003063882dedc569a523  experiments/results/v10_summary.json
fa09c50bf2089dacffc28fdd76a5a90bc455f1a732738d10a7f318db7064500a  finalization_v11/diagnostics_requirements.txt
eb35f9e904641653561e956dec03a8efd7b1a6488d7e94df10d45ab4581ef3d1  finalization_v11/regular_limit_checks.json
5c502a2c256a4dd8bfd731004a6d41aedae4ba8cc1ae26bd80a92f114e5c4420  finalization_v11/regular_limit_checks.py
89c29c9b99a6a311a2082e4440b821d9fb7ec9794d9e545b46b62216fa6d6216  latex/paper_sections/v05_table.tex
aea18294100cc5cf3e20e4d96ec28c96072c63b1408c4cda3ec32ef17be158aa  latex/paper_sections/v09_table.tex
80c627121eb2335c3bf8aa691ae5590e778e9257501a01c056538583457b77a1  latex/paper_sections/v10_table.tex
3778ce9fb9efa0365f3a5802a999262e1c11d41ab72af1252bd26c0b762042c7  literature/benkamra2015_fulltext_comparison_v11.md
5afa9c34e91ecbee37e7f327a8351aa7e7e04559e039e8120df716e9fe56548f  literature/benkamra2015_source_v11.json
4fe50f1a535a1ea359e886e162db04dda99dc7a4eece4e27f7448c76782ec243  reproducibility/campaign_validation.py
c6a1d0224e1581dd8423f185942f58933f22ccee89e8ff5da12f9554fb269793  reproducibility/certificates_v10.log
c6a1d0224e1581dd8423f185942f58933f22ccee89e8ff5da12f9554fb269793  reproducibility/certificates_v11.log
c6a1d0224e1581dd8423f185942f58933f22ccee89e8ff5da12f9554fb269793  reproducibility/certificates_v13.log
3606afa03a830d371f920e96d910daf7c206475cb2064f1dddd6ab5b80ad5a0f  reproducibility/environment_v05.json
bae8e6ca32ca377e5384284573983d2d8fe81c11403071cb90b53b3a5c50413b  reproducibility/environment_v09.json
8d03c8e8cfc9e024ed6280d5f206b875f99c55cffa7df38b8d91f2acc651aa4d  reproducibility/environment_v11.json
c45ac9a76234cd9898284f570e2a3f93ffa48f9621d1774524acc2d67bdf2c40  reproducibility/environment_v13.json
8e16fe2a8497b4e003fb656a548b9b7bc798f0e00b2330be1518a49c9e6eb90f  reproducibility/guards_v09_v11.log
6185d866b3240e5d7d9fa67696339e5aa02c7ca097522593c200550e3b70430c  reproducibility/guards_v10_v11.log
f4c1f896f0665b3f86c6353416c26239a6f540f7462f8476705afb385081362f  reproducibility/preservation_v11.json
b7646f6d2b4fa6d8ab7aa7b4a720b13028dd1326b4f5d4405e3f98b831d7bcc8  reproducibility/preservation_v13.json
36d3ac55536af503a2c153d8e7848d478c68348888d69d7757dfab608f37864e  reproducibility/recovery_provenance_v10.json
904fcbef4345c3736d8355032857d28293ddd753c172a24624960eb9c0e8d17a  reproducibility/recovery_v10.log
eb35f9e904641653561e956dec03a8efd7b1a6488d7e94df10d45ab4581ef3d1  reproducibility/regular_limit_v11.log
ffe4fe3f491c8489707c0734636693519cb39e18fda3192edb51c227316bf4d2  reproducibility/report_v09.py
a616fd53b48bc4fa3176c725822734dcef162a3ce75b575761f4de8be3711de1  reproducibility/report_v10.py
c67d8ad240b6e0699ab10a713f78f63e1c1eb8a9dee2f6c69d8d5a857b97eb2b  reproducibility/results_audit_v05.json
a8b77212df50506e0214e808062717bc2522aa4d4b565a0ce78154ac86b397e6  reproducibility/revision_validation_v08.json
e1ef01ea5516c9d3845fce3d615d0e353cbd9a5360770f22a0ff0e64b2f230ee  reproducibility/tests_v10.log
5d77eb73aae53050f72c9230a21f6804188a3c3ddd7aed25adb4c36f26792460  reproducibility/tests_v11.log
9f8fc2164c255ad4bdbe06f320e7db1c21add91fac3861c1685ea2f9a02395e3  reproducibility/tests_v13.log
657bac7e9c3f5d283c4a60c20934e6a8fa7ce25f414c30c41141dc7a81ccb700  reproducibility/validation_summary_v10.json
1a57f60e0d577fc1f9a0cdfd622f4b6faf346b8c9b6485b3b7781212f18d4faa  reproducibility/validation_summary_v11.json
56fbc442d0642cc6a196ad25e741c2b808b6707be82abee4cd36056727a2dd5c  reproducibility/validation_v09.json
2c94e7b59a6988a99d08163f3df2cb73f55b65816c3f4b3ad2e179e32748ed1b  reproducibility/validation_v10.json
ef16a22bb034dc03bfb56bf75003bcb5a815833af741fed9203b28e7624c2279  reproducibility/verify_bundle.py
0bb069ec6e1ccc913eb744414ed274c3f1dfaf9e87240781009762b28094feb1  reproducibility/verify_certificates.py
c0570f2cf6e14cf5440d98b9409fbc9cbead2cbf1131580a5e847c8e661f77db  reproducibility/verify_results_v05.py
48e892cb83cfe923e8115a8fa7aba2db680c43e4363cab7cb120cc6edd17a1c6  reproducibility/verify_revision_v08.py
dcee83d7a9d3d5b2e37810f13f53df1033099fb1bae1f1842c5536405d3cada9  reproducibility/verify_seeded_v05.py
46807f7a988445e7480b78c9a7822a1898ecdab906945018cfd7e2a189edf7d3  reproducibility/verify_v09.py
0b3e6055f3242f0b929b210b3365330ebbcedb7fb2e6ceee1f8b4ddecd3464ba  reproducibility/verify_v10.py
9095c198cb677edda4b4340b78cb16a970a854ffd323a5eaaff236e47b45543a  requirements.txt
3223bf9e0eb3f520abf7cdf563cc976a6fe4b0136536e6a9a5ec545141669557  revision_response/NUMERICAL_AND_API_SCOPE.md
e9a23f149eff1ce930f56e77c1588acc3515059198ab4e3b250379d767598821  revision_response/NUMERICAL_AND_API_SCOPE_V09.md
d4a039b3d42485b6723d3516f9e2be2d77a8311da5a14e8243c65c68e3b96120  tests/test_ablation_v10.py
5c71b38b55dc12f17cd383c48d5be0b89f766f18a31505a1b03ff78847829624  tests/test_adaptation.py
1923dedfa71eb1edfba1d535750b5b8e59a4b97e5a140a262d969ea46b6c403e  tests/test_finite_slack.py
1e397c89908d6f165c32a83037a3acd14145af6eed188478640746e9cccfefed  tests/test_learned_audit.py
3956f002a3725835f8e5a9e3fb41af4e243e6e3dd1bcb7eba2b81bcd6cbf6aa5  tests/test_localized_v09.py
3f9636615bfdee47a796b928569fcf9b2f9e9b19597b8ad3acd32183f26f61fe  tests/test_mathematics.py
b5886c5a1299dda6b7b737b4c755fea2dfe7eabd62031d5f731416f71d598925  tests/test_pooled_v09.py
4cb083f8a267750f7ba3ea45a0b91547fa53cbaf1fe87ecb1dc2e03e5a72a538  tests/test_revision_v08.py
3db77656c20139e42ecab1422ecc308f820e47bff5a7d0a62924bce28ffa13ac  tests/test_sharp_results.py
9c30ec69d4af2024e5b1b1daccf0a5281f8cdfe5756c176db61d36f4f8418519  tests/test_verifier_v10.py


==> anc/Supplement_A/reproducibility/campaign_validation.py <==
"""Fail-closed protocol, resource and exact-target validation; safe under -O."""
from fractions import Fraction as Q
import json,math
class ValidationError(ValueError):pass
def require(condition,message):
    if not condition:raise ValidationError(message)
def read_rows(path):return [json.loads(x) for x in path.read_text().splitlines() if x.strip()]
def integer(x):return type(x) is int and x>=0
def count_pair(n,s,r,label):
    require(isinstance(n,list) and isinstance(s,list) and len(n)==len(s)==r,label+': invalid dimensions')
    require(all(integer(a) and integer(b) and b<=a for a,b in zip(n,s)),label+': invalid counts/successes')
def validate_grid(rows,spec,methods,cap,kind):
    cases={c[0]:c for c in spec['cases']};expected={(c,m,k) for c in cases for m in methods for k in range(spec['replications'])}
    require(len(cases)==len(spec['cases']) and len(rows)==len(expected)==spec['total_runs'],'Incomplete protocol grid')
    lookup={}
    for x in rows:
        key=(x['case'],x['method'],x['replication']);label=str(key)
        require(type(x['replication']) is int and key in expected and key not in lookup,label+': duplicate/unexpected cell')
        lookup[key]=x;_,theta,costs,eps,rho,L=cases[x['case']]
        require((x['theta'],x['costs'],x['epsilon'],x['rho'],x['L'])==(theta,costs,eps,rho,L),label+': parameter mismatch')
        require(type(x['seed']) is int and x['seed']==spec['seed_start']+x['replication'],label+': seed mismatch')
        pilot,boundary=(x['method'].split(':')[:2] if kind=='v09' else ('adaptive',x['method'].split(':')[0]))
        require(x['pilot_mode']==pilot and x['boundary']==boundary,label+': policy mismatch')
        require(x['stopped'] is True and x['certified'] is True,label+': nonreturn/uncertified')
        count_pair(x['counts'],x['successes'],len(theta),label)
        if x['method'].endswith(':pooled'):
            count_pair(x['all_counts'],x['all_successes'],len(theta),label);n=x['all_counts'];s=x['all_successes']
        else:
            count_pair(x['pilot_counts'],x['pilot_successes'],len(theta),label)
            n=[a+b for a,b in zip(x['counts'],x['pilot_counts'])];s=[a+b for a,b in zip(x['successes'],x['pilot_successes'])]
        if kind=='v10':require(n==x['observed_counts'] and s==x['observed_successes'],label+': callback mismatch')
        require(integer(x['queries']) and sum(n)==x['queries']<=cap,label+': count/cap mismatch')
        require(Q(str(x['cost']))==sum(Q(str(c))*a for c,a in zip(costs,n)),label+': cost mismatch')
        product=math.prod(2*Q(str(t))-1 for t in theta);rad=Q(rho)+(Q(1,2)-Q(rho))*abs(product);answer=Q(x['estimate_rational'])
        require(abs(answer-product/2)+rad<=Q(eps),label+': exact model error')
        require(math.isfinite(x['estimate']) and x['estimate']==float(answer),label+': answer display mismatch')
        if kind=='v09':require(x.get('robust_failure') is False,label+': failure flag')
    require(set(lookup)==expected,'Incomplete cells');return lookup

def write_report(path,result):
    path.parent.mkdir(parents=True,exist_ok=True);tmp=path.with_suffix(path.suffix+'.tmp')
    tmp.write_text(json.dumps(result,indent=2)+'\n');tmp.replace(path)


==> anc/Supplement_A/reproducibility/certificates_v10.log <==
certificate_center.json {'valid': True, 'lower': 0.03749800905542023, 'upper': 0.03749830146019561, 'blocks': 2}
certificate_exact_off_center.json {'valid': True, 'lower': 0.010719615642315144, 'upper': 0.01071971856449482, 'blocks': 1}
certificate_one_fair.json {'valid': True, 'lower': 0.015865684669539436, 'upper': 0.015865933247307586, 'blocks': 2}
certificate_opposite_sign.json {'valid': True, 'lower': 0.003134179421749869, 'upper': 0.0031365260652567637, 'blocks': 9}
certificate_robust_off_center.json {'valid': True, 'lower': 0.0011062215871389595, 'upper': 0.0011078374263726305, 'blocks': 11}
All five rational global certificates verified.


==> anc/Supplement_A/reproducibility/certificates_v11.log <==
certificate_center.json {'valid': True, 'lower': 0.03749800905542023, 'upper': 0.03749830146019561, 'blocks': 2}
certificate_exact_off_center.json {'valid': True, 'lower': 0.010719615642315144, 'upper': 0.01071971856449482, 'blocks': 1}
certificate_one_fair.json {'valid': True, 'lower': 0.015865684669539436, 'upper': 0.015865933247307586, 'blocks': 2}
certificate_opposite_sign.json {'valid': True, 'lower': 0.003134179421749869, 'upper': 0.0031365260652567637, 'blocks': 9}
certificate_robust_off_center.json {'valid': True, 'lower': 0.0011062215871389595, 'upper': 0.0011078374263726305, 'blocks': 11}
All five rational global certificates verified.


==> anc/Supplement_A/reproducibility/certificates_v13.log <==
certificate_center.json {'valid': True, 'lower': 0.03749800905542023, 'upper': 0.03749830146019561, 'blocks': 2}
certificate_exact_off_center.json {'valid': True, 'lower': 0.010719615642315144, 'upper': 0.01071971856449482, 'blocks': 1}
certificate_one_fair.json {'valid': True, 'lower': 0.015865684669539436, 'upper': 0.015865933247307586, 'blocks': 2}
certificate_opposite_sign.json {'valid': True, 'lower': 0.003134179421749869, 'upper': 0.0031365260652567637, 'blocks': 9}
certificate_robust_off_center.json {'valid': True, 'lower': 0.0011062215871389595, 'upper': 0.0011078374263726305, 'blocks': 11}
All five rational global certificates verified.


==> anc/Supplement_A/reproducibility/environment_v05.json <==
{
  "date": "2026-10-28",
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "python_executable": "/opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3",
  "platform": "Linux-6.18.55-x86_64-with-glibc2.39",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "matplotlib": "3.10.8",
  "pdflatex": "pdfTeX 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian)",
  "latexmk": "Latexmk, John Collins, 31 Jan. 2024. Version 4.83",
  "exact_arithmetic": "Python fractions.Fraction; rational root and logarithm enclosures",
  "reproduction": "See commands.md. Network is not needed for the tests/replay/build once dependencies are installed."
}


==> anc/Supplement_A/reproducibility/environment_v09.json <==
{
  "date": "2026-10-30",
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "platform": "Linux-6.18.57-x86_64-with-glibc2.39",
  "numpy": "2.3.5",
  "scipy": "1.17.0",
  "matplotlib": "3.10.8",
  "note": "Runs resumed by fixed case/method/replication keys after a session interruption; delivered raw records are complete, unique and consolidated. Protocol hashes bind the scientific code."
}


==> anc/Supplement_A/reproducibility/environment_v11.json <==
{
  "python": "3.12.14",
  "packages": {
    "numpy": "2.3.5",
    "scipy": "1.17.0",
    "matplotlib": "3.10.8",
    "mpmath": "1.4.1"
  },
  "platform": "Linux-6.18.57-x86_64-with-glibc2.39"
}


==> anc/Supplement_A/reproducibility/environment_v13.json <==
{
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "executable": "/opt/codex/runtimes/codex-primary-runtime/dependencies/python/bin/python3",
  "platform": "Linux-6.18.57-x86_64-with-glibc2.39"
}


==> anc/Supplement_A/reproducibility/guards_v09_v11.log <==
Guards checked 120
Guards checked 240
Guards checked 360
Guards checked 480
Guards checked 600
Guards checked 720
Guards checked 840
Guards checked 960
Guards checked 1080
Guards checked 1200
Guards checked 1320
Guards checked 1440
{
  "status": "pass",
  "primary_records": 960,
  "pooled_records": 480,
  "exact_model_error_checks": 1440,
  "observed_model_errors": 0,
  "resource_accounting_checks": 1440,
  "protocol_grid_metadata_checks": 1440,
  "pathwise_dominance_comparisons": 480,
  "strict_cost_savings": 399,
  "exact_return_witnesses": 1440,
  "historical_code_directory": "archive/v09_reviewed_snapshot/experiments/code",
  "limitations": [
    "Guard primitives shared with online checks; no formal independent proof.",
    "Zero errors do not empirically verify tiny nominal risk."
  ]
}


==> anc/Supplement_A/reproducibility/guards_v10_v11.log <==
All metadata, exact target, resource and stream checks passed
Distinct return-guard input tuples 504
Distinct guards checked 120
Distinct guards checked 240
Distinct guards checked 360
Distinct guards checked 480
{
  "status": "pass",
  "records": 960,
  "certified_returns": 960,
  "budget_nonreturns": 0,
  "exact_model_errors": 0,
  "protocol_and_resource_checks": 960,
  "exact_return_guards_rechecked": 960,
  "distinct_guard_input_tuples": 504,
  "common_stream_prefix_checks": 1920,
  "same_pilot_comparisons": 360,
  "pooled_dominance_comparisons": 480,
  "strict_pooled_savings": 360,
  "inputs_sha256": {
    "v10_protocol.json": "fdf52d57d7c3372094f7cf33f92157cb937b0e474c27bf89eb9229889f0faf56",
    "v10_runs.jsonl": "448add3ed436e7d41cddc0eecb7f2acc4a56a5bf82af722896e0de8cdc3156ee"
  },
  "limitations": [
    "Guards share online primitives; identical certificate input tuples are evaluated once and cover each matching record.",
    "Synthetic exploratory study; no empirical verification of tiny risk."
  ]
}


==> anc/Supplement_A/reproducibility/preservation_v11.json <==
{
  "experiments/code": {
    "files": 29,
    "byte_identical_to_v10": true
  },
  "experiments/results": {
    "files": 48,
    "byte_identical_to_v10": true
  },
  "tests": {
    "files": 10,
    "byte_identical_to_v10": true
  },
  "review_feedback": {
    "files": 2,
    "byte_identical_to_v10": true
  },
  "new_reviewing": {
    "files": 16,
    "byte_identical_to_v10": true
  },
  "source_v10_zip_sha256": "5b9f05d3c37276b2836b7466faac175c9dbba6698a77838c3f3c51c57e7843b1"
}


==> anc/Supplement_A/reproducibility/preservation_v13.json <==
{
  "source_zip_sha256": "3efda67e475c0a89384589057e820add61ffbb5e0991e679c5352ac4443c7798",
  "groups": {
    "experiments/code": {
      "files": 29,
      "byte_identical_to_v12": true
    },
    "experiments/results": {
      "files": 48,
      "byte_identical_to_v12": true
    },
    "tests": {
      "files": 10,
      "byte_identical_to_v12": true
    },
    "review_feedback": {
      "files": 2,
      "byte_identical_to_v12": true
    },
    "new_reviewing": {
      "files": 16,
      "byte_identical_to_v12": true
    }
  },
  "all_previous_files_present": true,
  "phase": "Before final release manifest refresh"
}


==> anc/Supplement_A/reproducibility/recovery_provenance_v10.json <==
{
  "aggregate_source": "Successful executed tool outputs in this conversation before the last workspace reset, 30 October 2026.",
  "recovered_on": "2026-10-31",
  "fresh_recheck": "Input hashes, frozen source hashes, exact targets, resources, grids, paired comparisons and common prefixes rechecked after recovery.",
  "guard_reexecution_after_last_reset": false,
  "detail": "Full guards previously passed for these identical inputs. Historical per-row witness list was not retained in the checkpoint; it is not fabricated here."
}


==> anc/Supplement_A/reproducibility/recovery_v10.log <==
Observed successful aggregates restored with explicit provenance; all data/source identities and accounting/prefix checks pass.


==> anc/Supplement_A/reproducibility/regular_limit_v11.log <==
{
  "status": "pass",
  "decimal_digits": 80,
  "regular_limit_cases": [
    {
      "m": [
        ".2",
        ".6"
      ],
      "costs": [
        "1",
        "4"
      ],
      "h": ".01",
      "information_ratio": "0.973167437302868293550532616811",
      "maximum_weight_error": "0.000992155792404264959867269937099"
    },
    {
      "m": [
        ".2",
        ".6"
      ],
      "costs": [
        "1",
        "4"
      ],
      "h": ".0001",
      "information_ratio": "0.999716825331382502899161547932",
      "maximum_weight_error": "0.0000126531381304303834672980472541"
    },
    {
      "m": [
        ".2",
        ".6"
      ],
      "costs": [
        "1",
        "4"
      ],
      "h": ".000001",
      "information_ratio": "0.999997166687824891849273830442",
      "maximum_weight_error": "0.000000126819948674519040169466844544"
    },
    {
      "m": [
        ".3",
        ".5",
        ".8"
      ],
      "costs": [
        "2",
        "1",
        "3"
      ],
      "h": ".01",
      "information_ratio": "0.96690407874256021888312505964",
      "maximum_weight_error": "0.004596365583744127209058738877"
    },
    {
      "m": [
        ".3",
        ".5",
        ".8"
      ],
      "costs": [
        "2",
        "1",
        "3"
      ],
      "h": ".0001",
      "information_ratio": "0.99965079253508765470834622415",
      "maximum_weight_error": "0.0000476048887913972029540686660285"
    },
    {
      "m": [
        ".3",
        ".5",
        ".8"
      ],
      "costs": [
        "2",
        "1",
        "3"
      ],
      "h": ".000001",
      "information_ratio": "0.99999650599771848709736954773",
      "maximum_weight_error": "0.000000476223971402553403821421764659"
    },
    {
      "m": [
        ".4",
        ".4"
      ],
      "costs": [
        "1",
        "1"
      ],
      "h": ".01",
      "information_ratio": "0.977657264774247945772368534",
      "maximum_weight_error": "0.0"
    },
    {
      "m": [
        ".4",
        ".4"
      ],
      "costs": [
        "1",
        "1"
      ],
      "h": ".0001",
      "information_ratio": "0.999766966290317890320793680245",
      "maximum_weight_error": "0.0"
    },
    {
      "m": [
        ".4",
        ".4"
      ],
      "costs": [
        "1",
        "1"
      ],
      "h": ".000001",
      "information_ratio": "0.999997668660919076490017024601",
      "maximum_weight_error": "0.0"
    }
  ],
  "optional_allocation": {
    "states": 8,
    "target": "1/4",
    "mean": "3/16",
    "variance": "31/256",
    "deterministic_formula_at_random_counts": "1/8",
    "scope": "Toy predictable allocation, not the published three-stage design"
  },
  "deterministic_signed_variance": {
    "states": 32,
    "exact_variance": "532/1875"
  },
  "published_two_proportion_formula_checks": [
    {
      "p": [
        "0.5",
        "0.1"
      ],
      "T": 20,
      "residual": "3.1627e-81"
    },
    {
      "p": [
        "0.5",
        "0.1"
      ],
      "T": 100,
      "residual": "1.3178e-81"
    },
    {
      "p": [
        "0.5",
        "0.1"
      ],
      "T": 1000,
      "residual": "5.93e-82"
    },
    {
      "p": [
        "0.4",
        "0.7"
      ],
      "T": 20,
      "residual": "2.6355e-82"
    },
    {
      "p": [
        "0.4",
        "0.7"
      ],
      "T": 100,
      "residual": "6.5889e-82"
    },
    {
      "p": [
        "0.4",
        "0.7"
      ],
      "T": 1000,
      "residual": "7.7831e-82"
    }
  ],
  "source_pdf_present": true,
  "source_pdf_sha256": "fc98a39f57ee95a001a37d47d71c4107122d77d118e51c053862603c18746f74",
  "limitations": [
    "Finite diagnostics, not proof of limits.",
    "No new Monte Carlo or head-to-head performance data."
  ]
}


==> anc/Supplement_A/reproducibility/report_v09.py <==
"""Generate the current result table, scientific figure and readable report."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
ROOT=Path(__file__).resolve().parents[1]
primary=json.loads((ROOT/'experiments/results/v09_summary.json').read_text())
pooled=json.loads((ROOT/'experiments/results/v09_pooled_summary.json').read_text())
P={(x['case'],x['method']):x for x in primary}
R={(x['case'],x['method']):x for x in pooled}
cases=[('one_fair_coarse','One fair, coarse',r'5\cdot10^{-2}','10'),
       ('one_fair_small','One fair, small',r'10^{-3}','10'),
       ('one_fair_tiny','One fair, tiny',r'10^{-4}','10'),
       ('one_fair_tiny_L30','One fair, higher L',r'10^{-4}','30'),
       ('two_fair','Two fair',r'10^{-3}','10'),
       ('near_stratum','Near stratum',r'10^{-3}','10'),
       ('unequal_costs','Unequal costs',r'10^{-3}','10'),
       ('nonzero_fallback','Nonzero control',r'1/4',r'\log20')]
lines=[r'\begin{table}[tb]',r'\centering\small',
 r'\caption{Mean charged observation cost relative to the adaptive-pilot cold baseline (C), 30 replications per cell. H changes only the main boundary; HP adds pooled rescue; CP uses the calibrated pilot, hybrid boundary and pooled rescue. Lower is better. All methods and cases are retained.}\label{tab:v09}',
 r'\begin{tabular}{lrrrrr}',r'\toprule',r'Case & $g$ & $L$ & H/C & HP/C & CP/C \\',r'\midrule']
md=['| Instance | H/C | HP/C (IC bootstrap 95 %) | CP/C |','|---|---:|---:|---:|']
for key,label,g,L in cases:
 h=P[key,'adaptive:hybrid']['cost_ratio_to_cold']
 hp=R[key,'adaptive:hybrid:pooled'];cp=R[key,'calibrated:hybrid:pooled']
 lines.append(f'{label} & ${g}$ & ${L}$ & {h:.3f} & {hp["ratio_to_original_cold"]:.3f} & {cp["ratio_to_original_cold"]:.3f} '+r'\\')
 lo,hi=hp['ratio_to_original_cold_bootstrap95']
 md.append(f'| {label} | {h:.3f} | {hp["ratio_to_original_cold"]:.3f} [{lo:.3f}, {hi:.3f}] | {cp["ratio_to_original_cold"]:.3f} |')
lines += [r'\bottomrule',r'\end{tabular}',r'\end{table}']
(ROOT/'latex/paper_sections/v09_table.tex').write_text('\n'.join(lines)+'\n')

fig,ax=plt.subplots(figsize=(8.8,5.8),constrained_layout=True)
for shift,color,label,kind in [(-.22,'#285b91','Hybrid; original pilot','H'),(0,'#ba611b','Hybrid + pooled; original pilot','HP'),(.22,'#267b62','Hybrid + pooled; calibrated pilot','CP')]:
 vals=[];low=[];high=[]
 for key,*_ in cases:
  x=P[key,'adaptive:hybrid'] if kind=='H' else R[key,('adaptive' if kind=='HP' else 'calibrated')+':hybrid:pooled']
  field='cost_ratio_to_cold' if kind=='H' else 'ratio_to_original_cold'
  ci='ratio_bootstrap95' if kind=='H' else 'ratio_to_original_cold_bootstrap95'
  vals.append(x[field]);low.append(x[field]-x[ci][0]);high.append(x[ci][1]-x[field])
 ax.errorbar(vals,np.arange(len(cases))+shift,xerr=[low,high],fmt='o',markersize=4,capsize=2,color=color,label=label)
ax.axvline(1,color='#666666',linestyle='--',linewidth=1)
ax.set_yticks(range(len(cases)),[x[1] for x in cases]);ax.invert_yaxis()
ax.set_xlabel('Mean observation cost / original-pilot cold baseline')
ax.set_title('v0.9: observation savings and pilot tradeoffs')
ax.grid(axis='x',alpha=.18);ax.legend(loc='lower right',fontsize=8)
fig.savefig(ROOT/'experiments/figures/v09_cost_ratios.pdf')
fig.savefig(ROOT/'experiments/figures/v09_cost_ratios.png',dpi=180)
plt.close(fig)

eligible=[key for key,*_ in cases if key!='nonzero_fallback']
hs=[100*(1-P[k,'adaptive:hybrid']['cost_ratio_to_cold']) for k in eligible]
hps=[100*(1-R[k,'adaptive:hybrid:pooled']['ratio_to_original_cold']) for k in eligible]
strict=sum(x['strict_savings'] for x in pooled)
text=f'''# Avancées de la v0.9 — 30 octobre 2026

Cette version apporte une extension théorique du régime couvert, deux améliorations de certification et 1 440 exécutions supplémentaires. Les outils généraux de concentration et d'assistance par un a priori sont connus : la contribution revendiquée reste leur utilisation précise dans le modèle de produit partiellement identifié, avec les preuves de coût correspondantes.

## 1. Un régime théorique nettement plus large

Avec L = log(1/delta), l'ancien théorème demandait log(1/D_L) = o(L), où D_L est l'information caractéristique. Le nouveau théorème demande seulement log(e + log(1/g_L)) = o(L), où g_L est la marge de précision. Sur les tableaux de paramètres considérés, les logarithmes itérés de 1/D_L et 1/g_L diffèrent d'une quantité bornée.

Cela couvre désormais les précisions g_L = exp(-L^a), pour tout a > 0, et même g_L = exp(-exp(L^b)), pour 0 < b < 1. Le coût moyen total, pilote inclus, reste asymptotiquement L/D_L. Ce résultat concerne l'algorithme mathématique sans plafond et en arithmétique exacte ; les échelles doublement exponentielles n'ont pas été simulées.

Le changement repose sur un pilote calibré avec la précision demandée et une borne dont le surcoût dépend du logarithme itéré du nombre d'observations. La preuve contrôle la durée moyenne du pilote, ses issues défavorables, les minimisateurs empiriques et la queue du temps d'arrêt. Elle ne prétend pas donner une frontière nécessaire et suffisante.

## 2. Une certification plus efficace

Le pilote sert à fixer une densité bêta pour des observations principales fraîches. La borne correspondante est protégée par une borne uniforme et une borne aux points de contrôle, avec des budgets de risque explicites. La sélection après observation de la meilleure borne parmi ces trois bornes reste valide. L'emploi de mélanges informatifs n'est pas présenté comme un principe inédit.

La comparaison H/C garde exactement la même politique de pilote : elle isole donc le changement de borne. Sur les sept cas à annulation, la réduction du coût moyen observé est comprise entre {min(hs):.1f} % et {max(hs):.1f} %. Le contrôle sans annulation est inchangé.

## 3. Un canal qui continue à exploiter toutes les observations

Le certificat uniforme commencé au début du pilote continue après le changement de phase. Il peut autoriser un arrêt anticipé à partir de toutes les observations recueillies. Il partage le budget déjà réservé au pilote et ne réutilise pas rétrospectivement la densité choisie par le pilote.

La preuve donne une garantie de coût sur chaque trajectoire : cette extension ne demande jamais plus d'observations que sa politique de base, pour les mêmes tirages potentiels. Les 480 comparaisons couplées respectent cette inégalité ; {strict} présentent une économie stricte. La vérification d'un certificat supplémentaire peut en revanche demander du calcul supplémentaire.

En combinant la borne hybride et ce canal avec le pilote d'origine, l'économie moyenne par rapport à C va de {min(hps):.1f} % à {max(hps):.1f} % sur les sept cas à annulation. Ces résultats décrivent la grille testée ; ils ne démontrent pas une supériorité sur tous les problèmes ni sur tous les algorithmes publiés.

## 4. Tous les résultats, y compris les compromis

H : borne hybride, pilote d'origine. HP : H avec canal utilisant toutes les observations. CP : borne hybride et canal utilisant toutes les observations, avec le pilote calibré du nouveau théorème. Les valeurs sont des rapports de coûts moyens ; 0,80 correspond à 20 % d'économie.

{chr(10).join(md)}

Le pilote calibré vise le régime asymptotique plus large. Il peut être plus coûteux aux paramètres finis testés, même lorsque sa borne principale est meilleure. Le nouveau théorème n'est donc pas transformé en affirmation d'une meilleure méthode pratique dans tous les cas.

## 5. Niveau de preuve et limites

La campagne principale comprend 960 exécutions : huit cas, quatre méthodes, trente répétitions. Le suivi comprend 480 exécutions et reprend les mêmes graines pour tester la garantie par couplage. Il ne constitue pas un jeu de validation indépendant. Les protocoles et empreintes du code sont conservés ; ce travail exploratoire n'est pas préenregistré. Les intervalles bootstrap sont descriptifs et non corrigés pour multiplicité.

Les 75 tests passent. Chaque retour de simulation est contrôlé par les gardes rationnelles ; le contrôle final vérifie aussi les erreurs exactes du modèle et les coûts, puis recalcule un certificat représentatif par cellule. Cela ne remplace ni une preuve de couverture par simulation, ni une vérification humaine des théorèmes.

Les nouvelles affirmations et leur audit sont dans `latex/paper_sections/11_localization.tex` et `revision_response/MATHEMATICAL_AUDIT_V09.md`. La comparaison avec les travaux existants est dans `literature/localization_comparison_v09.md`. Les restrictions d'API et de calcul sont dans `revision_response/NUMERICAL_AND_API_SCOPE_V09.md`.

Avant soumission restent la confrontation au texte intégral de l'article de 2015, l'examen des preuves par un spécialiste humain et les déclarations/accords définitifs des auteurs. L'apport scientifique est renforcé, mais une acceptation n'est pas garantie.
'''
(ROOT/'NOUVEAUTES_V09.md').write_text(text)
print('Generated manuscript table, scientific figure and French research report.')
print('Hybrid savings range:',min(hs),max(hs),'Pooled hybrid savings range:',min(hps),max(hps),'strict paired savings:',strict)


==> anc/Supplement_A/reproducibility/report_v10.py <==
"""Descriptive paired bootstrap and all-cell ablation table."""
from pathlib import Path
import json,sys
import numpy as np
ROOT=Path(__file__).resolve().parents[1];sys.path.insert(0,str(ROOT/'experiments/code'))
from run_v10 import CASES,METHODS,REPLICATIONS

def main():
    d=ROOT/'experiments/results';rows=[json.loads(x) for x in (d/'v10_runs.jsonl').read_text().splitlines()];lookup={(x['case'],x['method'],x['replication']):x for x in rows}
    if len(rows)!=len(lookup) or len(lookup)!=len(CASES)*len(METHODS)*REPLICATIONS:raise RuntimeError('Incomplete/duplicated campaign')
    rng=np.random.default_rng(202610300999);summary=[];table=[]
    cols=['L_over_C','K_over_C','H_over_C','CP_over_C','LP_over_CP','KP_over_CP','HP_over_CP']
    for case in CASES:
        name=case[0];idx=rng.integers(0,REPLICATIONS,(10000,REPLICATIONS));costs={m:np.array([lookup[(name,m,k)]['cost'] for k in range(REPLICATIONS)]) for m in METHODS}
        for m in METHODS:
            vals=costs[m];ratios={}
            for baseline in ['cold','cold:pooled']:
                draws=vals[idx].mean(1)/costs[baseline][idx].mean(1);ratios[baseline]=dict(ratio=float(vals.mean()/costs[baseline].mean()),bootstrap95=np.quantile(draws,[.025,.975]).tolist())
            summary.append(dict(case=name,method=m,runs=REPLICATIONS,mean_cost=float(vals.mean()),median_cost=float(np.median(vals)),p90_cost=float(np.quantile(vals,.9)),stopped=sum(lookup[(name,m,k)]['stopped'] for k in range(REPLICATIONS)),ratios=ratios))
        pairs=[('localized','cold'),('checkpoint','cold'),('hybrid','cold'),('cold:pooled','cold'),('localized:pooled','cold:pooled'),('checkpoint:pooled','cold:pooled'),('hybrid:pooled','cold:pooled')]
        table.append(dict(case=name,**{c:float(costs[a].mean()/costs[b].mean()) for c,(a,b) in zip(cols,pairs)}))
    pooled=[x for x in rows if x['method'].endswith(':pooled')]
    equal=all(lookup[(c[0],'cold:pooled',k)]['observed_counts']==lookup[(c[0],m+':pooled',k)]['observed_counts'] and lookup[(c[0],'cold:pooled',k)]['cost']==lookup[(c[0],m+':pooled',k)]['cost'] for c in CASES for k in range(REPLICATIONS) for m in ['localized','checkpoint','hybrid'])
    early=sum(all(a<=b for a,b in zip(x['observed_counts'],lookup[(x['case'],x['method'].split(':')[0],x['replication'])]['pilot_counts'])) for x in pooled)
    payload=dict(summaries=summary,ratio_table=table,pooled_equality_all_replications=equal,pooled_channel_returns=sum(x['rule'].startswith('pooled') for x in pooled),returns_before_or_at_base_pilot_end=early,interpretation='10000 replication-block bootstrap draws; exploratory, not multiplicity-adjusted. Deterministic replay after session recovery is not additional independent data.')
    (d/'v10_summary.json').write_text(json.dumps(payload,indent=2)+'\n')
    tex=[r'\begin{table}[ht]',r'\centering\scriptsize',r'\caption{Boundary and reuse ablation: ratios of mean charged cost, 20 common-stream replications per cell. C: cold; L: localized; K: checkpoint; H: hybrid; P: pooled rescue. Values above one indicate higher cost.}\label{tab:v10}',r'\begin{tabular}{lrrrrrrr}',r'\toprule',r'Case & L/C & K/C & H/C & CP/C & LP/CP & KP/CP & HP/CP\\',r'\midrule']
    for label,row in zip(['One fair','Two fair','Unequal costs','Positive radius','Near nonzero','Nonzero, positive radius'],table):tex.append(label+' & '+' & '.join(f'{row[c]:.3f}' for c in cols)+r'\\')
    tex.extend([r'\bottomrule',r'\end{tabular}',r'\end{table}']);(ROOT/'latex/paper_sections/v10_table.tex').write_text('\n'.join(tex)+'\n');print(json.dumps(table,indent=2))
if __name__=='__main__':main()


==> anc/Supplement_A/reproducibility/results_audit_v05.json <==
{
  "status": "pass",
  "records": 3900,
  "datasets": {
    "initial": 2420,
    "extensions": 360,
    "reuse": 1120
  },
  "summary_cells": 78,
  "rules": {
    "joint_glr": 2257,
    "coordinate_mixture": 760,
    "rectangle_fallback": 23,
    "zero_glr": 773,
    "main_fallback": 84,
    "pilot_fallback": 3
  },
  "observed_robust_failures": 0,
  "censored": 0,
  "exact_return_witnesses": 78,
  "exact_return_cells": [
    [
      "initial",
      "center",
      "learned:joint"
    ],
    [
      "initial",
      "center",
      "equal:joint"
    ],
    [
      "initial",
      "center",
      "neyman:joint"
    ],
    [
      "initial",
      "center",
      "equal:coordinate"
    ],
    [
      "initial",
      "one_fair",
      "learned:joint"
    ],
    [
      "initial",
      "one_fair",
      "equal:joint"
    ],
    [
      "initial",
      "one_fair",
      "neyman:joint"
    ],
    [
      "initial",
      "one_fair",
      "equal:coordinate"
    ],
    [
      "initial",
      "robust_off_center",
      "learned:joint"
    ],
    [
      "initial",
      "robust_off_center",
      "equal:joint"
    ],
    [
      "initial",
      "robust_off_center",
      "neyman:joint"
    ],
    [
      "initial",
      "robust_off_center",
      "equal:coordinate"
    ],
    [
      "initial",
      "exact_off_center",
      "learned:joint"
    ],
    [
      "initial",
      "exact_off_center",
      "equal:joint"
    ],
    [
      "initial",
      "exact_off_center",
      "neyman:joint"
    ],
    [
      "initial",
      "exact_off_center",
      "equal:coordinate"
    ],
    [
      "initial",
      "opposite_sign",
      "learned:joint"
    ],
    [
      "initial",
      "opposite_sign",
      "equal:joint"
    ],
    [
      "initial",
      "opposite_sign",
      "neyman:joint"
    ],
    [
      "initial",
      "opposite_sign",
      "equal:coordinate"
    ],
    [
      "initial",
      "near_boundary",
      "learned:joint"
    ],
    [
      "initial",
      "near_boundary",
      "equal:joint"
    ],
    [
      "initial",
      "near_boundary",
      "neyman:joint"
    ],
    [
      "initial",
      "near_boundary",
      "equal:coordinate"
    ],
    [
      "initial",
      "near_endpoint",
      "learned:joint"
    ],
    [
      "initial",
      "near_endpoint",
      "equal:joint"
    ],
    [
      "initial",
      "near_endpoint",
      "neyman:joint"
    ],
    [
      "initial",
      "near_endpoint",
      "equal:coordinate"
    ],
    [
      "initial",
      "10",
      10,
      "fixed"
    ],
    [
      "initial",
      "10",
      10,
      "adaptive"
    ],
    [
      "initial",
      "30",
      30,
      "fixed"
    ],
    [
      "initial",
      "30",
      30,
      "adaptive"
    ],
    [
      "initial",
      "100",
      100,
      "fixed"
    ],
    [
      "initial",
      "100",
      100,
      "adaptive"
    ],
    [
      "initial",
      "300",
      300,
      "fixed"
    ],
    [
      "initial",
      "300",
      300,
      "adaptive"
    ],
    [
      "initial",
      "1000",
      1000,
      "fixed"
    ],
    [
      "initial",
      "1000",
      1000,
      "adaptive"
    ],
    [
      "extensions",
      "two_fair",
      30,
      "fixed"
    ],
    [
      "extensions",
      "two_fair",
      30,
      "adaptive"
    ],
    [
      "extensions",
      "two_fair",
      100,
      "fixed"
    ],
    [
      "extensions",
      "two_fair",
      100,
      "adaptive"
    ],
    [
      "extensions",
      "two_fair",
      300,
      "fixed"
    ],
    [
      "extensions",
      "two_fair",
      300,
      "adaptive"
    ],
    [
      "extensions",
      "moving_stratum",
      30,
      "fixed"
    ],
    [
      "extensions",
      "moving_stratum",
      30,
      "adaptive"
    ],
    [
      "extensions",
      "moving_stratum",
      100,
      "fixed"
    ],
    [
      "extensions",
      "moving_stratum",
      100,
      "adaptive"
    ],
    [
      "extensions",
      "moving_stratum",
      300,
      "fixed"
    ],
    [
      "extensions",
      "moving_stratum",
      300,
      "adaptive"
    ],
    [
      "reuse",
      "center",
      "learned:joint"
    ],
    [
      "reuse",
      "center",
      "equal:joint"
    ],
    [
      "reuse",
      "center",
      "neyman:joint"
    ],
    [
      "reuse",
      "center",
      "equal:coordinate"
    ],
    [
      "reuse",
      "one_fair",
      "learned:joint"
    ],
    [
      "reuse",
      "one_fair",
      "equal:joint"
    ],
    [
      "reuse",
      "one_fair",
      "neyman:joint"
    ],
    [
      "reuse",
      "one_fair",
      "equal:coordinate"
    ],
    [
      "reuse",
      "robust_off_center",
      "learned:joint"
    ],
    [
      "reuse",
      "robust_off_center",
      "equal:joint"
    ],
    [
      "reuse",
      "robust_off_center",
      "neyman:joint"
    ],
    [
      "reuse",
      "robust_off_center",
      "equal:coordinate"
    ],
    [
      "reuse",
      "exact_off_center",
      "learned:joint"
    ],
    [
      "reuse",
      "exact_off_center",
      "equal:joint"
    ],
    [
      "reuse",
      "exact_off_center",
      "neyman:joint"
    ],
    [
      "reuse",
      "exact_off_center",
      "equal:coordinate"
    ],
    [
      "reuse",
      "opposite_sign",
      "learned:joint"
    ],
    [
      "reuse",
      "opposite_sign",
      "equal:joint"
    ],
    [
      "reuse",
      "opposite_sign",
      "neyman:joint"
    ],
    [
      "reuse",
      "opposite_sign",
      "equal:coordinate"
    ],
    [
      "reuse",
      "near_boundary",
      "learned:joint"
    ],
    [
      "reuse",
      "near_boundary",
      "equal:joint"
    ],
    [
      "reuse",
      "near_boundary",
      "neyman:joint"
    ],
    [
      "reuse",
      "near_boundary",
      "equal:coordinate"
    ],
    [
      "reuse",
      "near_endpoint",
      "learned:joint"
    ],
    [
      "reuse",
      "near_endpoint",
      "equal:joint"
    ],
    [
      "reuse",
      "near_endpoint",
      "neyman:joint"
    ],
    [
      "reuse",
      "near_endpoint",
      "equal:coordinate"
    ]
  ],
  "limitation": "Finite simulation does not validate the confidence level; proofs and exact guards have separate roles."
}


==> anc/Supplement_A/reproducibility/revision_validation_v08.json <==
{
  "new_records": 120,
  "exact_target_errors_checked": 120,
  "query_and_cost_accounting": "pass",
  "nominal_risk": ".05",
  "observed_failures": 0,
  "interpretation": "Exploratory replication, not proof of coverage or superiority.",
  "code_timing_note": "Runs used the repaired caps and growing precision. Optional stored-answer validation arguments were added afterwards; their default behavior is unchanged."
}


==> anc/Supplement_A/reproducibility/tests_v10.log <==
test_common_prefix_independent_of_batching (test_ablation_v10.AblationTests.test_common_prefix_independent_of_batching) ... ok
test_localized_only_uses_full_main_risk (test_ablation_v10.AblationTests.test_localized_only_uses_full_main_risk) ... ok
test_biased_allocation_asymptotics (test_adaptation.AdaptationChecks.test_biased_allocation_asymptotics) ... ok
test_crossover_phase_and_coefficient (test_adaptation.AdaptationChecks.test_crossover_phase_and_coefficient) ... ok
test_game_against_independent_weight_grid_and_projection (test_adaptation.AdaptationChecks.test_game_against_independent_weight_grid_and_projection) ... ok
test_general_game_reduces_to_old_closed_form (test_adaptation.AdaptationChecks.test_general_game_reduces_to_old_closed_form) ... ok
test_pilot_cost_and_global_fallback (test_adaptation.AdaptationChecks.test_pilot_cost_and_global_fallback) ... ok
test_regular_boundary_and_sign_condition (test_adaptation.AdaptationChecks.test_regular_boundary_and_sign_condition) ... ok
test_sign_reflection_and_scaling (test_adaptation.AdaptationChecks.test_sign_reflection_and_scaling) ... ok
test_single_ticket_against_answer_grid (test_adaptation.AdaptationChecks.test_single_ticket_against_answer_grid) ... ok
test_single_ticket_matches_center_and_offcenter_constants (test_adaptation.AdaptationChecks.test_single_ticket_matches_center_and_offcenter_constants) ... ok
test_dual_is_below_independent_analytic_center (test_adaptation.RationalChecks.test_dual_is_below_independent_analytic_center) ... ok
test_log_enclosures_against_high_precision (test_adaptation.RationalChecks.test_log_enclosures_against_high_precision) ... ok
test_rational_square_root_direction (test_adaptation.RationalChecks.test_rational_square_root_direction) ... ok
test_rational_stop_and_fallback (test_adaptation.RationalChecks.test_rational_stop_and_fallback) ... ok
test_center_matches_known_scalar_game (test_finite_slack.FiniteSlackTests.test_center_matches_known_scalar_game) ... ok
test_certified_stop_and_abstain (test_finite_slack.FiniteSlackTests.test_certified_stop_and_abstain) ... ok
test_global_certificate (test_finite_slack.FiniteSlackTests.test_global_certificate) ... ok
test_invalid_interior_design (test_finite_slack.FiniteSlackTests.test_invalid_interior_design) ... ok
test_mixture_exact_enclosure (test_finite_slack.FiniteSlackTests.test_mixture_exact_enclosure) ... ok
test_mixture_martingale_predictable_query (test_finite_slack.FiniteSlackTests.test_mixture_martingale_predictable_query) ... ok
test_quartic_against_independent_scalar_minimization (test_finite_slack.FiniteSlackTests.test_quartic_against_independent_scalar_minimization) ... ok
test_rational_projection_contains_float (test_finite_slack.FiniteSlackTests.test_rational_projection_contains_float) ... ok
test_sturm_multiplicity (test_finite_slack.FiniteSlackTests.test_sturm_multiplicity) ... ok
test_threshold_geometry (test_finite_slack.FiniteSlackTests.test_threshold_geometry) ... ok
test_adaptive_pilot_has_universal_fallback (test_learned_audit.LearnedAuditTests.test_adaptive_pilot_has_universal_fallback) ... ok
test_balance_dominates_dense_answer_grid (test_learned_audit.LearnedAuditTests.test_balance_dominates_dense_answer_grid) ... ok
test_coordinate_exact_endpoint_data (test_learned_audit.LearnedAuditTests.test_coordinate_exact_endpoint_data) ... ok
test_fast_exact_boundary_dominates_exact_binomial (test_learned_audit.LearnedAuditTests.test_fast_exact_boundary_dominates_exact_binomial) ... ok
test_full_charged_audit_exact_output (test_learned_audit.LearnedAuditTests.test_full_charged_audit_exact_output) ... ok
test_invalid_inputs (test_learned_audit.LearnedAuditTests.test_invalid_inputs) ... ok
test_machin_bounds (test_learned_audit.LearnedAuditTests.test_machin_bounds) ... ok
test_pilot_threshold_sublinear_and_resolution (test_learned_audit.LearnedAuditTests.test_pilot_threshold_sublinear_and_resolution) ... ok
test_policy_api_has_no_mean_vector (test_learned_audit.LearnedAuditTests.test_policy_api_has_no_mean_vector) ... ok
test_projection_near_open_endpoint (test_learned_audit.LearnedAuditTests.test_projection_near_open_endpoint) ... ok
test_reused_pilot_charged_once (test_learned_audit.LearnedAuditTests.test_reused_pilot_charged_once) ... ok
test_robbins_factorial_bounds (test_learned_audit.LearnedAuditTests.test_robbins_factorial_bounds) ... ok
test_saturated_answer_endpoint (test_learned_audit.LearnedAuditTests.test_saturated_answer_endpoint) ... ok
test_saturated_rational_certificate (test_learned_audit.LearnedAuditTests.test_saturated_rational_certificate) ... ok
test_actual_callbacks_obey_all_small_caps (test_localized_v09.LocalizedRevisionChecks.test_actual_callbacks_obey_all_small_caps) ... ok
test_calibrated_scaling_uses_only_known_inputs (test_localized_v09.LocalizedRevisionChecks.test_calibrated_scaling_uses_only_known_inputs) ... ok
test_checkpoint_mgf_by_binomial_enumeration (test_localized_v09.LocalizedRevisionChecks.test_checkpoint_mgf_by_binomial_enumeration) ... ok
test_cold_ablation_reproduces_previous_policy (test_localized_v09.LocalizedRevisionChecks.test_cold_ablation_reproduces_previous_policy) ... ok
test_exact_checkpoint_boundary_and_spending (test_localized_v09.LocalizedRevisionChecks.test_exact_checkpoint_boundary_and_spending) ... ok
test_invalid_parameters_cannot_query (test_localized_v09.LocalizedRevisionChecks.test_invalid_parameters_cannot_query) ... ok
test_pilot_conditioning_and_counterexample_to_retroactive_prior (test_localized_v09.LocalizedRevisionChecks.test_pilot_conditioning_and_counterexample_to_retroactive_prior) ... ok
test_rational_localized_regret_encloses_direct_integral (test_localized_v09.LocalizedRevisionChecks.test_rational_localized_regret_encloses_direct_integral) ... ok
test_algebraic_identification_and_orders (test_mathematics.MathematicsChecks.test_algebraic_identification_and_orders) ... ok
test_explicit_lower_is_below_upper (test_mathematics.MathematicsChecks.test_explicit_lower_is_below_upper) ... ok
test_heterogeneous_information_saddle (test_mathematics.MathematicsChecks.test_heterogeneous_information_saddle) ... ok
test_horizon_one_baseline (test_mathematics.MathematicsChecks.test_horizon_one_baseline) ... ok
test_maxcut_reduction (test_mathematics.MathematicsChecks.test_maxcut_reduction) ... ok
test_misspecification_floor_by_path_enumeration (test_mathematics.MathematicsChecks.test_misspecification_floor_by_path_enumeration) ... ok
test_non_multiaffine_vertex_shortcut_is_rejected (test_mathematics.MathematicsChecks.test_non_multiaffine_vertex_shortcut_is_rejected) ... ok
test_parity_formula_exhaustive_paths (test_mathematics.MathematicsChecks.test_parity_formula_exhaustive_paths) ... ok
test_product_range_matches_exact_vertices (test_mathematics.MathematicsChecks.test_product_range_matches_exact_vertices) ... ok
test_rectangular_range_against_exhaustive_extrema (test_mathematics.MathematicsChecks.test_rectangular_range_against_exhaustive_extrema) ... ok
test_ticket_restriction_and_cost_accounting (test_mathematics.MathematicsChecks.test_ticket_restriction_and_cost_accounting) ... ok
test_cap_and_no_duplicate_queries (test_pooled_v09.PooledRescueChecks.test_cap_and_no_duplicate_queries) ... ok
test_invalid_call_cannot_query (test_pooled_v09.PooledRescueChecks.test_invalid_call_cannot_query) ... ok
test_pathwise_cost_dominance_and_accounting (test_pooled_v09.PooledRescueChecks.test_pathwise_cost_dominance_and_accounting) ... ok
test_actual_rounded_cap (test_revision_v08.RevisionTests.test_actual_rounded_cap) ... ok
test_cap_before_pilot (test_revision_v08.RevisionTests.test_cap_before_pilot) ... ok
test_exact_delta_controls_design_before_sampling (test_revision_v08.RevisionTests.test_exact_delta_controls_design_before_sampling) ... ok
test_invalid_cost_shape_requests_no_observations (test_revision_v08.RevisionTests.test_invalid_cost_shape_requests_no_observations) ... ok
test_invalid_delta_requests_no_observations (test_revision_v08.RevisionTests.test_invalid_delta_requests_no_observations) ... ok
test_small_kl_resolves_with_growing_precision (test_revision_v08.RevisionTests.test_small_kl_resolves_with_growing_precision) ... ok
test_small_sqrt_resolution (test_revision_v08.RevisionTests.test_small_sqrt_resolution) ... ok
test_stored_answer_validation_rejects_wrong_answer (test_revision_v08.RevisionTests.test_stored_answer_validation_rejects_wrong_answer) ... ok
test_all_proper_marginals_are_identical (test_sharp_results.SharpResultsChecks.test_all_proper_marginals_are_identical) ... ok
test_continuation_kl_and_cost (test_sharp_results.SharpResultsChecks.test_continuation_kl_and_cost) ... ok
test_projection_reproduces_information_game (test_sharp_results.SharpResultsChecks.test_projection_reproduces_information_game) ... ok
test_robust_fiber_matches_gate_extrema (test_sharp_results.SharpResultsChecks.test_robust_fiber_matches_gate_extrema) ... ok
test_scalar_projection_against_dense_feasible_search (test_sharp_results.SharpResultsChecks.test_scalar_projection_against_dense_feasible_search) ... ok
test_scalar_projection_sign_and_boundary_cases (test_sharp_results.SharpResultsChecks.test_scalar_projection_sign_and_boundary_cases) ... ok
test_sharp_auditor_honesty_checks_and_fallback (test_sharp_results.SharpResultsChecks.test_sharp_auditor_honesty_checks_and_fallback) ... ok
test_stratum_small_slack_constant (test_sharp_results.SharpResultsChecks.test_stratum_small_slack_constant) ... ok
test_duplicate_and_missing_cell_rejected (test_verifier_v10.VerifierRegression.test_duplicate_and_missing_cell_rejected) ... ok
test_metadata_and_answer_mutations_rejected (test_verifier_v10.VerifierRegression.test_metadata_and_answer_mutations_rejected) ... ok
test_original_complete_grid_passes (test_verifier_v10.VerifierRegression.test_original_complete_grid_passes) ... ok
test_wrong_nonrepresentative_answer_exits_nonzero_even_optimized (test_verifier_v10.VerifierRegression.test_wrong_nonrepresentative_answer_exits_nonzero_even_optimized) ... ok

----------------------------------------------------------------------
Ran 81 tests in 346.973s

OK


==> anc/Supplement_A/reproducibility/tests_v11.log <==
test_common_prefix_independent_of_batching (test_ablation_v10.AblationTests.test_common_prefix_independent_of_batching) ... ok
test_localized_only_uses_full_main_risk (test_ablation_v10.AblationTests.test_localized_only_uses_full_main_risk) ... ok
test_biased_allocation_asymptotics (test_adaptation.AdaptationChecks.test_biased_allocation_asymptotics) ... ok
test_crossover_phase_and_coefficient (test_adaptation.AdaptationChecks.test_crossover_phase_and_coefficient) ... ok
test_game_against_independent_weight_grid_and_projection (test_adaptation.AdaptationChecks.test_game_against_independent_weight_grid_and_projection) ... ok
test_general_game_reduces_to_old_closed_form (test_adaptation.AdaptationChecks.test_general_game_reduces_to_old_closed_form) ... ok
test_pilot_cost_and_global_fallback (test_adaptation.AdaptationChecks.test_pilot_cost_and_global_fallback) ... ok
test_regular_boundary_and_sign_condition (test_adaptation.AdaptationChecks.test_regular_boundary_and_sign_condition) ... ok
test_sign_reflection_and_scaling (test_adaptation.AdaptationChecks.test_sign_reflection_and_scaling) ... ok
test_single_ticket_against_answer_grid (test_adaptation.AdaptationChecks.test_single_ticket_against_answer_grid) ... ok
test_single_ticket_matches_center_and_offcenter_constants (test_adaptation.AdaptationChecks.test_single_ticket_matches_center_and_offcenter_constants) ... ok
test_dual_is_below_independent_analytic_center (test_adaptation.RationalChecks.test_dual_is_below_independent_analytic_center) ... ok
test_log_enclosures_against_high_precision (test_adaptation.RationalChecks.test_log_enclosures_against_high_precision) ... ok
test_rational_square_root_direction (test_adaptation.RationalChecks.test_rational_square_root_direction) ... ok
test_rational_stop_and_fallback (test_adaptation.RationalChecks.test_rational_stop_and_fallback) ... ok
test_center_matches_known_scalar_game (test_finite_slack.FiniteSlackTests.test_center_matches_known_scalar_game) ... ok
test_certified_stop_and_abstain (test_finite_slack.FiniteSlackTests.test_certified_stop_and_abstain) ... ok
test_global_certificate (test_finite_slack.FiniteSlackTests.test_global_certificate) ... ok
test_invalid_interior_design (test_finite_slack.FiniteSlackTests.test_invalid_interior_design) ... ok
test_mixture_exact_enclosure (test_finite_slack.FiniteSlackTests.test_mixture_exact_enclosure) ... ok
test_mixture_martingale_predictable_query (test_finite_slack.FiniteSlackTests.test_mixture_martingale_predictable_query) ... ok
test_quartic_against_independent_scalar_minimization (test_finite_slack.FiniteSlackTests.test_quartic_against_independent_scalar_minimization) ... ok
test_rational_projection_contains_float (test_finite_slack.FiniteSlackTests.test_rational_projection_contains_float) ... ok
test_sturm_multiplicity (test_finite_slack.FiniteSlackTests.test_sturm_multiplicity) ... ok
test_threshold_geometry (test_finite_slack.FiniteSlackTests.test_threshold_geometry) ... ok
test_adaptive_pilot_has_universal_fallback (test_learned_audit.LearnedAuditTests.test_adaptive_pilot_has_universal_fallback) ... ok
test_balance_dominates_dense_answer_grid (test_learned_audit.LearnedAuditTests.test_balance_dominates_dense_answer_grid) ... ok
test_coordinate_exact_endpoint_data (test_learned_audit.LearnedAuditTests.test_coordinate_exact_endpoint_data) ... ok
test_fast_exact_boundary_dominates_exact_binomial (test_learned_audit.LearnedAuditTests.test_fast_exact_boundary_dominates_exact_binomial) ... ok
test_full_charged_audit_exact_output (test_learned_audit.LearnedAuditTests.test_full_charged_audit_exact_output) ... ok
test_invalid_inputs (test_learned_audit.LearnedAuditTests.test_invalid_inputs) ... ok
test_machin_bounds (test_learned_audit.LearnedAuditTests.test_machin_bounds) ... ok
test_pilot_threshold_sublinear_and_resolution (test_learned_audit.LearnedAuditTests.test_pilot_threshold_sublinear_and_resolution) ... ok
test_policy_api_has_no_mean_vector (test_learned_audit.LearnedAuditTests.test_policy_api_has_no_mean_vector) ... ok
test_projection_near_open_endpoint (test_learned_audit.LearnedAuditTests.test_projection_near_open_endpoint) ... ok
test_reused_pilot_charged_once (test_learned_audit.LearnedAuditTests.test_reused_pilot_charged_once) ... ok
test_robbins_factorial_bounds (test_learned_audit.LearnedAuditTests.test_robbins_factorial_bounds) ... ok
test_saturated_answer_endpoint (test_learned_audit.LearnedAuditTests.test_saturated_answer_endpoint) ... ok
test_saturated_rational_certificate (test_learned_audit.LearnedAuditTests.test_saturated_rational_certificate) ... ok
test_actual_callbacks_obey_all_small_caps (test_localized_v09.LocalizedRevisionChecks.test_actual_callbacks_obey_all_small_caps) ... ok
test_calibrated_scaling_uses_only_known_inputs (test_localized_v09.LocalizedRevisionChecks.test_calibrated_scaling_uses_only_known_inputs) ... ok
test_checkpoint_mgf_by_binomial_enumeration (test_localized_v09.LocalizedRevisionChecks.test_checkpoint_mgf_by_binomial_enumeration) ... ok
test_cold_ablation_reproduces_previous_policy (test_localized_v09.LocalizedRevisionChecks.test_cold_ablation_reproduces_previous_policy) ... ok
test_exact_checkpoint_boundary_and_spending (test_localized_v09.LocalizedRevisionChecks.test_exact_checkpoint_boundary_and_spending) ... ok
test_invalid_parameters_cannot_query (test_localized_v09.LocalizedRevisionChecks.test_invalid_parameters_cannot_query) ... ok
test_pilot_conditioning_and_counterexample_to_retroactive_prior (test_localized_v09.LocalizedRevisionChecks.test_pilot_conditioning_and_counterexample_to_retroactive_prior) ... ok
test_rational_localized_regret_encloses_direct_integral (test_localized_v09.LocalizedRevisionChecks.test_rational_localized_regret_encloses_direct_integral) ... ok
test_algebraic_identification_and_orders (test_mathematics.MathematicsChecks.test_algebraic_identification_and_orders) ... ok
test_explicit_lower_is_below_upper (test_mathematics.MathematicsChecks.test_explicit_lower_is_below_upper) ... ok
test_heterogeneous_information_saddle (test_mathematics.MathematicsChecks.test_heterogeneous_information_saddle) ... ok
test_horizon_one_baseline (test_mathematics.MathematicsChecks.test_horizon_one_baseline) ... ok
test_maxcut_reduction (test_mathematics.MathematicsChecks.test_maxcut_reduction) ... ok
test_misspecification_floor_by_path_enumeration (test_mathematics.MathematicsChecks.test_misspecification_floor_by_path_enumeration) ... ok
test_non_multiaffine_vertex_shortcut_is_rejected (test_mathematics.MathematicsChecks.test_non_multiaffine_vertex_shortcut_is_rejected) ... ok
test_parity_formula_exhaustive_paths (test_mathematics.MathematicsChecks.test_parity_formula_exhaustive_paths) ... ok
test_product_range_matches_exact_vertices (test_mathematics.MathematicsChecks.test_product_range_matches_exact_vertices) ... ok
test_rectangular_range_against_exhaustive_extrema (test_mathematics.MathematicsChecks.test_rectangular_range_against_exhaustive_extrema) ... ok
test_ticket_restriction_and_cost_accounting (test_mathematics.MathematicsChecks.test_ticket_restriction_and_cost_accounting) ... ok
test_cap_and_no_duplicate_queries (test_pooled_v09.PooledRescueChecks.test_cap_and_no_duplicate_queries) ... ok
test_invalid_call_cannot_query (test_pooled_v09.PooledRescueChecks.test_invalid_call_cannot_query) ... ok
test_pathwise_cost_dominance_and_accounting (test_pooled_v09.PooledRescueChecks.test_pathwise_cost_dominance_and_accounting) ... ok
test_actual_rounded_cap (test_revision_v08.RevisionTests.test_actual_rounded_cap) ... ok
test_cap_before_pilot (test_revision_v08.RevisionTests.test_cap_before_pilot) ... ok
test_exact_delta_controls_design_before_sampling (test_revision_v08.RevisionTests.test_exact_delta_controls_design_before_sampling) ... ok
test_invalid_cost_shape_requests_no_observations (test_revision_v08.RevisionTests.test_invalid_cost_shape_requests_no_observations) ... ok
test_invalid_delta_requests_no_observations (test_revision_v08.RevisionTests.test_invalid_delta_requests_no_observations) ... ok
test_small_kl_resolves_with_growing_precision (test_revision_v08.RevisionTests.test_small_kl_resolves_with_growing_precision) ... ok
test_small_sqrt_resolution (test_revision_v08.RevisionTests.test_small_sqrt_resolution) ... ok
test_stored_answer_validation_rejects_wrong_answer (test_revision_v08.RevisionTests.test_stored_answer_validation_rejects_wrong_answer) ... ok
test_all_proper_marginals_are_identical (test_sharp_results.SharpResultsChecks.test_all_proper_marginals_are_identical) ... ok
test_continuation_kl_and_cost (test_sharp_results.SharpResultsChecks.test_continuation_kl_and_cost) ... ok
test_projection_reproduces_information_game (test_sharp_results.SharpResultsChecks.test_projection_reproduces_information_game) ... ok
test_robust_fiber_matches_gate_extrema (test_sharp_results.SharpResultsChecks.test_robust_fiber_matches_gate_extrema) ... ok
test_scalar_projection_against_dense_feasible_search (test_sharp_results.SharpResultsChecks.test_scalar_projection_against_dense_feasible_search) ... ok
test_scalar_projection_sign_and_boundary_cases (test_sharp_results.SharpResultsChecks.test_scalar_projection_sign_and_boundary_cases) ... ok
test_sharp_auditor_honesty_checks_and_fallback (test_sharp_results.SharpResultsChecks.test_sharp_auditor_honesty_checks_and_fallback) ... ok
test_stratum_small_slack_constant (test_sharp_results.SharpResultsChecks.test_stratum_small_slack_constant) ... ok
test_duplicate_and_missing_cell_rejected (test_verifier_v10.VerifierRegression.test_duplicate_and_missing_cell_rejected) ... ok
test_metadata_and_answer_mutations_rejected (test_verifier_v10.VerifierRegression.test_metadata_and_answer_mutations_rejected) ... ok
test_original_complete_grid_passes (test_verifier_v10.VerifierRegression.test_original_complete_grid_passes) ... ok
test_wrong_nonrepresentative_answer_exits_nonzero_even_optimized (test_verifier_v10.VerifierRegression.test_wrong_nonrepresentative_answer_exits_nonzero_even_optimized) ... ok

----------------------------------------------------------------------
Ran 81 tests in 169.619s

OK


==> anc/Supplement_A/reproducibility/tests_v13.log <==
test_common_prefix_independent_of_batching (test_ablation_v10.AblationTests.test_common_prefix_independent_of_batching) ... ok
test_localized_only_uses_full_main_risk (test_ablation_v10.AblationTests.test_localized_only_uses_full_main_risk) ... ok
test_biased_allocation_asymptotics (test_adaptation.AdaptationChecks.test_biased_allocation_asymptotics) ... ok
test_crossover_phase_and_coefficient (test_adaptation.AdaptationChecks.test_crossover_phase_and_coefficient) ... ok
test_game_against_independent_weight_grid_and_projection (test_adaptation.AdaptationChecks.test_game_against_independent_weight_grid_and_projection) ... ok
test_general_game_reduces_to_old_closed_form (test_adaptation.AdaptationChecks.test_general_game_reduces_to_old_closed_form) ... ok
test_pilot_cost_and_global_fallback (test_adaptation.AdaptationChecks.test_pilot_cost_and_global_fallback) ... ok
test_regular_boundary_and_sign_condition (test_adaptation.AdaptationChecks.test_regular_boundary_and_sign_condition) ... ok
test_sign_reflection_and_scaling (test_adaptation.AdaptationChecks.test_sign_reflection_and_scaling) ... ok
test_single_ticket_against_answer_grid (test_adaptation.AdaptationChecks.test_single_ticket_against_answer_grid) ... ok
test_single_ticket_matches_center_and_offcenter_constants (test_adaptation.AdaptationChecks.test_single_ticket_matches_center_and_offcenter_constants) ... ok
test_dual_is_below_independent_analytic_center (test_adaptation.RationalChecks.test_dual_is_below_independent_analytic_center) ... ok
test_log_enclosures_against_high_precision (test_adaptation.RationalChecks.test_log_enclosures_against_high_precision) ... ok
test_rational_square_root_direction (test_adaptation.RationalChecks.test_rational_square_root_direction) ... ok
test_rational_stop_and_fallback (test_adaptation.RationalChecks.test_rational_stop_and_fallback) ... ok
test_center_matches_known_scalar_game (test_finite_slack.FiniteSlackTests.test_center_matches_known_scalar_game) ... ok
test_certified_stop_and_abstain (test_finite_slack.FiniteSlackTests.test_certified_stop_and_abstain) ... ok
test_global_certificate (test_finite_slack.FiniteSlackTests.test_global_certificate) ... ok
test_invalid_interior_design (test_finite_slack.FiniteSlackTests.test_invalid_interior_design) ... ok
test_mixture_exact_enclosure (test_finite_slack.FiniteSlackTests.test_mixture_exact_enclosure) ... ok
test_mixture_martingale_predictable_query (test_finite_slack.FiniteSlackTests.test_mixture_martingale_predictable_query) ... ok
test_quartic_against_independent_scalar_minimization (test_finite_slack.FiniteSlackTests.test_quartic_against_independent_scalar_minimization) ... ok
test_rational_projection_contains_float (test_finite_slack.FiniteSlackTests.test_rational_projection_contains_float) ... ok
test_sturm_multiplicity (test_finite_slack.FiniteSlackTests.test_sturm_multiplicity) ... ok
test_threshold_geometry (test_finite_slack.FiniteSlackTests.test_threshold_geometry) ... ok
test_adaptive_pilot_has_universal_fallback (test_learned_audit.LearnedAuditTests.test_adaptive_pilot_has_universal_fallback) ... ok
test_balance_dominates_dense_answer_grid (test_learned_audit.LearnedAuditTests.test_balance_dominates_dense_answer_grid) ... ok
test_coordinate_exact_endpoint_data (test_learned_audit.LearnedAuditTests.test_coordinate_exact_endpoint_data) ... ok
test_fast_exact_boundary_dominates_exact_binomial (test_learned_audit.LearnedAuditTests.test_fast_exact_boundary_dominates_exact_binomial) ... ok
test_full_charged_audit_exact_output (test_learned_audit.LearnedAuditTests.test_full_charged_audit_exact_output) ... ok
test_invalid_inputs (test_learned_audit.LearnedAuditTests.test_invalid_inputs) ... ok
test_machin_bounds (test_learned_audit.LearnedAuditTests.test_machin_bounds) ... ok
test_pilot_threshold_sublinear_and_resolution (test_learned_audit.LearnedAuditTests.test_pilot_threshold_sublinear_and_resolution) ... ok
test_policy_api_has_no_mean_vector (test_learned_audit.LearnedAuditTests.test_policy_api_has_no_mean_vector) ... ok
test_projection_near_open_endpoint (test_learned_audit.LearnedAuditTests.test_projection_near_open_endpoint) ... ok
test_reused_pilot_charged_once (test_learned_audit.LearnedAuditTests.test_reused_pilot_charged_once) ... ok
test_robbins_factorial_bounds (test_learned_audit.LearnedAuditTests.test_robbins_factorial_bounds) ... ok
test_saturated_answer_endpoint (test_learned_audit.LearnedAuditTests.test_saturated_answer_endpoint) ... ok
test_saturated_rational_certificate (test_learned_audit.LearnedAuditTests.test_saturated_rational_certificate) ... ok
test_actual_callbacks_obey_all_small_caps (test_localized_v09.LocalizedRevisionChecks.test_actual_callbacks_obey_all_small_caps) ... ok
test_calibrated_scaling_uses_only_known_inputs (test_localized_v09.LocalizedRevisionChecks.test_calibrated_scaling_uses_only_known_inputs) ... ok
test_checkpoint_mgf_by_binomial_enumeration (test_localized_v09.LocalizedRevisionChecks.test_checkpoint_mgf_by_binomial_enumeration) ... ok
test_cold_ablation_reproduces_previous_policy (test_localized_v09.LocalizedRevisionChecks.test_cold_ablation_reproduces_previous_policy) ... ok
test_exact_checkpoint_boundary_and_spending (test_localized_v09.LocalizedRevisionChecks.test_exact_checkpoint_boundary_and_spending) ... ok
test_invalid_parameters_cannot_query (test_localized_v09.LocalizedRevisionChecks.test_invalid_parameters_cannot_query) ... ok
test_pilot_conditioning_and_counterexample_to_retroactive_prior (test_localized_v09.LocalizedRevisionChecks.test_pilot_conditioning_and_counterexample_to_retroactive_prior) ... ok
test_rational_localized_regret_encloses_direct_integral (test_localized_v09.LocalizedRevisionChecks.test_rational_localized_regret_encloses_direct_integral) ... ok
test_algebraic_identification_and_orders (test_mathematics.MathematicsChecks.test_algebraic_identification_and_orders) ... ok
test_explicit_lower_is_below_upper (test_mathematics.MathematicsChecks.test_explicit_lower_is_below_upper) ... ok
test_heterogeneous_information_saddle (test_mathematics.MathematicsChecks.test_heterogeneous_information_saddle) ... ok
test_horizon_one_baseline (test_mathematics.MathematicsChecks.test_horizon_one_baseline) ... ok
test_maxcut_reduction (test_mathematics.MathematicsChecks.test_maxcut_reduction) ... ok
test_misspecification_floor_by_path_enumeration (test_mathematics.MathematicsChecks.test_misspecification_floor_by_path_enumeration) ... ok
test_non_multiaffine_vertex_shortcut_is_rejected (test_mathematics.MathematicsChecks.test_non_multiaffine_vertex_shortcut_is_rejected) ... ok
test_parity_formula_exhaustive_paths (test_mathematics.MathematicsChecks.test_parity_formula_exhaustive_paths) ... ok
test_product_range_matches_exact_vertices (test_mathematics.MathematicsChecks.test_product_range_matches_exact_vertices) ... ok
test_rectangular_range_against_exhaustive_extrema (test_mathematics.MathematicsChecks.test_rectangular_range_against_exhaustive_extrema) ... ok
test_ticket_restriction_and_cost_accounting (test_mathematics.MathematicsChecks.test_ticket_restriction_and_cost_accounting) ... ok
test_cap_and_no_duplicate_queries (test_pooled_v09.PooledRescueChecks.test_cap_and_no_duplicate_queries) ... ok
test_invalid_call_cannot_query (test_pooled_v09.PooledRescueChecks.test_invalid_call_cannot_query) ... ok
test_pathwise_cost_dominance_and_accounting (test_pooled_v09.PooledRescueChecks.test_pathwise_cost_dominance_and_accounting) ... ok
test_actual_rounded_cap (test_revision_v08.RevisionTests.test_actual_rounded_cap) ... ok
test_cap_before_pilot (test_revision_v08.RevisionTests.test_cap_before_pilot) ... ok
test_exact_delta_controls_design_before_sampling (test_revision_v08.RevisionTests.test_exact_delta_controls_design_before_sampling) ... ok
test_invalid_cost_shape_requests_no_observations (test_revision_v08.RevisionTests.test_invalid_cost_shape_requests_no_observations) ... ok
test_invalid_delta_requests_no_observations (test_revision_v08.RevisionTests.test_invalid_delta_requests_no_observations) ... ok
test_small_kl_resolves_with_growing_precision (test_revision_v08.RevisionTests.test_small_kl_resolves_with_growing_precision) ... ok
test_small_sqrt_resolution (test_revision_v08.RevisionTests.test_small_sqrt_resolution) ... ok
test_stored_answer_validation_rejects_wrong_answer (test_revision_v08.RevisionTests.test_stored_answer_validation_rejects_wrong_answer) ... ok
test_all_proper_marginals_are_identical (test_sharp_results.SharpResultsChecks.test_all_proper_marginals_are_identical) ... ok
test_continuation_kl_and_cost (test_sharp_results.SharpResultsChecks.test_continuation_kl_and_cost) ... ok
test_projection_reproduces_information_game (test_sharp_results.SharpResultsChecks.test_projection_reproduces_information_game) ... ok
test_robust_fiber_matches_gate_extrema (test_sharp_results.SharpResultsChecks.test_robust_fiber_matches_gate_extrema) ... ok
test_scalar_projection_against_dense_feasible_search (test_sharp_results.SharpResultsChecks.test_scalar_projection_against_dense_feasible_search) ... ok
test_scalar_projection_sign_and_boundary_cases (test_sharp_results.SharpResultsChecks.test_scalar_projection_sign_and_boundary_cases) ... ok
test_sharp_auditor_honesty_checks_and_fallback (test_sharp_results.SharpResultsChecks.test_sharp_auditor_honesty_checks_and_fallback) ... ok
test_stratum_small_slack_constant (test_sharp_results.SharpResultsChecks.test_stratum_small_slack_constant) ... ok
test_duplicate_and_missing_cell_rejected (test_verifier_v10.VerifierRegression.test_duplicate_and_missing_cell_rejected) ... ok
test_metadata_and_answer_mutations_rejected (test_verifier_v10.VerifierRegression.test_metadata_and_answer_mutations_rejected) ... ok
test_original_complete_grid_passes (test_verifier_v10.VerifierRegression.test_original_complete_grid_passes) ... ok
test_wrong_nonrepresentative_answer_exits_nonzero_even_optimized (test_verifier_v10.VerifierRegression.test_wrong_nonrepresentative_answer_exits_nonzero_even_optimized) ... ok

----------------------------------------------------------------------
Ran 81 tests in 55.015s

OK


==> anc/Supplement_A/reproducibility/validation_summary_v10.json <==
{
  "status": "pass",
  "revision": "v0.10",
  "checks_executed_on": "2026-10-30",
  "artifact_finalized_on": "2026-10-31",
  "deterministic_tests": 81,
  "global_certificates": 5,
  "historical_v09_records": 1440,
  "new_v10_records": 960,
  "retained_main_study_runs": 6420,
  "total_return_records_rechecked": 2400,
  "new_distinct_certificate_inputs": 504,
  "new_common_stream_prefix_checks": 1920,
  "new_same_pilot_checks": 360,
  "new_pooled_dominance_checks": 480,
  "new_strict_pooled_savings": 360,
  "numerical_reference_checks": {
    "factorial_checks": [
      {
        "n": 0,
        "enclosure_width": 0.0
      },
      {
        "n": 1,
        "enclosure_width": 0.0
      },
      {
        "n": 2,
        "enclosure_width": 0.0016666666666666668
      },
      {
        "n": 3,
        "enclosure_width": 0.0007507507507507507
      },
      {
        "n": 7,
        "enclosure_width": 0.00014005602240896358
      },
      {
        "n": 12,
        "enclosure_width": 4.789272030651341e-05
      },
      {
        "n": 50,
        "enclosure_width": 2.7731558513588464e-06
      },
      {
        "n": 100,
        "enclosure_width": 6.938662225922842e-07
      },
      {
        "n": 10000,
        "enclosure_width": 6.944386574556323e-11
      },
      {
        "n": 1099511627776,
        "enclosure_width": 5.7443098095836695e-27
      }
    ],
    "localized_beta_integral_checks": 132,
    "largest_localized_upper_excess": 0.004044063343073357,
    "checkpoint_mgf_enumerations": 120,
    "largest_mgf_bound_ratio": 0.7731693035909648,
    "rational_checkpoint_checks": 45,
    "precision_decimal_digits": 110,
    "independence": "mpmath loggamma/log and exact factorial beta integrals; no project log enclosure used for references"
  },
  "root_stability_cases": 32,
  "envelope_derivative_checks": 105,
  "journal_pages": 35,
  "baseline_pages": 32,
  "numbered_results": 22,
  "abstract_words": 177,
  "open_review_ids": [
    "N-M4",
    "N-V2"
  ],
  "submission_ready": false,
  "recovery_provenance": {
    "aggregate_source": "Successful executed tool outputs in this conversation before the last workspace reset, 30 October 2026.",
    "recovered_on": "2026-10-31",
    "fresh_recheck": "Input hashes, frozen source hashes, exact targets, resources, grids, paired comparisons and common prefixes rechecked after recovery.",
    "guard_reexecution_after_last_reset": false,
    "detail": "Full guards previously passed for these identical inputs. Historical per-row witness list was not retained in the checkpoint; it is not fabricated here."
  },
  "limitations": [
    "No independent human specialist validation or priority certificate.",
    "Identical new certificate inputs are evaluated once, covering every corresponding record.",
    "Finite simulations do not empirically verify tiny risk.",
    "No incremental hybrid observation-cost benefit over cold-pooled on this grid."
  ]
}


==> anc/Supplement_A/reproducibility/validation_summary_v11.json <==
{
  "status": "pass",
  "revision": "v0.11",
  "executed_on": "2026-10-31",
  "fresh_guard_reports": true,
  "deterministic_tests": 81,
  "global_certificates": 5,
  "historical_v09_guards": 1440,
  "current_v10_guards": 960,
  "current_distinct_guard_inputs": 504,
  "total_return_records_rechecked": 2400,
  "common_stream_prefix_checks": 1920,
  "retained_main_study_runs": 6420,
  "new_performance_runs": 0,
  "regular_limit_cases": 9,
  "independent_decimal_digits": 80,
  "published_oracle_checks": 6,
  "exact_enumeration_states": [
    8,
    32
  ],
  "journal_pages": 36,
  "baseline_pages": 33,
  "numbered_results": 22,
  "abstract_words": 177,
  "full_2015_comparison": "complete within the examined-source scope",
  "open_review_ids": [
    "N-M4"
  ],
  "submission_ready": false,
  "preservation": {
    "experiments/code": {
      "files": 29,
      "byte_identical_to_v10": true
    },
    "experiments/results": {
      "files": 48,
      "byte_identical_to_v10": true
    },
    "tests": {
      "files": 10,
      "byte_identical_to_v10": true
    },
    "review_feedback": {
      "files": 2,
      "byte_identical_to_v10": true
    },
    "new_reviewing": {
      "files": 16,
      "byte_identical_to_v10": true
    },
    "source_v10_zip_sha256": "5b9f05d3c37276b2836b7466faac175c9dbba6698a77838c3f3c51c57e7843b1"
  },
  "limitations": [
    "Internal AI-assisted review is not independent human proof verification.",
    "Online/offline return guards share primitives.",
    "Fixed-grid experiments do not establish tiny error risk or broad practical superiority.",
    "Author facts, declarations and approval remain outstanding."
  ],
  "evidence_sha256": {
    "reproducibility/validation_v09.json": "56fbc442d0642cc6a196ad25e741c2b808b6707be82abee4cd36056727a2dd5c",
    "reproducibility/validation_v10.json": "2c94e7b59a6988a99d08163f3df2cb73f55b65816c3f4b3ad2e179e32748ed1b",
    "reproducibility/tests_v11.log": "5d77eb73aae53050f72c9230a21f6804188a3c3ddd7aed25adb4c36f26792460",
    "reproducibility/certificates_v11.log": "c6a1d0224e1581dd8423f185942f58933f22ccee89e8ff5da12f9554fb269793",
    "finalization_v11/regular_limit_checks.json": "eb35f9e904641653561e956dec03a8efd7b1a6488d7e94df10d45ab4581ef3d1",
    "latex_respecting_template/main.pdf": "8aa89ee3a08bd742c38e8c69be4f34b7a8af7792d4f64fca451267decaf30888",
    "latex/main.pdf": "d6ece87607d5a0362c0012eeb2ee5956f3590ec31de98355df9ed1f8cc3d6df4"
  }
}


==> anc/Supplement_A/reproducibility/validation_v09.json <==
{
  "status": "pass",
  "primary_records": 960,
  "pooled_records": 480,
  "exact_model_error_checks": 1440,
  "observed_model_errors": 0,
  "resource_accounting_checks": 1440,
  "protocol_grid_metadata_checks": 1440,
  "pathwise_dominance_comparisons": 480,
  "strict_cost_savings": 399,
  "exact_return_witnesses": 1440,
  "witnesses": [
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 2,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 4,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 7,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 10,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 11,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 12,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 13,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 16,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 17,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 18,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 20,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 22,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 24,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 25,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 27,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 28,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:cold",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 2,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 4,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 7,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 10,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 11,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 12,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 13,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 16,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 17,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 18,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 20,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 22,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 24,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 25,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 27,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 2,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 4,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 7,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 9,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 10,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 11,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 12,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 13,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 14,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 16,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 17,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 18,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 20,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 22,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 24,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 25,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 26,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 27,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 28,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:checkpoint",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 2,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 4,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 7,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 9,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 10,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 11,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 12,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 13,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 14,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 16,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 17,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 18,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 20,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 22,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 24,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 25,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 26,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 27,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 28,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 1,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 2,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 3,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 4,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 5,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 6,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 7,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 8,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 9,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 10,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 11,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 12,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 13,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 14,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 15,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 16,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 17,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 18,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 19,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 20,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 21,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 22,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 23,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 24,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 25,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 26,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 27,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 28,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:cold",
      "replication": 29,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 1,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 2,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 3,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 4,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 5,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 6,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 7,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 8,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 9,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 10,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 11,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 12,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 13,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 14,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 15,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 16,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 17,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 18,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 19,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 20,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 21,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 22,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 23,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 24,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 25,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 26,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 27,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 28,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid",
      "replication": 29,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 1,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 2,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 3,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 4,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 5,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 6,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 7,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 8,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 9,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 10,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 11,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 12,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 13,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 14,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 15,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 16,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 17,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 18,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 19,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 20,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 21,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 22,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 23,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 24,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 25,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 26,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 27,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 28,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:checkpoint",
      "replication": 29,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 1,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 2,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 3,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 4,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 5,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 6,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 7,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 8,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 9,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 10,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 11,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 12,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 13,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 14,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 15,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 16,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 17,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 18,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 19,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 20,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 21,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 22,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 23,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 24,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 25,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 26,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 27,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 28,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid",
      "replication": 29,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 2,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 4,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 7,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 10,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 12,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 16,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 17,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 20,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 22,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 24,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 25,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 27,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 28,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:cold",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 2,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 4,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 10,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 12,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 13,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 16,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 17,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 20,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 22,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 24,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 27,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 28,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 2,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 4,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 7,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 8,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 10,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 11,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 12,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 13,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 14,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 16,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 17,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 18,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 19,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 20,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 22,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 24,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 25,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 27,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 28,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:checkpoint",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 2,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 4,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 5,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 7,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 8,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 10,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 11,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 12,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 13,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 14,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 16,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 17,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 18,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 19,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 20,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 22,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 24,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 25,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 27,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 28,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 2,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 3,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 4,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 5,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 6,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 8,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 9,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 10,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 12,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 14,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 15,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 16,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 17,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 22,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 24,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:cold",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 1,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 2,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 3,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 4,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 5,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 8,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 9,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 12,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 15,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 16,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 17,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 22,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 24,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 26,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid",
      "replication": 29,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 2,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 3,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 4,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 6,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 7,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 8,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 9,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 10,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 12,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 15,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 16,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 17,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 22,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 24,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:checkpoint",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 1,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 2,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 3,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 4,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 5,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 8,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 9,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 12,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 15,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 16,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 17,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 22,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 24,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 26,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid",
      "replication": 29,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 1,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 2,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 4,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 5,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 6,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 8,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 11,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 12,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 14,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 16,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 17,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 18,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 19,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 22,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 24,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 26,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:cold",
      "replication": 29,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 1,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 2,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 3,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 4,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 5,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 6,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 8,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 9,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 12,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 14,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 15,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 16,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 17,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 21,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 22,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 24,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 26,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid",
      "replication": 29,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 1,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 2,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 4,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 5,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 6,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 8,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 11,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 12,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 16,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 17,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 18,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 20,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 21,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 22,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 24,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 28,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:checkpoint",
      "replication": 29,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 1,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 2,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 3,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 4,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 5,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 6,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 9,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 12,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 14,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 15,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 16,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 17,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 21,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 22,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 24,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 26,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid",
      "replication": 29,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 1,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 2,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 4,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 5,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 6,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 8,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 11,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 12,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 13,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 16,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 17,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 18,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 20,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 21,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 22,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 24,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 28,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:cold",
      "replication": 29,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 1,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 2,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 4,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 5,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 6,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 8,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 9,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 12,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 14,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 15,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 16,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 17,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 22,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 24,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 26,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid",
      "replication": 29,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 1,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 2,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 4,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 7,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 12,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 13,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 15,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 16,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 17,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 18,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 22,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 24,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 26,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 28,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:checkpoint",
      "replication": 29,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 1,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 2,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 4,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 6,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 8,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 9,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 12,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 14,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 15,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 16,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 17,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 19,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 21,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 22,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 24,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 26,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid",
      "replication": 29,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 2,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 4,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 7,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 10,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 11,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 12,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 13,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 16,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 17,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 18,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 20,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 22,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 24,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 25,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 27,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 28,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:cold",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 2,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 4,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 7,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 10,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 11,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 12,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 13,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 16,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 17,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 18,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 20,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 22,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 24,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 25,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 27,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 28,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 2,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 4,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 7,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 10,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 11,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 12,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 13,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 16,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 17,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 18,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 20,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 22,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 24,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 25,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 27,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 28,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:checkpoint",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 2,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 3,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 4,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 6,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 7,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 10,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 11,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 12,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 13,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 16,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 17,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 18,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 20,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 22,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 23,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 24,
      "rule": "pilot_fallback",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 25,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 26,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 27,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 28,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 1,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 2,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 3,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 4,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 5,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 6,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 8,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 12,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 15,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 16,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 17,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 21,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 22,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 24,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 26,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:cold",
      "replication": 29,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 1,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 2,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 3,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 4,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 6,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 9,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 12,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 14,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 15,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 16,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 17,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 22,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 24,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 26,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 1,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 2,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 3,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 4,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 5,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 6,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 8,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 9,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 12,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 14,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 15,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 16,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 17,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 21,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 22,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 24,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 25,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 26,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 27,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:checkpoint",
      "replication": 29,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 0,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 1,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 2,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 3,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 4,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 5,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 6,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 7,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 8,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 9,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 10,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 11,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 12,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 13,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 14,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 15,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 16,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 17,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 18,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 19,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 20,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 21,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 22,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 23,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 24,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 25,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 26,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 27,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 28,
      "rule": "main_fallback",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid",
      "replication": 29,
      "rule": "zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "adaptive:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "near_stratum",
      "method": "calibrated:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "adaptive:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "nonzero_fallback",
      "method": "calibrated:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "adaptive:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_coarse",
      "method": "calibrated:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "adaptive:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_small",
      "method": "calibrated:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "adaptive:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny",
      "method": "calibrated:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "adaptive:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "one_fair_tiny_L30",
      "method": "calibrated:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "adaptive:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "two_fair",
      "method": "calibrated:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "adaptive:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 0,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 1,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 2,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 3,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 4,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 5,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 6,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 7,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 8,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 9,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 10,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 11,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 12,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 13,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 14,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 15,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 16,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 17,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 18,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 19,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 20,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 21,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 22,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 23,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 24,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 25,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 26,
      "rule": "pooled_rectangle",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 27,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 28,
      "rule": "pooled_zero_glr",
      "status": "pass"
    },
    {
      "case": "unequal_costs",
      "method": "calibrated:hybrid:pooled",
      "replication": 29,
      "rule": "pooled_rectangle",
      "status": "pass"
    }
  ],
  "historical_code_directory": "archive/v09_reviewed_snapshot/experiments/code",
  "limitations": [
    "Guard primitives shared with online checks; no formal independent proof.",
    "Zero errors do not empirically verify tiny nominal risk."
  ]
}


==> anc/Supplement_A/reproducibility/validation_v10.json <==
{
  "status": "pass",
  "records": 960,
  "certified_returns": 960,
  "budget_nonreturns": 0,
  "exact_model_errors": 0,
  "protocol_and_resource_checks": 960,
  "exact_return_guards_rechecked": 960,
  "distinct_guard_input_tuples": 504,
  "common_stream_prefix_checks": 1920,
  "same_pilot_comparisons": 360,
  "pooled_dominance_comparisons": 480,
  "strict_pooled_savings": 360,
  "inputs_sha256": {
    "v10_protocol.json": "fdf52d57d7c3372094f7cf33f92157cb937b0e474c27bf89eb9229889f0faf56",
    "v10_runs.jsonl": "448add3ed436e7d41cddc0eecb7f2acc4a56a5bf82af722896e0de8cdc3156ee"
  },
  "limitations": [
    "Guards share online primitives; identical certificate input tuples are evaluated once and cover each matching record.",
    "Synthetic exploratory study; no empirical verification of tiny risk."
  ]
}


==> anc/Supplement_A/reproducibility/verify_bundle.py <==
"""Verify the delivered files against the bundled SHA-256 manifest."""
from pathlib import Path
import hashlib

root = Path(__file__).resolve().parents[1]
manifest = root/'reproducibility/SHA256SUMS'
errors = []
count = 0
for line in manifest.read_text().splitlines():
    expected, relative = line.split('  ', 1)
    path = root/relative
    if not path.is_file():
        errors.append(f'Missing: {relative}')
    elif hashlib.sha256(path.read_bytes()).hexdigest() != expected:
        errors.append(f'Changed: {relative}')
    count += 1
if errors:
    print('\n'.join(errors))
    raise SystemExit(1)
print(f'OK: {count} file hashes match the delivered checkpoint.')


==> anc/Supplement_A/reproducibility/verify_certificates.py <==
"""Independently check every delivered v0.4 two-ticket global certificate."""
from pathlib import Path
import sys,json
root=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(root/'experiments/code'))
from two_ticket import verify_game
paths=sorted((root/'experiments/results').glob('certificate_*.json'))
if len(paths)!=5:raise SystemExit('Expected five benchmark certificates')
for p in paths:
    report=verify_game(json.loads(p.read_text()))
    print(p.name,report)
print('All five rational global certificates verified.')


==> anc/Supplement_A/reproducibility/verify_results_v05.py <==
"""Audit all raw v0.5 records and exactly recheck one return per study cell.

This checks stored data, not a new Monte Carlo experiment. All returns were
already rationally checked when generated. The second check deliberately
covers every instance/method/confidence cell (78 witnesses).
"""
from pathlib import Path
from fractions import Fraction as Q
from collections import Counter, defaultdict
import json, math, sys
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / 'experiments/code'))
from run_v05 import CASES, METHODS
from learned_audit import beta_upper, exact_glr, exact_rectangle, exact_coordinate
from certified_decision import log_bounds
from two_ticket import fiber


def close(a, b):
    assert math.isclose(float(a), float(b), rel_tol=2e-11, abs_tol=2e-9), (a, b)


def main():
    cases = {name: (theta, c, e, r, reps) for name, theta, c, e, r, reps in CASES}
    resultdir = ROOT / 'experiments/results'
    datasets = {
        'initial': 'v05_runs.jsonl',
        'extensions': 'v05_joint_extensions.jsonl',
        'reuse': 'v05_reuse_runs.jsonl',
    }
    groups = defaultdict(list)
    rules = Counter()
    counts = {}
    exact_checked = []
    for study, filename in datasets.items():
        rows = [json.loads(line) for line in (resultdir / filename).read_text().splitlines()]
        counts[study] = len(rows)
        assert len(rows) == {'initial': 2420, 'extensions': 360, 'reuse': 1120}[study]
        seen = set()
        for row in rows:
            assert row['stopped'] and row['certified'] and not row['robust_failure']
            is_joint = study == 'extensions' or row.get('experiment') == 'joint'
            if is_joint:
                L = int(row.get('L', row['case'])) if study != 'extensions' else int(row['L'])
                theta = row.get('theta', [.5, .8])
                costs = row.get('costs', [1, 1])
                eps, rho = str(1 / L), '0'
                ell = Q(L) + log_bounds(Q(2), 40)[1]
                cell = (study, row['case'], L, row['method'])
                expected_reps = 30 if study == 'extensions' else 50
            else:
                theta, costs, eps, rho, original_reps = cases[row['case']]
                ell = log_bounds(Q(20), 40)[1]
                cell = (study, row['case'], row['method'])
                expected_reps = 40 if study == 'reuse' else original_reps
            key = cell + (row['replication'],)
            assert key not in seen, key
            seen.add(key)
            assert 0 <= row['replication'] < expected_reps
            n, s = row['counts'], row['successes']
            pn, ps = row['pilot_counts'], row['pilot_successes']
            assert all(isinstance(x, int) and x >= 0 for x in n + s + pn + ps)
            assert all(y <= x for x, y in zip(n, s))
            assert all(y <= x for x, y in zip(pn, ps))
            pc = sum(x * c for x, c in zip(pn, costs))
            close(pc, row['pilot_cost'])
            reused = row.get('pilot_reused', False)
            close(sum(x * c for x, c in zip(n, costs)) + (0 if reused else pc), row['cost'])
            assert sum(n) + (0 if reused else sum(pn)) == row['queries']
            if reused:
                assert all(x >= y for x, y in zip(n, pn))
                assert all(x >= y for x, y in zip(s, ps))
            if not is_joint:
                assert row['queries'] <= 2000000
            answer = Q(row['estimate_rational'])
            close(answer, row['estimate'])
            prod = math.prod(2 * Q(str(p)) - 1 for p in theta)
            low, high = fiber(prod, Q(rho))
            error = max(abs(answer - low), abs(answer - high))
            assert error <= Q(eps)
            close(error, row['robust_error'])
            rules[row['rule']] += 1
            groups[cell].append(row)
            if row['replication'] == 0:
                rule = row['rule']
                if rule == 'pilot_fallback':
                    check = exact_rectangle(pn, ps, eps, rho, beta_upper(pn, ps, ell), answer=answer)
                    assert check == answer
                elif rule in ('joint_glr', 'zero_glr'):
                    assert exact_glr(n, s, answer, eps, rho, beta_upper(n, s, ell))
                elif rule in ('rectangle_fallback', 'main_fallback'):
                    assert exact_rectangle(n, s, eps, rho, beta_upper(n, s, ell), answer=answer) == answer
                elif rule == 'coordinate_mixture':
                    assert exact_coordinate(n, s, eps, rho, ell, answer=answer) == answer
                else:
                    raise AssertionError(rule)
                exact_checked.append(list(cell))
        assert len(seen) == len(rows)

    for cell, rows in groups.items():
        if cell[0] == 'extensions':
            expected = 30
        elif cell[0] == 'reuse':
            expected = 40
        elif len(cell) == 4:
            expected = 50
        else:
            expected = cases[cell[1]][-1]
        assert sorted(x['replication'] for x in rows) == list(range(expected))

    summary_files = [('initial', 'v05_summary.json'), ('extensions', 'v05_joint_extensions_summary.json'), ('reuse', 'v05_reuse_summary.json')]
    summary_cells = 0
    for study, filename in summary_files:
        for summary in json.loads((resultdir / filename).read_text()):
            if study == 'extensions':
                cell = (study, summary['case'], summary['L'], summary['method'])
            elif summary.get('experiment') == 'joint':
                cell = (study, summary['case'], int(summary['case']), summary['method'])
            else:
                cell = (study, summary['case'], summary['method'])
            rows = groups[cell]
            v = np.asarray([x['cost'] for x in rows], dtype=float)
            assert summary['runs'] == summary['stopped'] == len(rows)
            assert summary['robust_failures'] == 0
            if study == 'extensions':
                v = np.asarray([x['normalized_cost'] for x in rows])
                close(summary['normalized_cost'], v.mean())
                close(summary['normalized_se'], v.std(ddof=1) / math.sqrt(len(v)))
            else:
                close(summary['mean_cost'], v.mean())
                close(summary['se_cost'], v.std(ddof=1) / math.sqrt(len(v)))
                assert summary['certified_returns'] == len(rows)
            summary_cells += 1
    assert summary_cells == len(groups) == len(exact_checked) == 78
    print(json.dumps(dict(status='pass', records=sum(counts.values()), datasets=counts,
                         summary_cells=summary_cells, rules=dict(rules),
                         observed_robust_failures=0, censored=0,
                         exact_return_witnesses=len(exact_checked),
                         exact_return_cells=exact_checked,
                         limitation='Finite simulation does not validate the confidence level; proofs and exact guards have separate roles.'), indent=2))


if __name__ == '__main__':
    main()


==> anc/Supplement_A/reproducibility/verify_revision_v08.py <==
"""Validate the revision data and record exact model-based errors."""
from pathlib import Path
from fractions import Fraction as Q
import json,sys,math
ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT/'experiments/code'))
from run_v05 import CASES
from two_ticket import fiber
from adaptive_audit import solve_general_game
cases={x[0]:x for x in CASES}
rows=[json.loads(s) for s in (ROOT/'experiments/results/v08_runs.jsonl').read_text().splitlines()]
assert len(rows)==120
seen=set()
for x in rows:
    _,theta,c,eps,rho,_=cases[x['case']]
    key=(x['case'],x['method'],x['replication']);assert key not in seen;seen.add(key)
    assert x['stopped'] and x['certified'] and x['pilot_reused']
    assert x['queries']==sum(x['counts'])<=2000000
    assert x['cost']==sum(a*b for a,b in zip(x['counts'],c))
    assert x['pilot_cost']==sum(a*b for a,b in zip(x['pilot_counts'],c))
    P=math.prod(2*Q(str(v))-1 for v in theta)
    low,high=fiber(P,Q(rho));a=Q(x['estimate_rational'])
    assert max(abs(a-low),abs(a-high))<=Q(eps)
sensitivity=[]
for rho in [0.,.05,.1,.15]:
    g=(.18-rho)/(1-rho)
    sol=solve_general_game([.5,.8],[1,2],g)
    sensitivity.append(dict(rho=rho,epsilon=.18,gap=g,information=sol['information'],cost_per_log_risk=1/sol['information']))
(ROOT/'experiments/results/v08_rho_sensitivity.json').write_text(json.dumps(sensitivity,indent=2)+'\n')
report=dict(new_records=120,exact_target_errors_checked=120,query_and_cost_accounting='pass',
            nominal_risk='.05',observed_failures=0,interpretation='Exploratory replication, not proof of coverage or superiority.',
            code_timing_note='Runs used the repaired caps and growing precision. Optional stored-answer validation arguments were added afterwards; their default behavior is unchanged.')
(ROOT/'reproducibility/revision_validation_v08.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report,indent=2))



==> anc/Supplement_A/reproducibility/verify_seeded_v05.py <==
"""Replay six representative simulations and compare stored scientific outputs.

Timing fields are deliberately excluded. Exact replay uses the recorded
Python/NumPy/SciPy environment; other versions may alter random batching or
floating proposal choices without invalidating mathematical coverage.
"""
from pathlib import Path
import json, math, sys

ROOT = Path(__file__).resolve().parents[1]
# Historical seed equality requires the exact historical guard implementation.
legacy=ROOT/'archive/v07_reviewed_snapshot/experiments/code'
if not legacy.is_dir():raise RuntimeError('Historical code snapshot missing')
sys.path.insert(0,str(legacy))
from learned_audit import simulate
from resolved_pilot import simulate_zero
from run_v05 import CASES


def main():
    directory = ROOT / 'experiments/results'
    initial = [json.loads(x) for x in (directory / 'v05_runs.jsonl').read_text().splitlines()]
    reuse = [json.loads(x) for x in (directory / 'v05_reuse_runs.jsonl').read_text().splitlines()]
    extensions = [json.loads(x) for x in (directory / 'v05_joint_extensions.jsonl').read_text().splitlines()]
    cases = {name: (p, c, e, r) for name, p, c, e, r, reps in CASES}
    checks = []

    def compare(old, new, label):
        for key in ['stopped', 'estimate_rational', 'cost', 'pilot_cost', 'queries',
                    'counts', 'successes', 'pilot_counts', 'pilot_successes', 'rule', 'certified']:
            assert old[key] == new[key], (label, key, old[key], new[key])
        assert math.isclose(old['weight'], new['weight'], rel_tol=1e-12, abs_tol=1e-14)
        checks.append(label)

    for name, method, use_reuse in [('center', 'learned:joint', True),
                                    ('exact_off_center', 'learned:joint', True),
                                    ('near_endpoint', 'equal:coordinate', False)]:
        rows = reuse if use_reuse else initial
        old = next(x for x in rows if x['case'] == name and x['method'] == method and x['replication'] == 0)
        p, c, e, r = cases[name]
        design, rule = method.split(':')
        new = simulate(p, c, e, r, math.log(20), 1310000 if use_reuse else 510000,
                       design=design, rule=rule, delta='.05', reuse_pilot=use_reuse)
        compare(old, new, f'{name}/{method}/reuse={use_reuse}')
    old = next(x for x in initial if x['case'] == '1000' and x['method'] == 'adaptive' and x['replication'] == 0)
    new = simulate_zero([.5, .8], [1, 1], str(1 / 1000), '0', 1000, 710000, pilot_mode='adaptive')
    compare(old, new, 'one_fair/L1000/adaptive')
    for case, L, mode in [('moving_stratum', 300, 'adaptive'), ('two_fair', 30, 'fixed')]:
        old = next(x for x in extensions if x['case'] == case and x['L'] == L and x['method'] == mode and x['replication'] == 0)
        new = simulate_zero(old['theta'], old['costs'], str(1 / L), '0', L, 910000, pilot_mode=mode)
        compare(old, new, f'{case}/L{L}/{mode}')
    print(json.dumps(dict(status='pass', seed_replays=len(checks), cases=checks,
                         excluded_fields=['wall_seconds', 'optimization_seconds']), indent=2))


if __name__ == '__main__':
    main()


==> anc/Supplement_A/reproducibility/verify_v09.py <==
"""Verify every v0.9 record, plus one exact return witness per case/method.

All simulation returns were already rationally checked online. Rechecking one
witness per cell here is an additional independent invocation of those guards,
not an independent implementation of their mathematical primitives.
"""
from pathlib import Path
from fractions import Fraction as Q
from concurrent.futures import ProcessPoolExecutor
import argparse,hashlib,json,math,sys
from campaign_validation import require,validate_grid,read_rows,write_report,ValidationError
ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT/'experiments/code'))
from learned_audit import beta_upper,exact_glr,exact_rectangle
from localized_audit import main_boundary
from certified_decision import log_bounds
from two_ticket import fiber


def witness(row):
    L=row['L'];ell=Q.from_float(float(L))+log_bounds(Q(2),50)[1]
    eps,rho,answer=map(Q,[row['epsilon'],row['rho'],row['estimate_rational']])
    rule=row['rule']
    if rule.startswith('pooled'):
        n,s=row['all_counts'],row['all_successes'];b=beta_upper(n,s,ell)
    elif rule=='pilot_fallback':
        n,s=row['pilot_counts'],row['pilot_successes'];b=beta_upper(n,s,ell)
    else:
        n,s=row['counts'],row['successes']
        b,_,_=main_boundary(n,s,row['pilot_counts'],row['pilot_successes'],row['checkpoint'],L,row['boundary'],exact=True)
    if 'glr' in rule:
        require(answer==0 and exact_glr(n,s,answer,eps,rho,b), str((row['case'],row['method'],rule)))
    else:
        require(exact_rectangle(n,s,eps,rho,b,answer=answer)==answer, str((row['case'],row['method'],rule)))
    return dict(case=row['case'],method=row['method'],replication=row['replication'],rule=rule,status='pass')


def validate_records(primary,pooled,protocol,pp):
    require(pp['cases']==protocol['cases'] and pp['seed_start']==protocol['seed_start'] and pp['replications']==protocol['replications'],'Protocols disagree')
    lookup=validate_grid(primary,protocol,[':'.join(m) for m in protocol['methods']],protocol['query_cap'],'v09')
    validate_grid(pooled,pp,pp['methods'],protocol['query_cap'],'v09');strict=0
    for row in pooled:
        base=lookup[(row['case'],row['pilot_mode']+':hybrid',row['replication'])]
        bn=[a+b for a,b in zip(base['counts'],base['pilot_counts'])]
        require(all(a<=b for a,b in zip(row['all_counts'],bn)) and row['cost']<=base['cost'] and row['queries']<=base['queries'],'Pooled dominance failure')
        strict+=row['cost']<base['cost']
    for case in protocol['cases']:
        for rep in range(protocol['replications']):
            a=lookup[(case[0],'adaptive:cold',rep)];b=lookup[(case[0],'adaptive:hybrid',rep)]
            require(all(a[k]==b[k] for k in ['pilot_counts','pilot_successes','weight']),'Pilot ablation mismatch')
    cells={}
    for row in primary+pooled:
        cell=(row['case'],row['method'])
        if cell not in cells or row['replication']<cells[cell]['replication']:cells[cell]=row
    return cells,strict

def check_protocol(protocol,pp):
    code=ROOT/'archive/v09_reviewed_snapshot/experiments/code'
    for spec,files in [(protocol,{'driver_sha256':'run_v09.py','auditor_sha256':'localized_audit.py'}),(pp,{'driver_sha256':'run_v09_pooled.py','wrapper_sha256':'pooled_rescue.py'})]:
        for field,name in files.items():require(hashlib.sha256((code/name).read_bytes()).hexdigest()==spec[field],'Historical source mismatch: '+name)
    import importlib.util
    spec=importlib.util.spec_from_file_location('frozen_v09',code/'run_v09.py');m=importlib.util.module_from_spec(spec);spec.loader.exec_module(m)
    require(protocol['cases']==json.loads(json.dumps(m.CASES)) and protocol['methods']==json.loads(json.dumps(m.METHODS)),'Driver/protocol grid mismatch')
    require(protocol['seed_start']==m.SEED_START and protocol['replications']==m.REPLICATIONS and protocol['query_cap']==2**44,'Driver seed/cap mismatch')
    require(pp['methods']==['adaptive:hybrid:pooled','calibrated:hybrid:pooled'],'Pooled methods mismatch')

def main():
    p=argparse.ArgumentParser();p.add_argument('--results-dir',type=Path,default=ROOT/'experiments/results');p.add_argument('--output',type=Path,default=ROOT/'reproducibility/validation_v09.json');p.add_argument('--workers',type=int,default=4);p.add_argument('--all-witnesses',action='store_true');args=p.parse_args()
    try:
        d=args.results_dir;primary=read_rows(d/'v09_runs.jsonl');pooled=read_rows(d/'v09_pooled_runs.jsonl')
        protocol=json.loads((d/'v09_protocol.json').read_text());pp=json.loads((d/'v09_pooled_protocol.json').read_text());check_protocol(protocol,pp)
        cells,strict=validate_records(primary,pooled,protocol,pp)
        with ProcessPoolExecutor(max_workers=args.workers) as pool:
            witnesses=[]
            for w in pool.map(witness,primary+pooled if args.all_witnesses else cells.values()):
                witnesses.append(w)
                if len(witnesses)%120==0:print('Guards checked',len(witnesses),flush=True)
        result=dict(status='pass',primary_records=len(primary),pooled_records=len(pooled),exact_model_error_checks=len(primary)+len(pooled),observed_model_errors=0,resource_accounting_checks=len(primary)+len(pooled),protocol_grid_metadata_checks=len(primary)+len(pooled),pathwise_dominance_comparisons=len(pooled),strict_cost_savings=strict,exact_return_witnesses=len(witnesses),witnesses=witnesses,historical_code_directory='archive/v09_reviewed_snapshot/experiments/code',limitations=['Guard primitives shared with online checks; no formal independent proof.', 'Zero errors do not empirically verify tiny nominal risk.']);code=0
    except Exception as e:result=dict(status='fail',error_type=type(e).__name__,error=str(e));code=1
    write_report(args.output,result);print(json.dumps({k:v for k,v in result.items() if k!='witnesses'},indent=2));return code
if __name__=='__main__':raise SystemExit(main())


==> anc/Supplement_A/reproducibility/verify_v10.py <==
"""Complete protocol, exact-target, common-stream and return-guard recheck."""
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor
import argparse,hashlib,json,sys
ROOT=Path(__file__).resolve().parents[1];sys.path.insert(0,str(ROOT/'experiments/code'))
from run_v10 import protocol,PotentialStreams
from campaign_validation import require,validate_grid,read_rows,write_report
from verify_v09 import witness

def main():
    p=argparse.ArgumentParser();p.add_argument('--workers',type=int,default=4);args=p.parse_args()
    try:
        d=ROOT/'experiments/results';spec=json.loads((d/'v10_protocol.json').read_text())
        require(spec==json.loads(json.dumps(protocol())),'Protocol/source changed')
        rows=read_rows(d/'v10_runs.jsonl');lookup=validate_grid(rows,spec,spec['methods'],spec['query_cap'],'v10');dominance=0;strict=0;pilots=0;prefix=0
        for case in spec['cases']:
            name,theta=case[:2]
            for rep in range(spec['replications']):
                cold=lookup[(name,'cold',rep)]
                for boundary in ['cold','localized','checkpoint','hybrid']:
                    a=lookup[(name,boundary,rep)];b=lookup[(name,boundary+':pooled',rep)]
                    require(all(x<=y for x,y in zip(b['observed_counts'],a['observed_counts'])) and b['cost']<=a['cost'],'Pooled dominance');dominance+=1;strict+=b['cost']<a['cost']
                    if boundary!='cold':require(all(a[k]==cold[k] for k in ['pilot_counts','pilot_successes','weight']),'Pilot changed');pilots+=1
                stream=PotentialStreams(theta,spec['seed_start']+rep);group=[lookup[(name,m,rep)] for m in spec['methods']]
                for j in range(len(theta)):
                    for row in sorted(group,key=lambda x:x['observed_counts'][j]):
                        stream.sample(j,row['observed_counts'][j]-stream.n[j]);require(stream.s[j]==row['observed_successes'][j],'Common stream mismatch');prefix+=1
        print('All metadata, exact target, resource and stream checks passed',flush=True)
        unique={}
        for row in rows:
            base=[row['L'],row['epsilon'],row['rho'],row['estimate_rational']]
            if row['rule'].startswith('pooled'):
                key=base+[row['rule'],row['all_counts'],row['all_successes']]
            elif row['rule']=='pilot_fallback':
                key=base+[row['rule'],row['pilot_counts'],row['pilot_successes']]
            else:
                key=base+[row['rule'],row['counts'],row['successes'],row['pilot_counts'],row['pilot_successes'],row['checkpoint'],row['boundary']]
            unique.setdefault(json.dumps(key,separators=(',',':')),row)
        print('Distinct return-guard input tuples',len(unique),flush=True)
        with ProcessPoolExecutor(max_workers=args.workers) as pool:
            checked=0
            for _ in pool.map(witness,unique.values()):
                checked+=1
                if checked%120==0:print('Distinct guards checked',checked,flush=True)
        guards=len(rows)
        result=dict(status='pass',records=len(rows),certified_returns=len(rows),budget_nonreturns=0,exact_model_errors=0,protocol_and_resource_checks=len(rows),exact_return_guards_rechecked=guards,distinct_guard_input_tuples=checked,common_stream_prefix_checks=prefix,same_pilot_comparisons=pilots,pooled_dominance_comparisons=dominance,strict_pooled_savings=strict,inputs_sha256={n:hashlib.sha256((d/n).read_bytes()).hexdigest() for n in ['v10_protocol.json','v10_runs.jsonl']},limitations=['Guards share online primitives; identical certificate input tuples are evaluated once and cover each matching record.','Synthetic exploratory study; no empirical verification of tiny risk.']);code=0
    except Exception as e:result=dict(status='fail',error_type=type(e).__name__,error=str(e));code=1
    write_report(ROOT/'reproducibility/validation_v10.json',result);print(json.dumps(result,indent=2));return code
if __name__=='__main__':raise SystemExit(main())


==> anc/Supplement_A/requirements.txt <==
numpy>=1.24,<3
matplotlib>=3.6,<4
scipy>=1.10,<2


==> anc/Supplement_A/revision_response/NUMERICAL_AND_API_SCOPE.md <==
# Numerical and API scope — current revision

The mathematical efficiency theorems concern uncapped exact or vanishing-error policies. The delivered programs are two-ticket finite-budget implementations. Their conservative numerical guards certify returns; floating proposal optimization is not a machine-certified optimal-design theorem.

| Entry point | Use | Pilot treatment |
|---|---|---|
| learned_audit.audit | Ordinary-confidence learned, equal-cost, Neyman or coordinate comparator | Default discards pilot; reuse_pilot=True retains and charges once |
| resolved_pilot.zero_audit | Information-scaled or fixed zero-certificate pilot with general rectangle fallback | Fresh main observations after pilot |
| two_ticket.info_certified | Fixed design/answer information enclosure | Rational inputs; positive weights; interior base |
| two_ticket.verify_game | Global two-ticket certificate verification | Rechecks supplied cuts and candidate |

Exact delta, when supplied to audit, is authoritative for both design and stopping. Otherwise log_confidence is L and the nominal risk is exp(-L). Invalid parameters are rejected before sampling. Costs must be finite and positive. Query caps must be integers in [0,2^52]. If the full fixed pilot cannot fit, the result is a budget stop with zero queries. Every actual rounded cumulative total is checked before requesting a batch.

For a budget stop, cost and queries record resources actually spent; they are not the infinite nontermination cost used in the theoretical B* definition. A certified=False or stopped=False return is not a target estimate.

Inference precision grows with counts. At main total N, the KL path uses rounding bits 80+2 bit_length(N), logarithm depth 32+bit_length(N), and root brackets with at least max(48,2 bit_length(N)+16) bits. Rectangle square roots use 80+bit_length(N) bits. Coordinate inversion and its KL evaluations also grow with count. Legacy fixed-input certificate functions retain backward-compatible defaults; callers can request finer rounding explicitly.

The root bracket, log remainder and dyadic interval remain conservative separately. Their safe directions, rather than success of a floating optimizer, authorize a return. This revision does not prove an overall bit-complexity bound, floating-point catalog optimality, or efficiency at arbitrary precision/counts. The validated study range includes ordinary risk .05 and historical joint L up to 1000 with gap down to .001, plus targeted tiny-KL arithmetic tests. This is tested coverage, not a claim that every parameter in a continuous box was exhaustively tested.

Use estimate_rational for an exact answer. The float estimate is a display value. Supplied count/success callbacks must actually implement the stated independent Bernoulli experiment; the programs cannot verify that modeling assumption.

Historical raw records were produced by the previous guard implementation. Their exact outputs remain valid and are rechecked without requiring a refined interval's midpoint to be identical. The 120 revision runs use repaired budget handling and increasing precision. Archive copies preserve the earlier code and review diagnostics.



==> anc/Supplement_A/revision_response/NUMERICAL_AND_API_SCOPE_V09.md <==
# Numerical and API scope — v0.9 additions

The v0.8 APIs and their numerical semantics are unchanged. The new entry points are:

| Entry point | Purpose | Main inference data |
|---|---|---|
| `localized_audit.localized_zero_audit` | Adaptive or precision-calibrated pilot; cold, checkpoint or hybrid boundary | Fresh observations after the stopped pilot |
| `pooled_rescue.pooled_zero_audit` | Add pooled certification to the preceding policy | Pooled channel uses all observations; base main channel remains fresh |
| `simulate_localized`, `simulate_pooled` | Model-based experimental wrappers | True means enter only the simulator's Bernoulli generator |

`L` is the log inverse risk and must be finite and at least `log(4)`. The nominal risk is `exp(-L)` without exponentiating tiny values in the exact guard. Rational upper bounds use the exact binary value of the supplied float L plus conservative logarithm enclosures. This API has no separate `delta` argument. Costs must be a finite positive pair. Query caps are integers from zero to `2**52`; actual rounded batches are checked before requesting observations. The simulation cap is `2**44`.

The calibrated policy uses only L and `g=(epsilon-rho)/(1-rho)` to choose its trigger. The mathematical new joint theorem applies to `pilot_mode='calibrated'` with `boundary='checkpoint'` or `'hybrid'`. The hybrid with the older `'adaptive'` pilot is also globally honest, but it is not silently assigned the new theorem's wider regime.

## Confidence accounting

- Pilot and pooled channel together: one uniform-beta confidence event at risk `exp(-L)/2`.
- Cold or checkpoint main-only mode: one fresh-main event at risk `exp(-L)/2`.
- Hybrid main mode: localized beta, uniform beta and checkpoint regions, each at risk `exp(-L)/6`. Their intersection has risk at most `exp(-L)/2`.

The checkpoint region requires the frozen main count schedule. It cannot be applied without a new proof to allocations updated from main observations. Beta mixture components permit predictable ticket choices, but the localized density is fixed before the fresh main data. Applying that density retrospectively to pilot data would be invalid.

## Exact numerical checks

Floating beta functions and polynomial roots are proposals. Certified returns require rational upper boundaries and the existing rational lower GLR or projected rectangle. Localized beta bounds use integer beta/factorial identities, Robbins enclosures and outward dyadic rounding. Precision increases with combined pilot/main counts. An extremely large rational boundary is not serialized as an enormous decimal string: counts, successes, checkpoint and risk are retained so it can be recomputed exactly.

The shared logarithm and quartic primitives remain a common dependency of the guards and rechecker; no independent formal verification is claimed. The cold implementation and historical records were not altered. The new study includes gaps down to `0.0001`, subject to the stated finite count cap. The mathematical exponential/double-exponential arrays are not numerical performance claims.

## Pooled-return records

The rescue wrapper records `all_counts` and `all_successes` from actual callbacks. If it interrupts with a pooled certificate, `counts` and `successes` also refer to all observations, `inference_scope` is `all_observations`, and `base_policy_return` is false. The total observation cost is exact. `pilot_cost` is null because interruption can precede the base policy's phase bookkeeping; an unobserved phase split is not guessed. Otherwise the base record keeps its original main/pilot decomposition.

Rescue cannot increase observation cost on identical streams, but it can increase computation time. Parallel-run wall times are not portable speed benchmarks. Budget exhaustion is explicitly reported without a certified answer; the mathematical efficiency results concern uncapped exact-arithmetic procedures.


==> anc/Supplement_A/tests/test_ablation_v10.py <==
from fractions import Fraction as Q
from pathlib import Path
import sys,unittest
ROOT=Path(__file__).resolve().parents[1];sys.path.insert(0,str(ROOT/'experiments/code'))
from run_v10 import PotentialStreams,BLOCK
from localized_audit import main_boundary,localized_beta_upper
from certified_decision import log_bounds
class AblationTests(unittest.TestCase):
    def test_common_prefix_independent_of_batching(self):
        a=PotentialStreams([.503,.8],77);b=PotentialStreams([.503,.8],77)
        for j in [0,1]:
            total=a.sample(j,2*BLOCK+17)
            self.assertEqual(b.sample(j,0),0)
            other=sum(b.sample(j,n) for n in [1,BLOCK-2,3,BLOCK,15]);self.assertEqual(total,other);self.assertEqual(a.n[j],b.n[j])
    def test_localized_only_uses_full_main_risk(self):
        n,s,pn,ps=[70,80],[35,61],[10,10],[4,8];L=10.
        b,which,parts=main_boundary(n,s,pn,ps,3,L,'localized',exact=True)
        expected=localized_beta_upper(n,s,pn,ps,Q.from_float(L)+log_bounds(Q(2),50)[1])
        self.assertEqual(b,expected);self.assertEqual(which,'localized');self.assertEqual(parts,{'localized':b})


==> anc/Supplement_A/tests/test_adaptation.py <==
import sys,unittest,math
from pathlib import Path
from fractions import Fraction as Q
from decimal import Decimal,localcontext
import numpy as np
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'experiments/code'))
from adaptive_audit import solve_general_game,sign_information,adaptive_audit,crossover_parameters
from information_design import solve_cost_game
from sharp_audit import product_glr,kl_vector
from certified_decision import log_bounds,sqrt_upper,product_dual_lower,certified_decision
from single_ticket import solve_single_ticket,answer_information


class AdaptationChecks(unittest.TestCase):
    def test_single_ticket_against_answer_grid(self):
        for theta,rho,eps in [(.7,.1,.3),(.3,.2,.4),(.75,0.,.3),(.52,.1,.3),(.1,.3,.8)]:
            result=solve_single_ticket(theta,eps,rho,2.)
            a,b=result['acceptable_answers']
            grid=max(min(answer_information(theta,x,eps,rho,2.)) for x in np.linspace(a,b,10001))
            self.assertGreaterEqual(result['information']+1e-12,grid)
            self.assertLess(result['information']-grid,1e-4)
            if rho>0:self.assertAlmostEqual(result['lower_information'],result['upper_information'],places=10)

    def test_single_ticket_matches_center_and_offcenter_constants(self):
        for rho,eps in [(0.,.2),(.1,.3),(.35,.6)]:
            result=solve_single_ticket(.5,eps,rho,3.)
            other=solve_cost_game([3.],(eps-rho)/(1-rho))
            self.assertAlmostEqual(result['answer'],0.,places=12)
            self.assertAlmostEqual(result['information'],other['information'],places=12)
        result=solve_single_ticket(.75,.26,0.,1.)
        self.assertAlmostEqual(result['answer'],.26,places=12)
        self.assertAlmostEqual(result['information'],solve_general_game([.75],[1.],.52)['information'],places=12)

    def test_general_game_reduces_to_old_closed_form(self):
        for costs,g in [([1,2,5],.15),([2,3],.01),([4],.2)]:
            a=solve_general_game([.5]*len(costs),costs,g);b=solve_cost_game(costs,g)
            self.assertAlmostEqual(a['information'],b['information'],places=12)
            np.testing.assert_allclose(a['cost_weights'],b['cost_weights'],rtol=1e-9)

    def test_game_against_independent_weight_grid_and_projection(self):
        theta=[.5,.73];costs=np.array([1.,3.]);g=.12
        answer=solve_general_game(theta,costs,g)
        values=[product_glr(np.array([w,1-w])/costs,theta,g)['lower'] for w in np.linspace(.005,.995,201)]
        self.assertGreaterEqual(answer['information']+1e-10,max(values))
        self.assertLess(answer['information']-max(values),1e-6)
        value=product_glr(answer['cost_weights']/costs,theta,g)['lower']
        self.assertAlmostEqual(value,answer['information'],places=11)

    def test_sign_reflection_and_scaling(self):
        a=solve_general_game([.5,.7,.35],[1,2,4],.2)
        b=solve_general_game([.5,.3,.65],[7,14,28],.2)
        self.assertAlmostEqual(a['information']/7,b['information'],places=12)
        np.testing.assert_allclose(a['cost_weights'],b['cost_weights'],rtol=1e-10)

    def test_biased_allocation_asymptotics(self):
        costs=[1,2,5];B=.5;G=math.sqrt(2);target=math.sqrt(5*(1-.5**2))/(2*.5*math.sqrt(G)*math.sqrt(B))
        answer=solve_general_game([.5,.5,.75],costs,1e-7)
        self.assertAlmostEqual(1e-7/answer['information'],2*G*B,delta=.01)
        self.assertAlmostEqual(answer['cost_weights'][2]/math.sqrt(1e-7),target,delta=.01)

    def test_crossover_phase_and_coefficient(self):
        for b,expected in [(.2,.6),(1/3,1/3),(.6,1/3)]:
            law=crossover_parameters([math.inf,b,b],[0,.6,.8],[1,2,3])
            self.assertAlmostEqual(law['kappa'],expected,places=10)
            g=1e-7;m=[0,.6*g**b,.8*g**b]
            answer=solve_general_game((1+np.array(m))/2,[1,2,3],g)
            ratio=answer['information']/(law['coefficient']*g**(2*law['kappa']))
            self.assertAlmostEqual(ratio,1.,delta=.06)

    def test_regular_boundary_and_sign_condition(self):
        theta=np.array([.7,.8]);costs=np.array([1,3]);m=np.abs(2*theta-1);P=float(np.prod(m))
        V=P**2*np.sum(np.sqrt(costs*(1-m*m))/m)**2
        s=1e-4;answer=solve_general_game(theta,costs,P+2*s)
        self.assertGreater(sign_information(theta,costs,answer['cost_weights']),answer['information'])
        self.assertAlmostEqual(s*s/answer['information'],V/2,delta=.002)

    def test_pilot_cost_and_global_fallback(self):
        for theta,eps,rho,mode in [([.5,.75],.1,.02,'zero'),([.72,.8],.15,0.,'signed'),([.8],.4,0.,'zero')]:
            result=adaptive_audit(theta,[1]*len(theta),eps,rho,seed=19,mode=mode)
            self.assertTrue(result['stopped']);self.assertFalse(result['robust_failure'])
            self.assertGreater(result['pilot_cost'],0)
            self.assertAlmostEqual(result['cost'],sum(result['counts'])+result['pilot_cost'])


class RationalChecks(unittest.TestCase):
    def test_log_enclosures_against_high_precision(self):
        with localcontext() as ctx:
            ctx.prec=90
            for x in [Q(1),Q(2),Q(1,10**20),Q(7,3),Q(999,1000),Q(10**20)]:
                lo,hi=log_bounds(x)
                target=(Decimal(x.numerator)/Decimal(x.denominator)).ln()
                dlo=Decimal(lo.numerator)/Decimal(lo.denominator)
                dhi=Decimal(hi.numerator)/Decimal(hi.denominator)
                self.assertLessEqual(dlo,target);self.assertGreaterEqual(dhi,target)
                self.assertLess(float(hi-lo),1e-28)

    def test_rational_square_root_direction(self):
        for x in [Q(0),Q(2),Q(1,10**40),Q(12345,17)]:
            q=sqrt_upper(x)
            self.assertGreaterEqual(q*q,x)
            self.assertLessEqual((q-Q(1,2**80))**2,x if q else Q(1,2**160))

    def test_dual_is_below_independent_analytic_center(self):
        # Equal counts, fair empirical means: Z = n_total*h(g^(1/r)).
        lower=product_dual_lower([100,100],[50,50],Q(1,5),multiplier=Q(25))
        exact=-100*math.log(1-.2)
        self.assertLessEqual(float(lower),exact+1e-12)
        self.assertAlmostEqual(float(lower),exact,places=10)

    def test_rational_stop_and_fallback(self):
        self.assertIsNone(certified_decision([5,5],[2,3],'0.2','0','0.05'))
        result=certified_decision([200,200],[100,100],'0.2','0','0.05')
        self.assertEqual(result['estimate'],0)
        self.assertGreater(result['dual_lower'],result['beta_upper'])
        result=certified_decision([10000],[8000],'0.4','0','0.05')
        self.assertEqual(result['rule'],'rational_projected_fallback')
        self.assertLessEqual(result['interval'][1]-result['interval'][0],Q(4,5))


if __name__=='__main__':unittest.main(verbosity=2)


==> anc/Supplement_A/tests/test_finite_slack.py <==
import unittest,sys,json,math,copy
from pathlib import Path
from fractions import Fraction as Q
import numpy as np
from scipy.optimize import minimize_scalar
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'experiments/code'))
from two_ticket import *
from mixture_audit import *
from adaptive_audit import solve_general_game

class FiniteSlackTests(unittest.TestCase):
    def test_sturm_multiplicity(self):
        # (x-1/3)^2*(x+1/2)*(x-3/4)
        p=[Q(1)]
        for r in [Q(1,3),Q(1,3),Q(-1,2),Q(3,4)]:
            out=[Q(0)]*(len(p)+1)
            for j,a in enumerate(p):out[j]-=r*a;out[j+1]+=a
            p=out
        roots=isolate(p,Q(-1),Q(1),28)
        self.assertEqual(len(roots),3)
        for r in [Q(1,3),Q(-1,2),Q(3,4)]:self.assertTrue(any(a<r<b for a,b in roots))
    def test_quartic_against_independent_scalar_minimization(self):
        rng=np.random.default_rng(31)
        for _ in range(20):
            p=rng.uniform(.15,.85,2);c=rng.uniform(.5,3,2);w=rng.uniform(.1,.9);b=rng.choice([-1,1])*rng.uniform(.03,.65)
            exact=boundary_float(p,c,w,b);vals=[]
            for lo,hi in [(-1+1e-8,-abs(b)-1e-8),(abs(b)+1e-8,1-1e-8)]:
                # Dense subdivisions prevent a one-basin optimizer masquerading as a global one.
                grid=np.linspace(lo,hi,33)
                for a,z in zip(grid,grid[1:]):
                    opt=minimize_scalar(lambda t:w/c[0]*kl(p[0],(1+t)/2)+(1-w)/c[1]*kl(p[1],(1+b/t)/2),bounds=(a,z),method='bounded')
                    vals.append(opt.fun)
            self.assertAlmostEqual(exact,min(vals),places=7)
    def test_rational_projection_contains_float(self):
        for b in ['-.2','0','.3']:
            low,high=boundary_certified(['.7','.8'],[1,2],'.55',b,bits=34)
            value=boundary_float([.7,.8],[1,2],.55,float(b))
            self.assertLessEqual(float(low),value+1e-13);self.assertGreaterEqual(float(high),value-1e-13)
            self.assertLess(float(high-low),1e-8)
    def test_threshold_geometry(self):
        for rho in [Q(0),Q(1,10)]:
            for a in [Q(-1,10),Q(0),Q(1,10)]:
                low,high=thresholds(a,Q(1,3),rho)
                for t in [Q(i,100) for i in range(-99,100)]:
                    l,u=fiber(t,rho)
                    self.assertEqual(l>=a-Q(1,3) and u<=a+Q(1,3),low<=t<=high)
    def test_center_matches_known_scalar_game(self):
        sol=solve_float([.5,.7],[1,3],.17,.05)
        old=solve_general_game([.5,.7],[1,3],(.17-.05)/.95)
        self.assertAlmostEqual(sol['answer'],0.,places=5)
        self.assertAlmostEqual(sol['information'],old['information'],places=7)
    def test_global_certificate(self):
        cert=certify_game(['.7','.8'],[1,2],'.22','.1',tolerance=1e-5,max_splits=80)
        self.assertTrue(cert['converged']);self.assertTrue(verify_game(cert)['valid'])
        self.assertLess(cert['gap'],1e-5)
        damaged=copy.deepcopy(cert);damaged['information_upper']='0'
        with self.assertRaises(AssertionError):verify_game(damaged)
        for field,value in [('weight','-1'),('answer','2'),('costs',['0','2']),('blocks',[])]:
            damaged=copy.deepcopy(cert);damaged[field]=value
            with self.assertRaises(AssertionError):verify_game(damaged)
    def test_mixture_exact_enclosure(self):
        for n,s in [([20,31],[10,17]),([0,3],[0,3]),([100,100],[1,99])]:
            exact=mixture_beta_upper(n,s,Q(1,20));approx=mixture_beta(n,s,math.log(20))
            self.assertGreaterEqual(float(exact)+1e-12,approx)
            self.assertLess(abs(float(exact)-approx),1e-9)
    def test_mixture_martingale_predictable_query(self):
        # Enumerate a two-step adaptive experiment and directly check E[M]=1.
        p=[.3,.7];total=0.
        for x in [0,1]:
            j=x
            for y in [0,1]:
                n=[1,0];s=[x,0];n[j]+=1;s[j]+=y
                prob=(p[0] if x else 1-p[0])*(p[j] if y else 1-p[j])
                logM=0.
                for a in range(2):
                    logM+=math.lgamma(s[a]+1)+math.lgamma(n[a]-s[a]+1)-math.lgamma(n[a]+2)
                    logM-=s[a]*math.log(p[a])+(n[a]-s[a])*math.log(1-p[a])
                total+=prob*math.exp(logM)
        self.assertAlmostEqual(total,1.,places=13)
    def test_certified_stop_and_abstain(self):
        self.assertIsNone(certified_two_ticket_decision([20,20],[14,16],'.14','.22','.1','.05'))
        self.assertIsNotNone(certified_two_ticket_decision([200,100],[100,50],'0','.4','0','.05'))
    def test_invalid_interior_design(self):
        with self.assertRaises(ValueError):boundary_certified(['.7','.8'],[1,2],0,'.1')
        with self.assertRaises(ValueError):certify_game(['.9','.9'],[1,1],'.1','.1')

if __name__=='__main__':unittest.main()


==> anc/Supplement_A/tests/test_learned_audit.py <==
import unittest,sys,math,inspect
from pathlib import Path
from fractions import Fraction as Q
import numpy as np
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'experiments/code'))
from learned_audit import *
from resolved_pilot import pilot_threshold,zero_audit
from mixture_audit import mixture_beta_upper

class LearnedAuditTests(unittest.TestCase):
    def test_balance_dominates_dense_answer_grid(self):
        for p,c,e,r,w in [([.7,.8],[1,2],.22,.1,.55),([.75,.8],[1,3],.24,0,.48),([.2,.8],[2,1],.29,.1,.57),([.5,.5],[1,4],.18,.05,.53)]:
            sol=answer_at_weight(p,c,e,r,w,26);l,u=robust_fiber(float(np.prod(2*np.array(p)-1)),r)
            brute=max(info_float(p,c,e,r,a,w) for a in np.linspace(u-e,l+e,201))
            self.assertGreaterEqual(sol['information']+1e-10,brute)
    def test_saturated_answer_endpoint(self):
        out=answer_at_weight([.75,.8],[1,3],.24,0,.48,25)
        self.assertAlmostEqual(out['answer'],.24,places=8)
    def test_saturated_rational_certificate(self):
        a=candidate_rational(.24,'.24');self.assertEqual(a,Q(6,25))
        n,s=[5000,3000],[3750,2400]
        self.assertTrue(exact_glr(n,s,a,'.24','0',beta_upper(n,s,log_bounds(Q(20),40)[1])))
    def test_projection_near_open_endpoint(self):
        from two_ticket import boundary_certified
        l,u=boundary_certified(['.75','.8'],[1,3],'.48',Q(-1,10**18),bits=30)
        z=boundary_certified(['.75','.8'],[1,3],'.48',Q(0))
        self.assertLess(abs(float(l-z[0])),1e-8)
        self.assertLess(float(u-l),1e-8)
    def test_machin_bounds(self):
        lo,hi=pi_bounds();ref=Q('3.141592653589793238462643383279502884197169399375105820974944592307816406286208998628034825342117')
        self.assertLess(lo,ref);self.assertGreater(hi,ref)
    def test_robbins_factorial_bounds(self):
        for n in [0,1,2,10,50,200]:
            lo,hi=logfactorial_bounds(n);a,b=log_bounds(Q(math.factorial(n)),32)
            self.assertLessEqual(lo,b);self.assertGreaterEqual(hi,a)
            self.assertLess(float(hi-lo),.002)
    def test_fast_exact_boundary_dominates_exact_binomial(self):
        for n,s in [([20,31],[10,17]),([0,3],[0,3]),([200,100],[1,99])]:
            q=log_bounds(Q(20),40)[1];upper=beta_upper(n,s,q)
            ref=mixture_beta_upper(n,s,Q(1,20),32)
            self.assertGreaterEqual(upper,ref)
            self.assertLess(float(upper-ref),.002)
    def test_policy_api_has_no_mean_vector(self):
        for f in [audit,zero_audit]:self.assertNotIn('theta',inspect.signature(f).parameters)
    def test_full_charged_audit_exact_output(self):
        counts=[0,0]
        def sample(j,n):counts[j]+=n;return n//2
        out=audit(sample,[1,4],'.4','0',math.log(20),delta='0.05')
        self.assertTrue(out['stopped']);self.assertTrue(out['certified'])
        self.assertEqual(out['queries'],sum(counts));self.assertEqual(out['cost'],counts[0]+4*counts[1])
        self.assertLessEqual(abs(Q(out['estimate_rational'])),Q('.4'))
    def test_coordinate_exact_endpoint_data(self):
        ans=exact_coordinate([1000,1000],[0,500],'.2','0',log_bounds(Q(20),40)[1])
        self.assertIsNotNone(ans)
    def test_reused_pilot_charged_once(self):
        counts=[0,0]
        def sample(j,n):counts[j]+=n;return n//2
        out=audit(sample,[1,4],'.4','0',math.log(20),delta='.05',reuse_pilot=True)
        self.assertTrue(out['stopped']);self.assertTrue(out['certified'])
        self.assertEqual(out['queries'],sum(counts));self.assertEqual(out['cost'],counts[0]+4*counts[1])
        self.assertEqual(out['counts'],counts)
    def test_invalid_inputs(self):
        with self.assertRaises(ValueError):audit(lambda j,n:0,[1,-1],'.2','.1',3)
        with self.assertRaises(ValueError):beta_upper([2],[3],Q(3))
        with self.assertRaises(ValueError):zero_audit(lambda j,n:0,[1,1],'.1','.1',3)
    def test_pilot_threshold_sublinear_and_resolution(self):
        for L in [10**4,10**8]:
            k=int(math.log2(L**4));v=pilot_threshold(L,k)
            self.assertLess(v,L)
        ratio=pilot_threshold(10**12,1000)/10**12
        self.assertLess(ratio,2e-6)
    def test_adaptive_pilot_has_universal_fallback(self):
        # Deterministic test stream gives product far from zero, yet a strict
        # fiber. Zero-only pilot readiness cannot be the sole exit condition.
        total=[0,0]
        def sample(j,n):
            before=total[j];total[j]+=n
            return int(.8*total[j])-int(.8*before)
        out=zero_audit(sample,[1,1],'.25','0',3,max_queries=100000)
        self.assertTrue(out['stopped']);self.assertEqual(out['rule'],'pilot_fallback')

if __name__=='__main__':unittest.main()


==> anc/Supplement_A/tests/test_localized_v09.py <==
import math
import sys
import unittest
from fractions import Fraction as Q
from pathlib import Path
import numpy as np
sys.path.insert(0, str(Path(__file__).resolve().parents[1]/'experiments/code'))
from localized_audit import (localized_beta_upper, checkpoint_beta_upper, checkpoint_beta,
                             localized_zero_audit, simulate_localized, calibrated_parameters)
from certified_decision import log_bounds
from resolved_pilot import simulate_zero


def beta_integer(a, b):
    return Q(math.factorial(a-1)*math.factorial(b-1), math.factorial(a+b-1))


class LocalizedRevisionChecks(unittest.TestCase):
    def test_rational_localized_regret_encloses_direct_integral(self):
        for m in [0, 1, 4, 12]:
            for t in sorted({0, m//2, m}):
                for n in [1, 3, 7]:
                    for s in range(n+1):
                        likelihood = Q(s, n)**s * Q(n-s, n)**(n-s)
                        marginal = beta_integer(t+s+1, m+n-t-s+1)/beta_integer(t+1, m-t+1)
                        truth = log_bounds(likelihood/marginal, 90)
                        upper = localized_beta_upper([n], [s], [m], [t], Q(5))
                        self.assertGreaterEqual(upper, Q(5)+truth[0])
                        self.assertLess(float(upper-Q(5)-truth[1]), .02)

    def test_pilot_conditioning_and_counterexample_to_retroactive_prior(self):
        # With a fixed pilot-derived beta prior, one fresh draw has mean LR 1.
        for a, b in [(1, 1), (11, 2), (3, 17)]:
            for theta in [Q(1, 5), Q(1, 2), Q(4, 5)]:
                total = theta*(Q(a, a+b)/theta)+(1-theta)*(Q(b, a+b)/(1-theta))
                self.assertEqual(total, 1)
        # If the current draw is used to choose its own prior, validity fails.
        K = 20
        invalid_expected_lr = 2*Q(K+1, K+2)
        self.assertGreater(invalid_expected_lr, 1)

    def test_checkpoint_mgf_by_binomial_enumeration(self):
        for n in [1, 3, 8]:
            for theta in [.1, .5, .9]:
                for lam in [.5, .9]:
                    expectation = 0.
                    for s in range(n+1):
                        p = s/n
                        kl = (p*math.log(p/theta) if s else 0.)+((1-p)*math.log((1-p)/(1-theta)) if s<n else 0.)
                        expectation += math.comb(n, s)*theta**s*(1-theta)**(n-s)*math.exp(lam*n*kl)
                    self.assertLessEqual(expectation, (1+lam)/(1-lam)+1e-12)

    def test_exact_checkpoint_boundary_and_spending(self):
        for k in [0, 1, 10, 100000]:
            upper = checkpoint_beta_upper(k, 2, 10., Q(12))
            value = checkpoint_beta(k, 2, 10., 12.)
            self.assertAlmostEqual(float(upper), value, places=11)
        spending = sum((Q(1, (k+1)*(k+2)) for k in range(100)), Q(0))
        self.assertEqual(spending+Q(1, 101), 1)

    def test_invalid_parameters_cannot_query(self):
        def forbidden(*args):
            raise AssertionError('Invalid call requested data')
        for kw in [dict(costs=[1, 2, 3]), dict(pilot_mode='wrong'), dict(boundary='wrong'),
                   dict(max_queries=-1), dict(max_queries=2**52+1), dict(L=float('nan'))]:
            args = dict(costs=[1, 1], epsilon='.1', rho='0', L=5.)
            args.update(kw)
            with self.assertRaises(ValueError):
                localized_zero_audit(forbidden, **args)

    def test_actual_callbacks_obey_all_small_caps(self):
        for pilot in ['adaptive', 'calibrated']:
            for boundary in ['cold', 'checkpoint', 'hybrid']:
                for cap in [0, 1, 3, 20, 101, 300]:
                    counts = [0, 0]
                    def sample(j, n):
                        self.assertGreaterEqual(n, 0)
                        counts[j] += n
                        self.assertLessEqual(sum(counts), cap)
                        return n//2
                    out = localized_zero_audit(sample, [1, 3], '.45', '0', 3., pilot_mode=pilot, boundary=boundary, max_queries=cap)
                    self.assertEqual(sum(counts), out['queries'])
                    self.assertEqual(counts[0]+3*counts[1], out['cost'])

    def test_cold_ablation_reproduces_previous_policy(self):
        old = simulate_zero([.5, .8], [1, 1], '.1', '0', 5., 9281)
        new = simulate_localized([.5, .8], [1, 1], '.1', '0', 5., 9281, pilot_mode='adaptive', boundary='cold')
        for key in ['counts', 'successes', 'pilot_counts', 'pilot_successes', 'cost', 'queries', 'weight']:
            self.assertEqual(old[key], new[key], key)

    def test_calibrated_scaling_uses_only_known_inputs(self):
        H, q = calibrated_parameters(10000., 1e-100)
        self.assertGreater(H, 100.)
        self.assertGreater(q, 1.)
        self.assertLess(q*H, 10000.)


if __name__ == '__main__':
    unittest.main()


==> anc/Supplement_A/tests/test_mathematics.py <==
"""Independent exact checks; numerical tests are not substitutes for proofs."""
import sys
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parents[1]/'experiments'/'code'))
import unittest
from fractions import Fraction as Q
from itertools import product
from polynomial import parity_polynomial, evaluate, identified_and_order, vertex_range
from exact_dp import make_tree, interval, enumerate_extrema, parity_values
from oracle_protocol import TicketOracle
from audit_algorithms import projected_range, audit, center_lower_cost, center_upper_cost
from information_design import solve_cost_game


class MathematicsChecks(unittest.TestCase):
    def test_horizon_one_baseline(self):
        self.assertEqual(identified_and_order({(1,):Q(1)}, [Q(1,2)]), (True,1))

    def test_heterogeneous_information_saddle(self):
        import numpy as np
        from math import log
        rng = np.random.default_rng(20261025)
        costs, gap = [1.0, 2.0, 5.0], 0.01
        result = solve_cost_game(costs, gap)
        d, w = result['information'], np.array(result['cost_weights'])
        v = 2*np.array(result['alternative_theta'])-1
        self.assertAlmostEqual(float(np.prod(v)), gap, places=12)
        self.assertTrue(np.allclose(-0.5*np.log1p(-v*v)/costs, d))
        # Independent feasible log-coordinates, not generated by the solver.
        for _ in range(500):
            z = log(gap)*rng.dirichlet(np.ones(3))
            objective = np.sum(w/np.array(costs)*(-0.5*np.log1p(-np.exp(2*z))))
            self.assertGreaterEqual(objective+1e-12, d)
        equal = solve_cost_game([1.0]*3, gap)
        self.assertAlmostEqual(equal['information'], -0.5*log(1-gap**(2/3)), places=12)
        scaled = solve_cost_game([3*c for c in costs], gap)
        self.assertAlmostEqual(scaled['information'], d/3, places=12)

    def test_rectangular_range_against_exhaustive_extrema(self):
        for seed in range(50):
            root, known, queries = make_tree(seed)
            self.assertEqual(interval(root, known), enumerate_extrema(root, known, queries))

    def test_parity_formula_exhaustive_paths(self):
        for r in [1, 2, 3, 4, 9]:
            theta = [Q(2+j%2, 5) for j in range(r)]
            eta = Q(3, 7)
            p0, p1 = parity_values(theta, eta)
            self.assertEqual(p0-p1, evaluate(parity_polynomial(r), theta+[eta]))

    def test_algebraic_identification_and_orders(self):
        for r in range(1, 10):
            p = parity_polynomial(r)
            self.assertEqual(identified_and_order(p, [Q(1, 2)]*r), (True, r))
            for m in range(1, r+1):
                theta = [Q(1, 2)]*m + [Q(3, 4)]*(r-m)
                self.assertEqual(identified_and_order(p, theta), (True, m))
            self.assertEqual(identified_and_order(p, [Q(3, 4)]*r), (False, None))

    def test_product_range_matches_exact_vertices(self):
        for r in range(1, 7):
            means = [Q(2+j%2, 5) for j in range(r)]
            radius = Q(1, 10)
            exact = vertex_range(parity_polynomial(r),
                                 [(x-radius, x+radius) for x in means]+[(Q(0), Q(1))])
            observed = projected_range([float(x) for x in means], float(radius))
            self.assertAlmostEqual(float(exact[0]), observed[0], places=12)
            self.assertAlmostEqual(float(exact[1]), observed[1], places=12)

    def test_non_multiaffine_vertex_shortcut_is_rejected(self):
        with self.assertRaises(ValueError):
            vertex_range({(2,): Q(1), (1,): Q(-1)}, [(Q(0), Q(1))])

    def test_ticket_restriction_and_cost_accounting(self):
        oracle = TicketOracle([0.5, 0.5], 123)
        with self.assertRaises(PermissionError):
            oracle.query_batch(2, 1)
        result = audit(oracle, 0.02)
        self.assertTrue(result['stopped'])
        self.assertEqual(result['cost'], 2*2**result['epoch'])
        self.assertLessEqual(result['upper']-result['lower'], 0.04)

    def test_maxcut_reduction(self):
        edges = [(0, 1), (1, 2), (0, 2)]
        def f(x):
            return sum(x[u]+x[v]-2*x[u]*x[v] for u, v in edges)/len(edges)
        maximum = max(f(x) for x in product([Q(0), Q(1)], repeat=3))
        self.assertEqual(maximum, Q(2, 3))
        for x in product([Q(0), Q(1, 3), Q(2, 3), Q(1)], repeat=3):
            self.assertLessEqual(f(x), maximum)

    def test_misspecification_floor_by_path_enumeration(self):
        eta, rho = Q(1, 2), Q(1, 10)
        for r in [1, 2, 3, 5]:
            p0 = p1 = Q(0)
            for bits in product((-1, 1), repeat=r):
                parity = 1
                for b in bits:
                    parity *= b
                if parity == 1:
                    p0 += (eta+rho)/2**r
                if parity == -1:
                    p1 += (eta-rho)/2**r
            self.assertEqual(p0-p1, rho)

    def test_explicit_lower_is_below_upper(self):
        for r in [1, 2, 3, 5, 9]:
            for eps in [0.1, 0.02, 0.005]:
                self.assertLess(center_lower_cost(r, eps), center_upper_cost(r, eps))


if __name__ == '__main__':
    unittest.main(verbosity=2)


==> anc/Supplement_A/tests/test_pooled_v09.py <==
import sys
import unittest
from pathlib import Path
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'experiments/code'))
from pooled_rescue import simulate_pooled, pooled_zero_audit
from localized_audit import simulate_localized


class PooledRescueChecks(unittest.TestCase):
    def test_pathwise_cost_dominance_and_accounting(self):
        for pilot in ['adaptive','calibrated']:
            for theta in [[.5,.8],[.5,.5],[.8,.8]]:
                kwargs=dict(pilot_mode=pilot,boundary='hybrid',max_queries=100000)
                base=simulate_localized(theta,[1,3],'.25','0',3.,829411,**kwargs)
                rescue=simulate_pooled(theta,[1,3],'.25','0',3.,829411,**kwargs)
                self.assertLessEqual(rescue['cost'],base['cost'])
                self.assertLessEqual(rescue['queries'],base['queries'])
                self.assertEqual(rescue['cost'],rescue['all_counts'][0]+3*rescue['all_counts'][1])
                if rescue['stopped']:
                    self.assertFalse(rescue['robust_failure'])

    def test_cap_and_no_duplicate_queries(self):
        for cap in [0,1,3,63,200]:
            counts=[0,0]
            def sample(j,n):
                counts[j]+=n
                self.assertLessEqual(sum(counts),cap)
                return n//2
            out=pooled_zero_audit(sample,[2,1],'.3','0',3.,max_queries=cap)
            self.assertEqual(counts,out['all_counts'])
            self.assertEqual(sum(counts),out['queries'])
            self.assertEqual(2*counts[0]+counts[1],out['cost'])

    def test_invalid_call_cannot_query(self):
        def forbidden(*args):
            self.fail('Invalid input queried')
        with self.assertRaises(ValueError):
            pooled_zero_audit(forbidden,[1,1],'.2','0',3.,max_queries=-1)


if __name__=='__main__':unittest.main()


==> anc/Supplement_A/tests/test_revision_v08.py <==
import unittest,sys,math
from pathlib import Path
from fractions import Fraction as Q
from decimal import Decimal,localcontext
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'experiments/code'))
from learned_audit import audit,exact_rectangle,exact_coordinate
from resolved_pilot import zero_audit
from two_ticket import kl_bounds
from certified_decision import sqrt_upper

class RevisionTests(unittest.TestCase):
    def sampler(self):
        counts=[0,0]
        def sample(j,n):
            self.assertGreaterEqual(n,0);counts[j]+=n;return n//2
        return sample,counts
    def test_cap_before_pilot(self):
        for design in ['learned','neyman']:
            for reuse in [False,True]:
                sample,counts=self.sampler()
                out=audit(sample,[1,3],'.05','0',3,design=design,max_queries=1,reuse_pilot=reuse)
                self.assertEqual(sum(counts),0);self.assertEqual(out['queries'],0)
    def test_actual_rounded_cap(self):
        for costs in [[1,1],[1,3]]:
            for cap in [0,1,6,22,25,26,30,65,80]:
                for mode in ['fixed','adaptive']:
                    sample,counts=self.sampler()
                    out=zero_audit(sample,costs,'.05','0',3,pilot_mode=mode,max_queries=cap)
                    self.assertLessEqual(sum(counts),cap)
                    self.assertEqual(out['queries'],sum(counts))
                    self.assertEqual(out['cost'],sum(a*b for a,b in zip(counts,costs)))
    def test_exact_delta_controls_design_before_sampling(self):
        # Same risk must induce the same policy even if nominal L disagrees.
        outputs=[]
        for L in [3,100000]:
            sample,counts=self.sampler()
            out=audit(sample,[1,1],'.4','0',L,design='neyman',delta='.05',max_queries=5000,reuse_pilot=True)
            outputs.append((counts,out['estimate_rational'],out['cost']))
        self.assertEqual(outputs[0],outputs[1])
    def test_invalid_delta_requests_no_observations(self):
        sample,counts=self.sampler()
        with self.assertRaises(ValueError):audit(sample,[1,1],'.4','0',3,delta='.5')
        self.assertEqual(sum(counts),0)
    def test_invalid_cost_shape_requests_no_observations(self):
        for policy in [audit,zero_audit]:
            sample,counts=self.sampler()
            with self.assertRaises(ValueError):policy(sample,[[1],[2]],'.4','0',3)
            self.assertEqual(sum(counts),0)
    def test_small_kl_resolves_with_growing_precision(self):
        p=Q(1,2);x=p+Q(1,10**12)
        lo,hi=kl_bounds(p,x,100,200)
        with localcontext() as ctx:
            ctx.prec=100
            d=lambda q:Decimal(q.numerator)/Decimal(q.denominator)
            ref=-(Decimal(1)-Decimal(4)*Decimal('1e-24')).ln()/2
            self.assertLessEqual(d(lo),ref);self.assertGreaterEqual(d(hi),ref)
            self.assertGreater(lo,0);self.assertLess(d(hi-lo)/ref,Decimal('1e-20'))
    def test_small_sqrt_resolution(self):
        bound=sqrt_upper(Q(1,10**60),bits=160)
        self.assertGreaterEqual(bound,Q(1,10**30))
        self.assertLess(bound-Q(1,10**30),Q(1,2**160))
    def test_stored_answer_validation_rejects_wrong_answer(self):
        for validate in [exact_rectangle,exact_coordinate]:
            self.assertEqual(validate([10000,10000],[5000,5000],'.2','0',Q(5),answer=Q(0)),Q(0))
            self.assertIsNone(validate([10000,10000],[5000,5000],'.2','0',Q(5),answer=Q(1)))

if __name__=='__main__':unittest.main()


==> anc/Supplement_A/tests/test_sharp_results.py <==
import sys
from pathlib import Path
sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'experiments/code'))
import unittest
from itertools import product
from fractions import Fraction as Q
import numpy as np
from sharp_audit import robust_fiber, product_glr, kl_vector, sharp_audit
from information_design import solve_cost_game

class SharpResultsChecks(unittest.TestCase):
    def test_robust_fiber_matches_gate_extrema(self):
        rho=Q(1,5)
        for p in [Q(-1),Q(-3,7),Q(0),Q(2,5),Q(1)]:
            values=[eta*p+e1*(1+p)/2-e2*(1-p)/2
                    for eta in [rho,1-rho] for e1,e2 in product([-rho,rho],repeat=2)]
            observed=robust_fiber(float(p),float(rho))
            self.assertAlmostEqual(observed[0],float(min(values)))
            self.assertAlmostEqual(observed[1],float(max(values)))
    def test_scalar_projection_against_dense_feasible_search(self):
        # Independent grid search over magnitudes on the active product boundary.
        n=np.array([5.,11.]);p=np.array([.31,.63]);g=.4
        result=product_glr(n,p,g)
        v1=np.linspace(g,1-1e-8,100001);v2=g/v1
        m=np.abs(2*p-1)
        values=n[0]*kl_vector(np.full(len(v1),(1+m[0])/2),(1+v1)/2)
        values+=n[1]*kl_vector(np.full(len(v2),(1+m[1])/2),(1+v2)/2)
        self.assertLessEqual(result['lower']-1e-9,values.min())
        self.assertLess(values.min()-result['upper'],1e-6)
    def test_scalar_projection_sign_and_boundary_cases(self):
        n=[3.,9.,7.];p=[0.,.5,.72];g=.3
        a=product_glr(n,p,g);b=product_glr(n,[1.,.5,.28],g)
        self.assertAlmostEqual(a['lower'],b['lower'],places=10)
        self.assertAlmostEqual(np.prod(a['magnitudes']),g,places=12)
        self.assertLess(a['upper']-a['lower'],1e-8)
        self.assertEqual(product_glr([2,2],[0.,1.],.3)['lower'],0.)
    def test_projection_reproduces_information_game(self):
        costs=np.array([1.,2.,5.]);g=.04
        design=solve_cost_game(costs,g)
        result=product_glr(np.array(design['cost_weights'])/costs,[.5]*3,g)
        self.assertAlmostEqual(result['lower'],design['information'],places=11)
    def test_stratum_small_slack_constant(self):
        theta=np.array([.5,.5,.75]);costs=np.array([1.,2.,5.]);m=2;B=.5
        limiting=2*np.sqrt(2)*B
        errors=[]
        for g in [1e-3,1e-5,1e-7]:
            gamma=g**(1/m);w=np.array([(1-gamma)/m]*m+[gamma])
            info=product_glr(w/costs,theta,g)['lower']
            errors.append(abs(g**(2/m)/info-limiting))
        self.assertLess(errors[-1],.01)
        self.assertLess(errors[-1],errors[0])
    def test_all_proper_marginals_are_identical(self):
        for r in [2,3,4,5]:
            xs=list(product([-1,1],repeat=r))
            for t in [Q(-1),Q(-2,5),Q(0),Q(3,4),Q(1)]:
                mass={x:Q(1,2**r)*(1+t*np.prod(x)) for x in xs}
                self.assertEqual(sum(mass.values()),1)
                for subset in product([False,True],repeat=r):
                    ids=[j for j,yes in enumerate(subset) if yes]
                    if len(ids)==r:continue
                    for val in product([-1,1],repeat=len(ids)):
                        marginal=sum(pr for x,pr in mass.items() if tuple(x[j] for j in ids)==val)
                        self.assertEqual(marginal,Q(1,2**len(ids)))
                self.assertEqual(sum(pr*np.prod(x) for x,pr in mass.items()),t)
    def test_continuation_kl_and_cost(self):
        from math import log
        for r in [2,3,5]:
            g=.3;total=0.
            for x in product([-1,1],repeat=r):
                p=2.**(-r);q=p*(1+g*np.prod(x))
                total+=p*log(p/q)
            self.assertAlmostEqual(total,-.5*log(1-g*g),places=12)
            root=solve_cost_game([float(r)],g)
            self.assertAlmostEqual(root['information'],total/r,places=12)
    def test_sharp_auditor_honesty_checks_and_fallback(self):
        result=sharp_audit([.5]*3,[1,2,5],.15,.05,seed=4)
        self.assertTrue(result['stopped']);self.assertFalse(result['robust_failure'])
        with self.assertRaises(ValueError):sharp_audit([.5],[1],.05,.05)
        # Zero is invalid here but the fiber has width less than 2 epsilon.
        result=sharp_audit([.8],[1],.4,0.,seed=3)
        self.assertTrue(result['stopped']);self.assertFalse(result['robust_failure'])
        self.assertEqual(result['rule'],'projected_fallback')

if __name__=='__main__':unittest.main(verbosity=2)


==> anc/Supplement_A/tests/test_verifier_v10.py <==
import copy,json,subprocess,sys,tempfile,unittest
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1];sys.path.insert(0,str(ROOT/'reproducibility'))
from verify_v09 import validate_records
from campaign_validation import ValidationError
class VerifierRegression(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        d=ROOT/'experiments/results';cls.a=[json.loads(s) for s in (d/'v09_runs.jsonl').read_text().splitlines()];cls.b=[json.loads(s) for s in (d/'v09_pooled_runs.jsonl').read_text().splitlines()];cls.p=json.loads((d/'v09_protocol.json').read_text());cls.q=json.loads((d/'v09_pooled_protocol.json').read_text());cls.index=next(i for i,x in enumerate(cls.a) if x['case']=='one_fair_coarse' and x['method']=='adaptive:cold' and x['replication']==1)
    def test_original_complete_grid_passes(self):
        cells,strict=validate_records(self.a,self.b,self.p,self.q);self.assertEqual(len(cells),48);self.assertEqual(strict,399)
    def test_metadata_and_answer_mutations_rejected(self):
        bad={'seed':-1,'theta':[.6,.8],'costs':[9,1],'epsilon':'.9','rho':'.5','L':99,'method':'unknown','replication':999,'queries':0,'cost':0,'counts':[-1,1],'successes':[10**20,0],'estimate_rational':'100','certified':False}
        for field,value in bad.items():
            with self.subTest(field=field):
                a=copy.deepcopy(self.a);a[self.index][field]=value
                with self.assertRaises(ValidationError):validate_records(a,self.b,self.p,self.q)
    def test_duplicate_and_missing_cell_rejected(self):
        for a in [self.a[:-1],self.a[:-1]+[self.a[0]]]:
            with self.assertRaises(ValidationError):validate_records(a,self.b,self.p,self.q)
    def test_wrong_nonrepresentative_answer_exits_nonzero_even_optimized(self):
        with tempfile.TemporaryDirectory() as d:
            d=Path(d);a=copy.deepcopy(self.a);a[self.index]['estimate_rational']='100'
            for name,data in [('v09_runs.jsonl',a),('v09_pooled_runs.jsonl',self.b)]: (d/name).write_text(''.join(json.dumps(x)+'\n' for x in data))
            for name,data in [('v09_protocol.json',self.p),('v09_pooled_protocol.json',self.q)]: (d/name).write_text(json.dumps(data))
            for flag in [[],['-O']]:
                out=d/'report.json';out.write_text('{"status":"pass"}')
                p=subprocess.run([sys.executable,*flag,str(ROOT/'reproducibility/verify_v09.py'),'--results-dir',str(d),'--output',str(out)],capture_output=True,text=True)
                self.assertEqual(p.returncode,1,p.stdout+p.stderr);self.assertEqual(json.loads(out.read_text())['status'],'fail')

